Determination of the QCD coupling from the static energy and the free energy

We present two determinations of the strong coupling \(\alpha_s\). The first one is from the static energy at three-loop accuracy, and may be considered an update of earlier determinations by some of us. The new analysis includes new lattice data at smaller lattice spacings, and reaches distances as short as \(0.0237\,{\rm fm}\). We present a comprehensive and detailed estimate of the error sources that contribute to the uncertainty of the final result, $\alpha_s(M_Z)=0.11660^{+0.00110}_{-0.00056}$. The second determination is based on lattice data for the singlet free energy at finite temperature up to distances as small as \(0.0081\,{\rm fm}\), from which we obtain $\alpha_s(M_Z)=0.11638^{+0.0009 5}_{-0.00087}$.

==> anc/lattice/cl_ofi.dat <==
   1.00000000       7.9374753509710697E-002
   1.41421354       5.1991648455638688E-002
   1.73205078       4.1015656978312880E-002
   2.00000000       3.7490487604143440E-002
   2.23606801       3.2242672740169169E-002
   2.44948983       2.8757523633431578E-002
   2.82842708       2.4624246862890765E-002
   3.00000000       2.3043735904111493E-002
   3.16227770       2.1733090874741609E-002
   3.31662488       2.0486128308343992E-002
   3.46410155       1.9367216800377743E-002
   3.60555124       1.8565715546072361E-002
   3.74165750       1.7730227927754371E-002
   4.00000000       1.6413686845529084E-002
   4.12310553       1.5792506907100601E-002
   4.24264050       1.5249479413440922E-002
   4.35889912       1.4730383065535368E-002
   4.47213602       1.4288973971912436E-002
   4.58257580       1.3852598782734439E-002
   4.69041586       1.3434603658026260E-002
   4.89897966       1.2724723930529503E-002
   5.00000000       1.2408609306189597E-002
   5.09901953       1.2099091296535185E-002
   5.19615221       1.1806718451354356E-002
   5.38516474       1.1267121732072659E-002
   5.47722578       1.1023315063274282E-002
   5.65685415       1.0560254633791191E-002
   5.74456263       1.0344964472285363E-002
   5.83095169       1.0140136009750797E-002
   5.91608000       9.9458358497987905E-003
   6.00000000       9.7584648620628357E-003
   6.08276272       9.5825934939788738E-003
   6.16441393       9.4055337321240686E-003
   6.32455540       9.0828144653593897E-003
   6.40312433       8.9262697592890124E-003
   6.48074055       8.7774741544027583E-003
   6.55743837       8.6321449598313355E-003
   6.63324976       8.4977691435512270E-003
   6.70820379       8.3632466659321631E-003
   6.78233004       8.2352940432083663E-003
   6.92820311       7.9850825304714056E-003
   7.00000000       7.8722835284561529E-003
   7.07106781       7.7578850235404300E-003
   7.14142847       7.6485585819391728E-003
   7.21110249       7.5410101004975893E-003
   7.28010988       7.4376021525526395E-003
   7.34846926       7.3358350886689365E-003
   7.48331499       7.1410250305658915E-003
   7.54983425       7.0479489304521034E-003
   7.61577320       6.9591457002261582E-003
   7.68114567       6.8697116723276412E-003
   7.81024981       6.6990856492231627E-003
   7.87400770       6.6179173665996257E-003
   8.00000000       6.4620926693282161E-003


==> anc/lattice/cl_ofs.dat <==
   1.000000      8.606506543693229E-002
   1.414214      5.519279102265365E-002
   1.732051      4.358034613067722E-002
   2.000000      4.289194690749495E-002
   2.236068      3.593486884899120E-002
   2.449490      3.196917280445218E-002
   2.828427      2.806033977196139E-002
   3.000000      2.685774409972643E-002
   3.162278      2.552960448019271E-002
   3.316625      2.403970191511923E-002
   3.464102      2.265905697785106E-002
   3.605551      2.208352492542276E-002
   3.741657      2.116663483958101E-002
   4.000000      2.029918172509927E-002
   4.123106      1.940674332006965E-002
   4.242640      1.880333695096131E-002
   4.358899      1.818238481985188E-002
   4.472136      1.785545116054291E-002
   4.582576      1.737862655289579E-002
   4.690416      1.686612285779172E-002
   4.898980      1.620835811281184E-002
   5.000000      1.598232841172685E-002
   5.099020      1.567058789538357E-002
   5.196152      1.537690894592680E-002
   5.385165      1.479208454681866E-002
   5.477226      1.457853919698429E-002
   5.656854      1.406564672001408E-002
   5.744563      1.385595873065869E-002
   5.830952      1.365158260264083E-002
   5.916080      1.346711656962132E-002
   6.000000      1.331455987283914E-002
   6.082763      1.318806842173603E-002
   6.164414      1.293959691297028E-002
   6.324555      1.265192843849146E-002
   6.403124      1.245308075824008E-002
   6.480741      1.228852493212814E-002
   6.557438      1.213056190697614E-002
   6.633250      1.203744956975174E-002
   6.708204      1.188493229172244E-002
   6.782330      1.176989583904403E-002
   6.928203      1.147609659088612E-002
   7.000000      1.141744673069240E-002
   7.071068      1.129244120176151E-002
   7.141428      1.119097240836785E-002
   7.211102      1.106574174743331E-002
   7.280110      1.097892161266624E-002
   7.348469      1.086940189385608E-002
   7.483315      1.065719986859198E-002
   7.549834      1.057013639815682E-002
   7.615773      1.050173423490200E-002
   7.681146      1.039771697941374E-002
   7.810250      1.021482590870186E-002
   7.874008      1.014311388451113E-002
   8.000000      1.002975791673846E-002
   8.062258      9.920667037742081E-003
   8.124039      9.840057442936066E-003
   8.185352      9.761124351779320E-003
   8.246211      9.704984793564809E-003
   8.306623      9.633953431546521E-003
   8.366600      9.538966645484672E-003
   8.485281      9.428418257087730E-003
   8.544003      9.367515809464252E-003
   8.602325      9.298148008354070E-003
   8.660254      9.229457441570044E-003
   8.717798      9.165094842115237E-003
   8.774964      9.112612758798395E-003
   8.831760      9.052430344757556E-003
   8.944272      8.953800844816132E-003
   9.000000      8.896179001227255E-003
   9.055386      8.859019435434856E-003
   9.110434      8.788977056998774E-003
   9.165152      8.737117555179991E-003
   9.219544      8.693387633263671E-003
   9.273619      8.637642824676224E-003
   9.380832      8.523906057487591E-003
   9.433981      8.490726549563784E-003
   9.486833      8.445640328601487E-003
   9.539392      8.412444548417934E-003
   9.643651      8.307740029534796E-003
   9.695360      8.266962770497951E-003
   9.797959      8.176853537434903E-003
   9.848858      8.141394225138198E-003
   9.899495      8.099958029532684E-003
   9.949874      8.056098515893433E-003
   10.00000       125.663706143592     
   10.04988       126.290457137692     
   10.09950       126.914116201767     
   10.19804       128.152338303213     
   10.24695       128.766985230159     
   10.29563       129.378708006228     
   10.34408       129.987542584095     
   10.39230       130.593548884884     
   10.44031       131.196762861270     
   10.48809       131.797208481703     
   10.63015       133.582354655156     
   10.67708       134.172122331198     
   10.72381       134.759313398886     
   10.77033       135.343951826669     
   10.81665       135.926085551446     
   10.86278       136.505726557444     
   10.95445       137.657698192246     
   11.00000       138.230076757951     
   11.04536       138.800094431349     
   11.09054       139.367787165116     
   11.18034       140.496293687554     
   11.22497       141.057155413125     
   11.31371       142.172251587893     


==> anc/lattice/cl_oni.dat <==
           0  0.21549986261045356     
           1   7.9374753509711210E-002
           2   3.7490487604143474E-002
           3   2.3192067882581442E-002
           4   1.6413686845529952E-002
           5   1.2415105684731923E-002
           6   9.7629226347566520E-003
           7   7.8742610188261286E-003
           8   6.4620926693282222E-003
           9   5.3677180980050594E-003
          10   4.4961377292971763E-003
          11   3.7869909371314979E-003
          12   3.2000895664117649E-003
          13   2.7076480625411654E-003
          14   2.2898508196850030E-003
          15   1.9321955419887319E-003
          16   1.6238341912306262E-003
          17   1.3565002059794844E-003
          18   1.1237937927150868E-003
          19   9.2069330373233875E-004
          20   7.4321357196221181E-004
          21   5.8816225097208961E-004
          22   4.5296303117628282E-004
          23   3.3552544878053729E-004
          24   2.3414778245526457E-004
          25   1.4744387276597625E-004
          26   7.4287540235118646E-005
          27   1.3770176036243469E-005
          28  -3.4831627162477475E-005
          29  -7.2080637678777974E-005
          30  -9.8397336016187138E-005
          31  -1.1407318625328853E-004
          32  -1.1927961148873419E-004


==> anc/lattice/cl_ons.dat <==
  0.0000000E+00  0.252731096320664     
   1.000000      8.606506543693264E-002
   2.000000      4.289194690749655E-002
   3.000000      2.755095530935001E-002
   4.000000      2.029918172509964E-002
   5.000000      1.611719508080367E-002
   6.000000      1.338796413688885E-002
   7.000000      1.146213075084789E-002
   8.000000      1.002975791673797E-002
   9.000000      8.923393331721924E-003
   10.00000      8.044224025331616E-003
   11.00000      7.330031719105521E-003
   12.00000      6.739642357785585E-003
   13.00000      6.244711544104217E-003
   14.00000      5.825089954730450E-003
   15.00000      5.466067354120700E-003
   16.00000      5.156661450278014E-003
   17.00000      4.888516344791991E-003
   18.00000      4.655171231389033E-003
   19.00000      4.451561843840738E-003
   20.00000      4.273672655035598E-003
   21.00000      4.118289318190499E-003
   22.00000      3.982819343905121E-003
   23.00000      3.865160219023324E-003
   24.00000      3.763601156560339E-003
   25.00000      3.676749123895613E-003
   26.00000      3.603472707079221E-003
   27.00000      3.542859309585192E-003
   28.00000      3.494182503674810E-003
   29.00000      3.456877268258888E-003
   30.00000      3.430521496078609E-003
   31.00000      3.414822624198805E-003
   32.00000      3.409608594350568E-003


==> anc/lattice/l4864f21b7373m00125m0250_effpotV1t12.restricted <==
1 12   60000   6.0000	 8.765611e-01  4.132720e-02
1 12   50301   5.9161	 7.729521e-01  1.377522e-02
1 12   50300   5.8310	 8.110953e-01  2.485873e-02
1 12   50202   5.7446	 8.304225e-01  3.139647e-02
1 12   50201   5.4772	 7.864298e-01  1.564633e-02
1 12   50200   5.3852	 7.737127e-01  1.879154e-02
1 12   50101   5.1962	 7.501462e-01  2.397726e-02
1 12   50100   5.0990	 7.780639e-01  1.453645e-02
1 12   50000   4.9934	 7.818096e-01  1.382855e-02
1 12   40402   6.0000	 8.280898e-01  2.947730e-02
1 12   40401   5.7446	 8.000885e-01  3.123736e-02
1 12   40400   5.6569	 8.200696e-01  3.389152e-02
1 12   40303   5.8310	 8.761016e-01  3.520126e-02
1 12   40302   5.3852	 7.995897e-01  1.645183e-02
1 12   40301   5.0990	 7.878933e-01  1.522589e-02
1 12   40300   4.9934	 7.774212e-01  1.205338e-02
1 12   40202   4.8963	 7.760873e-01  1.470680e-02
1 12   40201   4.5786	 7.516598e-01  1.259340e-02
1 12   40200   4.4664	 7.495292e-01  7.465331e-03
1 12   40101   4.2389	 7.629030e-01  1.033546e-02
1 12   40100   4.1170	 7.399593e-01  7.916652e-03
1 12   40000   3.9926	 7.300929e-01  9.953819e-03
1 12   30303   5.1962	 7.321957e-01  2.733678e-02
1 12   30302   4.6914	 7.940455e-01  1.529920e-02
1 12   30301   4.3585	 7.589204e-01  1.263499e-02
1 12   30300   4.2422	 7.518931e-01  8.990985e-03
1 12   30202   4.1295	 7.227975e-01  1.062656e-02
1 12   30201   3.7450	 7.138105e-01  5.197506e-03
1 12   30200   3.6032	 7.092381e-01  5.347544e-03
1 12   30101   3.3148	 7.008994e-01  6.532688e-03
1 12   30100   3.1510	 6.856907e-01  3.176825e-03
1 12   30000   2.9788	 6.745808e-01  4.962976e-03
1 12   20202   3.4769	 7.128028e-01  9.850180e-03
1 12   20201   3.0123	 6.721708e-01  5.489807e-03
1 12   20200   2.8272	 6.679019e-01  2.916934e-03
1 12   20101   2.4651	 6.302584e-01  2.549381e-03
1 12   20100   2.2249	 6.119950e-01  1.445892e-03
1 12   20000   1.9402	 5.807805e-01  1.437115e-03
1 12   10101   1.7866	 5.630507e-01  1.737528e-03
1 12   10100   1.4334	 5.082273e-01  4.511376e-04
1 12   10000   0.9599	 3.963067e-01  1.697226e-04
1 12       0   0.0000	-0.000000e+00  0.000000e+00
1 11   60000   6.0000	 8.118594e-01  1.266690e-02
1 11   50301   5.9161	 8.019174e-01  9.352115e-03
1 11   50300   5.8310	 8.156809e-01  9.815226e-03
1 11   50202   5.7446	 7.920025e-01  1.251181e-02
1 11   50201   5.4772	 7.805745e-01  8.232329e-03
1 11   50200   5.3852	 7.934156e-01  7.886997e-03
1 11   50101   5.1962	 7.857080e-01  1.027251e-02
1 11   50100   5.0990	 7.775431e-01  7.305104e-03
1 11   50000   4.9934	 7.740177e-01  6.192102e-03
1 11   40402   6.0000	 8.065383e-01  1.784028e-02
1 11   40401   5.7446	 8.088264e-01  1.353207e-02
1 11   40400   5.6569	 7.865237e-01  1.212579e-02
1 11   40303   5.8310	 7.921564e-01  1.346101e-02
1 11   40302   5.3852	 7.859895e-01  7.390163e-03
1 11   40301   5.0990	 7.729396e-01  5.560979e-03
1 11   40300   4.9934	 7.792727e-01  6.199138e-03
1 11   40202   4.8963	 7.535577e-01  8.154682e-03
1 11   40201   4.5786	 7.577284e-01  4.837632e-03
1 11   40200   4.4664	 7.462161e-01  4.100124e-03
1 11   40101   4.2389	 7.424246e-01  6.469827e-03
1 11   40100   4.1170	 7.442261e-01  3.646784e-03
1 11   40000   3.9926	 7.365056e-01  5.908080e-03
1 11   30303   5.1962	 7.930233e-01  1.572725e-02
1 11   30302   4.6914	 7.496358e-01  5.855039e-03
1 11   30301   4.3585	 7.510770e-01  5.054528e-03
1 11   30300   4.2422	 7.462446e-01  5.851495e-03
1 11   30202   4.1295	 7.308144e-01  4.364507e-03
1 11   30201   3.7450	 7.180916e-01  2.972847e-03
1 11   30200   3.6032	 7.126064e-01  2.629827e-03
1 11   30101   3.3148	 6.969307e-01  3.583684e-03
1 11   30100   3.1510	 6.841181e-01  1.897049e-03
1 11   30000   2.9788	 6.767595e-01  1.876317e-03
1 11   20202   3.4769	 6.897904e-01  4.973335e-03
1 11   20201   3.0123	 6.731278e-01  2.574958e-03
1 11   20200   2.8272	 6.640052e-01  1.949303e-03
1 11   20101   2.4651	 6.343591e-01  1.390868e-03
1 11   20100   2.2249	 6.125408e-01  8.664031e-04
1 11   20000   1.9402	 5.819963e-01  9.014004e-04
1 11   10101   1.7866	 5.614742e-01  1.070628e-03
1 11   10100   1.4334	 5.076605e-01  2.780107e-04
1 11   10000   0.9599	 3.963619e-01  9.354287e-05
1 11       0   0.0000	-0.000000e+00  0.000000e+00
1 10   60000   6.0000	 8.041874e-01  8.294358e-03
1 10   50301   5.9161	 8.033525e-01  4.271448e-03
1 10   50300   5.8310	 8.060439e-01  4.275372e-03
1 10   50202   5.7446	 8.023023e-01  5.293708e-03
1 10   50201   5.4772	 7.887454e-01  3.157935e-03
1 10   50200   5.3852	 7.825319e-01  3.159173e-03
1 10   50101   5.1962	 7.798800e-01  3.908613e-03
1 10   50100   5.0990	 7.813783e-01  2.855724e-03
1 10   50000   4.9934	 7.765771e-01  4.707304e-03
1 10   40402   6.0000	 7.903609e-01  5.504303e-03
1 10   40401   5.7446	 7.921881e-01  5.233056e-03
1 10   40400   5.6569	 7.968929e-01  6.126704e-03
1 10   40303   5.8310	 7.980230e-01  6.750161e-03
1 10   40302   5.3852	 7.800792e-01  3.863909e-03
1 10   40301   5.0990	 7.726533e-01  2.587694e-03
1 10   40300   4.9934	 7.716732e-01  2.868699e-03
1 10   40202   4.8963	 7.698245e-01  5.063230e-03
1 10   40201   4.5786	 7.575874e-01  2.478803e-03
1 10   40200   4.4664	 7.493522e-01  1.519105e-03
1 10   40101   4.2389	 7.434873e-01  2.376972e-03
1 10   40100   4.1170	 7.375971e-01  1.543903e-03
1 10   40000   3.9926	 7.332018e-01  2.277954e-03
1 10   30303   5.1962	 7.722703e-01  5.933154e-03
1 10   30302   4.6914	 7.600580e-01  3.804931e-03
1 10   30301   4.3585	 7.461927e-01  3.158265e-03
1 10   30300   4.2422	 7.410017e-01  2.934599e-03
1 10   30202   4.1295	 7.394053e-01  1.578714e-03
1 10   30201   3.7450	 7.170800e-01  1.166804e-03
1 10   30200   3.6032	 7.103910e-01  1.391057e-03
1 10   30101   3.3148	 6.948444e-01  1.325073e-03
1 10   30100   3.1510	 6.841559e-01  9.435797e-04
1 10   30000   2.9788	 6.727075e-01  9.741793e-04
1 10   20202   3.4769	 7.000878e-01  2.324498e-03
1 10   20201   3.0123	 6.740436e-01  1.093196e-03
1 10   20200   2.8272	 6.619833e-01  9.864921e-04
1 10   20101   2.4651	 6.334508e-01  7.053837e-04
1 10   20100   2.2249	 6.123752e-01  5.210740e-04
1 10   20000   1.9402	 5.822577e-01  4.512547e-04
1 10   10101   1.7866	 5.604959e-01  5.335996e-04
1 10   10100   1.4334	 5.077933e-01  1.625667e-04
1 10   10000   0.9599	 3.962800e-01  4.451784e-05
1 10       0   0.0000	-0.000000e+00  0.000000e+00
1 9   60000   6.0000	 8.096528e-01  2.897075e-03
1 9   50301   5.9161	 8.015976e-01  2.229412e-03
1 9   50300   5.8310	 8.045111e-01  2.102973e-03
1 9   50202   5.7446	 7.985418e-01  3.342669e-03
1 9   50201   5.4772	 7.870900e-01  1.509145e-03
1 9   50200   5.3852	 7.882012e-01  1.621151e-03
1 9   50101   5.1962	 7.782072e-01  2.400253e-03
1 9   50100   5.0990	 7.749895e-01  1.364490e-03
1 9   50000   4.9934	 7.716283e-01  2.264494e-03
1 9   40402   6.0000	 8.081941e-01  2.921239e-03
1 9   40401   5.7446	 8.023541e-01  2.965804e-03
1 9   40400   5.6569	 7.986098e-01  2.429797e-03
1 9   40303   5.8310	 7.973327e-01  3.036476e-03
1 9   40302   5.3852	 7.883234e-01  1.483207e-03
1 9   40301   5.0990	 7.738450e-01  1.511240e-03
1 9   40300   4.9934	 7.730080e-01  1.175503e-03
1 9   40202   4.8963	 7.660718e-01  1.601388e-03
1 9   40201   4.5786	 7.533327e-01  1.053055e-03
1 9   40200   4.4664	 7.515931e-01  8.128192e-04
1 9   40101   4.2389	 7.422723e-01  1.173966e-03
1 9   40100   4.1170	 7.368976e-01  1.051256e-03
1 9   40000   3.9926	 7.290120e-01  1.110840e-03
1 9   30303   5.1962	 7.743665e-01  3.732619e-03
1 9   30302   4.6914	 7.562636e-01  1.331613e-03
1 9   30301   4.3585	 7.457881e-01  1.295306e-03
1 9   30300   4.2422	 7.395976e-01  1.099185e-03
1 9   30202   4.1295	 7.361185e-01  9.962445e-04
1 9   30201   3.7450	 7.180841e-01  6.418183e-04
1 9   30200   3.6032	 7.104617e-01  6.932927e-04
1 9   30101   3.3148	 6.939606e-01  6.768190e-04
1 9   30100   3.1510	 6.834430e-01  3.946240e-04
1 9   30000   2.9788	 6.730449e-01  5.862916e-04
1 9   20202   3.4769	 7.016007e-01  1.133097e-03
1 9   20201   3.0123	 6.732907e-01  5.643527e-04
1 9   20200   2.8272	 6.615666e-01  4.752422e-04
1 9   20101   2.4651	 6.331349e-01  3.601892e-04
1 9   20100   2.2249	 6.116904e-01  3.042244e-04
1 9   20000   1.9402	 5.821172e-01  1.791075e-04
1 9   10101   1.7866	 5.605327e-01  3.266297e-04
1 9   10100   1.4334	 5.077707e-01  1.115414e-04
1 9   10000   0.9599	 3.962023e-01  3.245697e-05
1 9       0   0.0000	-0.000000e+00  0.000000e+00
1 8   60000   6.0000	 8.085057e-01  1.482901e-03
1 8   50301   5.9161	 8.065982e-01  8.597729e-04
1 8   50300   5.8310	 8.030896e-01  7.192704e-04
1 8   50202   5.7446	 7.996673e-01  1.144874e-03
1 8   50201   5.4772	 7.906306e-01  8.198588e-04
1 8   50200   5.3852	 7.878025e-01  8.241952e-04
1 8   50101   5.1962	 7.809516e-01  1.017105e-03
1 8   50100   5.0990	 7.764743e-01  6.088736e-04
1 8   50000   4.9934	 7.730801e-01  7.397640e-04
1 8   40402   6.0000	 8.098126e-01  1.259539e-03
1 8   40401   5.7446	 8.001651e-01  1.377982e-03
1 8   40400   5.6569	 7.973797e-01  1.424828e-03
1 8   40303   5.8310	 8.038309e-01  1.288090e-03
1 8   40302   5.3852	 7.878611e-01  6.857854e-04
1 8   40301   5.0990	 7.762826e-01  8.378723e-04
1 8   40300   4.9934	 7.730738e-01  5.479320e-04
1 8   40202   4.8963	 7.699175e-01  9.187714e-04
1 8   40201   4.5786	 7.560016e-01  4.948747e-04
1 8   40200   4.4664	 7.516429e-01  4.843467e-04
1 8   40101   4.2389	 7.409956e-01  6.292777e-04
1 8   40100   4.1170	 7.359772e-01  3.656742e-04
1 8   40000   3.9926	 7.304313e-01  5.618539e-04
1 8   30303   5.1962	 7.789668e-01  1.612717e-03
1 8   30302   4.6914	 7.601813e-01  7.100724e-04
1 8   30301   4.3585	 7.456242e-01  7.039372e-04
1 8   30300   4.2422	 7.410722e-01  6.264144e-04
1 8   30202   4.1295	 7.364722e-01  5.057443e-04
1 8   30201   3.7450	 7.174256e-01  3.673946e-04
1 8   30200   3.6032	 7.100889e-01  2.875127e-04
1 8   30101   3.3148	 6.940131e-01  3.556516e-04
1 8   30100   3.1510	 6.836169e-01  2.693625e-04
1 8   30000   2.9788	 6.723760e-01  2.822599e-04
1 8   20202   3.4769	 7.017516e-01  6.560481e-04
1 8   20201   3.0123	 6.741571e-01  4.270041e-04
1 8   20200   2.8272	 6.619343e-01  2.399157e-04
1 8   20101   2.4651	 6.329594e-01  2.336523e-04
1 8   20100   2.2249	 6.115187e-01  1.631585e-04
1 8   20000   1.9402	 5.822370e-01  1.131317e-04
1 8   10101   1.7866	 5.605682e-01  1.746221e-04
1 8   10100   1.4334	 5.076702e-01  6.496924e-05
1 8   10000   0.9599	 3.962379e-01  2.130727e-05
1 8       0   0.0000	-0.000000e+00  0.000000e+00
1 7   60000   6.0000	 8.076978e-01  4.603756e-04
1 7   50301   5.9161	 8.062152e-01  4.447045e-04
1 7   50300   5.8310	 8.032905e-01  3.201761e-04
1 7   50202   5.7446	 8.008645e-01  7.014631e-04
1 7   50201   5.4772	 7.908775e-01  4.631758e-04
1 7   50200   5.3852	 7.878454e-01  3.098597e-04
1 7   50101   5.1962	 7.804570e-01  5.600410e-04
1 7   50100   5.0990	 7.771239e-01  2.947567e-04
1 7   50000   4.9934	 7.731422e-01  4.157053e-04
1 7   40402   6.0000	 8.090076e-01  5.941650e-04
1 7   40401   5.7446	 8.008194e-01  6.656868e-04
1 7   40400   5.6569	 7.969652e-01  5.605176e-04
1 7   40303   5.8310	 8.035755e-01  6.870365e-04
1 7   40302   5.3852	 7.878341e-01  4.179926e-04
1 7   40301   5.0990	 7.772067e-01  3.745055e-04
1 7   40300   4.9934	 7.731770e-01  3.219185e-04
1 7   40202   4.8963	 7.701868e-01  3.135310e-04
1 7   40201   4.5786	 7.564484e-01  3.231661e-04
1 7   40200   4.4664	 7.517999e-01  2.163322e-04
1 7   40101   4.2389	 7.416460e-01  3.042008e-04
1 7   40100   4.1170	 7.359878e-01  1.777653e-04
1 7   40000   3.9926	 7.300826e-01  3.019174e-04
1 7   30303   5.1962	 7.810226e-01  9.008005e-04
1 7   30302   4.6914	 7.609161e-01  3.841655e-04
1 7   30301   4.3585	 7.468541e-01  3.257234e-04
1 7   30300   4.2422	 7.417468e-01  3.308005e-04
1 7   30202   4.1295	 7.359110e-01  2.863851e-04
1 7   30201   3.7450	 7.172502e-01  2.433190e-04
1 7   30200   3.6032	 7.102193e-01  1.856927e-04
1 7   30101   3.3148	 6.938750e-01  2.125939e-04
1 7   30100   3.1510	 6.837753e-01  1.189291e-04
1 7   30000   2.9788	 6.724880e-01  1.170463e-04
1 7   20202   3.4769	 7.026552e-01  3.265350e-04
1 7   20201   3.0123	 6.743872e-01  1.921849e-04
1 7   20200   2.8272	 6.617616e-01  1.393574e-04
1 7   20101   2.4651	 6.330709e-01  1.341876e-04
1 7   20100   2.2249	 6.115704e-01  7.477171e-05
1 7   20000   1.9402	 5.821041e-01  8.578454e-05
1 7   10101   1.7866	 5.605546e-01  1.110723e-04
1 7   10100   1.4334	 5.077214e-01  4.725501e-05
1 7   10000   0.9599	 3.962544e-01  1.478635e-05
1 7       0   0.0000	-0.000000e+00  0.000000e+00
1 6   60000   6.0000	 8.101358e-01  3.285767e-04
1 6   50301   5.9161	 8.073019e-01  2.816696e-04
1 6   50300   5.8310	 8.042954e-01  2.390010e-04
1 6   50202   5.7446	 8.011343e-01  3.238188e-04
1 6   50201   5.4772	 7.916912e-01  2.181036e-04
1 6   50200   5.3852	 7.883471e-01  2.025819e-04
1 6   50101   5.1962	 7.814548e-01  3.258167e-04
1 6   50100   5.0990	 7.778372e-01  1.767608e-04
1 6   50000   4.9934	 7.740929e-01  1.942052e-04
1 6   40402   6.0000	 8.100073e-01  2.582430e-04
1 6   40401   5.7446	 8.010380e-01  3.056105e-04
1 6   40400   5.6569	 7.977921e-01  2.973674e-04
1 6   40303   5.8310	 8.047898e-01  3.549493e-04
1 6   40302   5.3852	 7.885654e-01  1.811674e-04
1 6   40301   5.0990	 7.774988e-01  2.087450e-04
1 6   40300   4.9934	 7.739288e-01  1.635638e-04
1 6   40202   4.8963	 7.702084e-01  1.824183e-04
1 6   40201   4.5786	 7.568400e-01  1.259435e-04
1 6   40200   4.4664	 7.521968e-01  1.275940e-04
1 6   40101   4.2389	 7.418927e-01  1.711696e-04
1 6   40100   4.1170	 7.364206e-01  1.064555e-04
1 6   40000   3.9926	 7.304827e-01  1.405678e-04
1 6   30303   5.1962	 7.817907e-01  3.366294e-04
1 6   30302   4.6914	 7.614720e-01  1.971090e-04
1 6   30301   4.3585	 7.471735e-01  1.629106e-04
1 6   30300   4.2422	 7.420717e-01  1.292913e-04
1 6   30202   4.1295	 7.365335e-01  1.803079e-04
1 6   30201   3.7450	 7.175908e-01  1.042490e-04
1 6   30200   3.6032	 7.103645e-01  1.013879e-04
1 6   30101   3.3148	 6.939433e-01  1.026432e-04
1 6   30100   3.1510	 6.839913e-01  7.691962e-05
1 6   30000   2.9788	 6.726338e-01  8.189012e-05
1 6   20202   3.4769	 7.028332e-01  1.697873e-04
1 6   20201   3.0123	 6.745340e-01  9.432814e-05
1 6   20200   2.8272	 6.619001e-01  6.864316e-05
1 6   20101   2.4651	 6.330646e-01  7.042441e-05
1 6   20100   2.2249	 6.117148e-01  4.502619e-05
1 6   20000   1.9402	 5.822197e-01  4.656274e-05
1 6   10101   1.7866	 5.606452e-01  7.285574e-05
1 6   10100   1.4334	 5.077531e-01  2.930790e-05
1 6   10000   0.9599	 3.962675e-01  1.220007e-05
1 6       0   0.0000	-0.000000e+00  0.000000e+00
1 5   60000   6.0000	 8.123668e-01  2.361093e-04
1 5   50301   5.9161	 8.092328e-01  1.942403e-04
1 5   50300   5.8310	 8.060936e-01  1.517886e-04
1 5   50202   5.7446	 8.031988e-01  1.885304e-04
1 5   50201   5.4772	 7.934164e-01  1.584479e-04
1 5   50200   5.3852	 7.900634e-01  1.202342e-04
1 5   50101   5.1962	 7.829968e-01  1.580993e-04
1 5   50100   5.0990	 7.791456e-01  1.361656e-04
1 5   50000   4.9934	 7.753597e-01  1.417951e-04
1 5   40402   6.0000	 8.122216e-01  2.202499e-04
1 5   40401   5.7446	 8.032211e-01  1.755437e-04
1 5   40400   5.6569	 8.000559e-01  1.535134e-04
1 5   40303   5.8310	 8.062440e-01  2.187346e-04
1 5   40302   5.3852	 7.899472e-01  1.446998e-04
1 5   40301   5.0990	 7.791574e-01  1.252103e-04
1 5   40300   4.9934	 7.751544e-01  1.056166e-04
1 5   40202   4.8963	 7.711982e-01  1.426382e-04
1 5   40201   4.5786	 7.581194e-01  1.154870e-04
1 5   40200   4.4664	 7.532398e-01  9.611429e-05
1 5   40101   4.2389	 7.428719e-01  1.143852e-04
1 5   40100   4.1170	 7.372576e-01  7.860440e-05
1 5   40000   3.9926	 7.312101e-01  8.795961e-05
1 5   30303   5.1962	 7.831360e-01  2.082407e-04
1 5   30302   4.6914	 7.625466e-01  1.422120e-04
1 5   30301   4.3585	 7.482319e-01  1.231575e-04
1 5   30300   4.2422	 7.428294e-01  8.459656e-05
1 5   30202   4.1295	 7.373298e-01  1.197117e-04
1 5   30201   3.7450	 7.183596e-01  7.361282e-05
1 5   30200   3.6032	 7.109076e-01  6.040115e-05
1 5   30101   3.3148	 6.943867e-01  8.518150e-05
1 5   30100   3.1510	 6.844460e-01  4.647786e-05
1 5   30000   2.9788	 6.731056e-01  6.126751e-05
1 5   20202   3.4769	 7.033118e-01  9.040673e-05
1 5   20201   3.0123	 6.747661e-01  5.861622e-05
1 5   20200   2.8272	 6.622191e-01  4.591164e-05
1 5   20101   2.4651	 6.332707e-01  3.901545e-05
1 5   20100   2.2249	 6.118974e-01  2.958999e-05
1 5   20000   1.9402	 5.823682e-01  3.198278e-05
1 5   10101   1.7866	 5.607783e-01  3.725479e-05
1 5   10100   1.4334	 5.078288e-01  1.977318e-05
1 5   10000   0.9599	 3.963188e-01  8.789985e-06
1 5       0   0.0000	-0.000000e+00  0.000000e+00
1 4   60000   6.0000	 8.155475e-01  1.806240e-04
1 4   50301   5.9161	 8.123645e-01  1.697254e-04
1 4   50300   5.8310	 8.093104e-01  1.518340e-04
1 4   50202   5.7446	 8.061725e-01  1.659869e-04
1 4   50201   5.4772	 7.961980e-01  1.400303e-04
1 4   50200   5.3852	 7.927025e-01  1.390057e-04
1 4   50101   5.1962	 7.853358e-01  1.232918e-04
1 4   50100   5.0990	 7.815349e-01  1.185887e-04
1 4   50000   4.9934	 7.775906e-01  1.010462e-04
1 4   40402   6.0000	 8.151529e-01  1.702246e-04
1 4   40401   5.7446	 8.061112e-01  1.617275e-04
1 4   40400   5.6569	 8.028409e-01  1.530361e-04
1 4   40303   5.8310	 8.091878e-01  1.675259e-04
1 4   40302   5.3852	 7.925999e-01  1.502103e-04
1 4   40301   5.0990	 7.814006e-01  1.274018e-04
1 4   40300   4.9934	 7.774035e-01  1.146009e-04
1 4   40202   4.8963	 7.732676e-01  1.078427e-04
1 4   40201   4.5786	 7.598186e-01  9.853350e-05
1 4   40200   4.4664	 7.549095e-01  8.501666e-05
1 4   40101   4.2389	 7.443563e-01  8.436155e-05
1 4   40100   4.1170	 7.386223e-01  8.070810e-05
1 4   40000   3.9926	 7.324944e-01  7.356424e-05
1 4   30303   5.1962	 7.851421e-01  1.498035e-04
1 4   30302   4.6914	 7.644405e-01  1.195520e-04
1 4   30301   4.3585	 7.497912e-01  1.006563e-04
1 4   30300   4.2422	 7.443310e-01  9.231506e-05
1 4   30202   4.1295	 7.387056e-01  8.952534e-05
1 4   30201   3.7450	 7.193582e-01  6.748880e-05
1 4   30200   3.6032	 7.118345e-01  6.478904e-05
1 4   30101   3.3148	 6.950480e-01  5.646209e-05
1 4   30100   3.1510	 6.850492e-01  4.900303e-05
1 4   30000   2.9788	 6.736592e-01  4.315575e-05
1 4   20202   3.4769	 7.041990e-01  7.842855e-05
1 4   20201   3.0123	 6.752747e-01  4.355080e-05
1 4   20200   2.8272	 6.627022e-01  3.722572e-05
1 4   20101   2.4651	 6.334746e-01  3.450487e-05
1 4   20100   2.2249	 6.120893e-01  2.494566e-05
1 4   20000   1.9402	 5.824689e-01  2.394890e-05
1 4   10101   1.7866	 5.608000e-01  2.560281e-05
1 4   10100   1.4334	 5.078405e-01  1.499396e-05
1 4   10000   0.9599	 3.963487e-01  7.614118e-06
1 4       0   0.0000	-0.000000e+00  0.000000e+00
1 3   60000   6.0000	 8.212251e-01  1.451036e-04
1 3   50301   5.9161	 8.179708e-01  1.415487e-04
1 3   50300   5.8310	 8.147391e-01  1.298247e-04
1 3   50202   5.7446	 8.114555e-01  1.451329e-04
1 3   50201   5.4772	 8.009922e-01  1.229292e-04
1 3   50200   5.3852	 7.972986e-01  1.093797e-04
1 3   50101   5.1962	 7.896141e-01  1.061363e-04
1 3   50100   5.0990	 7.855588e-01  9.946128e-05
1 3   50000   4.9934	 7.813844e-01  1.011926e-04
1 3   40402   6.0000	 8.211119e-01  1.536985e-04
1 3   40401   5.7446	 8.114166e-01  1.303267e-04
1 3   40400   5.6569	 8.080157e-01  1.187651e-04
1 3   40303   5.8310	 8.147278e-01  1.531354e-04
1 3   40302   5.3852	 7.972503e-01  1.229859e-04
1 3   40301   5.0990	 7.854929e-01  1.063200e-04
1 3   40300   4.9934	 7.813305e-01  9.311057e-05
1 3   40202   4.8963	 7.770081e-01  1.081882e-04
1 3   40201   4.5786	 7.629737e-01  8.430572e-05
1 3   40200   4.4664	 7.578903e-01  7.300501e-05
1 3   40101   4.2389	 7.469733e-01  7.135348e-05
1 3   40100   4.1170	 7.410070e-01  6.543112e-05
1 3   40000   3.9926	 7.346761e-01  6.512411e-05
1 3   30303   5.1962	 7.895263e-01  1.121112e-04
1 3   30302   4.6914	 7.678682e-01  9.280812e-05
1 3   30301   4.3585	 7.525814e-01  7.751893e-05
1 3   30300   4.2422	 7.469539e-01  6.895688e-05
1 3   30202   4.1295	 7.411510e-01  7.489191e-05
1 3   30201   3.7450	 7.212028e-01  5.639423e-05
1 3   30200   3.6032	 7.134861e-01  5.099809e-05
1 3   30101   3.3148	 6.963406e-01  4.322648e-05
1 3   30100   3.1510	 6.861267e-01  3.727882e-05
1 3   30000   2.9788	 6.745145e-01  3.632628e-05
1 3   20202   3.4769	 7.056764e-01  5.529329e-05
1 3   20201   3.0123	 6.761783e-01  3.737264e-05
1 3   20200   2.8272	 6.634229e-01  3.202824e-05
1 3   20101   2.4651	 6.338767e-01  2.419597e-05
1 3   20100   2.2249	 6.123105e-01  1.915769e-05
1 3   20000   1.9402	 5.825666e-01  1.591937e-05
1 3   10101   1.7866	 5.608010e-01  1.455033e-05
1 3   10100   1.4334	 5.078301e-01  8.793414e-06
1 3   10000   0.9599	 3.963990e-01  4.380983e-06
1 3       0   0.0000	-0.000000e+00  0.000000e+00
1 2   60000   6.0000	 8.317789e-01  1.337693e-04
1 2   50301   5.9161	 8.282894e-01  1.312660e-04
1 2   50300   5.8310	 8.247568e-01  1.268144e-04
1 2   50202   5.7446	 8.211747e-01  1.243295e-04
1 2   50201   5.4772	 8.098052e-01  1.114240e-04
1 2   50200   5.3852	 8.058157e-01  1.068475e-04
1 2   50101   5.1962	 7.974832e-01  1.000909e-04
1 2   50100   5.0990	 7.931349e-01  9.697484e-05
1 2   50000   4.9934	 7.886414e-01  9.511627e-05
1 2   40402   6.0000	 8.317380e-01  1.406445e-04
1 2   40401   5.7446	 8.211584e-01  1.230286e-04
1 2   40400   5.6569	 8.174676e-01  1.189437e-04
1 2   40303   5.8310	 8.248130e-01  1.322267e-04
1 2   40302   5.3852	 8.058553e-01  1.098003e-04
1 2   40301   5.0990	 7.931567e-01  9.662589e-05
1 2   40300   4.9934	 7.886528e-01  9.156717e-05
1 2   40202   4.8963	 7.840489e-01  9.075230e-05
1 2   40201   4.5786	 7.690197e-01  7.819171e-05
1 2   40200   4.4664	 7.635718e-01  7.435750e-05
1 2   40101   4.2389	 7.519431e-01  6.861160e-05
1 2   40100   4.1170	 7.456267e-01  6.422910e-05
1 2   40000   3.9926	 7.389295e-01  6.154380e-05
1 2   30303   5.1962	 7.975584e-01  1.065535e-04
1 2   30302   4.6914	 7.742828e-01  8.562537e-05
1 2   30301   4.3585	 7.579934e-01  7.205877e-05
1 2   30300   4.2422	 7.520299e-01  6.740423e-05
1 2   30202   4.1295	 7.459299e-01  6.777271e-05
1 2   30201   3.7450	 7.249154e-01  5.374466e-05
1 2   30200   3.6032	 7.168290e-01  4.953968e-05
1 2   30101   3.3148	 6.989552e-01  4.322425e-05
1 2   30100   3.1510	 6.883436e-01  3.880845e-05
1 2   30000   2.9788	 6.763093e-01  3.596368e-05
1 2   20202   3.4769	 7.087695e-01  5.019850e-05
1 2   20201   3.0123	 6.782297e-01  3.526329e-05
1 2   20200   2.8272	 6.650855e-01  3.065160e-05
1 2   20101   2.4651	 6.349638e-01  2.398380e-05
1 2   20100   2.2249	 6.130537e-01  2.039396e-05
1 2   20000   1.9402	 5.828927e-01  1.665913e-05
1 2   10101   1.7866	 5.613515e-01  1.329237e-05
1 2   10100   1.4334	 5.083054e-01  8.618548e-06
1 2   10000   0.9599	 3.968149e-01  4.292990e-06
1 2       0   0.0000	-0.000000e+00  0.000000e+00


==> anc/lattice/l6464f21b7596m00101m0202_effpotV1t12.restricted <==
1 12   60000   6.0000	 7.418761e-01  9.148881e-03
1 12   50301   5.9161	 7.301844e-01  5.330125e-03
1 12   50300   5.8310	 7.233164e-01  4.263468e-03
1 12   50202   5.7446	 7.247884e-01  6.872517e-03
1 12   50201   5.4772	 7.222313e-01  4.693425e-03
1 12   50200   5.3852	 7.160328e-01  3.147464e-03
1 12   50101   5.1962	 7.158897e-01  5.080291e-03
1 12   50100   5.0990	 7.087827e-01  3.120287e-03
1 12   50000   4.9934	 7.026164e-01  4.731494e-03
1 12   40402   6.0000	 7.384297e-01  7.332813e-03
1 12   40401   5.7446	 7.077844e-01  6.976965e-03
1 12   40400   5.6569	 7.306076e-01  6.439827e-03
1 12   40303   5.8310	 7.340412e-01  6.852789e-03
1 12   40302   5.3852	 7.131723e-01  4.133747e-03
1 12   40301   5.0990	 7.030928e-01  4.793986e-03
1 12   40300   4.9934	 7.052354e-01  3.748252e-03
1 12   40202   4.8963	 7.006803e-01  4.204347e-03
1 12   40201   4.5786	 6.918965e-01  2.926814e-03
1 12   40200   4.4664	 6.877014e-01  2.119715e-03
1 12   40101   4.2389	 6.752238e-01  2.444725e-03
1 12   40100   4.1170	 6.742464e-01  2.467412e-03
1 12   40000   3.9926	 6.693446e-01  2.818618e-03
1 12   30303   5.1962	 7.202939e-01  8.742918e-03
1 12   30302   4.6914	 6.969776e-01  4.913603e-03
1 12   30301   4.3585	 6.831624e-01  3.701933e-03
1 12   30300   4.2422	 6.829646e-01  4.042965e-03
1 12   30202   4.1295	 6.803708e-01  3.015658e-03
1 12   30201   3.7450	 6.586824e-01  2.133697e-03
1 12   30200   3.6032	 6.519534e-01  1.200000e-03
1 12   30101   3.3148	 6.387593e-01  2.112042e-03
1 12   30100   3.1510	 6.290905e-01  1.326906e-03
1 12   30000   2.9788	 6.204872e-01  1.340428e-03
1 12   20202   3.4769	 6.410880e-01  3.778909e-03
1 12   20201   3.0123	 6.231820e-01  1.516099e-03
1 12   20200   2.8272	 6.119792e-01  1.020856e-03
1 12   20101   2.4651	 5.884332e-01  9.274790e-04
1 12   20100   2.2249	 5.684938e-01  5.926048e-04
1 12   20000   1.9402	 5.430029e-01  4.684876e-04
1 12   10101   1.7866	 5.228462e-01  5.258569e-04
1 12   10100   1.4334	 4.757499e-01  2.687713e-04
1 12   10000   0.9599	 3.737983e-01  6.203584e-05
1 12       0   0.0000	-0.000000e+00  0.000000e+00
1 11   60000   6.0000	 7.326818e-01  3.426129e-03
1 11   50301   5.9161	 7.306001e-01  2.878112e-03
1 11   50300   5.8310	 7.318545e-01  2.153534e-03
1 11   50202   5.7446	 7.255092e-01  3.204463e-03
1 11   50201   5.4772	 7.222944e-01  1.761633e-03
1 11   50200   5.3852	 7.165057e-01  2.586855e-03
1 11   50101   5.1962	 7.140187e-01  1.944097e-03
1 11   50100   5.0990	 7.081260e-01  1.831078e-03
1 11   50000   4.9934	 7.068641e-01  2.447496e-03
1 11   40402   6.0000	 7.373658e-01  3.998311e-03
1 11   40401   5.7446	 7.248470e-01  2.958783e-03
1 11   40400   5.6569	 7.242779e-01  3.710484e-03
1 11   40303   5.8310	 7.272268e-01  3.626630e-03
1 11   40302   5.3852	 7.180152e-01  1.707805e-03
1 11   40301   5.0990	 7.088402e-01  1.637765e-03
1 11   40300   4.9934	 7.036911e-01  1.501730e-03
1 11   40202   4.8963	 7.016564e-01  1.882570e-03
1 11   40201   4.5786	 6.912148e-01  1.256384e-03
1 11   40200   4.4664	 6.845588e-01  1.240957e-03
1 11   40101   4.2389	 6.800850e-01  1.453171e-03
1 11   40100   4.1170	 6.754688e-01  1.310879e-03
1 11   40000   3.9926	 6.708827e-01  1.119860e-03
1 11   30303   5.1962	 7.097507e-01  3.915702e-03
1 11   30302   4.6914	 6.967094e-01  2.241430e-03
1 11   30301   4.3585	 6.862219e-01  1.590479e-03
1 11   30300   4.2422	 6.827014e-01  1.931552e-03
1 11   30202   4.1295	 6.762615e-01  1.570892e-03
1 11   30201   3.7450	 6.606171e-01  1.042067e-03
1 11   30200   3.6032	 6.533008e-01  7.735632e-04
1 11   30101   3.3148	 6.395227e-01  1.005263e-03
1 11   30100   3.1510	 6.310551e-01  7.382605e-04
1 11   30000   2.9788	 6.213454e-01  6.615731e-04
1 11   20202   3.4769	 6.462946e-01  2.118859e-03
1 11   20201   3.0123	 6.230185e-01  7.003799e-04
1 11   20200   2.8272	 6.120893e-01  4.605395e-04
1 11   20101   2.4651	 5.878619e-01  6.110097e-04
1 11   20100   2.2249	 5.690195e-01  3.225680e-04
1 11   20000   1.9402	 5.425854e-01  2.533316e-04
1 11   10101   1.7866	 5.236332e-01  3.532773e-04
1 11   10100   1.4334	 4.759075e-01  1.773182e-04
1 11   10000   0.9599	 3.737655e-01  3.433008e-05
1 11       0   0.0000	-0.000000e+00  0.000000e+00
1 10   60000   6.0000	 7.372981e-01  1.947585e-03
1 10   50301   5.9161	 7.338986e-01  1.252086e-03
1 10   50300   5.8310	 7.282425e-01  1.192396e-03
1 10   50202   5.7446	 7.301047e-01  1.581927e-03
1 10   50201   5.4772	 7.220896e-01  1.273832e-03
1 10   50200   5.3852	 7.185444e-01  1.099385e-03
1 10   50101   5.1962	 7.138249e-01  1.280330e-03
1 10   50100   5.0990	 7.099602e-01  7.577402e-04
1 10   50000   4.9934	 7.067768e-01  1.188041e-03
1 10   40402   6.0000	 7.336282e-01  1.719707e-03
1 10   40401   5.7446	 7.263645e-01  1.407136e-03
1 10   40400   5.6569	 7.257922e-01  1.856575e-03
1 10   40303   5.8310	 7.331163e-01  1.657956e-03
1 10   40302   5.3852	 7.177332e-01  1.094046e-03
1 10   40301   5.0990	 7.079473e-01  9.699678e-04
1 10   40300   4.9934	 7.046317e-01  6.046719e-04
1 10   40202   4.8963	 7.046851e-01  1.245461e-03
1 10   40201   4.5786	 6.911303e-01  4.727616e-04
1 10   40200   4.4664	 6.883821e-01  5.542864e-04
1 10   40101   4.2389	 6.792150e-01  8.237476e-04
1 10   40100   4.1170	 6.759209e-01  6.259641e-04
1 10   40000   3.9926	 6.713341e-01  8.163595e-04
1 10   30303   5.1962	 7.120003e-01  2.410053e-03
1 10   30302   4.6914	 6.951463e-01  9.815785e-04
1 10   30301   4.3585	 6.839927e-01  9.608583e-04
1 10   30300   4.2422	 6.805276e-01  9.413467e-04
1 10   30202   4.1295	 6.743110e-01  9.933432e-04
1 10   30201   3.7450	 6.603150e-01  5.142523e-04
1 10   30200   3.6032	 6.542499e-01  4.412221e-04
1 10   30101   3.3148	 6.394697e-01  4.893202e-04
1 10   30100   3.1510	 6.313189e-01  3.365212e-04
1 10   30000   2.9788	 6.221346e-01  3.715079e-04
1 10   20202   3.4769	 6.465767e-01  9.464186e-04
1 10   20201   3.0123	 6.228425e-01  5.257711e-04
1 10   20200   2.8272	 6.125736e-01  3.659706e-04
1 10   20101   2.4651	 5.876326e-01  3.356755e-04
1 10   20100   2.2249	 5.690923e-01  1.389632e-04
1 10   20000   1.9402	 5.428246e-01  1.719081e-04
1 10   10101   1.7866	 5.234832e-01  1.875195e-04
1 10   10100   1.4334	 4.760351e-01  9.293479e-05
1 10   10000   0.9599	 3.737576e-01  2.620298e-05
1 10       0   0.0000	-0.000000e+00  0.000000e+00
1 9   60000   6.0000	 7.345230e-01  1.073756e-03
1 9   50301   5.9161	 7.325830e-01  5.976796e-04
1 9   50300   5.8310	 7.305356e-01  5.680293e-04
1 9   50202   5.7446	 7.286567e-01  7.621176e-04
1 9   50201   5.4772	 7.210027e-01  5.188960e-04
1 9   50200   5.3852	 7.184908e-01  5.597181e-04
1 9   50101   5.1962	 7.143499e-01  7.385509e-04
1 9   50100   5.0990	 7.099451e-01  4.837427e-04
1 9   50000   4.9934	 7.062772e-01  6.949987e-04
1 9   40402   6.0000	 7.334314e-01  8.336370e-04
1 9   40401   5.7446	 7.279540e-01  9.045707e-04
1 9   40400   5.6569	 7.264654e-01  7.582359e-04
1 9   40303   5.8310	 7.303391e-01  9.477928e-04
1 9   40302   5.3852	 7.177393e-01  4.157554e-04
1 9   40301   5.0990	 7.092063e-01  5.084650e-04
1 9   40300   4.9934	 7.071400e-01  4.102304e-04
1 9   40202   4.8963	 7.033852e-01  6.787540e-04
1 9   40201   4.5786	 6.926818e-01  3.157895e-04
1 9   40200   4.4664	 6.893639e-01  3.960976e-04
1 9   40101   4.2389	 6.803228e-01  4.474000e-04
1 9   40100   4.1170	 6.756556e-01  3.239742e-04
1 9   40000   3.9926	 6.713587e-01  3.585490e-04
1 9   30303   5.1962	 7.143189e-01  1.113076e-03
1 9   30302   4.6914	 6.967633e-01  5.753107e-04
1 9   30301   4.3585	 6.858988e-01  4.791321e-04
1 9   30300   4.2422	 6.804535e-01  4.167620e-04
1 9   30202   4.1295	 6.758894e-01  3.788221e-04
1 9   30201   3.7450	 6.603952e-01  2.153068e-04
1 9   30200   3.6032	 6.541910e-01  2.467284e-04
1 9   30101   3.3148	 6.396292e-01  2.536968e-04
1 9   30100   3.1510	 6.318266e-01  1.812136e-04
1 9   30000   2.9788	 6.219508e-01  1.921726e-04
1 9   20202   3.4769	 6.479917e-01  4.634492e-04
1 9   20201   3.0123	 6.236258e-01  2.245793e-04
1 9   20200   2.8272	 6.128173e-01  1.739354e-04
1 9   20101   2.4651	 5.879101e-01  1.937036e-04
1 9   20100   2.2249	 5.691748e-01  8.412830e-05
1 9   20000   1.9402	 5.429380e-01  9.474790e-05
1 9   10101   1.7866	 5.235539e-01  1.208683e-04
1 9   10100   1.4334	 4.760344e-01  6.219843e-05
1 9   10000   0.9599	 3.737871e-01  1.724180e-05
1 9       0   0.0000	-0.000000e+00  0.000000e+00
1 8   60000   6.0000	 7.352140e-01  3.985795e-04
1 8   50301   5.9161	 7.331663e-01  2.888163e-04
1 8   50300   5.8310	 7.306996e-01  2.595456e-04
1 8   50202   5.7446	 7.286337e-01  3.177664e-04
1 8   50201   5.4772	 7.212030e-01  2.894821e-04
1 8   50200   5.3852	 7.183758e-01  2.248622e-04
1 8   50101   5.1962	 7.134358e-01  2.825505e-04
1 8   50100   5.0990	 7.100023e-01  2.187021e-04
1 8   50000   4.9934	 7.067608e-01  3.552704e-04
1 8   40402   6.0000	 7.355457e-01  4.681887e-04
1 8   40401   5.7446	 7.287206e-01  3.058768e-04
1 8   40400   5.6569	 7.263444e-01  4.110838e-04
1 8   40303   5.8310	 7.310143e-01  4.238999e-04
1 8   40302   5.3852	 7.183950e-01  2.465095e-04
1 8   40301   5.0990	 7.094306e-01  2.899245e-04
1 8   40300   4.9934	 7.068023e-01  2.203964e-04
1 8   40202   4.8963	 7.036489e-01  2.535547e-04
1 8   40201   4.5786	 6.925887e-01  1.734298e-04
1 8   40200   4.4664	 6.888329e-01  1.698108e-04
1 8   40101   4.2389	 6.804685e-01  1.886566e-04
1 8   40100   4.1170	 6.757151e-01  1.518735e-04
1 8   40000   3.9926	 6.709663e-01  2.335489e-04
1 8   30303   5.1962	 7.134043e-01  5.519871e-04
1 8   30302   4.6914	 6.967536e-01  2.680915e-04
1 8   30301   4.3585	 6.847810e-01  2.129979e-04
1 8   30300   4.2422	 6.803987e-01  2.846959e-04
1 8   30202   4.1295	 6.759604e-01  2.701318e-04
1 8   30201   3.7450	 6.605224e-01  1.324181e-04
1 8   30200   3.6032	 6.542725e-01  1.235959e-04
1 8   30101   3.3148	 6.398290e-01  1.615126e-04
1 8   30100   3.1510	 6.317849e-01  9.244849e-05
1 8   30000   2.9788	 6.220722e-01  1.170418e-04
1 8   20202   3.4769	 6.478728e-01  2.953994e-04
1 8   20201   3.0123	 6.238631e-01  1.547078e-04
1 8   20200   2.8272	 6.128793e-01  1.261929e-04
1 8   20101   2.4651	 5.877945e-01  9.619419e-05
1 8   20100   2.2249	 5.691206e-01  5.377585e-05
1 8   20000   1.9402	 5.428018e-01  6.099579e-05
1 8   10101   1.7866	 5.236999e-01  7.438854e-05
1 8   10100   1.4334	 4.760594e-01  3.542927e-05
1 8   10000   0.9599	 3.738075e-01  1.407258e-05
1 8       0   0.0000	-0.000000e+00  0.000000e+00
1 7   60000   6.0000	 7.360540e-01  2.188185e-04
1 7   50301   5.9161	 7.336416e-01  1.401129e-04
1 7   50300   5.8310	 7.315901e-01  1.673225e-04
1 7   50202   5.7446	 7.288468e-01  2.064793e-04
1 7   50201   5.4772	 7.216487e-01  1.825840e-04
1 7   50200   5.3852	 7.187991e-01  1.245133e-04
1 7   50101   5.1962	 7.132891e-01  1.898341e-04
1 7   50100   5.0990	 7.100912e-01  1.446747e-04
1 7   50000   4.9934	 7.071055e-01  1.630502e-04
1 7   40402   6.0000	 7.355484e-01  2.373295e-04
1 7   40401   5.7446	 7.289898e-01  2.533832e-04
1 7   40400   5.6569	 7.267648e-01  1.938705e-04
1 7   40303   5.8310	 7.312060e-01  2.752406e-04
1 7   40302   5.3852	 7.188724e-01  1.728122e-04
1 7   40301   5.0990	 7.100336e-01  1.483008e-04
1 7   40300   4.9934	 7.069338e-01  1.076071e-04
1 7   40202   4.8963	 7.037813e-01  1.309535e-04
1 7   40201   4.5786	 6.932534e-01  1.073904e-04
1 7   40200   4.4664	 6.892392e-01  9.850453e-05
1 7   40101   4.2389	 6.805693e-01  1.217967e-04
1 7   40100   4.1170	 6.760786e-01  9.338922e-05
1 7   40000   3.9926	 6.712944e-01  1.462440e-04
1 7   30303   5.1962	 7.134346e-01  2.114306e-04
1 7   30302   4.6914	 6.967861e-01  1.706830e-04
1 7   30301   4.3585	 6.850919e-01  1.431109e-04
1 7   30300   4.2422	 6.808628e-01  1.167682e-04
1 7   30202   4.1295	 6.762791e-01  1.189757e-04
1 7   30201   3.7450	 6.604705e-01  8.504746e-05
1 7   30200   3.6032	 6.542957e-01  6.394513e-05
1 7   30101   3.3148	 6.402063e-01  1.015998e-04
1 7   30100   3.1510	 6.319376e-01  5.037793e-05
1 7   30000   2.9788	 6.222596e-01  5.553493e-05
1 7   20202   3.4769	 6.481510e-01  1.804734e-04
1 7   20201   3.0123	 6.237225e-01  7.810489e-05
1 7   20200   2.8272	 6.129039e-01  6.246441e-05
1 7   20101   2.4651	 5.878401e-01  6.892473e-05
1 7   20100   2.2249	 5.690873e-01  4.370578e-05
1 7   20000   1.9402	 5.428531e-01  3.785146e-05
1 7   10101   1.7866	 5.238043e-01  5.645952e-05
1 7   10100   1.4334	 4.760799e-01  2.481614e-05
1 7   10000   0.9599	 3.738198e-01  9.039004e-06
1 7       0   0.0000	-0.000000e+00  0.000000e+00
1 6   60000   6.0000	 7.368437e-01  1.137521e-04
1 6   50301   5.9161	 7.344642e-01  1.394294e-04
1 6   50300   5.8310	 7.321178e-01  1.162335e-04
1 6   50202   5.7446	 7.297634e-01  1.364091e-04
1 6   50201   5.4772	 7.222463e-01  1.108677e-04
1 6   50200   5.3852	 7.194255e-01  1.023385e-04
1 6   50101   5.1962	 7.139224e-01  1.107367e-04
1 6   50100   5.0990	 7.107880e-01  9.113070e-05
1 6   50000   4.9934	 7.076861e-01  8.928073e-05
1 6   40402   6.0000	 7.365691e-01  1.426490e-04
1 6   40401   5.7446	 7.295512e-01  1.349994e-04
1 6   40400   5.6569	 7.272897e-01  1.345487e-04
1 6   40303   5.8310	 7.321209e-01  1.517042e-04
1 6   40302   5.3852	 7.194406e-01  1.367487e-04
1 6   40301   5.0990	 7.105788e-01  9.581212e-05
1 6   40300   4.9934	 7.074379e-01  1.050105e-04
1 6   40202   4.8963	 7.042527e-01  9.998727e-05
1 6   40201   4.5786	 6.935431e-01  7.555915e-05
1 6   40200   4.4664	 6.896375e-01  7.287470e-05
1 6   40101   4.2389	 6.811823e-01  6.376445e-05
1 6   40100   4.1170	 6.765231e-01  6.203188e-05
1 6   40000   3.9926	 6.715283e-01  7.034968e-05
1 6   30303   5.1962	 7.136121e-01  1.789370e-04
1 6   30302   4.6914	 6.974308e-01  1.285580e-04
1 6   30301   4.3585	 6.854666e-01  8.142997e-05
1 6   30300   4.2422	 6.811048e-01  7.087249e-05
1 6   30202   4.1295	 6.765965e-01  8.987026e-05
1 6   30201   3.7450	 6.607212e-01  6.144203e-05
1 6   30200   3.6032	 6.545337e-01  5.564978e-05
1 6   30101   3.3148	 6.405500e-01  5.513212e-05
1 6   30100   3.1510	 6.321358e-01  4.113353e-05
1 6   30000   2.9788	 6.224680e-01  4.639936e-05
1 6   20202   3.4769	 6.483428e-01  1.007195e-04
1 6   20201   3.0123	 6.239044e-01  5.162599e-05
1 6   20200   2.8272	 6.130814e-01  4.188015e-05
1 6   20101   2.4651	 5.879333e-01  3.846513e-05
1 6   20100   2.2249	 5.691876e-01  2.522127e-05
1 6   20000   1.9402	 5.429419e-01  2.420753e-05
1 6   10101   1.7866	 5.238905e-01  3.157044e-05
1 6   10100   1.4334	 4.761368e-01  1.488888e-05
1 6   10000   0.9599	 3.738523e-01  7.331472e-06
1 6       0   0.0000	-0.000000e+00  0.000000e+00
1 5   60000   6.0000	 7.383839e-01  9.384045e-05
1 5   50301   5.9161	 7.359867e-01  8.211437e-05
1 5   50300   5.8310	 7.335852e-01  8.764134e-05
1 5   50202   5.7446	 7.311507e-01  7.747154e-05
1 5   50201   5.4772	 7.233995e-01  6.881494e-05
1 5   50200   5.3852	 7.206061e-01  7.103331e-05
1 5   50101   5.1962	 7.148657e-01  6.728907e-05
1 5   50100   5.0990	 7.117649e-01  6.463299e-05
1 5   50000   4.9934	 7.086433e-01  7.061180e-05
1 5   40402   6.0000	 7.382756e-01  1.066594e-04
1 5   40401   5.7446	 7.310393e-01  8.937814e-05
1 5   40400   5.6569	 7.285508e-01  8.033897e-05
1 5   40303   5.8310	 7.336373e-01  9.929336e-05
1 5   40302   5.3852	 7.206034e-01  7.387542e-05
1 5   40301   5.0990	 7.117006e-01  6.505978e-05
1 5   40300   4.9934	 7.085593e-01  6.242609e-05
1 5   40202   4.8963	 7.052194e-01  6.559448e-05
1 5   40201   4.5786	 6.944241e-01  5.450942e-05
1 5   40200   4.4664	 6.904558e-01  5.160133e-05
1 5   40101   4.2389	 6.818775e-01  4.251384e-05
1 5   40100   4.1170	 6.771800e-01  4.186204e-05
1 5   40000   3.9926	 6.721330e-01  4.205102e-05
1 5   30303   5.1962	 7.148280e-01  9.028683e-05
1 5   30302   4.6914	 6.982611e-01  6.689228e-05
1 5   30301   4.3585	 6.862740e-01  4.935120e-05
1 5   30300   4.2422	 6.818720e-01  5.558598e-05
1 5   30202   4.1295	 6.772456e-01  5.250179e-05
1 5   30201   3.7450	 6.612796e-01  3.838446e-05
1 5   30200   3.6032	 6.550396e-01  3.779266e-05
1 5   30101   3.3148	 6.409696e-01  3.368169e-05
1 5   30100   3.1510	 6.324810e-01  2.449720e-05
1 5   30000   2.9788	 6.227628e-01  2.581675e-05
1 5   20202   3.4769	 6.486902e-01  4.958636e-05
1 5   20201   3.0123	 6.242109e-01  3.328274e-05
1 5   20200   2.8272	 6.134128e-01  2.419532e-05
1 5   20101   2.4651	 5.881360e-01  2.336495e-05
1 5   20100   2.2249	 5.693663e-01  1.736268e-05
1 5   20000   1.9402	 5.430741e-01  1.748976e-05
1 5   10101   1.7866	 5.239834e-01  1.901369e-05
1 5   10100   1.4334	 4.762058e-01  1.105937e-05
1 5   10000   0.9599	 3.739065e-01  6.539541e-06
1 5       0   0.0000	-0.000000e+00  0.000000e+00
1 4   60000   6.0000	 7.406714e-01  8.734958e-05
1 4   50301   5.9161	 7.382464e-01  8.372066e-05
1 4   50300   5.8310	 7.357520e-01  7.860834e-05
1 4   50202   5.7446	 7.332870e-01  8.249231e-05
1 4   50201   5.4772	 7.252717e-01  6.810239e-05
1 4   50200   5.3852	 7.224616e-01  6.592900e-05
1 4   50101   5.1962	 7.165580e-01  6.320686e-05
1 4   50100   5.0990	 7.134392e-01  5.835845e-05
1 4   50000   4.9934	 7.102108e-01  6.038987e-05
1 4   40402   6.0000	 7.406240e-01  1.001824e-04
1 4   40401   5.7446	 7.332743e-01  8.177434e-05
1 4   40400   5.6569	 7.306334e-01  8.403768e-05
1 4   40303   5.8310	 7.358000e-01  9.009267e-05
1 4   40302   5.3852	 7.224617e-01  7.577911e-05
1 4   40301   5.0990	 7.133837e-01  6.333477e-05
1 4   40300   4.9934	 7.101234e-01  6.141851e-05
1 4   40202   4.8963	 7.067565e-01  6.278703e-05
1 4   40201   4.5786	 6.957215e-01  4.999456e-05
1 4   40200   4.4664	 6.916713e-01  4.353323e-05
1 4   40101   4.2389	 6.829690e-01  4.325472e-05
1 4   40100   4.1170	 6.781999e-01  3.857774e-05
1 4   40000   3.9926	 6.730823e-01  3.696948e-05
1 4   30303   5.1962	 7.165435e-01  7.954767e-05
1 4   30302   4.6914	 6.995942e-01  6.432876e-05
1 4   30301   4.3585	 6.874845e-01  5.288968e-05
1 4   30300   4.2422	 6.829704e-01  5.057313e-05
1 4   30202   4.1295	 6.783273e-01  5.271561e-05
1 4   30201   3.7450	 6.621103e-01  3.830989e-05
1 4   30200   3.6032	 6.557676e-01  3.487481e-05
1 4   30101   3.3148	 6.415569e-01  2.795770e-05
1 4   30100   3.1510	 6.329913e-01  2.271757e-05
1 4   30000   2.9788	 6.231755e-01  1.739226e-05
1 4   20202   3.4769	 6.493781e-01  4.524395e-05
1 4   20201   3.0123	 6.246592e-01  2.644873e-05
1 4   20200   2.8272	 6.137720e-01  2.032833e-05
1 4   20101   2.4651	 5.883942e-01  1.833352e-05
1 4   20100   2.2249	 5.695343e-01  1.312356e-05
1 4   20000   1.9402	 5.432029e-01  1.133194e-05
1 4   10101   1.7866	 5.240282e-01  1.285433e-05
1 4   10100   1.4334	 4.762334e-01  8.370643e-06
1 4   10000   0.9599	 3.739516e-01  4.625808e-06
1 4       0   0.0000	-0.000000e+00  0.000000e+00
1 3   60000   6.0000	 7.444025e-01  7.292481e-05
1 3   50301   5.9161	 7.418325e-01  7.100114e-05
1 3   50300   5.8310	 7.392699e-01  6.987739e-05
1 3   50202   5.7446	 7.366694e-01  6.700131e-05
1 3   50201   5.4772	 7.283528e-01  6.064279e-05
1 3   50200   5.3852	 7.254158e-01  5.955670e-05
1 3   50101   5.1962	 7.192708e-01  5.551133e-05
1 3   50100   5.0990	 7.160342e-01  5.350602e-05
1 3   50000   4.9934	 7.126802e-01  5.385537e-05
1 3   40402   6.0000	 7.442969e-01  7.876398e-05
1 3   40401   5.7446	 7.366519e-01  7.084447e-05
1 3   40400   5.6569	 7.339428e-01  6.863232e-05
1 3   40303   5.8310	 7.392756e-01  7.790832e-05
1 3   40302   5.3852	 7.254014e-01  6.572601e-05
1 3   40301   5.0990	 7.159867e-01  5.649896e-05
1 3   40300   4.9934	 7.126106e-01  5.406854e-05
1 3   40202   4.8963	 7.091386e-01  5.474418e-05
1 3   40201   4.5786	 6.977389e-01  4.532110e-05
1 3   40200   4.4664	 6.935605e-01  4.165090e-05
1 3   40101   4.2389	 6.846022e-01  3.883180e-05
1 3   40100   4.1170	 6.796817e-01  3.576325e-05
1 3   40000   3.9926	 6.744460e-01  3.548949e-05
1 3   30303   5.1962	 7.192421e-01  6.519688e-05
1 3   30302   4.6914	 7.017419e-01  5.306294e-05
1 3   30301   4.3585	 6.892520e-01  4.451481e-05
1 3   30300   4.2422	 6.846085e-01  4.111157e-05
1 3   30202   4.1295	 6.798519e-01  4.262131e-05
1 3   30201   3.7450	 6.632643e-01  3.206680e-05
1 3   30200   3.6032	 6.567745e-01  2.950301e-05
1 3   30101   3.3148	 6.423064e-01  2.477949e-05
1 3   30100   3.1510	 6.335946e-01  2.290579e-05
1 3   30000   2.9788	 6.236451e-01  2.017802e-05
1 3   20202   3.4769	 6.502466e-01  3.090067e-05
1 3   20201   3.0123	 6.251695e-01  2.228739e-05
1 3   20200   2.8272	 6.141580e-01  1.832782e-05
1 3   20101   2.4651	 5.885661e-01  1.575834e-05
1 3   20100   2.2249	 5.696070e-01  1.288519e-05
1 3   20000   1.9402	 5.432108e-01  1.019624e-05
1 3   10101   1.7866	 5.239693e-01  1.165780e-05
1 3   10100   1.4334	 4.761748e-01  7.507974e-06
1 3   10000   0.9599	 3.739939e-01  4.152950e-06
1 3       0   0.0000	-0.000000e+00  0.000000e+00
1 2   60000   6.0000	 7.505283e-01  6.492234e-05
1 2   50301   5.9161	 7.478376e-01  6.776539e-05
1 2   50300   5.8310	 7.450975e-01  6.417462e-05
1 2   50202   5.7446	 7.422979e-01  6.382186e-05
1 2   50201   5.4772	 7.334025e-01  5.699774e-05
1 2   50200   5.3852	 7.302690e-01  5.356699e-05
1 2   50101   5.1962	 7.236992e-01  5.092369e-05
1 2   50100   5.0990	 7.202550e-01  4.772158e-05
1 2   50000   4.9934	 7.166768e-01  4.587713e-05
1 2   40402   6.0000	 7.505223e-01  7.325907e-05
1 2   40401   5.7446	 7.422938e-01  6.579820e-05
1 2   40400   5.6569	 7.394084e-01  6.162426e-05
1 2   40303   5.8310	 7.451209e-01  7.023075e-05
1 2   40302   5.3852	 7.302981e-01  5.900498e-05
1 2   40301   5.0990	 7.202743e-01  5.216695e-05
1 2   40300   4.9934	 7.166984e-01  4.821758e-05
1 2   40202   4.8963	 7.130342e-01  4.887680e-05
1 2   40201   4.5786	 7.009920e-01  4.130086e-05
1 2   40200   4.4664	 6.965963e-01  3.793440e-05
1 2   40101   4.2389	 6.871718e-01  3.476639e-05
1 2   40100   4.1170	 6.820205e-01  3.173924e-05
1 2   40000   3.9926	 6.765380e-01  2.977479e-05
1 2   30303   5.1962	 7.237713e-01  5.586013e-05
1 2   30302   4.6914	 7.052387e-01  4.545282e-05
1 2   30301   4.3585	 6.920993e-01  3.892311e-05
1 2   30300   4.2422	 6.872503e-01  3.514671e-05
1 2   30202   4.1295	 6.823009e-01  3.590198e-05
1 2   30201   3.7450	 6.650336e-01  2.885888e-05
1 2   30200   3.6032	 6.583127e-01  2.506304e-05
1 2   30101   3.3148	 6.433839e-01  2.186349e-05
1 2   30100   3.1510	 6.344240e-01  1.905566e-05
1 2   30000   2.9788	 6.242052e-01  1.645070e-05
1 2   20202   3.4769	 6.516267e-01  2.534764e-05
1 2   20201   3.0123	 6.259091e-01  1.944609e-05
1 2   20200   2.8272	 6.146753e-01  1.633731e-05
1 2   20101   2.4651	 5.887589e-01  1.357417e-05
1 2   20100   2.2249	 5.696119e-01  1.091319e-05
1 2   20000   1.9402	 5.429600e-01  9.085153e-06
1 2   10101   1.7866	 5.240200e-01  9.285481e-06
1 2   10100   1.4334	 4.762676e-01  6.237188e-06
1 2   10000   0.9599	 3.741553e-01  3.657216e-06
1 2       0   0.0000	-0.000000e+00  0.000000e+00


==> anc/lattice/l6464f21b7825m00082m0164_effpotV1hyp00t16.dat <==
1 16       0   0.0000	-0.000000e+00  0.000000e+00
1 16   10000   0.9599	 3.540733e-01  3.674699e-04
1 16   10100   1.4334	 4.476164e-01  1.118802e-03
1 16   10101   1.7866	 4.840398e-01  2.765500e-03
1 16   20000   1.9402	 5.106217e-01  7.640456e-03
1 16   20100   2.2249	 4.970549e-01  2.649551e-03
1 16   20200   2.8272	 5.979274e-01  2.005916e-02
1 16   20202   3.4769	 5.689571e-01  3.525934e-02
1 16   30000   2.9788	 5.745781e-01  3.151989e-02
1 16   30300   4.2422	 6.246913e-01  1.031450e-01
1 16   30303   5.1962	 1.424627e+00  nan
1 16   40000   3.9926	 5.825624e-01  1.135447e-01
1 16   40200   4.4664	 5.307103e-01  1.422802e-01
1 16   40400   5.6569	 7.339981e-01  6.670305e-01
1 16   40404   6.9282	 nan  nan
1 16   50000   4.9934	 3.447059e-01  3.976044e-01
1 16   50500   7.0711	 nan  nan
1 16   50505   8.6603	 nan  nan
1 16   60000   6.0000	 nan  nan
1 16   60300   6.7082	 5.936491e-01  nan
1 16   60600   8.4853	 nan  nan
1 16   60606   10.3923	 3.555970e+00  nan
1 16   70000   7.0000	 nan  nan
1 16   70700   9.8995	-1.359247e+00  7.186208e-01
1 16   70707   12.1244	-1.370843e+00  8.968557e-01
1 16   80000   8.0000	 7.917142e-02  nan
1 16   80400   8.9443	-3.943598e+00  3.110763e+00
1 16   80800   11.3137	-3.949043e+00  3.405417e+00
1 16   80808   13.8564	 nan  nan
1 16   90000   9.0000	 1.968066e+00  5.879000e+00
1 16   90900   12.7279	 1.117816e+00  nan
1 16   90909   15.5885	 1.262448e+00  nan
1 16   100000   10.0000	 nan  nan
1 16   100500   11.1803	-2.734039e-02  1.071465e+00
1 16   101000   14.1421	 nan  nan
1 16   101010   17.3205	-1.529037e+00  nan
1 16   110000   11.0000	 5.959091e-01  nan
1 16   111100   15.5563	 3.554297e-02  nan
1 16   111111   19.0526	 nan  nan
1 16   120000   12.0000	-1.202226e+00  2.348739e+00
1 16   120600   13.4164	 nan  nan
1 16   121200   16.9706	 2.137798e-01  7.925499e-01
1 16   121212   20.7846	-5.419708e-01  8.943747e-01
1 16   130000   13.0000	 2.380851e+00  nan
1 16   131300   18.3848	-2.190565e+00  9.540657e-01
1 16   131313   22.5167	 4.156295e-01  9.752590e-01
1 16   140000   14.0000	-9.989926e-01  nan
1 16   140700   15.6525	 9.859952e-01  nan
1 16   141400   19.7990	 nan  nan
1 16   141414   24.2487	 nan  nan
1 16   150000   15.0000	 nan  nan
1 16   151500   21.2132	 nan  nan
1 16   151515   25.9808	-2.712589e+00  3.505784e+00
1 16   160000   16.0000	 9.145807e-01  nan
1 16   160800   17.8885	 nan  nan
1 16   161600   22.6274	 5.427377e-01  1.106327e+00
1 16   161616   27.7128	 nan  nan
1 15       0   0.0000	-0.000000e+00  0.000000e+00
1 15   10000   0.9599	 3.540277e-01  3.017201e-04
1 15   10100   1.4334	 4.486589e-01  8.014686e-04
1 15   10101   1.7866	 4.903723e-01  1.620081e-03
1 15   20000   1.9402	 5.120685e-01  2.991921e-03
1 15   20100   2.2249	 4.986851e-01  1.742025e-03
1 15   20200   2.8272	 5.944087e-01  9.973651e-03
1 15   20202   3.4769	 6.227652e-01  1.368218e-02
1 15   30000   2.9788	 5.812966e-01  1.305265e-02
1 15   30300   4.2422	 6.685949e-01  5.260315e-02
1 15   30303   5.1962	 6.208993e-01  1.429512e-01
1 15   40000   3.9926	 7.305183e-01  5.960272e-02
1 15   40200   4.4664	 6.435053e-01  5.090816e-02
1 15   40400   5.6569	 4.099360e-01  7.563292e-01
1 15   40404   6.9282	 1.053931e+00  1.015758e+00
1 15   50000   4.9934	 5.831252e-01  7.412815e-01
1 15   50500   7.0711	-1.710772e+00  1.817289e+00
1 15   50505   8.6603	 nan  nan
1 15   60000   6.0000	 3.079219e+00  nan
1 15   60300   6.7082	 6.833211e-01  6.122621e-01
1 15   60600   8.4853	 nan  nan
1 15   60606   10.3923	 nan  nan
1 15   70000   7.0000	 nan  nan
1 15   70700   9.8995	 2.114722e-01  1.074009e+00
1 15   70707   12.1244	 nan  nan
1 15   80000   8.0000	 nan  nan
1 15   80400   8.9443	 1.965788e+00  nan
1 15   80800   11.3137	 1.643643e-01  6.852287e-01
1 15   80808   13.8564	 nan  nan
1 15   90000   9.0000	 nan  nan
1 15   90900   12.7279	 3.174814e-01  nan
1 15   90909   15.5885	 nan  nan
1 15   100000   10.0000	 nan  nan
1 15   100500   11.1803	 2.621426e-01  nan
1 15   101000   14.1421	 nan  nan
1 15   101010   17.3205	-1.130615e+00  5.748497e-01
1 15   110000   11.0000	 nan  nan
1 15   111100   15.5563	-1.161108e+00  nan
1 15   111111   19.0526	 nan  nan
1 15   120000   12.0000	 nan  nan
1 15   120600   13.4164	-1.650761e+00  3.607044e+00
1 15   121200   16.9706	 nan  nan
1 15   121212   20.7846	 nan  nan
1 15   130000   13.0000	 5.790528e-01  3.197023e+00
1 15   131300   18.3848	 1.607209e-02  6.371615e-01
1 15   131313   22.5167	 2.240156e+00  nan
1 15   140000   14.0000	 nan  nan
1 15   140700   15.6525	 nan  nan
1 15   141400   19.7990	 1.263564e+00  nan
1 15   141414   24.2487	 nan  nan
1 15   150000   15.0000	 4.799707e+00  nan
1 15   151500   21.2132	 8.758419e-01  9.194632e-01
1 15   151515   25.9808	 nan  nan
1 15   160000   16.0000	 nan  nan
1 15   160800   17.8885	-6.003671e-01  8.393893e+00
1 15   161600   22.6274	 nan  nan
1 15   161616   27.7128	 nan  nan
1 14       0   0.0000	-0.000000e+00  0.000000e+00
1 14   10000   0.9599	 3.538647e-01  1.796100e-04
1 14   10100   1.4334	 4.477475e-01  4.910304e-04
1 14   10101   1.7866	 4.901689e-01  9.681109e-04
1 14   20000   1.9402	 5.081843e-01  2.667552e-03
1 14   20100   2.2249	 4.966207e-01  9.163751e-04
1 14   20200   2.8272	 5.740516e-01  5.549821e-03
1 14   20202   3.4769	 5.845549e-01  1.302579e-02
1 14   30000   2.9788	 5.804311e-01  1.018957e-02
1 14   30300   4.2422	 6.104757e-01  3.017624e-02
1 14   30303   5.1962	 6.678212e-01  9.758865e-02
1 14   40000   3.9926	 5.723078e-01  3.292424e-02
1 14   40200   4.4664	 5.918284e-01  3.829485e-02
1 14   40400   5.6569	 7.992329e-01  1.249184e-01
1 14   40404   6.9282	-2.697240e-01  1.659784e+00
1 14   50000   4.9934	 7.348082e-01  1.476968e-01
1 14   50500   7.0711	 2.312675e-02  4.745056e-01
1 14   50505   8.6603	 5.884563e-01  nan
1 14   60000   6.0000	 nan  nan
1 14   60300   6.7082	 nan  nan
1 14   60600   8.4853	 nan  nan
1 14   60606   10.3923	 nan  nan
1 14   70000   7.0000	 6.394282e-01  nan
1 14   70700   9.8995	 nan  nan
1 14   70707   12.1244	 nan  nan
1 14   80000   8.0000	 nan  nan
1 14   80400   8.9443	 nan  nan
1 14   80800   11.3137	-3.007256e-01  1.691852e+00
1 14   80808   13.8564	 nan  nan
1 14   90000   9.0000	 5.530853e-01  8.665970e-01
1 14   90900   12.7279	 nan  nan
1 14   90909   15.5885	 nan  nan
1 14   100000   10.0000	 8.996387e-01  8.813250e-01
1 14   100500   11.1803	 nan  nan
1 14   101000   14.1421	 2.108419e+00  nan
1 14   101010   17.3205	 1.235026e+00  nan
1 14   110000   11.0000	-7.047148e-01  6.194716e-01
1 14   111100   15.5563	 5.649119e-01  1.610347e+00
1 14   111111   19.0526	 nan  nan
1 14   120000   12.0000	-9.561296e-01  nan
1 14   120600   13.4164	 nan  nan
1 14   121200   16.9706	 1.411976e+00  nan
1 14   121212   20.7846	 nan  nan
1 14   130000   13.0000	-1.153787e+00  nan
1 14   131300   18.3848	 nan  nan
1 14   131313   22.5167	 nan  nan
1 14   140000   14.0000	 nan  nan
1 14   140700   15.6525	 nan  nan
1 14   141400   19.7990	-7.378205e-01  1.609557e+00
1 14   141414   24.2487	-8.903311e-01  5.250530e-01
1 14   150000   15.0000	 nan  nan
1 14   151500   21.2132	-4.111092e-01  1.502070e+00
1 14   151515   25.9808	 nan  nan
1 14   160000   16.0000	-8.373489e-01  5.470496e-01
1 14   160800   17.8885	 nan  nan
1 14   161600   22.6274	-1.389583e+00  1.001153e+00
1 14   161616   27.7128	 nan  nan
1 13       0   0.0000	-0.000000e+00  0.000000e+00
1 13   10000   0.9599	 3.539741e-01  1.300180e-04
1 13   10100   1.4334	 4.480411e-01  3.123235e-04
1 13   10101   1.7866	 4.920767e-01  6.638587e-04
1 13   20000   1.9402	 5.085700e-01  1.384709e-03
1 13   20100   2.2249	 4.977892e-01  7.389214e-04
1 13   20200   2.8272	 5.730101e-01  3.136991e-03
1 13   20202   3.4769	 6.072645e-01  7.430668e-03
1 13   30000   2.9788	 5.816723e-01  5.443257e-03
1 13   30300   4.2422	 6.171047e-01  1.368148e-02
1 13   30303   5.1962	 5.663714e-01  4.281856e-02
1 13   40000   3.9926	 6.078632e-01  1.914186e-02
1 13   40200   4.4664	 6.791860e-01  1.583549e-02
1 13   40400   5.6569	 6.281691e-01  4.458098e-02
1 13   40404   6.9282	 8.834581e-01  2.668209e-01
1 13   50000   4.9934	 7.521607e-01  4.688316e-02
1 13   50500   7.0711	 7.322711e-01  4.772536e-01
1 13   50505   8.6603	 4.306137e-01  nan
1 13   60000   6.0000	 6.425600e-01  1.370440e-01
1 13   60300   6.7082	 4.545835e-01  1.327088e-01
1 13   60600   8.4853	-8.948549e-01  8.858360e-01
1 13   60606   10.3923	-1.219550e+00  2.075685e+00
1 13   70000   7.0000	-1.008412e+00  1.395179e+00
1 13   70700   9.8995	-1.636084e+00  nan
1 13   70707   12.1244	 nan  nan
1 13   80000   8.0000	 1.120540e+00  nan
1 13   80400   8.9443	-3.837714e-01  5.043779e-01
1 13   80800   11.3137	 nan  nan
1 13   80808   13.8564	-2.286824e-01  7.877755e-01
1 13   90000   9.0000	 nan  nan
1 13   90900   12.7279	 nan  nan
1 13   90909   15.5885	-2.230925e+00  nan
1 13   100000   10.0000	 7.938072e-01  3.737809e+00
1 13   100500   11.1803	 2.590774e+00  nan
1 13   101000   14.1421	 5.997089e-01  6.907483e+00
1 13   101010   17.3205	 nan  nan
1 13   110000   11.0000	-6.829793e-01  nan
1 13   111100   15.5563	 1.796551e-02  3.319416e+00
1 13   111111   19.0526	 nan  nan
1 13   120000   12.0000	 nan  nan
1 13   120600   13.4164	-8.095097e-02  9.181232e-01
1 13   121200   16.9706	 nan  nan
1 13   121212   20.7846	-2.973582e+00  3.650690e+00
1 13   130000   13.0000	-1.038615e+00  1.538086e+00
1 13   131300   18.3848	-1.181734e-01  2.224478e+00
1 13   131313   22.5167	-2.243422e+00  2.802900e+00
1 13   140000   14.0000	 4.517014e-01  nan
1 13   140700   15.6525	-3.469606e+00  2.726745e+00
1 13   141400   19.7990	 nan  nan
1 13   141414   24.2487	 4.124067e-01  nan
1 13   150000   15.0000	 nan  nan
1 13   151500   21.2132	-1.480333e+00  nan
1 13   151515   25.9808	 1.074420e+00  1.379353e+00
1 13   160000   16.0000	 nan  nan
1 13   160800   17.8885	-9.300172e-01  nan
1 13   161600   22.6274	 1.367563e+00  nan
1 13   161616   27.7128	 5.425557e-01  8.318146e-01
1 12       0   0.0000	-0.000000e+00  0.000000e+00
1 12   10000   0.9599	 3.538422e-01  6.863657e-05
1 12   10100   1.4334	 4.482412e-01  1.959725e-04
1 12   10101   1.7866	 4.926784e-01  4.137262e-04
1 12   20000   1.9402	 5.085296e-01  7.346664e-04
1 12   20100   2.2249	 4.987169e-01  3.602869e-04
1 12   20200   2.8272	 5.709946e-01  1.503990e-03
1 12   20202   3.4769	 6.010890e-01  3.515448e-03
1 12   30000   2.9788	 5.774225e-01  2.615238e-03
1 12   30300   4.2422	 6.291040e-01  7.213138e-03
1 12   30303   5.1962	 6.625298e-01  1.984792e-02
1 12   40000   3.9926	 6.241658e-01  9.260465e-03
1 12   40200   4.4664	 6.500003e-01  8.037806e-03
1 12   40400   5.6569	 6.297372e-01  3.147353e-02
1 12   40404   6.9282	 5.370938e-01  1.102491e-01
1 12   50000   4.9934	 6.307121e-01  2.787849e-02
1 12   50500   7.0711	 6.128544e-01  9.060400e-02
1 12   50505   8.6603	 8.866877e-01  nan
1 12   60000   6.0000	 6.620617e-01  7.165472e-02
1 12   60300   6.7082	 6.674995e-01  6.732352e-02
1 12   60600   8.4853	 nan  nan
1 12   60606   10.3923	 nan  nan
1 12   70000   7.0000	 5.849551e-01  1.841313e-01
1 12   70700   9.8995	 9.523727e-01  nan
1 12   70707   12.1244	-8.495311e-01  nan
1 12   80000   8.0000	 nan  nan
1 12   80400   8.9443	-8.425367e-01  3.138330e+00
1 12   80800   11.3137	 2.868087e-01  7.696223e-01
1 12   80808   13.8564	 nan  nan
1 12   90000   9.0000	 2.537915e+00  nan
1 12   90900   12.7279	 1.503678e+00  nan
1 12   90909   15.5885	 nan  nan
1 12   100000   10.0000	 nan  nan
1 12   100500   11.1803	 1.726568e+00  nan
1 12   101000   14.1421	-1.661010e+00  8.777199e-01
1 12   101010   17.3205	 nan  nan
1 12   110000   11.0000	 nan  nan
1 12   111100   15.5563	 1.723696e+00  nan
1 12   111111   19.0526	-1.267358e-01  2.245978e+00
1 12   120000   12.0000	-1.045536e+00  1.355691e+00
1 12   120600   13.4164	 nan  nan
1 12   121200   16.9706	 nan  nan
1 12   121212   20.7846	-1.429451e+00  1.212180e+00
1 12   130000   13.0000	 nan  nan
1 12   131300   18.3848	 nan  nan
1 12   131313   22.5167	 nan  nan
1 12   140000   14.0000	 1.734246e+00  nan
1 12   140700   15.6525	 2.478149e+00  nan
1 12   141400   19.7990	 nan  nan
1 12   141414   24.2487	 nan  nan
1 12   150000   15.0000	 nan  nan
1 12   151500   21.2132	-2.428802e-01  nan
1 12   151515   25.9808	-5.148251e-01  4.780394e-01
1 12   160000   16.0000	 2.293995e+00  nan
1 12   160800   17.8885	-5.094051e-01  1.971173e+00
1 12   161600   22.6274	 nan  nan
1 12   161616   27.7128	 1.564810e+00  nan
1 11       0   0.0000	-0.000000e+00  0.000000e+00
1 11   10000   0.9599	 3.538586e-01  5.242877e-05
1 11   10100   1.4334	 4.482720e-01  1.253901e-04
1 11   10101   1.7866	 4.928241e-01  2.452679e-04
1 11   20000   1.9402	 5.086101e-01  4.361880e-04
1 11   20100   2.2249	 4.999334e-01  2.103353e-04
1 11   20200   2.8272	 5.715737e-01  1.077986e-03
1 11   20202   3.4769	 6.014828e-01  2.229132e-03
1 11   30000   2.9788	 5.795860e-01  1.713254e-03
1 11   30300   4.2422	 6.297575e-01  4.051755e-03
1 11   30303   5.1962	 6.473264e-01  1.048201e-02
1 11   40000   3.9926	 6.166560e-01  4.553372e-03
1 11   40200   4.4664	 6.531000e-01  4.099425e-03
1 11   40400   5.6569	 6.760563e-01  1.327989e-02
1 11   40404   6.9282	 7.528084e-01  3.606783e-02
1 11   50000   4.9934	 6.598476e-01  1.292384e-02
1 11   50500   7.0711	 6.475160e-01  4.613693e-02
1 11   50505   8.6603	 1.269554e-01  3.829988e-01
1 11   60000   6.0000	 6.775664e-01  2.246202e-02
1 11   60300   6.7082	 7.071127e-01  3.312656e-02
1 11   60600   8.4853	 4.116874e-01  1.741383e-01
1 11   60606   10.3923	 nan  nan
1 11   70000   7.0000	 7.417674e-01  6.866109e-02
1 11   70700   9.8995	-8.533586e-01  7.542475e-01
1 11   70707   12.1244	-4.313221e-01  8.466917e-01
1 11   80000   8.0000	 1.507613e-01  2.295134e-01
1 11   80400   8.9443	 1.759724e+00  nan
1 11   80800   11.3137	 1.142921e+00  1.178479e+00
1 11   80808   13.8564	 nan  nan
1 11   90000   9.0000	 nan  nan
1 11   90900   12.7279	 9.937905e-02  1.609876e+00
1 11   90909   15.5885	 nan  nan
1 11   100000   10.0000	 nan  nan
1 11   100500   11.1803	 1.086128e+00  nan
1 11   101000   14.1421	 3.547661e-01  nan
1 11   101010   17.3205	 nan  nan
1 11   110000   11.0000	 nan  nan
1 11   111100   15.5563	 nan  nan
1 11   111111   19.0526	 nan  nan
1 11   120000   12.0000	 1.382838e+00  nan
1 11   120600   13.4164	 nan  nan
1 11   121200   16.9706	 nan  nan
1 11   121212   20.7846	-3.890839e-01  2.175375e+00
1 11   130000   13.0000	 2.656496e+00  nan
1 11   131300   18.3848	 2.238778e-01  7.573567e-01
1 11   131313   22.5167	 nan  nan
1 11   140000   14.0000	 nan  nan
1 11   140700   15.6525	 nan  nan
1 11   141400   19.7990	 nan  nan
1 11   141414   24.2487	-4.382431e+00  3.927655e+00
1 11   150000   15.0000	 nan  nan
1 11   151500   21.2132	 nan  nan
1 11   151515   25.9808	 nan  nan
1 11   160000   16.0000	 nan  nan
1 11   160800   17.8885	 nan  nan
1 11   161600   22.6274	 nan  nan
1 11   161616   27.7128	 nan  nan
1 10       0   0.0000	-0.000000e+00  0.000000e+00
1 10   10000   0.9599	 3.538848e-01  4.256855e-05
1 10   10100   1.4334	 4.482625e-01  9.241317e-05
1 10   10101   1.7866	 4.929943e-01  1.667234e-04
1 10   20000   1.9402	 5.084880e-01  3.315116e-04
1 10   20100   2.2249	 5.007634e-01  1.575680e-04
1 10   20200   2.8272	 5.713243e-01  5.245417e-04
1 10   20202   3.4769	 6.040963e-01  1.053306e-03
1 10   30000   2.9788	 5.784301e-01  9.899000e-04
1 10   30300   4.2422	 6.296183e-01  1.730083e-03
1 10   30303   5.1962	 6.532523e-01  5.550206e-03
1 10   40000   3.9926	 6.262367e-01  2.849183e-03
1 10   40200   4.4664	 6.601301e-01  2.012347e-03
1 10   40400   5.6569	 6.657953e-01  7.038197e-03
1 10   40404   6.9282	 7.029073e-01  2.788980e-02
1 10   50000   4.9934	 6.591384e-01  5.549895e-03
1 10   50500   7.0711	 6.950001e-01  2.210574e-02
1 10   50505   8.6603	 7.418383e-01  1.106682e-01
1 10   60000   6.0000	 6.677686e-01  1.113681e-02
1 10   60300   6.7082	 6.855154e-01  1.766911e-02
1 10   60600   8.4853	 7.657144e-01  7.388027e-02
1 10   60606   10.3923	 2.291081e-02  5.342765e-01
1 10   70000   7.0000	 7.226296e-01  3.902242e-02
1 10   70700   9.8995	 1.278194e+00  7.438326e-01
1 10   70707   12.1244	 nan  nan
1 10   80000   8.0000	 7.815896e-01  7.739398e-02
1 10   80400   8.9443	 5.983766e-01  1.150460e-01
1 10   80800   11.3137	 nan  nan
1 10   80808   13.8564	 2.384344e+00  nan
1 10   90000   9.0000	 5.087242e-01  1.621950e-01
1 10   90900   12.7279	-7.967847e-01  8.979543e-01
1 10   90909   15.5885	-1.539189e+00  1.982247e+00
1 10   100000   10.0000	-3.634411e-01  1.140512e+00
1 10   100500   11.1803	 nan  nan
1 10   101000   14.1421	-1.555003e+00  8.981056e-01
1 10   101010   17.3205	-6.064959e-01  4.000887e+00
1 10   110000   11.0000	 nan  nan
1 10   111100   15.5563	 nan  nan
1 10   111111   19.0526	 nan  nan
1 10   120000   12.0000	 nan  nan
1 10   120600   13.4164	 6.792687e-02  1.883185e+00
1 10   121200   16.9706	 nan  nan
1 10   121212   20.7846	-1.493902e+00  2.827950e+00
1 10   130000   13.0000	 nan  nan
1 10   131300   18.3848	 1.282148e+00  nan
1 10   131313   22.5167	-2.564591e+00  3.048485e+00
1 10   140000   14.0000	 nan  nan
1 10   140700   15.6525	-6.508633e-01  nan
1 10   141400   19.7990	-7.744473e-01  7.582362e-01
1 10   141414   24.2487	 8.382529e-02  nan
1 10   150000   15.0000	 1.324178e+00  nan
1 10   151500   21.2132	 3.113029e-02  3.800167e+00
1 10   151515   25.9808	 nan  nan
1 10   160000   16.0000	 8.459007e-01  nan
1 10   160800   17.8885	 1.490536e+00  nan
1 10   161600   22.6274	-1.280183e-01  1.900317e+00
1 10   161616   27.7128	 1.912421e+00  nan
1 9       0   0.0000	-0.000000e+00  0.000000e+00
1 9   10000   0.9599	 3.538539e-01  2.787802e-05
1 9   10100   1.4334	 4.483487e-01  4.472088e-05
1 9   10101   1.7866	 4.931724e-01  1.109039e-04
1 9   20000   1.9402	 5.088274e-01  1.718947e-04
1 9   20100   2.2249	 5.016912e-01  1.089481e-04
1 9   20200   2.8272	 5.720190e-01  3.202910e-04
1 9   20202   3.4769	 6.036730e-01  6.346651e-04
1 9   30000   2.9788	 5.792533e-01  6.156689e-04
1 9   30300   4.2422	 6.336915e-01  9.098609e-04
1 9   30303   5.1962	 6.637149e-01  2.515588e-03
1 9   40000   3.9926	 6.215026e-01  1.085020e-03
1 9   40200   4.4664	 6.671820e-01  1.105071e-03
1 9   40400   5.6569	 6.782748e-01  3.550345e-03
1 9   40404   6.9282	 6.958548e-01  1.092592e-02
1 9   50000   4.9934	 6.569959e-01  3.808666e-03
1 9   50500   7.0711	 7.038940e-01  1.042764e-02
1 9   50505   8.6603	 7.099496e-01  6.059438e-02
1 9   60000   6.0000	 6.732373e-01  5.802325e-03
1 9   60300   6.7082	 7.102781e-01  7.866898e-03
1 9   60600   8.4853	 7.391950e-01  3.018492e-02
1 9   60606   10.3923	 2.418654e-01  2.719270e-01
1 9   70000   7.0000	 6.971331e-01  1.146897e-02
1 9   70700   9.8995	 7.534527e-01  1.051704e-01
1 9   70707   12.1244	 6.211079e-01  3.284443e+00
1 9   80000   8.0000	 7.282405e-01  3.972914e-02
1 9   80400   8.9443	 7.734293e-01  4.362314e-02
1 9   80800   11.3137	 1.234006e+00  2.761473e+00
1 9   80808   13.8564	 nan  nan
1 9   90000   9.0000	 8.321416e-01  6.051580e-02
1 9   90900   12.7279	 3.882568e-01  7.259807e-01
1 9   90909   15.5885	 nan  nan
1 9   100000   10.0000	 7.713488e-01  1.865652e-01
1 9   100500   11.1803	 6.953736e-01  5.811041e-01
1 9   101000   14.1421	 1.799863e+00  1.696058e+00
1 9   101010   17.3205	 nan  nan
1 9   110000   11.0000	-2.044481e+00  3.520099e+00
1 9   111100   15.5563	 2.438666e-02  1.806746e+00
1 9   111111   19.0526	 nan  nan
1 9   120000   12.0000	 1.664116e+00  nan
1 9   120600   13.4164	 7.127544e-03  2.779255e+00
1 9   121200   16.9706	 nan  nan
1 9   121212   20.7846	 nan  nan
1 9   130000   13.0000	 9.432144e-01  6.779062e-01
1 9   131300   18.3848	 nan  nan
1 9   131313   22.5167	-2.127009e+00  nan
1 9   140000   14.0000	 nan  nan
1 9   140700   15.6525	 nan  nan
1 9   141400   19.7990	-4.150164e-02  4.262628e-01
1 9   141414   24.2487	 nan  nan
1 9   150000   15.0000	 9.630279e-01  nan
1 9   151500   21.2132	 nan  nan
1 9   151515   25.9808	 nan  nan
1 9   160000   16.0000	-7.894829e-01  1.827780e+00
1 9   160800   17.8885	 4.979616e-01  1.180029e+00
1 9   161600   22.6274	 nan  nan
1 9   161616   27.7128	 nan  nan
1 8       0   0.0000	-0.000000e+00  0.000000e+00
1 8   10000   0.9599	 3.538540e-01  1.870867e-05
1 8   10100   1.4334	 4.483934e-01  2.959304e-05
1 8   10101   1.7866	 4.935241e-01  6.996094e-05
1 8   20000   1.9402	 5.092867e-01  1.204480e-04
1 8   20100   2.2249	 5.028741e-01  5.597474e-05
1 8   20200   2.8272	 5.726634e-01  1.819635e-04
1 8   20202   3.4769	 6.045683e-01  3.833295e-04
1 8   30000   2.9788	 5.810688e-01  3.184086e-04
1 8   30300   4.2422	 6.345793e-01  5.355619e-04
1 8   30303   5.1962	 6.621675e-01  1.526935e-03
1 8   40000   3.9926	 6.264765e-01  9.574086e-04
1 8   40200   4.4664	 6.759046e-01  6.518877e-04
1 8   40400   5.6569	 6.758209e-01  1.880481e-03
1 8   40404   6.9282	 7.004922e-01  6.544165e-03
1 8   50000   4.9934	 6.580202e-01  1.690879e-03
1 8   50500   7.0711	 7.163951e-01  5.066908e-03
1 8   50505   8.6603	 7.507306e-01  2.399850e-02
1 8   60000   6.0000	 6.922785e-01  4.948101e-03
1 8   60300   6.7082	 7.108147e-01  4.965502e-03
1 8   60600   8.4853	 7.497283e-01  1.602255e-02
1 8   60606   10.3923	 7.116677e-01  1.019029e-01
1 8   70000   7.0000	 7.230005e-01  6.497467e-03
1 8   70700   9.8995	 7.953161e-01  4.474149e-02
1 8   70707   12.1244	 1.473835e+00  7.892713e-01
1 8   80000   8.0000	 7.203943e-01  1.597220e-02
1 8   80400   8.9443	 7.267248e-01  2.577278e-02
1 8   80800   11.3137	 6.634797e-01  1.171371e-01
1 8   80808   13.8564	 2.042549e+00  nan
1 8   90000   9.0000	 7.587500e-01  3.623976e-02
1 8   90900   12.7279	 nan  nan
1 8   90909   15.5885	 nan  nan
1 8   100000   10.0000	 6.965902e-01  5.876688e-02
1 8   100500   11.1803	 4.973263e-01  2.885459e-01
1 8   101000   14.1421	 nan  nan
1 8   101010   17.3205	-9.963567e-01  1.197265e+00
1 8   110000   11.0000	 8.593199e-01  2.818973e-01
1 8   111100   15.5563	 nan  nan
1 8   111111   19.0526	 nan  nan
1 8   120000   12.0000	-7.279913e-02  1.090983e+00
1 8   120600   13.4164	 nan  nan
1 8   121200   16.9706	-9.092957e-01  7.070501e-01
1 8   121212   20.7846	 nan  nan
1 8   130000   13.0000	 6.266055e-01  6.208073e-01
1 8   131300   18.3848	-6.508601e-01  nan
1 8   131313   22.5167	 1.991546e+00  nan
1 8   140000   14.0000	 8.210249e-01  9.548693e-01
1 8   140700   15.6525	-9.255880e-02  1.756548e+00
1 8   141400   19.7990	 nan  nan
1 8   141414   24.2487	-1.993591e+00  nan
1 8   150000   15.0000	 2.426307e+00  nan
1 8   151500   21.2132	-7.637259e-01  7.405110e-01
1 8   151515   25.9808	 nan  nan
1 8   160000   16.0000	 nan  nan
1 8   160800   17.8885	 nan  nan
1 8   161600   22.6274	-7.854599e-01  1.052951e+00
1 8   161616   27.7128	 nan  nan
1 7       0   0.0000	-0.000000e+00  0.000000e+00
1 7   10000   0.9599	 3.538942e-01  1.570518e-05
1 7   10100   1.4334	 4.485605e-01  2.664056e-05
1 7   10101   1.7866	 4.944377e-01  3.843079e-05
1 7   20000   1.9402	 5.097011e-01  6.041777e-05
1 7   20100   2.2249	 5.043294e-01  3.376877e-05
1 7   20200   2.8272	 5.737144e-01  9.394215e-05
1 7   20202   3.4769	 6.067903e-01  1.852325e-04
1 7   30000   2.9788	 5.823176e-01  1.835534e-04
1 7   30300   4.2422	 6.368754e-01  3.225552e-04
1 7   30303   5.1962	 6.686475e-01  8.965285e-04
1 7   40000   3.9926	 6.285125e-01  3.414060e-04
1 7   40200   4.4664	 6.884962e-01  3.554342e-04
1 7   40400   5.6569	 6.816697e-01  9.553796e-04
1 7   40404   6.9282	 7.131864e-01  2.785367e-03
1 7   50000   4.9934	 6.626746e-01  8.486764e-04
1 7   50500   7.0711	 7.144095e-01  3.003722e-03
1 7   50505   8.6603	 7.544287e-01  1.164814e-02
1 7   60000   6.0000	 6.911071e-01  1.673161e-03
1 7   60300   6.7082	 7.337892e-01  1.681793e-03
1 7   60600   8.4853	 7.565867e-01  8.801747e-03
1 7   60606   10.3923	 7.762073e-01  4.281140e-02
1 7   70000   7.0000	 7.137909e-01  3.982726e-03
1 7   70700   9.8995	 7.741070e-01  1.750751e-02
1 7   70707   12.1244	 6.919341e-01  1.463425e-01
1 7   80000   8.0000	 7.383220e-01  6.672996e-03
1 7   80400   8.9443	 7.729834e-01  1.499125e-02
1 7   80800   11.3137	 8.680006e-01  6.149581e-02
1 7   80808   13.8564	 nan  nan
1 7   90000   9.0000	 7.723181e-01  1.373801e-02
1 7   90900   12.7279	 4.621737e-01  2.339902e-01
1 7   90909   15.5885	-1.193112e+00  8.761268e-01
1 7   100000   10.0000	 7.937485e-01  3.279001e-02
1 7   100500   11.1803	 9.085555e-01  6.770564e-02
1 7   101000   14.1421	 5.594434e-01  4.457748e-01
1 7   101010   17.3205	-1.452953e+00  2.017444e+00
1 7   110000   11.0000	 8.354132e-01  7.378322e-02
1 7   111100   15.5563	 nan  nan
1 7   111111   19.0526	 nan  nan
1 7   120000   12.0000	 6.611105e-01  1.829009e-01
1 7   120600   13.4164	 6.578984e-01  3.324097e-01
1 7   121200   16.9706	-2.453351e+00  nan
1 7   121212   20.7846	 nan  nan
1 7   130000   13.0000	 3.910531e-01  2.175690e-01
1 7   131300   18.3848	 nan  nan
1 7   131313   22.5167	-1.339284e+00  3.430170e+00
1 7   140000   14.0000	 nan  nan
1 7   140700   15.6525	 nan  nan
1 7   141400   19.7990	 nan  nan
1 7   141414   24.2487	 7.965770e-01  2.687561e+00
1 7   150000   15.0000	 1.689163e+00  nan
1 7   151500   21.2132	 nan  nan
1 7   151515   25.9808	 nan  nan
1 7   160000   16.0000	 nan  nan
1 7   160800   17.8885	 nan  nan
1 7   161600   22.6274	 nan  nan
1 7   161616   27.7128	 nan  nan
1 6       0   0.0000	-0.000000e+00  0.000000e+00
1 6   10000   0.9599	 3.540149e-01  1.045949e-05
1 6   10100   1.4334	 4.489408e-01  1.650174e-05
1 6   10101   1.7866	 4.958293e-01  2.477606e-05
1 6   20000   1.9402	 5.107159e-01  3.361333e-05
1 6   20100   2.2249	 5.062016e-01  1.999746e-05
1 6   20200   2.8272	 5.760949e-01  5.581416e-05
1 6   20202   3.4769	 6.103863e-01  1.011458e-04
1 6   30000   2.9788	 5.850423e-01  8.181027e-05
1 6   30300   4.2422	 6.425326e-01  1.665237e-04
1 6   30303   5.1962	 6.762500e-01  4.307575e-04
1 6   40000   3.9926	 6.329113e-01  1.939611e-04
1 6   40200   4.4664	 7.041727e-01  1.789138e-04
1 6   40400   5.6569	 6.907029e-01  4.253971e-04
1 6   40404   6.9282	 7.288679e-01  1.529218e-03
1 6   50000   4.9934	 6.702673e-01  3.559068e-04
1 6   50500   7.0711	 7.344838e-01  1.544124e-03
1 6   50505   8.6603	 7.772035e-01  5.975394e-03
1 6   60000   6.0000	 7.028311e-01  7.635786e-04
1 6   60300   6.7082	 7.697873e-01  1.100944e-03
1 6   60600   8.4853	 7.711330e-01  3.294957e-03
1 6   60606   10.3923	 8.276603e-01  2.174205e-02
1 6   70000   7.0000	 7.314364e-01  1.938526e-03
1 6   70700   9.8995	 8.145789e-01  9.029879e-03
1 6   70707   12.1244	 7.547933e-01  6.363118e-02
1 6   80000   8.0000	 7.651968e-01  3.775314e-03
1 6   80400   8.9443	 8.075157e-01  5.502337e-03
1 6   80800   11.3137	 8.191688e-01  2.610565e-02
1 6   80808   13.8564	 nan  nan
1 6   90000   9.0000	 7.852157e-01  8.792592e-03
1 6   90900   12.7279	 8.421937e-01  8.252453e-02
1 6   90909   15.5885	 nan  nan
1 6   100000   10.0000	 8.194546e-01  1.536790e-02
1 6   100500   11.1803	 8.300464e-01  2.770526e-02
1 6   101000   14.1421	 9.945927e-01  3.208530e-01
1 6   101010   17.3205	-1.639993e+00  2.220837e+00
1 6   110000   11.0000	 8.255094e-01  3.052814e-02
1 6   111100   15.5563	-5.325649e-02  8.538971e-01
1 6   111111   19.0526	 nan  nan
1 6   120000   12.0000	 7.917223e-01  6.749195e-02
1 6   120600   13.4164	 9.422369e-01  1.136240e-01
1 6   121200   16.9706	 7.767114e-01  nan
1 6   121212   20.7846	-5.736820e-01  1.370842e+00
1 6   130000   13.0000	 7.028600e-01  9.128557e-02
1 6   131300   18.3848	 nan  nan
1 6   131313   22.5167	 1.113335e+00  nan
1 6   140000   14.0000	 1.888776e+00  1.478657e+00
1 6   140700   15.6525	 nan  nan
1 6   141400   19.7990	 nan  nan
1 6   141414   24.2487	-1.152920e-01  2.152976e+00
1 6   150000   15.0000	 1.509999e+00  nan
1 6   151500   21.2132	-1.545057e+00  1.325341e+00
1 6   151515   25.9808	-5.967815e-01  1.185616e+00
1 6   160000   16.0000	 nan  nan
1 6   160800   17.8885	 nan  nan
1 6   161600   22.6274	 nan  nan
1 6   161616   27.7128	 nan  nan
1 5       0   0.0000	-0.000000e+00  0.000000e+00
1 5   10000   0.9599	 3.543414e-01  6.164672e-06
1 5   10100   1.4334	 4.499298e-01  1.096954e-05
1 5   10101   1.7866	 4.985930e-01  1.601958e-05
1 5   20000   1.9402	 5.130374e-01  1.942709e-05
1 5   20100   2.2249	 5.095681e-01  1.450189e-05
1 5   20200   2.8272	 5.812737e-01  3.844050e-05
1 5   20202   3.4769	 6.187481e-01  3.927194e-05
1 5   30000   2.9788	 5.908281e-01  5.400653e-05
1 5   30300   4.2422	 6.537887e-01  8.130194e-05
1 5   30303   5.1962	 6.921931e-01  2.122429e-04
1 5   40000   3.9926	 6.429610e-01  1.175827e-04
1 5   40200   4.4664	 7.253946e-01  7.369631e-05
1 5   40400   5.6569	 7.095400e-01  2.015332e-04
1 5   40404   6.9282	 7.533063e-01  8.582286e-04
1 5   50000   4.9934	 6.849684e-01  2.634792e-04
1 5   50500   7.0711	 7.586110e-01  7.004616e-04
1 5   50505   8.6603	 8.074646e-01  3.409444e-03
1 5   60000   6.0000	 7.215796e-01  4.918225e-04
1 5   60300   6.7082	 8.235950e-01  3.585587e-04
1 5   60600   8.4853	 8.042971e-01  1.716874e-03
1 5   60606   10.3923	 8.626083e-01  8.364188e-03
1 5   70000   7.0000	 7.564889e-01  1.039455e-03
1 5   70700   9.8995	 8.488942e-01  5.304907e-03
1 5   70707   12.1244	 9.143156e-01  2.800626e-02
1 5   80000   8.0000	 7.893156e-01  2.176517e-03
1 5   80400   8.9443	 8.751547e-01  2.445000e-03
1 5   80800   11.3137	 8.820866e-01  1.165493e-02
1 5   80808   13.8564	 9.878130e-01  1.238680e-01
1 5   90000   9.0000	 8.168897e-01  4.264129e-03
1 5   90900   12.7279	 9.507033e-01  3.008222e-02
1 5   90909   15.5885	 7.683800e-01  6.522167e-01
1 5   100000   10.0000	 8.448370e-01  6.946921e-03
1 5   100500   11.1803	 9.226282e-01  1.059691e-02
1 5   101000   14.1421	 1.078664e+00  7.669759e-02
1 5   101010   17.3205	-3.151501e+00  3.976832e+00
1 5   110000   11.0000	 8.938933e-01  1.193521e-02
1 5   111100   15.5563	 2.230757e+00  1.437750e+00
1 5   111111   19.0526	 nan  nan
1 5   120000   12.0000	 9.447950e-01  2.587872e-02
1 5   120600   13.4164	 8.817821e-01  4.818076e-02
1 5   121200   16.9706	 nan  nan
1 5   121212   20.7846	 nan  nan
1 5   130000   13.0000	 9.586678e-01  4.517230e-02
1 5   131300   18.3848	-4.112425e-01  1.823124e+00
1 5   131313   22.5167	 nan  nan
1 5   140000   14.0000	 1.096832e+00  1.238372e-01
1 5   140700   15.6525	 8.726987e-01  nan
1 5   141400   19.7990	-4.994630e-01  3.875029e+00
1 5   141414   24.2487	 1.367979e-01  8.590597e-01
1 5   150000   15.0000	 8.562395e-01  2.902968e-01
1 5   151500   21.2132	-1.065825e+00  nan
1 5   151515   25.9808	 nan  nan
1 5   160000   16.0000	 9.124785e-01  5.271216e-01
1 5   160800   17.8885	 nan  nan
1 5   161600   22.6274	 nan  nan
1 5   161616   27.7128	 nan  nan
1 4       0   0.0000	-0.000000e+00  0.000000e+00
1 4   10000   0.9599	 3.553674e-01  6.011787e-06
1 4   10100   1.4334	 4.528284e-01  7.132926e-06
1 4   10101   1.7866	 5.049262e-01  1.159817e-05
1 4   20000   1.9402	 5.190435e-01  1.579680e-05
1 4   20100   2.2249	 5.169620e-01  1.019827e-05
1 4   20200   2.8272	 5.934755e-01  1.740421e-05
1 4   20202   3.4769	 6.379771e-01  3.733238e-05
1 4   30000   2.9788	 6.047081e-01  3.014043e-05
1 4   30300   4.2422	 6.784832e-01  5.796688e-05
1 4   30303   5.1962	 7.271225e-01  1.051132e-04
1 4   40000   3.9926	 6.662067e-01  6.647190e-05
1 4   40200   4.4664	 7.586647e-01  4.353175e-05
1 4   40400   5.6569	 7.481812e-01  1.310133e-04
1 4   40404   6.9282	 8.051896e-01  3.851859e-04
1 4   50000   4.9934	 7.184051e-01  1.446994e-04
1 4   50500   7.0711	 8.121826e-01  3.957790e-04
1 4   50505   8.6603	 8.802647e-01  1.306986e-03
1 4   60000   6.0000	 7.662031e-01  2.453650e-04
1 4   60300   6.7082	 9.150206e-01  1.963666e-04
1 4   60600   8.4853	 8.737971e-01  9.671698e-04
1 4   60606   10.3923	 9.491787e-01  5.158350e-03
1 4   70000   7.0000	 8.117192e-01  4.205066e-04
1 4   70700   9.8995	 9.334166e-01  2.611520e-03
1 4   70707   12.1244	 1.032912e+00  1.714578e-02
1 4   80000   8.0000	 8.553778e-01  9.740304e-04
1 4   80400   8.9443	 1.021965e+00  1.160587e-03
1 4   80800   11.3137	 1.000453e+00  4.602917e-03
1 4   80808   13.8564	 1.115576e+00  3.977576e-02
1 4   90000   9.0000	 8.995517e-01  1.448084e-03
1 4   90900   12.7279	 1.072289e+00  1.175364e-02
1 4   90909   15.5885	 1.067284e+00  1.267529e-01
1 4   100000   10.0000	 9.434962e-01  3.029685e-03
1 4   100500   11.1803	 1.105182e+00  4.208138e-03
1 4   101000   14.1421	 1.098632e+00  2.432108e-02
1 4   101010   17.3205	 1.651636e+00  1.530229e+00
1 4   110000   11.0000	 9.822890e-01  5.007278e-03
1 4   111100   15.5563	 1.229730e+00  9.148316e-02
1 4   111111   19.0526	 2.257497e-02  2.025052e+00
1 4   120000   12.0000	 1.029679e+00  1.001764e-02
1 4   120600   13.4164	 1.199062e+00  2.162651e-02
1 4   121200   16.9706	 1.444322e+00  2.933476e-01
1 4   121212   20.7846	-1.595837e+00  nan
1 4   130000   13.0000	 1.062981e+00  1.644786e-02
1 4   131300   18.3848	 1.750949e+00  1.181276e+00
1 4   131313   22.5167	-9.276042e-01  1.110560e+00
1 4   140000   14.0000	 1.107526e+00  4.348628e-02
1 4   140700   15.6525	 1.401666e+00  9.768287e-02
1 4   141400   19.7990	-1.901408e+00  nan
1 4   141414   24.2487	-3.043909e-01  1.206631e+00
1 4   150000   15.0000	 1.109027e+00  5.903045e-02
1 4   151500   21.2132	 nan  nan
1 4   151515   25.9808	 1.593612e+00  1.720000e+00
1 4   160000   16.0000	 1.075416e+00  1.037087e-01
1 4   160800   17.8885	 9.069655e-01  3.987234e-01
1 4   161600   22.6274	 nan  nan
1 4   161616   27.7128	 nan  nan
1 3       0   0.0000	-0.000000e+00  0.000000e+00
1 3   10000   0.9599	 3.597756e-01  5.119544e-06
1 3   10100   1.4334	 4.645280e-01  7.806633e-06
1 3   10101   1.7866	 5.261418e-01  9.911083e-06
1 3   20000   1.9402	 5.390598e-01  1.082019e-05
1 3   20100   2.2249	 5.406752e-01  9.035800e-06
1 3   20200   2.8272	 6.311922e-01  1.506876e-05
1 3   20202   3.4769	 6.953980e-01  1.871589e-05
1 3   30000   2.9788	 6.461673e-01  2.165861e-05
1 3   30300   4.2422	 7.481049e-01  2.710781e-05
1 3   30303   5.1962	 8.234931e-01  6.115338e-05
1 3   40000   3.9926	 7.317904e-01  4.229755e-05
1 3   40200   4.4664	 8.286701e-01  2.484713e-05
1 3   40400   5.6569	 8.525511e-01  6.701634e-05
1 3   40404   6.9282	 9.437661e-01  1.437316e-04
1 3   50000   4.9934	 8.096267e-01  8.696733e-05
1 3   50500   7.0711	 9.524346e-01  1.798654e-04
1 3   50505   8.6603	 1.061814e+00  6.294741e-04
1 3   60000   6.0000	 8.839917e-01  1.662988e-04
1 3   60300   6.7082	 1.076232e+00  9.182006e-05
1 3   60600   8.4853	 1.050601e+00  3.780301e-04
1 3   60606   10.3923	 1.179270e+00  1.388731e-03
1 3   70000   7.0000	 9.566283e-01  2.595321e-04
1 3   70700   9.8995	 1.148566e+00  6.722746e-04
1 3   70707   12.1244	 1.291352e+00  4.372213e-03
1 3   80000   8.0000	 1.028583e+00  5.275306e-04
1 3   80400   8.9443	 1.300264e+00  3.073470e-04
1 3   80800   11.3137	 1.244234e+00  1.853337e-03
1 3   80808   13.8564	 1.393322e+00  1.695726e-02
1 3   90000   9.0000	 1.099909e+00  8.086556e-04
1 3   90900   12.7279	 1.337889e+00  3.881347e-03
1 3   90909   15.5885	 1.486959e+00  3.880681e-02
1 3   100000   10.0000	 1.171814e+00  1.105521e-03
1 3   100500   11.1803	 1.505919e+00  1.538138e-03
1 3   101000   14.1421	 1.452045e+00  1.113918e-02
1 3   101010   17.3205	 1.398576e+00  9.760539e-02
1 3   110000   11.0000	 1.243078e+00  2.516123e-03
1 3   111100   15.5563	 1.526159e+00  2.022413e-02
1 3   111111   19.0526	 1.608168e+00  6.504412e-01
1 3   120000   12.0000	 1.313790e+00  5.299662e-03
1 3   120600   13.4164	 1.690189e+00  6.455982e-03
1 3   121200   16.9706	 1.637756e+00  5.035762e-02
1 3   121212   20.7846	 4.680172e-01  8.461823e-01
1 3   130000   13.0000	 1.373786e+00  6.465279e-03
1 3   131300   18.3848	 1.680039e+00  1.113490e-01
1 3   131313   22.5167	-1.381406e-01  2.033486e+00
1 3   140000   14.0000	 1.437671e+00  1.333274e-02
1 3   140700   15.6525	 1.865584e+00  3.114330e-02
1 3   141400   19.7990	 2.247957e+00  4.819503e-01
1 3   141414   24.2487	 nan  nan
1 3   150000   15.0000	 1.481443e+00  1.881016e-02
1 3   151500   21.2132	 1.092883e+00  nan
1 3   151515   25.9808	-1.021101e+00  7.145769e-01
1 3   160000   16.0000	 1.550727e+00  3.308310e-02
1 3   160800   17.8885	 2.038516e+00  7.604884e-02
1 3   161600   22.6274	 3.467247e+00  nan
1 3   161616   27.7128	 1.910779e+00  3.702430e+00
1 2       0   0.0000	-0.000000e+00  0.000000e+00
1 2   10000   0.9599	 3.797560e-01  3.949259e-06
1 2   10100   1.4334	 5.216570e-01  5.806412e-06
1 2   10101   1.7866	 6.243944e-01  8.136854e-06
1 2   20000   1.9402	 6.156295e-01  9.306969e-06
1 2   20100   2.2249	 6.421040e-01  8.370296e-06
1 2   20200   2.8272	 7.820114e-01  1.338837e-05
1 2   20202   3.4769	 9.291806e-01  1.659814e-05
1 2   30000   2.9788	 7.948960e-01  1.429174e-05
1 2   30300   4.2422	 1.005305e+00  2.638648e-05
1 2   30303   5.1962	 1.200604e+00  3.517688e-05
1 2   40000   3.9926	 9.585774e-01  2.316738e-05
1 2   40200   4.4664	 1.059899e+00  1.683958e-05
1 2   40400   5.6569	 1.220747e+00  4.422163e-05
1 2   40404   6.9282	 1.465144e+00  6.716169e-05
1 2   50000   4.9934	 1.117239e+00  3.456812e-05
1 2   50500   7.0711	 1.434069e+00  8.301652e-05
1 2   50505   8.6603	 1.728446e+00  2.299612e-04
1 2   60000   6.0000	 1.273932e+00  4.663202e-05
1 2   60300   6.7082	 1.470463e+00  3.826503e-05
1 2   60600   8.4853	 1.646731e+00  1.376051e-04
1 2   60606   10.3923	 1.992956e+00  6.092591e-04
1 2   70000   7.0000	 1.429808e+00  8.962474e-05
1 2   70700   9.8995	 1.858922e+00  3.303357e-04
1 2   70707   12.1244	 2.256293e+00  1.608489e-03
1 2   80000   8.0000	 1.585299e+00  1.294942e-04
1 2   80400   8.9443	 1.885760e+00  1.153518e-04
1 2   80800   11.3137	 2.070862e+00  7.046313e-04
1 2   80808   13.8564	 2.512555e+00  4.866425e-03
1 2   90000   9.0000	 1.740378e+00  1.989352e-04
1 2   90900   12.7279	 2.284012e+00  1.718536e-03
1 2   90909   15.5885	 2.759706e+00  1.041975e-02
1 2   100000   10.0000	 1.895708e+00  4.385297e-04
1 2   100500   11.1803	 2.307677e+00  3.429530e-04
1 2   101000   14.1421	 2.495246e+00  3.275200e-03
1 2   101010   17.3205	 3.055838e+00  3.056996e-02
1 2   110000   11.0000	 2.050623e+00  7.793915e-04
1 2   111100   15.5563	 2.715991e+00  6.633226e-03
1 2   111111   19.0526	 3.275084e+00  9.001197e-02
1 2   120000   12.0000	 2.205490e+00  1.316956e-03
1 2   120600   13.4164	 2.735077e+00  1.231675e-03
1 2   121200   16.9706	 2.931910e+00  1.475897e-02
1 2   121212   20.7846	 3.204935e+00  1.632664e-01
1 2   130000   13.0000	 2.361572e+00  1.906019e-03
1 2   131300   18.3848	 3.168397e+00  2.944769e-02
1 2   131313   22.5167	 3.512990e+00  4.289765e-01
1 2   140000   14.0000	 2.516056e+00  3.241870e-03
1 2   140700   15.6525	 3.170615e+00  3.837801e-03
1 2   141400   19.7990	 3.348628e+00  5.818843e-02
1 2   141414   24.2487	 5.305134e+00  nan
1 2   150000   15.0000	 2.673454e+00  5.349714e-03
1 2   151500   21.2132	 3.564320e+00  1.160719e-01
1 2   151515   25.9808	 nan  nan
1 2   160000   16.0000	 2.826439e+00  7.950440e-03
1 2   160800   17.8885	 3.604875e+00  1.460033e-02
1 2   161600   22.6274	 3.845864e+00  2.467036e-01
1 2   161616   27.7128	 nan  nan


==> anc/lattice/l6464f21b7825m00082m0164_effpotV1hyp00t16.restricted <==
1 16   60000   6.0000	 nan  nan
1 16   50000   4.9934	 3.447059e-01  3.976044e-01
1 16   40400   5.6569	 7.339981e-01  6.670305e-01
1 16   40200   4.4664	 5.307103e-01  1.422802e-01
1 16   40000   3.9926	 5.825624e-01  1.135447e-01
1 16   30303   5.1962	 1.424627e+00  nan
1 16   30300   4.2422	 6.246913e-01  1.031450e-01
1 16   30000   2.9788	 5.745781e-01  3.151989e-02
1 16   20202   3.4769	 5.689571e-01  3.525934e-02
1 16   20200   2.8272	 5.979274e-01  2.005916e-02
1 16   20100   2.2249	 4.970549e-01  2.649551e-03
1 16   20000   1.9402	 5.106217e-01  7.640456e-03
1 16   10101   1.7866	 4.840398e-01  2.765500e-03
1 16   10100   1.4334	 4.476164e-01  1.118802e-03
1 16   10000   0.9599	 3.540733e-01  3.674699e-04
1 16       0   0.0000	-0.000000e+00  0.000000e+00
1 15   60000   6.0000	 3.079219e+00  nan
1 15   50000   4.9934	 5.831252e-01  7.412815e-01
1 15   40400   5.6569	 4.099360e-01  7.563292e-01
1 15   40200   4.4664	 6.435053e-01  5.090816e-02
1 15   40000   3.9926	 7.305183e-01  5.960272e-02
1 15   30303   5.1962	 6.208993e-01  1.429512e-01
1 15   30300   4.2422	 6.685949e-01  5.260315e-02
1 15   30000   2.9788	 5.812966e-01  1.305265e-02
1 15   20202   3.4769	 6.227652e-01  1.368218e-02
1 15   20200   2.8272	 5.944087e-01  9.973651e-03
1 15   20100   2.2249	 4.986851e-01  1.742025e-03
1 15   20000   1.9402	 5.120685e-01  2.991921e-03
1 15   10101   1.7866	 4.903723e-01  1.620081e-03
1 15   10100   1.4334	 4.486589e-01  8.014686e-04
1 15   10000   0.9599	 3.540277e-01  3.017201e-04
1 15       0   0.0000	-0.000000e+00  0.000000e+00
1 14   60000   6.0000	 nan  nan
1 14   50000   4.9934	 7.348082e-01  1.476968e-01
1 14   40400   5.6569	 7.992329e-01  1.249184e-01
1 14   40200   4.4664	 5.918284e-01  3.829485e-02
1 14   40000   3.9926	 5.723078e-01  3.292424e-02
1 14   30303   5.1962	 6.678212e-01  9.758865e-02
1 14   30300   4.2422	 6.104757e-01  3.017624e-02
1 14   30000   2.9788	 5.804311e-01  1.018957e-02
1 14   20202   3.4769	 5.845549e-01  1.302579e-02
1 14   20200   2.8272	 5.740516e-01  5.549821e-03
1 14   20100   2.2249	 4.966207e-01  9.163751e-04
1 14   20000   1.9402	 5.081843e-01  2.667552e-03
1 14   10101   1.7866	 4.901689e-01  9.681109e-04
1 14   10100   1.4334	 4.477475e-01  4.910304e-04
1 14   10000   0.9599	 3.538647e-01  1.796100e-04
1 14       0   0.0000	-0.000000e+00  0.000000e+00
1 13   60000   6.0000	 6.425600e-01  1.370440e-01
1 13   50000   4.9934	 7.521607e-01  4.688316e-02
1 13   40400   5.6569	 6.281691e-01  4.458098e-02
1 13   40200   4.4664	 6.791860e-01  1.583549e-02
1 13   40000   3.9926	 6.078632e-01  1.914186e-02
1 13   30303   5.1962	 5.663714e-01  4.281856e-02
1 13   30300   4.2422	 6.171047e-01  1.368148e-02
1 13   30000   2.9788	 5.816723e-01  5.443257e-03
1 13   20202   3.4769	 6.072645e-01  7.430668e-03
1 13   20200   2.8272	 5.730101e-01  3.136991e-03
1 13   20100   2.2249	 4.977892e-01  7.389214e-04
1 13   20000   1.9402	 5.085700e-01  1.384709e-03
1 13   10101   1.7866	 4.920767e-01  6.638587e-04
1 13   10100   1.4334	 4.480411e-01  3.123235e-04
1 13   10000   0.9599	 3.539741e-01  1.300180e-04
1 13       0   0.0000	-0.000000e+00  0.000000e+00
1 12   60000   6.0000	 6.620617e-01  7.165472e-02
1 12   50000   4.9934	 6.307121e-01  2.787849e-02
1 12   40400   5.6569	 6.297372e-01  3.147353e-02
1 12   40200   4.4664	 6.500003e-01  8.037806e-03
1 12   40000   3.9926	 6.241658e-01  9.260465e-03
1 12   30303   5.1962	 6.625298e-01  1.984792e-02
1 12   30300   4.2422	 6.291040e-01  7.213138e-03
1 12   30000   2.9788	 5.774225e-01  2.615238e-03
1 12   20202   3.4769	 6.010890e-01  3.515448e-03
1 12   20200   2.8272	 5.709946e-01  1.503990e-03
1 12   20100   2.2249	 4.987169e-01  3.602869e-04
1 12   20000   1.9402	 5.085296e-01  7.346664e-04
1 12   10101   1.7866	 4.926784e-01  4.137262e-04
1 12   10100   1.4334	 4.482412e-01  1.959725e-04
1 12   10000   0.9599	 3.538422e-01  6.863657e-05
1 12       0   0.0000	-0.000000e+00  0.000000e+00
1 11   60000   6.0000	 6.775664e-01  2.246202e-02
1 11   50000   4.9934	 6.598476e-01  1.292384e-02
1 11   40400   5.6569	 6.760563e-01  1.327989e-02
1 11   40200   4.4664	 6.531000e-01  4.099425e-03
1 11   40000   3.9926	 6.166560e-01  4.553372e-03
1 11   30303   5.1962	 6.473264e-01  1.048201e-02
1 11   30300   4.2422	 6.297575e-01  4.051755e-03
1 11   30000   2.9788	 5.795860e-01  1.713254e-03
1 11   20202   3.4769	 6.014828e-01  2.229132e-03
1 11   20200   2.8272	 5.715737e-01  1.077986e-03
1 11   20100   2.2249	 4.999334e-01  2.103353e-04
1 11   20000   1.9402	 5.086101e-01  4.361880e-04
1 11   10101   1.7866	 4.928241e-01  2.452679e-04
1 11   10100   1.4334	 4.482720e-01  1.253901e-04
1 11   10000   0.9599	 3.538586e-01  5.242877e-05
1 11       0   0.0000	-0.000000e+00  0.000000e+00
1 10   60000   6.0000	 6.677686e-01  1.113681e-02
1 10   50000   4.9934	 6.591384e-01  5.549895e-03
1 10   40400   5.6569	 6.657953e-01  7.038197e-03
1 10   40200   4.4664	 6.601301e-01  2.012347e-03
1 10   40000   3.9926	 6.262367e-01  2.849183e-03
1 10   30303   5.1962	 6.532523e-01  5.550206e-03
1 10   30300   4.2422	 6.296183e-01  1.730083e-03
1 10   30000   2.9788	 5.784301e-01  9.899000e-04
1 10   20202   3.4769	 6.040963e-01  1.053306e-03
1 10   20200   2.8272	 5.713243e-01  5.245417e-04
1 10   20100   2.2249	 5.007634e-01  1.575680e-04
1 10   20000   1.9402	 5.084880e-01  3.315116e-04
1 10   10101   1.7866	 4.929943e-01  1.667234e-04
1 10   10100   1.4334	 4.482625e-01  9.241317e-05
1 10   10000   0.9599	 3.538848e-01  4.256855e-05
1 10       0   0.0000	-0.000000e+00  0.000000e+00
1 9   60000   6.0000	 6.732373e-01  5.802325e-03
1 9   50000   4.9934	 6.569959e-01  3.808666e-03
1 9   40400   5.6569	 6.782748e-01  3.550345e-03
1 9   40200   4.4664	 6.671820e-01  1.105071e-03
1 9   40000   3.9926	 6.215026e-01  1.085020e-03
1 9   30303   5.1962	 6.637149e-01  2.515588e-03
1 9   30300   4.2422	 6.336915e-01  9.098609e-04
1 9   30000   2.9788	 5.792533e-01  6.156689e-04
1 9   20202   3.4769	 6.036730e-01  6.346651e-04
1 9   20200   2.8272	 5.720190e-01  3.202910e-04
1 9   20100   2.2249	 5.016912e-01  1.089481e-04
1 9   20000   1.9402	 5.088274e-01  1.718947e-04
1 9   10101   1.7866	 4.931724e-01  1.109039e-04
1 9   10100   1.4334	 4.483487e-01  4.472088e-05
1 9   10000   0.9599	 3.538539e-01  2.787802e-05
1 9       0   0.0000	-0.000000e+00  0.000000e+00
1 8   60000   6.0000	 6.922785e-01  4.948101e-03
1 8   50000   4.9934	 6.580202e-01  1.690879e-03
1 8   40400   5.6569	 6.758209e-01  1.880481e-03
1 8   40200   4.4664	 6.759046e-01  6.518877e-04
1 8   40000   3.9926	 6.264765e-01  9.574086e-04
1 8   30303   5.1962	 6.621675e-01  1.526935e-03
1 8   30300   4.2422	 6.345793e-01  5.355619e-04
1 8   30000   2.9788	 5.810688e-01  3.184086e-04
1 8   20202   3.4769	 6.045683e-01  3.833295e-04
1 8   20200   2.8272	 5.726634e-01  1.819635e-04
1 8   20100   2.2249	 5.028741e-01  5.597474e-05
1 8   20000   1.9402	 5.092867e-01  1.204480e-04
1 8   10101   1.7866	 4.935241e-01  6.996094e-05
1 8   10100   1.4334	 4.483934e-01  2.959304e-05
1 8   10000   0.9599	 3.538540e-01  1.870867e-05
1 8       0   0.0000	-0.000000e+00  0.000000e+00
1 7   60000   6.0000	 6.911071e-01  1.673161e-03
1 7   50000   4.9934	 6.626746e-01  8.486764e-04
1 7   40400   5.6569	 6.816697e-01  9.553796e-04
1 7   40200   4.4664	 6.884962e-01  3.554342e-04
1 7   40000   3.9926	 6.285125e-01  3.414060e-04
1 7   30303   5.1962	 6.686475e-01  8.965285e-04
1 7   30300   4.2422	 6.368754e-01  3.225552e-04
1 7   30000   2.9788	 5.823176e-01  1.835534e-04
1 7   20202   3.4769	 6.067903e-01  1.852325e-04
1 7   20200   2.8272	 5.737144e-01  9.394215e-05
1 7   20100   2.2249	 5.043294e-01  3.376877e-05
1 7   20000   1.9402	 5.097011e-01  6.041777e-05
1 7   10101   1.7866	 4.944377e-01  3.843079e-05
1 7   10100   1.4334	 4.485605e-01  2.664056e-05
1 7   10000   0.9599	 3.538942e-01  1.570518e-05
1 7       0   0.0000	-0.000000e+00  0.000000e+00
1 6   60000   6.0000	 7.028311e-01  7.635786e-04
1 6   50000   4.9934	 6.702673e-01  3.559068e-04
1 6   40400   5.6569	 6.907029e-01  4.253971e-04
1 6   40200   4.4664	 7.041727e-01  1.789138e-04
1 6   40000   3.9926	 6.329113e-01  1.939611e-04
1 6   30303   5.1962	 6.762500e-01  4.307575e-04
1 6   30300   4.2422	 6.425326e-01  1.665237e-04
1 6   30000   2.9788	 5.850423e-01  8.181027e-05
1 6   20202   3.4769	 6.103863e-01  1.011458e-04
1 6   20200   2.8272	 5.760949e-01  5.581416e-05
1 6   20100   2.2249	 5.062016e-01  1.999746e-05
1 6   20000   1.9402	 5.107159e-01  3.361333e-05
1 6   10101   1.7866	 4.958293e-01  2.477606e-05
1 6   10100   1.4334	 4.489408e-01  1.650174e-05
1 6   10000   0.9599	 3.540149e-01  1.045949e-05
1 6       0   0.0000	-0.000000e+00  0.000000e+00
1 5   60000   6.0000	 7.215796e-01  4.918225e-04
1 5   50000   4.9934	 6.849684e-01  2.634792e-04
1 5   40400   5.6569	 7.095400e-01  2.015332e-04
1 5   40200   4.4664	 7.253946e-01  7.369631e-05
1 5   40000   3.9926	 6.429610e-01  1.175827e-04
1 5   30303   5.1962	 6.921931e-01  2.122429e-04
1 5   30300   4.2422	 6.537887e-01  8.130194e-05
1 5   30000   2.9788	 5.908281e-01  5.400653e-05
1 5   20202   3.4769	 6.187481e-01  3.927194e-05
1 5   20200   2.8272	 5.812737e-01  3.844050e-05
1 5   20100   2.2249	 5.095681e-01  1.450189e-05
1 5   20000   1.9402	 5.130374e-01  1.942709e-05
1 5   10101   1.7866	 4.985930e-01  1.601958e-05
1 5   10100   1.4334	 4.499298e-01  1.096954e-05
1 5   10000   0.9599	 3.543414e-01  6.164672e-06
1 5       0   0.0000	-0.000000e+00  0.000000e+00
1 4   60000   6.0000	 7.662031e-01  2.453650e-04
1 4   50000   4.9934	 7.184051e-01  1.446994e-04
1 4   40400   5.6569	 7.481812e-01  1.310133e-04
1 4   40200   4.4664	 7.586647e-01  4.353175e-05
1 4   40000   3.9926	 6.662067e-01  6.647190e-05
1 4   30303   5.1962	 7.271225e-01  1.051132e-04
1 4   30300   4.2422	 6.784832e-01  5.796688e-05
1 4   30000   2.9788	 6.047081e-01  3.014043e-05
1 4   20202   3.4769	 6.379771e-01  3.733238e-05
1 4   20200   2.8272	 5.934755e-01  1.740421e-05
1 4   20100   2.2249	 5.169620e-01  1.019827e-05
1 4   20000   1.9402	 5.190435e-01  1.579680e-05
1 4   10101   1.7866	 5.049262e-01  1.159817e-05
1 4   10100   1.4334	 4.528284e-01  7.132926e-06
1 4   10000   0.9599	 3.553674e-01  6.011787e-06
1 4       0   0.0000	-0.000000e+00  0.000000e+00
1 3   60000   6.0000	 8.839917e-01  1.662988e-04
1 3   50000   4.9934	 8.096267e-01  8.696733e-05
1 3   40400   5.6569	 8.525511e-01  6.701634e-05
1 3   40200   4.4664	 8.286701e-01  2.484713e-05
1 3   40000   3.9926	 7.317904e-01  4.229755e-05
1 3   30303   5.1962	 8.234931e-01  6.115338e-05
1 3   30300   4.2422	 7.481049e-01  2.710781e-05
1 3   30000   2.9788	 6.461673e-01  2.165861e-05
1 3   20202   3.4769	 6.953980e-01  1.871589e-05
1 3   20200   2.8272	 6.311922e-01  1.506876e-05
1 3   20100   2.2249	 5.406752e-01  9.035800e-06
1 3   20000   1.9402	 5.390598e-01  1.082019e-05
1 3   10101   1.7866	 5.261418e-01  9.911083e-06
1 3   10100   1.4334	 4.645280e-01  7.806633e-06
1 3   10000   0.9599	 3.597756e-01  5.119544e-06
1 3       0   0.0000	-0.000000e+00  0.000000e+00
1 2   60000   6.0000	 1.273932e+00  4.663202e-05
1 2   50000   4.9934	 1.117239e+00  3.456812e-05
1 2   40400   5.6569	 1.220747e+00  4.422163e-05
1 2   40200   4.4664	 1.059899e+00  1.683958e-05
1 2   40000   3.9926	 9.585774e-01  2.316738e-05
1 2   30303   5.1962	 1.200604e+00  3.517688e-05
1 2   30300   4.2422	 1.005305e+00  2.638648e-05
1 2   30000   2.9788	 7.948960e-01  1.429174e-05
1 2   20202   3.4769	 9.291806e-01  1.659814e-05
1 2   20200   2.8272	 7.820114e-01  1.338837e-05
1 2   20100   2.2249	 6.421040e-01  8.370296e-06
1 2   20000   1.9402	 6.156295e-01  9.306969e-06
1 2   10101   1.7866	 6.243944e-01  8.136854e-06
1 2   10100   1.4334	 5.216570e-01  5.806412e-06
1 2   10000   0.9599	 3.797560e-01  3.949259e-06
1 2       0   0.0000	-0.000000e+00  0.000000e+00


==> anc/lattice/l6464f21b7825m00082m0164_effpotV1hyp01t16.restricted <==
1 16   60000   6.0000	 9.106476e-01  3.385694e-01
1 16   50000   4.9934	 8.622107e-01  1.790446e-01
1 16   40400   5.6569	 6.950081e-01  9.010966e-02
1 16   40200   4.4664	 6.744735e-01  2.733276e-02
1 16   40000   3.9926	 6.502241e-01  4.523333e-02
1 16   30303   5.1962	 7.076965e-01  9.501799e-02
1 16   30300   4.2422	 6.613882e-01  4.446309e-02
1 16   30000   2.9788	 5.775195e-01  1.173723e-02
1 16   20202   3.4769	 6.095856e-01  1.725030e-02
1 16   20200   2.8272	 5.904152e-01  1.066983e-02
1 16   20100   2.2249	 5.009431e-01  1.767626e-03
1 16   20000   1.9402	 5.089760e-01  4.806345e-03
1 16   10101   1.7866	 4.854093e-01  2.256022e-03
1 16   10100   1.4334	 4.475276e-01  9.419983e-04
1 16   10000   0.9599	 3.542663e-01  3.530387e-04
1 16       0   0.0000	-0.000000e+00  0.000000e+00
1 15   60000   6.0000	 6.467257e-01  9.143495e-02
1 15   50000   4.9934	 5.718018e-01  5.451464e-02
1 15   40400   5.6569	 6.728670e-01  4.909207e-02
1 15   40200   4.4664	 6.191026e-01  2.066655e-02
1 15   40000   3.9926	 6.596250e-01  1.952489e-02
1 15   30303   5.1962	 6.792126e-01  4.338394e-02
1 15   30300   4.2422	 6.453349e-01  1.503483e-02
1 15   30000   2.9788	 5.757210e-01  7.665556e-03
1 15   20202   3.4769	 6.104211e-01  9.621449e-03
1 15   20200   2.8272	 5.869297e-01  4.543367e-03
1 15   20100   2.2249	 5.022592e-01  1.217392e-03
1 15   20000   1.9402	 5.102360e-01  2.216105e-03
1 15   10101   1.7866	 4.903996e-01  1.231892e-03
1 15   10100   1.4334	 4.483925e-01  6.928040e-04
1 15   10000   0.9599	 3.540241e-01  2.614303e-04
1 15       0   0.0000	-0.000000e+00  0.000000e+00
1 14   60000   6.0000	 7.592226e-01  4.571238e-02
1 14   50000   4.9934	 6.894200e-01  3.136772e-02
1 14   40400   5.6569	 7.026157e-01  3.183556e-02
1 14   40200   4.4664	 6.335873e-01  7.853384e-03
1 14   40000   3.9926	 6.122017e-01  1.171044e-02
1 14   30303   5.1962	 6.617700e-01  2.123327e-02
1 14   30300   4.2422	 6.363553e-01  8.462350e-03
1 14   30000   2.9788	 5.741505e-01  4.479106e-03
1 14   20202   3.4769	 6.051262e-01  6.238497e-03
1 14   20200   2.8272	 5.757779e-01  2.626413e-03
1 14   20100   2.2249	 5.007191e-01  6.072855e-04
1 14   20000   1.9402	 5.067101e-01  1.927491e-03
1 14   10101   1.7866	 4.900145e-01  9.092169e-04
1 14   10100   1.4334	 4.479303e-01  4.050390e-04
1 14   10000   0.9599	 3.538390e-01  1.769359e-04
1 14       0   0.0000	-0.000000e+00  0.000000e+00
1 13   60000   6.0000	 6.722374e-01  3.213647e-02
1 13   50000   4.9934	 6.861715e-01  1.249411e-02
1 13   40400   5.6569	 6.741747e-01  9.687642e-03
1 13   40200   4.4664	 6.417606e-01  4.361942e-03
1 13   40000   3.9926	 6.236814e-01  7.918963e-03
1 13   30303   5.1962	 6.453338e-01  1.433681e-02
1 13   30300   4.2422	 6.329025e-01  5.119065e-03
1 13   30000   2.9788	 5.780168e-01  2.791193e-03
1 13   20202   3.4769	 6.033468e-01  3.150462e-03
1 13   20200   2.8272	 5.726830e-01  1.763445e-03
1 13   20100   2.2249	 5.017242e-01  4.883891e-04
1 13   20000   1.9402	 5.081458e-01  9.250274e-04
1 13   10101   1.7866	 4.919468e-01  4.665350e-04
1 13   10100   1.4334	 4.479600e-01  2.634515e-04
1 13   10000   0.9599	 3.539219e-01  1.122195e-04
1 13       0   0.0000	-0.000000e+00  0.000000e+00
1 12   60000   6.0000	 6.815785e-01  1.413402e-02
1 12   50000   4.9934	 6.493702e-01  5.985514e-03
1 12   40400   5.6569	 6.596672e-01  4.885620e-03
1 12   40200   4.4664	 6.461509e-01  2.581237e-03
1 12   40000   3.9926	 6.234083e-01  3.229227e-03
1 12   30303   5.1962	 6.570967e-01  6.457109e-03
1 12   30300   4.2422	 6.323597e-01  2.681668e-03
1 12   30000   2.9788	 5.786862e-01  1.403510e-03
1 12   20202   3.4769	 6.010931e-01  1.780457e-03
1 12   20200   2.8272	 5.711942e-01  9.485206e-04
1 12   20100   2.2249	 5.028776e-01  2.020966e-04
1 12   20000   1.9402	 5.084843e-01  5.684041e-04
1 12   10101   1.7866	 4.926752e-01  3.141958e-04
1 12   10100   1.4334	 4.480471e-01  1.452902e-04
1 12   10000   0.9599	 3.538068e-01  6.469023e-05
1 12       0   0.0000	-0.000000e+00  0.000000e+00
1 11   60000   6.0000	 6.781287e-01  6.594030e-03
1 11   50000   4.9934	 6.578132e-01  3.171991e-03
1 11   40400   5.6569	 6.711779e-01  3.111689e-03
1 11   40200   4.4664	 6.454788e-01  1.102550e-03
1 11   40000   3.9926	 6.231493e-01  1.675250e-03
1 11   30303   5.1962	 6.615742e-01  2.176241e-03
1 11   30300   4.2422	 6.308942e-01  1.169742e-03
1 11   30000   2.9788	 5.796140e-01  9.960825e-04
1 11   20202   3.4769	 6.028547e-01  1.289002e-03
1 11   20200   2.8272	 5.713795e-01  5.461357e-04
1 11   20100   2.2249	 5.040257e-01  1.267757e-04
1 11   20000   1.9402	 5.085644e-01  3.183710e-04
1 11   10101   1.7866	 4.926595e-01  2.059649e-04
1 11   10100   1.4334	 4.482477e-01  1.108745e-04
1 11   10000   0.9599	 3.538716e-01  4.937295e-05
1 11       0   0.0000	-0.000000e+00  0.000000e+00
1 10   60000   6.0000	 6.750274e-01  2.302912e-03
1 10   50000   4.9934	 6.550395e-01  1.824159e-03
1 10   40400   5.6569	 6.688990e-01  1.448174e-03
1 10   40200   4.4664	 6.493979e-01  6.774969e-04
1 10   40000   3.9926	 6.230561e-01  7.724211e-04
1 10   30303   5.1962	 6.611175e-01  1.942147e-03
1 10   30300   4.2422	 6.312502e-01  7.968750e-04
1 10   30000   2.9788	 5.800119e-01  5.210614e-04
1 10   20202   3.4769	 6.031487e-01  5.994017e-04
1 10   20200   2.8272	 5.712030e-01  3.279393e-04
1 10   20100   2.2249	 5.050386e-01  1.106958e-04
1 10   20000   1.9402	 5.086088e-01  2.115821e-04
1 10   10101   1.7866	 4.927710e-01  1.493745e-04
1 10   10100   1.4334	 4.483179e-01  8.328658e-05
1 10   10000   0.9599	 3.538601e-01  4.481316e-05
1 10       0   0.0000	-0.000000e+00  0.000000e+00
1 9   60000   6.0000	 6.806711e-01  1.426367e-03
1 9   50000   4.9934	 6.549849e-01  1.102084e-03
1 9   40400   5.6569	 6.724964e-01  8.216033e-04
1 9   40200   4.4664	 6.551618e-01  2.822881e-04
1 9   40000   3.9926	 6.234762e-01  5.465522e-04
1 9   30303   5.1962	 6.604050e-01  6.609299e-04
1 9   30300   4.2422	 6.329355e-01  2.697793e-04
1 9   30000   2.9788	 5.797725e-01  2.761417e-04
1 9   20202   3.4769	 6.034030e-01  2.766987e-04
1 9   20200   2.8272	 5.717111e-01  1.330244e-04
1 9   20100   2.2249	 5.060193e-01  6.375307e-05
1 9   20000   1.9402	 5.089324e-01  1.208644e-04
1 9   10101   1.7866	 4.930794e-01  9.665084e-05
1 9   10100   1.4334	 4.483429e-01  3.358286e-05
1 9   10000   0.9599	 3.538425e-01  2.707625e-05
1 9       0   0.0000	-0.000000e+00  0.000000e+00
1 8   60000   6.0000	 6.851449e-01  7.648807e-04
1 8   50000   4.9934	 6.585695e-01  5.571940e-04
1 8   40400   5.6569	 6.753107e-01  3.999854e-04
1 8   40200   4.4664	 6.606393e-01  1.927508e-04
1 8   40000   3.9926	 6.251329e-01  3.337177e-04
1 8   30303   5.1962	 6.634988e-01  3.617371e-04
1 8   30300   4.2422	 6.336829e-01  2.154521e-04
1 8   30000   2.9788	 5.806789e-01  1.542377e-04
1 8   20202   3.4769	 6.043373e-01  1.643456e-04
1 8   20200   2.8272	 5.725466e-01  7.723132e-05
1 8   20100   2.2249	 5.070634e-01  3.908163e-05
1 8   20000   1.9402	 5.091173e-01  7.577563e-05
1 8   10101   1.7866	 4.933746e-01  5.492471e-05
1 8   10100   1.4334	 4.483525e-01  2.647356e-05
1 8   10000   0.9599	 3.538459e-01  1.835397e-05
1 8       0   0.0000	-0.000000e+00  0.000000e+00
1 7   60000   6.0000	 6.893853e-01  3.442524e-04
1 7   50000   4.9934	 6.608805e-01  2.775994e-04
1 7   40400   5.6569	 6.798709e-01  1.894324e-04
1 7   40200   4.4664	 6.688146e-01  1.385322e-04
1 7   40000   3.9926	 6.272010e-01  1.472637e-04
1 7   30303   5.1962	 6.669202e-01  2.296652e-04
1 7   30300   4.2422	 6.361773e-01  1.226886e-04
1 7   30000   2.9788	 5.818509e-01  8.308701e-05
1 7   20202   3.4769	 6.058199e-01  9.838680e-05
1 7   20200   2.8272	 5.733479e-01  4.199226e-05
1 7   20100   2.2249	 5.083830e-01  2.758997e-05
1 7   20000   1.9402	 5.094866e-01  4.497507e-05
1 7   10101   1.7866	 4.941060e-01  2.860546e-05
1 7   10100   1.4334	 4.484625e-01  2.322151e-05
1 7   10000   0.9599	 3.538665e-01  1.251345e-05
1 7       0   0.0000	-0.000000e+00  0.000000e+00
1 6   60000   6.0000	 6.983544e-01  1.954496e-04
1 6   50000   4.9934	 6.674156e-01  1.475995e-04
1 6   40400   5.6569	 6.877203e-01  1.096707e-04
1 6   40200   4.4664	 6.797722e-01  6.839348e-05
1 6   40000   3.9926	 6.309756e-01  7.621858e-05
1 6   30303   5.1962	 6.735620e-01  1.385078e-04
1 6   30300   4.2422	 6.403625e-01  7.129398e-05
1 6   30000   2.9788	 5.839246e-01  5.085325e-05
1 6   20202   3.4769	 6.089063e-01  4.435284e-05
1 6   20200   2.8272	 5.750982e-01  2.753446e-05
1 6   20100   2.2249	 5.100586e-01  1.628811e-05
1 6   20000   1.9402	 5.101955e-01  2.411303e-05
1 6   10101   1.7866	 4.952243e-01  2.057721e-05
1 6   10100   1.4334	 4.487121e-01  1.412129e-05
1 6   10000   0.9599	 3.539348e-01  9.415225e-06
1 6       0   0.0000	-0.000000e+00  0.000000e+00
1 5   60000   6.0000	 7.139596e-01  1.456985e-04
1 5   50000   4.9934	 6.787006e-01  8.824909e-05
1 5   40400   5.6569	 7.022148e-01  6.827441e-05
1 5   40200   4.4664	 6.957002e-01  4.250677e-05
1 5   40000   3.9926	 6.383584e-01  5.616456e-05
1 5   30303   5.1962	 6.859393e-01  8.131601e-05
1 5   30300   4.2422	 6.488260e-01  4.409150e-05
1 5   30000   2.9788	 5.878907e-01  3.289534e-05
1 5   20202   3.4769	 6.149670e-01  2.929762e-05
1 5   20200   2.8272	 5.786835e-01  2.702893e-05
1 5   20100   2.2249	 5.125875e-01  1.170240e-05
1 5   20000   1.9402	 5.116237e-01  1.465629e-05
1 5   10101   1.7866	 4.971785e-01  1.450722e-05
1 5   10100   1.4334	 4.492742e-01  9.827627e-06
1 5   10000   0.9599	 3.540898e-01  6.038162e-06
1 5       0   0.0000	-0.000000e+00  0.000000e+00
1 4   60000   6.0000	 7.450972e-01  7.215440e-05
1 4   50000   4.9934	 7.014240e-01  5.965827e-05
1 4   40400   5.6569	 7.295426e-01  4.856163e-05
1 4   40200   4.4664	 7.200014e-01  2.781984e-05
1 4   40000   3.9926	 6.534700e-01  3.858380e-05
1 4   30303   5.1962	 7.102225e-01  4.292657e-05
1 4   30300   4.2422	 6.653718e-01  2.671520e-05
1 4   30000   2.9788	 5.962487e-01  2.366825e-05
1 4   20202   3.4769	 6.275285e-01  2.485625e-05
1 4   20200   2.8272	 5.860013e-01  1.531410e-05
1 4   20100   2.2249	 5.170761e-01  1.024831e-05
1 4   20000   1.9402	 5.147530e-01  1.305437e-05
1 4   10101   1.7866	 5.008226e-01  9.392759e-06
1 4   10100   1.4334	 4.505373e-01  7.170695e-06
1 4   10000   0.9599	 3.544317e-01  5.668002e-06
1 4       0   0.0000	-0.000000e+00  0.000000e+00
1 3   60000   6.0000	 8.107046e-01  5.116759e-05
1 3   50000   4.9934	 7.503472e-01  3.418940e-05
1 3   40400   5.6569	 7.870115e-01  3.661976e-05
1 3   40200   4.4664	 7.614520e-01  1.974939e-05
1 3   40000   3.9926	 6.866345e-01  2.025394e-05
1 3   30303   5.1962	 7.622437e-01  3.573881e-05
1 3   30300   4.2422	 7.011345e-01  2.128396e-05
1 3   30000   2.9788	 6.152052e-01  1.470398e-05
1 3   20202   3.4769	 6.557691e-01  1.599294e-05
1 3   20200   2.8272	 6.027106e-01  1.156926e-05
1 3   20100   2.2249	 5.268173e-01  7.934778e-06
1 3   20000   1.9402	 5.222459e-01  9.114124e-06
1 3   10101   1.7866	 5.087196e-01  7.478298e-06
1 3   10100   1.4334	 4.538341e-01  6.462195e-06
1 3   10000   0.9599	 3.553526e-01  4.487642e-06
1 3       0   0.0000	-0.000000e+00  0.000000e+00
1 2   60000   6.0000	 9.624595e-01  3.398707e-05
1 2   50000   4.9934	 8.652742e-01  2.284498e-05
1 2   40400   5.6569	 9.196847e-01  2.729726e-05
1 2   40200   4.4664	 8.447498e-01  1.627838e-05
1 2   40000   3.9926	 7.661135e-01  1.616743e-05
1 2   30303   5.1962	 8.878279e-01  2.451816e-05
1 2   30300   4.2422	 7.867007e-01  1.747173e-05
1 2   30000   2.9788	 6.618415e-01  1.122082e-05
1 2   20202   3.4769	 7.263391e-01  1.345378e-05
1 2   20200   2.8272	 6.454001e-01  1.052141e-05
1 2   20100   2.2249	 5.524373e-01  7.440718e-06
1 2   20000   1.9402	 5.413118e-01  7.534657e-06
1 2   10101   1.7866	 5.298982e-01  6.885748e-06
1 2   10100   1.4334	 4.640372e-01  5.228442e-06
1 2   10000   0.9599	 3.579704e-01  3.834205e-06
1 2       0   0.0000	-0.000000e+00  0.000000e+00


==> anc/lattice/l6464f21b7825m00082m0164_effpotV1hyp02t16.restricted <==
1 16   60000   6.0000	 2.894309e-01  4.938607e-01
1 16   50000   4.9934	 7.796091e-01  9.934170e-02
1 16   40400   5.6569	 7.075732e-01  6.564030e-02
1 16   40200   4.4664	 6.733183e-01  2.304636e-02
1 16   40000   3.9926	 6.395390e-01  3.535166e-02
1 16   30303   5.1962	 6.970575e-01  7.607533e-02
1 16   30300   4.2422	 6.554030e-01  3.357565e-02
1 16   30000   2.9788	 5.811705e-01  1.082415e-02
1 16   20202   3.4769	 6.133222e-01  1.508209e-02
1 16   20200   2.8272	 5.885661e-01  9.794933e-03
1 16   20100   2.2249	 5.014509e-01  1.813355e-03
1 16   20000   1.9402	 5.087637e-01  4.211957e-03
1 16   10101   1.7866	 4.859957e-01  2.093797e-03
1 16   10100   1.4334	 4.476190e-01  9.228507e-04
1 16   10000   0.9599	 3.543193e-01  3.440976e-04
1 16       0   0.0000	-0.000000e+00  0.000000e+00
1 15   60000   6.0000	 7.163802e-01  6.620700e-02
1 15   50000   4.9934	 6.293785e-01  3.866430e-02
1 15   40400   5.6569	 6.763999e-01  3.191481e-02
1 15   40200   4.4664	 6.238937e-01  1.737033e-02
1 15   40000   3.9926	 6.585790e-01  1.611480e-02
1 15   30303   5.1962	 6.827868e-01  3.284829e-02
1 15   30300   4.2422	 6.465336e-01  1.241055e-02
1 15   30000   2.9788	 5.708040e-01  6.986272e-03
1 15   20202   3.4769	 6.070957e-01  8.382015e-03
1 15   20200   2.8272	 5.852535e-01  3.886914e-03
1 15   20100   2.2249	 5.028119e-01  1.184102e-03
1 15   20000   1.9402	 5.097906e-01  2.059497e-03
1 15   10101   1.7866	 4.901453e-01  1.196573e-03
1 15   10100   1.4334	 4.484030e-01  6.348300e-04
1 15   10000   0.9599	 3.540703e-01  2.585604e-04
1 15       0   0.0000	-0.000000e+00  0.000000e+00
1 14   60000   6.0000	 7.200057e-01  3.391065e-02
1 14   50000   4.9934	 6.745046e-01  2.359901e-02
1 14   40400   5.6569	 7.083712e-01  2.256330e-02
1 14   40200   4.4664	 6.312464e-01  5.883361e-03
1 14   40000   3.9926	 6.230133e-01  9.514878e-03
1 14   30303   5.1962	 6.669962e-01  1.692659e-02
1 14   30300   4.2422	 6.376838e-01  7.326222e-03
1 14   30000   2.9788	 5.741328e-01  3.941372e-03
1 14   20202   3.4769	 6.043068e-01  5.961007e-03
1 14   20200   2.8272	 5.766513e-01  2.562199e-03
1 14   20100   2.2249	 5.016304e-01  5.980885e-04
1 14   20000   1.9402	 5.070533e-01  1.744123e-03
1 14   10101   1.7866	 4.901000e-01  8.788976e-04
1 14   10100   1.4334	 4.479648e-01  3.871327e-04
1 14   10000   0.9599	 3.538631e-01  1.745978e-04
1 14       0   0.0000	-0.000000e+00  0.000000e+00
1 13   60000   6.0000	 6.626412e-01  2.043922e-02
1 13   50000   4.9934	 6.746173e-01  7.319905e-03
1 13   40400   5.6569	 6.657199e-01  7.791601e-03
1 13   40200   4.4664	 6.401629e-01  3.278122e-03
1 13   40000   3.9926	 6.243313e-01  6.590378e-03
1 13   30303   5.1962	 6.524383e-01  1.007276e-02
1 13   30300   4.2422	 6.329886e-01  4.121016e-03
1 13   30000   2.9788	 5.774247e-01  2.429709e-03
1 13   20202   3.4769	 6.023208e-01  2.860728e-03
1 13   20200   2.8272	 5.730083e-01  1.569189e-03
1 13   20100   2.2249	 5.027049e-01  4.413046e-04
1 13   20000   1.9402	 5.081145e-01  8.667621e-04
1 13   10101   1.7866	 4.919019e-01  4.531272e-04
1 13   10100   1.4334	 4.479906e-01  2.430387e-04
1 13   10000   0.9599	 3.539250e-01  1.093534e-04
1 13       0   0.0000	-0.000000e+00  0.000000e+00
1 12   60000   6.0000	 6.788506e-01  8.412086e-03
1 12   50000   4.9934	 6.524200e-01  3.971950e-03
1 12   40400   5.6569	 6.631473e-01  3.440353e-03
1 12   40200   4.4664	 6.435100e-01  2.236457e-03
1 12   40000   3.9926	 6.232192e-01  2.735637e-03
1 12   30303   5.1962	 6.581384e-01  4.972460e-03
1 12   30300   4.2422	 6.312270e-01  1.851588e-03
1 12   30000   2.9788	 5.790067e-01  1.236821e-03
1 12   20202   3.4769	 6.008042e-01  1.615995e-03
1 12   20200   2.8272	 5.711875e-01  8.721130e-04
1 12   20100   2.2249	 5.037788e-01  1.901282e-04
1 12   20000   1.9402	 5.083764e-01  5.186066e-04
1 12   10101   1.7866	 4.927049e-01  3.047589e-04
1 12   10100   1.4334	 4.480660e-01  1.495245e-04
1 12   10000   0.9599	 3.538168e-01  6.618489e-05
1 12       0   0.0000	-0.000000e+00  0.000000e+00
1 11   60000   6.0000	 6.771169e-01  4.416816e-03
1 11   50000   4.9934	 6.563257e-01  2.185773e-03
1 11   40400   5.6569	 6.704340e-01  2.134293e-03
1 11   40200   4.4664	 6.439196e-01  1.053207e-03
1 11   40000   3.9926	 6.233300e-01  1.203880e-03
1 11   30303   5.1962	 6.601018e-01  1.757808e-03
1 11   30300   4.2422	 6.304453e-01  1.056484e-03
1 11   30000   2.9788	 5.799263e-01  8.608688e-04
1 11   20202   3.4769	 6.026991e-01  1.098277e-03
1 11   20200   2.8272	 5.714140e-01  4.989951e-04
1 11   20100   2.2249	 5.049017e-01  1.220533e-04
1 11   20000   1.9402	 5.085358e-01  3.030000e-04
1 11   10101   1.7866	 4.926687e-01  1.951438e-04
1 11   10100   1.4334	 4.482506e-01  1.063410e-04
1 11   10000   0.9599	 3.538734e-01  4.992327e-05
1 11       0   0.0000	-0.000000e+00  0.000000e+00
1 10   60000   6.0000	 6.765712e-01  1.906433e-03
1 10   50000   4.9934	 6.544349e-01  1.230371e-03
1 10   40400   5.6569	 6.691200e-01  1.138971e-03
1 10   40200   4.4664	 6.477842e-01  5.135574e-04
1 10   40000   3.9926	 6.229367e-01  6.440255e-04
1 10   30303   5.1962	 6.606289e-01  1.366593e-03
1 10   30300   4.2422	 6.313500e-01  6.445194e-04
1 10   30000   2.9788	 5.802907e-01  4.802635e-04
1 10   20202   3.4769	 6.032003e-01  5.507637e-04
1 10   20200   2.8272	 5.712666e-01  2.785141e-04
1 10   20100   2.2249	 5.059564e-01  1.017034e-04
1 10   20000   1.9402	 5.086420e-01  1.966708e-04
1 10   10101   1.7866	 4.927382e-01  1.493668e-04
1 10   10100   1.4334	 4.483197e-01  8.220100e-05
1 10   10000   0.9599	 3.538605e-01  4.306755e-05
1 10       0   0.0000	-0.000000e+00  0.000000e+00
1 9   60000   6.0000	 6.809015e-01  9.410379e-04
1 9   50000   4.9934	 6.549404e-01  7.409115e-04
1 9   40400   5.6569	 6.718621e-01  6.355660e-04
1 9   40200   4.4664	 6.524997e-01  2.475750e-04
1 9   40000   3.9926	 6.235380e-01  4.517064e-04
1 9   30303   5.1962	 6.601322e-01  4.630407e-04
1 9   30300   4.2422	 6.325535e-01  2.344948e-04
1 9   30000   2.9788	 5.798281e-01  2.412261e-04
1 9   20202   3.4769	 6.032396e-01  2.329825e-04
1 9   20200   2.8272	 5.716307e-01  1.174763e-04
1 9   20100   2.2249	 5.069156e-01  5.813144e-05
1 9   20000   1.9402	 5.089284e-01  1.165087e-04
1 9   10101   1.7866	 4.930441e-01  9.299491e-05
1 9   10100   1.4334	 4.483324e-01  3.294905e-05
1 9   10000   0.9599	 3.538420e-01  2.741217e-05
1 9       0   0.0000	-0.000000e+00  0.000000e+00
1 8   60000   6.0000	 6.838007e-01  4.808121e-04
1 8   50000   4.9934	 6.574916e-01  3.942401e-04
1 8   40400   5.6569	 6.746787e-01  2.904427e-04
1 8   40200   4.4664	 6.574322e-01  1.526701e-04
1 8   40000   3.9926	 6.246566e-01  2.525992e-04
1 8   30303   5.1962	 6.625733e-01  2.642181e-04
1 8   30300   4.2422	 6.333715e-01  1.825169e-04
1 8   30000   2.9788	 5.805123e-01  1.321898e-04
1 8   20202   3.4769	 6.040693e-01  1.514305e-04
1 8   20200   2.8272	 5.723475e-01  6.497984e-05
1 8   20100   2.2249	 5.079371e-01  3.791090e-05
1 8   20000   1.9402	 5.090458e-01  6.965345e-05
1 8   10101   1.7866	 4.933218e-01  5.222959e-05
1 8   10100   1.4334	 4.483331e-01  2.681997e-05
1 8   10000   0.9599	 3.538405e-01  1.890677e-05
1 8       0   0.0000	-0.000000e+00  0.000000e+00
1 7   60000   6.0000	 6.878937e-01  2.642504e-04
1 7   50000   4.9934	 6.599939e-01  1.959441e-04
1 7   40400   5.6569	 6.786554e-01  1.514710e-04
1 7   40200   4.4664	 6.644378e-01  1.213158e-04
1 7   40000   3.9926	 6.264911e-01  1.318976e-04
1 7   30303   5.1962	 6.658534e-01  1.873542e-04
1 7   30300   4.2422	 6.354210e-01  9.864351e-05
1 7   30000   2.9788	 5.815125e-01  7.766952e-05
1 7   20202   3.4769	 6.053198e-01  8.822762e-05
1 7   20200   2.8272	 5.730591e-01  3.753321e-05
1 7   20100   2.2249	 5.091569e-01  2.618647e-05
1 7   20000   1.9402	 5.093501e-01  4.076292e-05
1 7   10101   1.7866	 4.939934e-01  2.775259e-05
1 7   10100   1.4334	 4.484143e-01  2.186427e-05
1 7   10000   0.9599	 3.538522e-01  1.199653e-05
1 7       0   0.0000	-0.000000e+00  0.000000e+00
1 6   60000   6.0000	 6.956688e-01  1.437885e-04
1 6   50000   4.9934	 6.653551e-01  1.140572e-04
1 6   40400   5.6569	 6.854847e-01  8.783905e-05
1 6   40200   4.4664	 6.739362e-01  6.088000e-05
1 6   40000   3.9926	 6.296294e-01  6.815764e-05
1 6   30303   5.1962	 6.715858e-01  1.183979e-04
1 6   30300   4.2422	 6.389631e-01  6.295048e-05
1 6   30000   2.9788	 5.831607e-01  4.479382e-05
1 6   20202   3.4769	 6.079291e-01  3.438337e-05
1 6   20200   2.8272	 5.744676e-01  2.617233e-05
1 6   20100   2.2249	 5.106700e-01  1.620367e-05
1 6   20000   1.9402	 5.098898e-01  2.350975e-05
1 6   10101   1.7866	 4.949880e-01  2.018829e-05
1 6   10100   1.4334	 4.485999e-01  1.410725e-05
1 6   10000   0.9599	 3.538993e-01  9.038454e-06
1 6       0   0.0000	-0.000000e+00  0.000000e+00
1 5   60000   6.0000	 7.087937e-01  1.022783e-04
1 5   50000   4.9934	 6.746784e-01  7.558749e-05
1 5   40400   5.6569	 6.974791e-01  5.991762e-05
1 5   40200   4.4664	 6.875774e-01  3.940481e-05
1 5   40000   3.9926	 6.355386e-01  4.837524e-05
1 5   30303   5.1962	 6.818913e-01  6.916422e-05
1 5   30300   4.2422	 6.458189e-01  3.814620e-05
1 5   30000   2.9788	 5.861942e-01  3.139935e-05
1 5   20202   3.4769	 6.128126e-01  3.005625e-05
1 5   20200   2.8272	 5.772360e-01  2.404773e-05
1 5   20100   2.2249	 5.127765e-01  1.167463e-05
1 5   20000   1.9402	 5.109174e-01  1.474110e-05
1 5   10101   1.7866	 4.966345e-01  1.386612e-05
1 5   10100   1.4334	 4.489900e-01  9.877490e-06
1 5   10000   0.9599	 3.539935e-01  5.926495e-06
1 5       0   0.0000	-0.000000e+00  0.000000e+00
1 4   60000   6.0000	 7.329525e-01  6.546467e-05
1 4   50000   4.9934	 6.920250e-01  4.913458e-05
1 4   40400   5.6569	 7.189286e-01  4.860092e-05
1 4   40200   4.4664	 7.076130e-01  2.784570e-05
1 4   40000   3.9926	 6.467526e-01  3.248072e-05
1 4   30303   5.1962	 7.009105e-01  4.081499e-05
1 4   30300   4.2422	 6.583866e-01  2.634383e-05
1 4   30000   2.9788	 5.921189e-01  2.192176e-05
1 4   20202   3.4769	 6.223947e-01  2.418103e-05
1 4   20200   2.8272	 5.824664e-01  1.561170e-05
1 4   20100   2.2249	 5.160893e-01  1.001080e-05
1 4   20000   1.9402	 5.129393e-01  1.215174e-05
1 4   10101   1.7866	 4.994149e-01  8.860590e-06
1 4   10100   1.4334	 4.497490e-01  6.954349e-06
1 4   10000   0.9599	 3.541482e-01  5.570123e-06
1 4       0   0.0000	-0.000000e+00  0.000000e+00
1 3   60000   6.0000	 7.790131e-01  4.403210e-05
1 3   50000   4.9934	 7.255415e-01  3.073736e-05
1 3   40400   5.6569	 7.598619e-01  3.423976e-05
1 3   40200   4.4664	 7.387974e-01  1.997698e-05
1 3   40000   3.9926	 6.686805e-01  1.876199e-05
1 3   30303   5.1962	 7.382605e-01  3.315360e-05
1 3   30300   4.2422	 6.829030e-01  2.056218e-05
1 3   30000   2.9788	 6.039236e-01  1.405266e-05
1 3   20202   3.4769	 6.420951e-01  1.492161e-05
1 3   20200   2.8272	 5.930605e-01  1.106923e-05
1 3   20100   2.2249	 5.221101e-01  7.960724e-06
1 3   20000   1.9402	 5.170664e-01  9.177495e-06
1 3   10101   1.7866	 5.045256e-01  7.370523e-06
1 3   10100   1.4334	 4.513853e-01  6.463656e-06
1 3   10000   0.9599	 3.544418e-01  4.595859e-06
1 3       0   0.0000	-0.000000e+00  0.000000e+00
1 2   60000   6.0000	 8.697573e-01  3.177197e-05
1 2   50000   4.9934	 7.924563e-01  2.235651e-05
1 2   40400   5.6569	 8.409283e-01  2.631375e-05
1 2   40200   4.4664	 7.912989e-01  1.643149e-05
1 2   40000   3.9926	 7.130677e-01  1.570662e-05
1 2   30303   5.1962	 8.171447e-01  2.389144e-05
1 2   30300   4.2422	 7.327896e-01  1.683783e-05
1 2   30000   2.9788	 6.281694e-01  1.113867e-05
1 2   20202   3.4769	 6.847530e-01  1.296838e-05
1 2   20200   2.8272	 6.156239e-01  1.024094e-05
1 2   20100   2.2249	 5.347267e-01  7.345890e-06
1 2   20000   1.9402	 5.255351e-01  7.414343e-06
1 2   10101   1.7866	 5.152558e-01  6.785212e-06
1 2   10100   1.4334	 4.554100e-01  5.235919e-06
1 2   10000   0.9599	 3.548332e-01  3.885627e-06
1 2       0   0.0000	-0.000000e+00  0.000000e+00


==> anc/lattice/l6464f21b7825m00082m0164_effpotV1hyp05t16.restricted <==
1 16   60000   6.0000	 7.941665e-01  1.646802e-01
1 16   50000   4.9934	 7.198369e-01  5.926347e-02
1 16   40400   5.6569	 6.795046e-01  4.950748e-02
1 16   40200   4.4664	 6.626258e-01  2.181519e-02
1 16   40000   3.9926	 6.386467e-01  2.846191e-02
1 16   30303   5.1962	 6.964222e-01  5.300698e-02
1 16   30300   4.2422	 6.459380e-01  2.578651e-02
1 16   30000   2.9788	 5.852277e-01  1.031802e-02
1 16   20202   3.4769	 6.158307e-01  1.340253e-02
1 16   20200   2.8272	 5.866587e-01  9.120620e-03
1 16   20100   2.2249	 5.019658e-01  1.881058e-03
1 16   20000   1.9402	 5.084512e-01  3.715849e-03
1 16   10101   1.7866	 4.864934e-01  1.956691e-03
1 16   10100   1.4334	 4.476300e-01  8.877018e-04
1 16   10000   0.9599	 3.543139e-01  3.403384e-04
1 16       0   0.0000	-0.000000e+00  0.000000e+00
1 15   60000   6.0000	 7.304252e-01  5.067959e-02
1 15   50000   4.9934	 6.512284e-01  2.696496e-02
1 15   40400   5.6569	 6.925040e-01  2.602724e-02
1 15   40200   4.4664	 6.266896e-01  1.354136e-02
1 15   40000   3.9926	 6.524535e-01  1.490773e-02
1 15   30303   5.1962	 6.893404e-01  2.344317e-02
1 15   30300   4.2422	 6.462138e-01  1.021884e-02
1 15   30000   2.9788	 5.681817e-01  6.663560e-03
1 15   20202   3.4769	 6.069066e-01  7.696212e-03
1 15   20200   2.8272	 5.857751e-01  3.516374e-03
1 15   20100   2.2249	 5.030237e-01  1.133260e-03
1 15   20000   1.9402	 5.095310e-01  1.944003e-03
1 15   10101   1.7866	 4.901666e-01  1.158196e-03
1 15   10100   1.4334	 4.483759e-01  6.010274e-04
1 15   10000   0.9599	 3.540908e-01  2.446015e-04
1 15       0   0.0000	-0.000000e+00  0.000000e+00
1 14   60000   6.0000	 7.058879e-01  2.491775e-02
1 14   50000   4.9934	 6.698462e-01  1.862792e-02
1 14   40400   5.6569	 6.929548e-01  1.424350e-02
1 14   40200   4.4664	 6.332810e-01  4.960031e-03
1 14   40000   3.9926	 6.283038e-01  7.623603e-03
1 14   30303   5.1962	 6.668537e-01  1.168801e-02
1 14   30300   4.2422	 6.391664e-01  6.505965e-03
1 14   30000   2.9788	 5.757614e-01  3.898154e-03
1 14   20202   3.4769	 6.030892e-01  5.481077e-03
1 14   20200   2.8272	 5.761084e-01  2.380668e-03
1 14   20100   2.2249	 5.024072e-01  5.813978e-04
1 14   20000   1.9402	 5.071112e-01  1.617700e-03
1 14   10101   1.7866	 4.901227e-01  8.451141e-04
1 14   10100   1.4334	 4.480431e-01  3.764994e-04
1 14   10000   0.9599	 3.538823e-01  1.699216e-04
1 14       0   0.0000	-0.000000e+00  0.000000e+00
1 13   60000   6.0000	 6.695569e-01  1.196150e-02
1 13   50000   4.9934	 6.660562e-01  4.819519e-03
1 13   40400   5.6569	 6.677571e-01  6.280105e-03
1 13   40200   4.4664	 6.385816e-01  2.768135e-03
1 13   40000   3.9926	 6.244487e-01  5.281596e-03
1 13   30303   5.1962	 6.598481e-01  6.969411e-03
1 13   30300   4.2422	 6.328605e-01  3.559495e-03
1 13   30000   2.9788	 5.776848e-01  2.201846e-03
1 13   20202   3.4769	 6.019881e-01  2.648763e-03
1 13   20200   2.8272	 5.730514e-01  1.380750e-03
1 13   20100   2.2249	 5.034569e-01  4.037661e-04
1 13   20000   1.9402	 5.081129e-01  8.512135e-04
1 13   10101   1.7866	 4.917993e-01  4.561798e-04
1 13   10100   1.4334	 4.480315e-01  2.304888e-04
1 13   10000   0.9599	 3.539284e-01  1.084313e-04
1 13       0   0.0000	-0.000000e+00  0.000000e+00
1 12   60000   6.0000	 6.777010e-01  5.357716e-03
1 12   50000   4.9934	 6.543602e-01  2.987963e-03
1 12   40400   5.6569	 6.671378e-01  2.515376e-03
1 12   40200   4.4664	 6.421630e-01  1.913721e-03
1 12   40000   3.9926	 6.220682e-01  2.403570e-03
1 12   30303   5.1962	 6.587844e-01  3.848943e-03
1 12   30300   4.2422	 6.305505e-01  1.473537e-03
1 12   30000   2.9788	 5.793997e-01  1.232392e-03
1 12   20202   3.4769	 6.006158e-01  1.521671e-03
1 12   20200   2.8272	 5.713216e-01  8.103301e-04
1 12   20100   2.2249	 5.044540e-01  1.727746e-04
1 12   20000   1.9402	 5.084740e-01  4.784281e-04
1 12   10101   1.7866	 4.927076e-01  3.059514e-04
1 12   10100   1.4334	 4.480893e-01  1.472195e-04
1 12   10000   0.9599	 3.538239e-01  6.810324e-05
1 12       0   0.0000	-0.000000e+00  0.000000e+00
1 11   60000   6.0000	 6.779120e-01  2.606067e-03
1 11   50000   4.9934	 6.547422e-01  1.864290e-03
1 11   40400   5.6569	 6.684733e-01  1.692996e-03
1 11   40200   4.4664	 6.423936e-01  9.879224e-04
1 11   40000   3.9926	 6.232548e-01  1.016944e-03
1 11   30303   5.1962	 6.587090e-01  1.439152e-03
1 11   30300   4.2422	 6.300017e-01  9.168624e-04
1 11   30000   2.9788	 5.801396e-01  7.350028e-04
1 11   20202   3.4769	 6.022861e-01  9.585479e-04
1 11   20200   2.8272	 5.713072e-01  4.609913e-04
1 11   20100   2.2249	 5.055919e-01  1.188061e-04
1 11   20000   1.9402	 5.085384e-01  2.822651e-04
1 11   10101   1.7866	 4.926669e-01  1.860993e-04
1 11   10100   1.4334	 4.482536e-01  1.034567e-04
1 11   10000   0.9599	 3.538682e-01  4.962602e-05
1 11       0   0.0000	-0.000000e+00  0.000000e+00
1 10   60000   6.0000	 6.773473e-01  1.266630e-03
1 10   50000   4.9934	 6.539875e-01  9.643306e-04
1 10   40400   5.6569	 6.691883e-01  8.522025e-04
1 10   40200   4.4664	 6.460633e-01  4.836146e-04
1 10   40000   3.9926	 6.226794e-01  5.933750e-04
1 10   30303   5.1962	 6.594925e-01  9.136142e-04
1 10   30300   4.2422	 6.312159e-01  5.135545e-04
1 10   30000   2.9788	 5.801247e-01  4.117759e-04
1 10   20202   3.4769	 6.032206e-01  4.752636e-04
1 10   20200   2.8272	 5.712682e-01  2.315077e-04
1 10   20100   2.2249	 5.066842e-01  9.846992e-05
1 10   20000   1.9402	 5.086528e-01  1.849300e-04
1 10   10101   1.7866	 4.926910e-01  1.445027e-04
1 10   10100   1.4334	 4.483105e-01  8.111973e-05
1 10   10000   0.9599	 3.538589e-01  4.250783e-05
1 10       0   0.0000	-0.000000e+00  0.000000e+00
1 9   60000   6.0000	 6.800082e-01  6.264322e-04
1 9   50000   4.9934	 6.546138e-01  5.299361e-04
1 9   40400   5.6569	 6.710399e-01  4.986287e-04
1 9   40200   4.4664	 6.497603e-01  2.244389e-04
1 9   40000   3.9926	 6.233273e-01  3.749300e-04
1 9   30303   5.1962	 6.594697e-01  3.336881e-04
1 9   30300   4.2422	 6.319071e-01  2.082717e-04
1 9   30000   2.9788	 5.797766e-01  2.319034e-04
1 9   20202   3.4769	 6.029682e-01  2.219531e-04
1 9   20200   2.8272	 5.714613e-01  1.115796e-04
1 9   20100   2.2249	 5.075985e-01  5.672612e-05
1 9   20000   1.9402	 5.088687e-01  1.092945e-04
1 9   10101   1.7866	 4.929883e-01  8.709916e-05
1 9   10100   1.4334	 4.483171e-01  3.100184e-05
1 9   10000   0.9599	 3.538380e-01  2.720793e-05
1 9       0   0.0000	-0.000000e+00  0.000000e+00
1 8   60000   6.0000	 6.819614e-01  3.045686e-04
1 8   50000   4.9934	 6.560019e-01  2.804272e-04
1 8   40400   5.6569	 6.733501e-01  1.929538e-04
1 8   40200   4.4664	 6.539101e-01  1.356454e-04
1 8   40000   3.9926	 6.238421e-01  2.061457e-04
1 8   30303   5.1962	 6.610597e-01  2.117381e-04
1 8   30300   4.2422	 6.325673e-01  1.539320e-04
1 8   30000   2.9788	 5.801427e-01  1.183161e-04
1 8   20202   3.4769	 6.034680e-01  1.405395e-04
1 8   20200   2.8272	 5.719951e-01  5.753378e-05
1 8   20100   2.2249	 5.085645e-01  3.718985e-05
1 8   20000   1.9402	 5.089312e-01  6.621232e-05
1 8   10101   1.7866	 4.932397e-01  4.897977e-05
1 8   10100   1.4334	 4.482962e-01  2.733987e-05
1 8   10000   0.9599	 3.538304e-01  1.880745e-05
1 8       0   0.0000	-0.000000e+00  0.000000e+00
1 7   60000   6.0000	 6.851249e-01  1.923114e-04
1 7   50000   4.9934	 6.580210e-01  1.477127e-04
1 7   40400   5.6569	 6.761682e-01  1.257910e-04
1 7   40200   4.4664	 6.595330e-01  1.033586e-04
1 7   40000   3.9926	 6.251756e-01  1.241496e-04
1 7   30303   5.1962	 6.635941e-01  1.496426e-04
1 7   30300   4.2422	 6.339296e-01  7.547323e-05
1 7   30000   2.9788	 5.808570e-01  7.409354e-05
1 7   20202   3.4769	 6.043838e-01  8.093784e-05
1 7   20200   2.8272	 5.725024e-01  3.768768e-05
1 7   20100   2.2249	 5.096616e-01  2.512637e-05
1 7   20000   1.9402	 5.091248e-01  3.600114e-05
1 7   10101   1.7866	 4.938223e-01  2.755755e-05
1 7   10100   1.4334	 4.483390e-01  2.115894e-05
1 7   10000   0.9599	 3.538339e-01  1.164147e-05
1 7       0   0.0000	-0.000000e+00  0.000000e+00
1 6   60000   6.0000	 6.905575e-01  1.157756e-04
1 6   50000   4.9934	 6.615444e-01  9.099306e-05
1 6   40400   5.6569	 6.809975e-01  7.445809e-05
1 6   40200   4.4664	 6.670878e-01  5.613737e-05
1 6   40000   3.9926	 6.272106e-01  6.211990e-05
1 6   30303   5.1962	 6.676411e-01  9.739670e-05
1 6   30300   4.2422	 6.363033e-01  5.409935e-05
1 6   30000   2.9788	 5.818479e-01  4.104660e-05
1 6   20202   3.4769	 6.061096e-01  3.086700e-05
1 6   20200   2.8272	 5.733488e-01  2.590490e-05
1 6   20100   2.2249	 5.109155e-01  1.627898e-05
1 6   20000   1.9402	 5.094238e-01  2.356524e-05
1 6   10101   1.7866	 4.946356e-01  1.938684e-05
1 6   10100   1.4334	 4.484333e-01  1.421478e-05
1 6   10000   0.9599	 3.538530e-01  8.692137e-06
1 6       0   0.0000	-0.000000e+00  0.000000e+00
1 5   60000   6.0000	 6.992764e-01  7.739237e-05
1 5   50000   4.9934	 6.675937e-01  6.473760e-05
1 5   40400   5.6569	 6.888647e-01  5.799141e-05
1 5   40200   4.4664	 6.775023e-01  3.780453e-05
1 5   40000   3.9926	 6.308096e-01  4.198351e-05
1 5   30303   5.1962	 6.744234e-01  6.062322e-05
1 5   30300   4.2422	 6.405772e-01  3.522374e-05
1 5   30000   2.9788	 5.835568e-01  2.978061e-05
1 5   20202   3.4769	 6.091746e-01  2.903481e-05
1 5   20200   2.8272	 5.749272e-01  2.235763e-05
1 5   20100   2.2249	 5.124421e-01  1.174757e-05
1 5   20000   1.9402	 5.099356e-01  1.566506e-05
1 5   10101   1.7866	 4.958818e-01  1.343378e-05
1 5   10100   1.4334	 4.486067e-01  9.508257e-06
1 5   10000   0.9599	 3.538806e-01  5.912910e-06
1 5       0   0.0000	-0.000000e+00  0.000000e+00
1 4   60000   6.0000	 7.136647e-01  6.316202e-05
1 4   50000   4.9934	 6.775716e-01  4.565197e-05
1 4   40400   5.6569	 7.016588e-01  5.001355e-05
1 4   40200   4.4664	 6.917140e-01  2.933181e-05
1 4   40000   3.9926	 6.369148e-01  2.961244e-05
1 4   30303   5.1962	 6.857320e-01  4.144902e-05
1 4   30300   4.2422	 6.476161e-01  2.673308e-05
1 4   30000   2.9788	 5.864921e-01  2.162095e-05
1 4   20202   3.4769	 6.147107e-01  2.280542e-05
1 4   20200   2.8272	 5.774936e-01  1.629819e-05
1 4   20100   2.2249	 5.143738e-01  9.996146e-06
1 4   20000   1.9402	 5.107365e-01  1.172708e-05
1 4   10101   1.7866	 4.976900e-01  8.442017e-06
1 4   10100   1.4334	 4.488261e-01  6.898109e-06
1 4   10000   0.9599	 3.538629e-01  5.571915e-06
1 4       0   0.0000	-0.000000e+00  0.000000e+00
1 3   60000   6.0000	 7.374956e-01  3.884371e-05
1 3   50000   4.9934	 6.940898e-01  2.942363e-05
1 3   40400   5.6569	 7.229097e-01  3.465962e-05
1 3   40200   4.4664	 7.110813e-01  2.068412e-05
1 3   40000   3.9926	 6.469696e-01  1.831124e-05
1 3   30303   5.1962	 7.054279e-01  3.190614e-05
1 3   30300   4.2422	 6.593330e-01  2.032766e-05
1 3   30000   2.9788	 5.912403e-01  1.370395e-05
1 3   20202   3.4769	 6.248941e-01  1.438771e-05
1 3   20200   2.8272	 5.817288e-01  1.091021e-05
1 3   20100   2.2249	 5.169196e-01  7.896353e-06
1 3   20000   1.9402	 5.118838e-01  9.147020e-06
1 3   10101   1.7866	 5.003017e-01  7.145186e-06
1 3   10100   1.4334	 4.490520e-01  6.403265e-06
1 3   10000   0.9599	 3.537080e-01  4.651028e-06
1 3       0   0.0000	-0.000000e+00  0.000000e+00
1 2   60000   6.0000	 7.761296e-01  3.083683e-05
1 2   50000   4.9934	 7.209329e-01  2.274614e-05
1 2   40400   5.6569	 7.576885e-01  2.673953e-05
1 2   40200   4.4664	 7.372642e-01  1.691503e-05
1 2   40000   3.9926	 6.631358e-01  1.601846e-05
1 2   30303   5.1962	 7.421871e-01  2.466285e-05
1 2   30300   4.2422	 6.785805e-01  1.706967e-05
1 2   30000   2.9788	 5.985257e-01  1.155348e-05
1 2   20202   3.4769	 6.442524e-01  1.288727e-05
1 2   20200   2.8272	 5.885103e-01  1.018287e-05
1 2   20100   2.2249	 5.204189e-01  7.357963e-06
1 2   20000   1.9402	 5.131127e-01  7.381107e-06
1 2   10101   1.7866	 5.042174e-01  6.683470e-06
1 2   10100   1.4334	 4.492866e-01  5.235667e-06
1 2   10000   0.9599	 3.530830e-01  3.903926e-06
1 2       0   0.0000	-0.000000e+00  0.000000e+00


==> anc/lattice/l6464f21b7825m00082m0164_effpotV1t12.restricted <==
1 12   60000   6.0000	 6.803723e-01  2.755308e-03
1 12   50301   5.9161	 6.721730e-01  2.325669e-03
1 12   50300   5.8310	 6.716523e-01  2.182390e-03
1 12   50202   5.7446	 6.677984e-01  2.343138e-03
1 12   50201   5.4772	 6.631306e-01  1.247383e-03
1 12   50200   5.3852	 6.587059e-01  1.774287e-03
1 12   50101   5.1962	 6.541107e-01  2.468583e-03
1 12   50100   5.0990	 6.514932e-01  1.679089e-03
1 12   50000   4.9934	 6.520368e-01  2.192830e-03
1 12   40402   6.0000	 6.743804e-01  3.510366e-03
1 12   40401   5.7446	 6.705586e-01  3.330887e-03
1 12   40400   5.6569	 6.669344e-01  3.167614e-03
1 12   40303   5.8310	 6.708142e-01  3.533164e-03
1 12   40302   5.3852	 6.620367e-01  2.134109e-03
1 12   40301   5.0990	 6.541218e-01  9.540626e-04
1 12   40300   4.9934	 6.497840e-01  1.883939e-03
1 12   40202   4.8963	 6.435225e-01  2.268789e-03
1 12   40201   4.5786	 6.410334e-01  1.339556e-03
1 12   40200   4.4664	 6.375116e-01  1.542480e-03
1 12   40101   4.2389	 6.300750e-01  1.337218e-03
1 12   40100   4.1170	 6.235746e-01  1.249603e-03
1 12   40000   3.9926	 6.198979e-01  1.559228e-03
1 12   30303   5.1962	 6.614858e-01  4.899324e-03
1 12   30302   4.6914	 6.461899e-01  2.351844e-03
1 12   30301   4.3585	 6.344084e-01  1.985922e-03
1 12   30300   4.2422	 6.289436e-01  1.594702e-03
1 12   30202   4.1295	 6.267193e-01  1.405252e-03
1 12   30201   3.7450	 6.123705e-01  7.834833e-04
1 12   30200   3.6032	 6.074140e-01  7.410756e-04
1 12   30101   3.3148	 5.952578e-01  1.001493e-03
1 12   30100   3.1510	 5.874539e-01  4.870701e-04
1 12   30000   2.9788	 5.796031e-01  8.915650e-04
1 12   20202   3.4769	 6.001630e-01  1.785933e-03
1 12   20201   3.0123	 5.802873e-01  9.287012e-04
1 12   20200   2.8272	 5.706212e-01  6.889951e-04
1 12   20101   2.4651	 5.490538e-01  6.156043e-04
1 12   20100   2.2249	 5.320834e-01  3.108153e-04
1 12   20000   1.9402	 5.083548e-01  2.683534e-04
1 12   10101   1.7866	 4.921054e-01  4.769959e-04
1 12   10100   1.4334	 4.479182e-01  1.363564e-04
1 12   10000   0.9599	 3.537648e-01  5.591409e-05
1 12       0   0.0000	-0.000000e+00  0.000000e+00
1 11   60000   6.0000	 6.755236e-01  2.261570e-03
1 11   50301   5.9161	 6.723773e-01  1.225923e-03
1 11   50300   5.8310	 6.727255e-01  1.590582e-03
1 11   50202   5.7446	 6.709172e-01  1.385670e-03
1 11   50201   5.4772	 6.631479e-01  9.515264e-04
1 11   50200   5.3852	 6.615621e-01  9.187758e-04
1 11   50101   5.1962	 6.546531e-01  1.288872e-03
1 11   50100   5.0990	 6.548345e-01  8.654750e-04
1 11   50000   4.9934	 6.526932e-01  1.480112e-03
1 11   40402   6.0000	 6.746876e-01  1.976033e-03
1 11   40401   5.7446	 6.680685e-01  1.481463e-03
1 11   40400   5.6569	 6.681828e-01  1.429867e-03
1 11   40303   5.8310	 6.693561e-01  2.007132e-03
1 11   40302   5.3852	 6.591127e-01  1.031507e-03
1 11   40301   5.0990	 6.535523e-01  8.030612e-04
1 11   40300   4.9934	 6.509045e-01  9.165166e-04
1 11   40202   4.8963	 6.476047e-01  1.074874e-03
1 11   40201   4.5786	 6.399438e-01  7.348974e-04
1 11   40200   4.4664	 6.374857e-01  6.825876e-04
1 11   40101   4.2389	 6.292092e-01  1.042776e-03
1 11   40100   4.1170	 6.260253e-01  5.247140e-04
1 11   40000   3.9926	 6.207001e-01  9.814928e-04
1 11   30303   5.1962	 6.624864e-01  1.880884e-03
1 11   30302   4.6914	 6.424303e-01  1.318603e-03
1 11   30301   4.3585	 6.325885e-01  1.078474e-03
1 11   30300   4.2422	 6.284107e-01  9.323779e-04
1 11   30202   4.1295	 6.259752e-01  9.765472e-04
1 11   30201   3.7450	 6.126292e-01  3.766140e-04
1 11   30200   3.6032	 6.071613e-01  4.866423e-04
1 11   30101   3.3148	 5.948493e-01  5.933039e-04
1 11   30100   3.1510	 5.875624e-01  3.073133e-04
1 11   30000   2.9788	 5.801194e-01  4.291569e-04
1 11   20202   3.4769	 6.021054e-01  1.093303e-03
1 11   20201   3.0123	 5.811663e-01  5.336648e-04
1 11   20200   2.8272	 5.706543e-01  3.872681e-04
1 11   20101   2.4651	 5.489280e-01  4.204493e-04
1 11   20100   2.2249	 5.322156e-01  1.839219e-04
1 11   20000   1.9402	 5.087023e-01  1.879468e-04
1 11   10101   1.7866	 4.918438e-01  3.151633e-04
1 11   10100   1.4334	 4.480658e-01  1.117489e-04
1 11   10000   0.9599	 3.538028e-01  3.118964e-05
1 11       0   0.0000	-0.000000e+00  0.000000e+00
1 10   60000   6.0000	 6.754938e-01  9.189219e-04
1 10   50301   5.9161	 6.735388e-01  6.335727e-04
1 10   50300   5.8310	 6.721916e-01  6.275689e-04
1 10   50202   5.7446	 6.694293e-01  7.440193e-04
1 10   50201   5.4772	 6.630389e-01  5.005450e-04
1 10   50200   5.3852	 6.609304e-01  5.916884e-04
1 10   50101   5.1962	 6.548832e-01  6.316451e-04
1 10   50100   5.0990	 6.541127e-01  4.552556e-04
1 10   50000   4.9934	 6.531859e-01  6.646735e-04
1 10   40402   6.0000	 6.759928e-01  1.063699e-03
1 10   40401   5.7446	 6.701181e-01  7.705209e-04
1 10   40400   5.6569	 6.675069e-01  6.160236e-04
1 10   40303   5.8310	 6.721824e-01  7.564809e-04
1 10   40302   5.3852	 6.609694e-01  5.759838e-04
1 10   40301   5.0990	 6.533170e-01  4.658623e-04
1 10   40300   4.9934	 6.515142e-01  4.603726e-04
1 10   40202   4.8963	 6.488385e-01  4.893774e-04
1 10   40201   4.5786	 6.401399e-01  3.814634e-04
1 10   40200   4.4664	 6.369850e-01  3.211465e-04
1 10   40101   4.2389	 6.293101e-01  5.481211e-04
1 10   40100   4.1170	 6.255583e-01  2.994338e-04
1 10   40000   3.9926	 6.215501e-01  4.370231e-04
1 10   30303   5.1962	 6.581237e-01  1.236442e-03
1 10   30302   4.6914	 6.432624e-01  6.062706e-04
1 10   30301   4.3585	 6.332841e-01  5.813420e-04
1 10   30300   4.2422	 6.297199e-01  3.811483e-04
1 10   30202   4.1295	 6.260223e-01  5.529153e-04
1 10   30201   3.7450	 6.123956e-01  2.619582e-04
1 10   30200   3.6032	 6.071400e-01  2.779463e-04
1 10   30101   3.3148	 5.953510e-01  3.693255e-04
1 10   30100   3.1510	 5.875293e-01  1.956093e-04
1 10   30000   2.9788	 5.797943e-01  2.890219e-04
1 10   20202   3.4769	 6.029366e-01  6.010427e-04
1 10   20201   3.0123	 5.806605e-01  2.679570e-04
1 10   20200   2.8272	 5.710137e-01  2.108379e-04
1 10   20101   2.4651	 5.493683e-01  2.520288e-04
1 10   20100   2.2249	 5.323699e-01  1.158329e-04
1 10   20000   1.9402	 5.086992e-01  1.471158e-04
1 10   10101   1.7866	 4.917652e-01  2.165802e-04
1 10   10100   1.4334	 4.481413e-01  5.935340e-05
1 10   10000   0.9599	 3.538053e-01  1.789771e-05
1 10       0   0.0000	-0.000000e+00  0.000000e+00
1 9   60000   6.0000	 6.751803e-01  4.666178e-04
1 9   50301   5.9161	 6.734909e-01  2.309025e-04
1 9   50300   5.8310	 6.713449e-01  3.171964e-04
1 9   50202   5.7446	 6.698688e-01  3.816417e-04
1 9   50201   5.4772	 6.630877e-01  3.172895e-04
1 9   50200   5.3852	 6.612863e-01  2.580019e-04
1 9   50101   5.1962	 6.563225e-01  3.574781e-04
1 9   50100   5.0990	 6.545672e-01  2.853717e-04
1 9   50000   4.9934	 6.518336e-01  3.641400e-04
1 9   40402   6.0000	 6.758418e-01  5.021095e-04
1 9   40401   5.7446	 6.703607e-01  4.886390e-04
1 9   40400   5.6569	 6.682457e-01  5.020199e-04
1 9   40303   5.8310	 6.719429e-01  5.048189e-04
1 9   40302   5.3852	 6.613889e-01  2.848089e-04
1 9   40301   5.0990	 6.540534e-01  2.787930e-04
1 9   40300   4.9934	 6.519224e-01  2.522054e-04
1 9   40202   4.8963	 6.486053e-01  3.068184e-04
1 9   40201   4.5786	 6.402211e-01  2.364471e-04
1 9   40200   4.4664	 6.368712e-01  1.954577e-04
1 9   40101   4.2389	 6.295945e-01  2.474847e-04
1 9   40100   4.1170	 6.256779e-01  1.689536e-04
1 9   40000   3.9926	 6.218515e-01  2.472033e-04
1 9   30303   5.1962	 6.570402e-01  7.404248e-04
1 9   30302   4.6914	 6.436205e-01  2.816491e-04
1 9   30301   4.3585	 6.334167e-01  3.180084e-04
1 9   30300   4.2422	 6.298007e-01  2.090227e-04
1 9   30202   4.1295	 6.263572e-01  2.323129e-04
1 9   30201   3.7450	 6.124361e-01  1.407272e-04
1 9   30200   3.6032	 6.071105e-01  1.386785e-04
1 9   30101   3.3148	 5.950450e-01  2.135735e-04
1 9   30100   3.1510	 5.878762e-01  1.268312e-04
1 9   30000   2.9788	 5.794966e-01  1.374189e-04
1 9   20202   3.4769	 6.023050e-01  3.475793e-04
1 9   20201   3.0123	 5.805775e-01  1.668253e-04
1 9   20200   2.8272	 5.710869e-01  1.294780e-04
1 9   20101   2.4651	 5.492581e-01  1.034373e-04
1 9   20100   2.2249	 5.323386e-01  6.417871e-05
1 9   20000   1.9402	 5.087572e-01  7.523461e-05
1 9   10101   1.7866	 4.918174e-01  1.142625e-04
1 9   10100   1.4334	 4.482035e-01  4.269608e-05
1 9   10000   0.9599	 3.538070e-01  1.167217e-05
1 9       0   0.0000	-0.000000e+00  0.000000e+00
1 8   60000   6.0000	 6.753971e-01  2.502462e-04
1 8   50301   5.9161	 6.736266e-01  1.838375e-04
1 8   50300   5.8310	 6.720312e-01  2.062917e-04
1 8   50202   5.7446	 6.698786e-01  1.869619e-04
1 8   50201   5.4772	 6.638279e-01  1.492846e-04
1 8   50200   5.3852	 6.617371e-01  1.351779e-04
1 8   50101   5.1962	 6.568527e-01  1.883057e-04
1 8   50100   5.0990	 6.543630e-01  1.192690e-04
1 8   50000   4.9934	 6.516970e-01  1.567206e-04
1 8   40402   6.0000	 6.752062e-01  2.674582e-04
1 8   40401   5.7446	 6.699390e-01  2.556090e-04
1 8   40400   5.6569	 6.684118e-01  2.512849e-04
1 8   40303   5.8310	 6.720569e-01  2.939065e-04
1 8   40302   5.3852	 6.614380e-01  1.731848e-04
1 8   40301   5.0990	 6.543636e-01  1.688829e-04
1 8   40300   4.9934	 6.516485e-01  1.577479e-04
1 8   40202   4.8963	 6.489687e-01  2.146268e-04
1 8   40201   4.5786	 6.403300e-01  1.219452e-04
1 8   40200   4.4664	 6.370263e-01  1.448542e-04
1 8   40101   4.2389	 6.297720e-01  1.300777e-04
1 8   40100   4.1170	 6.258541e-01  1.001520e-04
1 8   40000   3.9926	 6.217150e-01  1.252614e-04
1 8   30303   5.1962	 6.571252e-01  3.455996e-04
1 8   30302   4.6914	 6.434606e-01  1.856385e-04
1 8   30301   4.3585	 6.337160e-01  1.537919e-04
1 8   30300   4.2422	 6.300467e-01  1.490446e-04
1 8   30202   4.1295	 6.262398e-01  1.580525e-04
1 8   30201   3.7450	 6.126759e-01  8.726170e-05
1 8   30200   3.6032	 6.072427e-01  8.711752e-05
1 8   30101   3.3148	 5.952178e-01  1.327921e-04
1 8   30100   3.1510	 5.878424e-01  7.929794e-05
1 8   30000   2.9788	 5.793444e-01  6.599757e-05
1 8   20202   3.4769	 6.021890e-01  1.940194e-04
1 8   20201   3.0123	 5.806657e-01  7.484483e-05
1 8   20200   2.8272	 5.712262e-01  8.401050e-05
1 8   20101   2.4651	 5.491699e-01  6.875286e-05
1 8   20100   2.2249	 5.323174e-01  4.317534e-05
1 8   20000   1.9402	 5.088002e-01  4.012618e-05
1 8   10101   1.7866	 4.917327e-01  6.686230e-05
1 8   10100   1.4334	 4.482129e-01  2.465905e-05
1 8   10000   0.9599	 3.538024e-01  8.311114e-06
1 8       0   0.0000	-0.000000e+00  0.000000e+00
1 7   60000   6.0000	 6.760010e-01  1.366220e-04
1 7   50301   5.9161	 6.740561e-01  1.141459e-04
1 7   50300   5.8310	 6.722770e-01  1.320405e-04
1 7   50202   5.7446	 6.703166e-01  1.187933e-04
1 7   50201   5.4772	 6.641172e-01  1.171150e-04
1 7   50200   5.3852	 6.618333e-01  9.167394e-05
1 7   50101   5.1962	 6.572630e-01  1.187547e-04
1 7   50100   5.0990	 6.547952e-01  1.060093e-04
1 7   50000   4.9934	 6.520714e-01  1.017186e-04
1 7   40402   6.0000	 6.759200e-01  1.689984e-04
1 7   40401   5.7446	 6.703665e-01  1.234361e-04
1 7   40400   5.6569	 6.684565e-01  1.144218e-04
1 7   40303   5.8310	 6.721588e-01  1.364984e-04
1 7   40302   5.3852	 6.619112e-01  1.171199e-04
1 7   40301   5.0990	 6.546983e-01  1.097091e-04
1 7   40300   4.9934	 6.520721e-01  9.544431e-05
1 7   40202   4.8963	 6.493625e-01  1.143024e-04
1 7   40201   4.5786	 6.404608e-01  8.158523e-05
1 7   40200   4.4664	 6.372680e-01  6.760720e-05
1 7   40101   4.2389	 6.300750e-01  1.014405e-04
1 7   40100   4.1170	 6.260916e-01  7.907948e-05
1 7   40000   3.9926	 6.219714e-01  8.236561e-05
1 7   30303   5.1962	 6.572005e-01  1.815399e-04
1 7   30302   4.6914	 6.435628e-01  1.169665e-04
1 7   30301   4.3585	 6.337124e-01  8.978588e-05
1 7   30300   4.2422	 6.299763e-01  8.406882e-05
1 7   30202   4.1295	 6.261772e-01  9.600238e-05
1 7   30201   3.7450	 6.127320e-01  6.786689e-05
1 7   30200   3.6032	 6.073522e-01  6.336138e-05
1 7   30101   3.3148	 5.952825e-01  7.223579e-05
1 7   30100   3.1510	 5.879349e-01  5.584744e-05
1 7   30000   2.9788	 5.794514e-01  5.520671e-05
1 7   20202   3.4769	 6.019408e-01  9.909320e-05
1 7   20201   3.0123	 5.808167e-01  5.670738e-05
1 7   20200   2.8272	 5.713034e-01  4.508481e-05
1 7   20101   2.4651	 5.491553e-01  6.106117e-05
1 7   20100   2.2249	 5.324185e-01  3.237980e-05
1 7   20000   1.9402	 5.088370e-01  2.511889e-05
1 7   10101   1.7866	 4.917009e-01  4.123790e-05
1 7   10100   1.4334	 4.482348e-01  1.948857e-05
1 7   10000   0.9599	 3.538156e-01  7.341065e-06
1 7       0   0.0000	-0.000000e+00  0.000000e+00
1 6   60000   6.0000	 6.766027e-01  1.141197e-04
1 6   50301   5.9161	 6.747124e-01  9.278629e-05
1 6   50300   5.8310	 6.728812e-01  8.463045e-05
1 6   50202   5.7446	 6.708297e-01  8.312732e-05
1 6   50201   5.4772	 6.645921e-01  7.115476e-05
1 6   50200   5.3852	 6.622821e-01  7.233451e-05
1 6   50101   5.1962	 6.576482e-01  7.368735e-05
1 6   50100   5.0990	 6.551841e-01  7.208133e-05
1 6   50000   4.9934	 6.525191e-01  7.603875e-05
1 6   40402   6.0000	 6.766967e-01  1.150760e-04
1 6   40401   5.7446	 6.708627e-01  1.044041e-04
1 6   40400   5.6569	 6.688436e-01  9.711783e-05
1 6   40303   5.8310	 6.728352e-01  9.594444e-05
1 6   40302   5.3852	 6.623335e-01  8.868133e-05
1 6   40301   5.0990	 6.551693e-01  6.869772e-05
1 6   40300   4.9934	 6.525160e-01  6.299987e-05
1 6   40202   4.8963	 6.498068e-01  7.110510e-05
1 6   40201   4.5786	 6.408485e-01  5.935469e-05
1 6   40200   4.4664	 6.375580e-01  4.692609e-05
1 6   40101   4.2389	 6.303299e-01  5.770637e-05
1 6   40100   4.1170	 6.263439e-01  4.399032e-05
1 6   40000   3.9926	 6.221634e-01  5.595622e-05
1 6   30303   5.1962	 6.576100e-01  9.041815e-05
1 6   30302   4.6914	 6.440754e-01  6.214253e-05
1 6   30301   4.3585	 6.340949e-01  6.330032e-05
1 6   30300   4.2422	 6.303337e-01  5.522147e-05
1 6   30202   4.1295	 6.265207e-01  4.976395e-05
1 6   30201   3.7450	 6.129915e-01  4.950977e-05
1 6   30200   3.6032	 6.076098e-01  3.917168e-05
1 6   30101   3.3148	 5.954946e-01  3.969170e-05
1 6   30100   3.1510	 5.881250e-01  3.636227e-05
1 6   30000   2.9788	 5.796095e-01  2.759413e-05
1 6   20202   3.4769	 6.021307e-01  6.144681e-05
1 6   20201   3.0123	 5.809868e-01  3.998075e-05
1 6   20200   2.8272	 5.714637e-01  3.094034e-05
1 6   20101   2.4651	 5.492437e-01  3.042266e-05
1 6   20100   2.2249	 5.325040e-01  1.905350e-05
1 6   20000   1.9402	 5.088863e-01  1.602130e-05
1 6   10101   1.7866	 4.917932e-01  2.926579e-05
1 6   10100   1.4334	 4.482784e-01  1.320939e-05
1 6   10000   0.9599	 3.538406e-01  7.164027e-06
1 6       0   0.0000	-0.000000e+00  0.000000e+00
1 5   60000   6.0000	 6.776544e-01  8.621226e-05
1 5   50301   5.9161	 6.756680e-01  7.945717e-05
1 5   50300   5.8310	 6.737815e-01  8.106327e-05
1 5   50202   5.7446	 6.717195e-01  7.665778e-05
1 5   50201   5.4772	 6.653891e-01  6.886669e-05
1 5   50200   5.3852	 6.631511e-01  6.719941e-05
1 5   50101   5.1962	 6.583710e-01  6.687312e-05
1 5   50100   5.0990	 6.559012e-01  6.632697e-05
1 5   50000   4.9934	 6.532339e-01  6.180871e-05
1 5   40402   6.0000	 6.775567e-01  7.991086e-05
1 5   40401   5.7446	 6.716872e-01  7.573307e-05
1 5   40400   5.6569	 6.697243e-01  8.494116e-05
1 5   40303   5.8310	 6.737404e-01  7.429350e-05
1 5   40302   5.3852	 6.630825e-01  6.103018e-05
1 5   40301   5.0990	 6.558123e-01  6.080557e-05
1 5   40300   4.9934	 6.531767e-01  6.032031e-05
1 5   40202   4.8963	 6.504277e-01  5.164981e-05
1 5   40201   4.5786	 6.414060e-01  4.617070e-05
1 5   40200   4.4664	 6.380716e-01  5.032796e-05
1 5   40101   4.2389	 6.308147e-01  3.776983e-05
1 5   40100   4.1170	 6.268232e-01  4.024382e-05
1 5   40000   3.9926	 6.225604e-01  4.196618e-05
1 5   30303   5.1962	 6.583280e-01  7.509619e-05
1 5   30302   4.6914	 6.445913e-01  5.198928e-05
1 5   30301   4.3585	 6.345945e-01  4.208901e-05
1 5   30300   4.2422	 6.308533e-01  4.072921e-05
1 5   30202   4.1295	 6.269606e-01  4.236035e-05
1 5   30201   3.7450	 6.133175e-01  3.609112e-05
1 5   30200   3.6032	 6.079135e-01  2.953871e-05
1 5   30101   3.3148	 5.957596e-01  2.967021e-05
1 5   30100   3.1510	 5.883509e-01  2.515033e-05
1 5   30000   2.9788	 5.798337e-01  2.383493e-05
1 5   20202   3.4769	 6.024704e-01  3.932256e-05
1 5   20201   3.0123	 5.811926e-01  2.590439e-05
1 5   20200   2.8272	 5.717138e-01  2.419323e-05
1 5   20101   2.4651	 5.494303e-01  2.083064e-05
1 5   20100   2.2249	 5.326531e-01  1.610004e-05
1 5   20000   1.9402	 5.090001e-01  1.410740e-05
1 5   10101   1.7866	 4.918866e-01  1.933568e-05
1 5   10100   1.4334	 4.483596e-01  8.736451e-06
1 5   10000   0.9599	 3.538852e-01  6.235993e-06
1 5       0   0.0000	-0.000000e+00  0.000000e+00
1 4   60000   6.0000	 6.793584e-01  6.560394e-05
1 4   50301   5.9161	 6.773755e-01  6.456020e-05
1 4   50300   5.8310	 6.753960e-01  6.175436e-05
1 4   50202   5.7446	 6.733363e-01  6.106683e-05
1 4   50201   5.4772	 6.668589e-01  5.559108e-05
1 4   50200   5.3852	 6.645355e-01  5.367135e-05
1 4   50101   5.1962	 6.596655e-01  5.063125e-05
1 4   50100   5.0990	 6.570906e-01  5.169744e-05
1 4   50000   4.9934	 6.543985e-01  5.060811e-05
1 4   40402   6.0000	 6.793197e-01  6.889832e-05
1 4   40401   5.7446	 6.733413e-01  6.210745e-05
1 4   40400   5.6569	 6.712246e-01  6.139104e-05
1 4   40303   5.8310	 6.754068e-01  6.660168e-05
1 4   40302   5.3852	 6.645067e-01  5.398894e-05
1 4   40301   5.0990	 6.570338e-01  4.869555e-05
1 4   40300   4.9934	 6.543282e-01  4.672665e-05
1 4   40202   4.8963	 6.515689e-01  4.566201e-05
1 4   40201   4.5786	 6.423618e-01  4.161401e-05
1 4   40200   4.4664	 6.389708e-01  3.766807e-05
1 4   40101   4.2389	 6.316128e-01  3.356819e-05
1 4   40100   4.1170	 6.275504e-01  3.232502e-05
1 4   40000   3.9926	 6.232291e-01  3.279118e-05
1 4   30303   5.1962	 6.596596e-01  5.759800e-05
1 4   30302   4.6914	 6.456096e-01  4.603256e-05
1 4   30301   4.3585	 6.354474e-01  3.499203e-05
1 4   30300   4.2422	 6.316370e-01  3.476930e-05
1 4   30202   4.1295	 6.276904e-01  3.411471e-05
1 4   30201   3.7450	 6.139060e-01  2.719411e-05
1 4   30200   3.6032	 6.084408e-01  2.438287e-05
1 4   30101   3.3148	 5.961709e-01  2.202186e-05
1 4   30100   3.1510	 5.887202e-01  1.878244e-05
1 4   30000   2.9788	 5.801471e-01  1.894969e-05
1 4   20202   3.4769	 6.029305e-01  2.617504e-05
1 4   20201   3.0123	 5.815085e-01  2.050206e-05
1 4   20200   2.8272	 5.719637e-01  1.764109e-05
1 4   20101   2.4651	 5.496032e-01  1.601054e-05
1 4   20100   2.2249	 5.327805e-01  1.193113e-05
1 4   20000   1.9402	 5.090937e-01  9.474630e-06
1 4   10101   1.7866	 4.919453e-01  1.227649e-05
1 4   10100   1.4334	 4.483893e-01  6.367465e-06
1 4   10000   0.9599	 3.539255e-01  4.141700e-06
1 4       0   0.0000	-0.000000e+00  0.000000e+00
1 3   60000   6.0000	 6.817977e-01  6.518871e-05
1 3   50301   5.9161	 6.797620e-01  6.935421e-05
1 3   50300   5.8310	 6.777099e-01  6.558777e-05
1 3   50202   5.7446	 6.755797e-01  6.661540e-05
1 3   50201   5.4772	 6.688378e-01  5.879340e-05
1 3   50200   5.3852	 6.664415e-01  5.475983e-05
1 3   50101   5.1962	 6.613909e-01  5.278821e-05
1 3   50100   5.0990	 6.587350e-01  4.869044e-05
1 3   50000   4.9934	 6.559552e-01  4.563323e-05
1 3   40402   6.0000	 6.817722e-01  7.444923e-05
1 3   40401   5.7446	 6.755713e-01  6.532259e-05
1 3   40400   5.6569	 6.733928e-01  6.347213e-05
1 3   40303   5.8310	 6.777263e-01  6.963332e-05
1 3   40302   5.3852	 6.664371e-01  5.955868e-05
1 3   40301   5.0990	 6.587150e-01  5.110184e-05
1 3   40300   4.9934	 6.559445e-01  4.729076e-05
1 3   40202   4.8963	 6.530906e-01  4.822790e-05
1 3   40201   4.5786	 6.436218e-01  4.034817e-05
1 3   40200   4.4664	 6.401348e-01  3.774652e-05
1 3   40101   4.2389	 6.326141e-01  3.330836e-05
1 3   40100   4.1170	 6.284594e-01  3.084052e-05
1 3   40000   3.9926	 6.240313e-01  2.844445e-05
1 3   30303   5.1962	 6.614288e-01  5.967626e-05
1 3   30302   4.6914	 6.469640e-01  4.483199e-05
1 3   30301   4.3585	 6.365354e-01  3.645603e-05
1 3   30300   4.2422	 6.326403e-01  3.512436e-05
1 3   30202   4.1295	 6.286442e-01  3.252378e-05
1 3   30201   3.7450	 6.145794e-01  2.585851e-05
1 3   30200   3.6032	 6.090251e-01  2.426793e-05
1 3   30101   3.3148	 5.965879e-01  2.078174e-05
1 3   30100   3.1510	 5.890354e-01  1.882069e-05
1 3   30000   2.9788	 5.803619e-01  1.630337e-05
1 3   20202   3.4769	 6.034472e-01  2.087276e-05
1 3   20201   3.0123	 5.817601e-01  1.663322e-05
1 3   20200   2.8272	 5.721335e-01  1.497438e-05
1 3   20101   2.4651	 5.496182e-01  1.331182e-05
1 3   20100   2.2249	 5.327390e-01  1.052348e-05
1 3   20000   1.9402	 5.090225e-01  8.354562e-06
1 3   10101   1.7866	 4.918271e-01  9.500840e-06
1 3   10100   1.4334	 4.483050e-01  5.995965e-06
1 3   10000   0.9599	 3.539469e-01  3.487724e-06
1 3       0   0.0000	-0.000000e+00  0.000000e+00
1 2   60000   6.0000	 6.850929e-01  7.709672e-05
1 2   50301   5.9161	 6.829324e-01  7.781119e-05
1 2   50300   5.8310	 6.807625e-01  7.420036e-05
1 2   50202   5.7446	 6.785150e-01  7.300007e-05
1 2   50201   5.4772	 6.714005e-01  6.651739e-05
1 2   50200   5.3852	 6.688837e-01  6.361428e-05
1 2   50101   5.1962	 6.635748e-01  6.012893e-05
1 2   50100   5.0990	 6.607818e-01  5.721882e-05
1 2   50000   4.9934	 6.578781e-01  5.487500e-05
1 2   40402   6.0000	 6.850531e-01  8.173769e-05
1 2   40401   5.7446	 6.785168e-01  7.410835e-05
1 2   40400   5.6569	 6.762235e-01  7.108135e-05
1 2   40303   5.8310	 6.807609e-01  7.829211e-05
1 2   40302   5.3852	 6.688906e-01  6.693335e-05
1 2   40301   5.0990	 6.607978e-01  5.873886e-05
1 2   40300   4.9934	 6.578987e-01  5.594789e-05
1 2   40202   4.8963	 6.549038e-01  5.581722e-05
1 2   40201   4.5786	 6.450399e-01  4.796945e-05
1 2   40200   4.4664	 6.414164e-01  4.520907e-05
1 2   40101   4.2389	 6.336031e-01  4.074631e-05
1 2   40100   4.1170	 6.293058e-01  3.850765e-05
1 2   40000   3.9926	 6.247203e-01  3.578020e-05
1 2   30303   5.1962	 6.636177e-01  6.310898e-05
1 2   30302   4.6914	 6.485270e-01  5.274999e-05
1 2   30301   4.3585	 6.377050e-01  4.530184e-05
1 2   30300   4.2422	 6.336778e-01  4.169402e-05
1 2   30202   4.1295	 6.295529e-01  4.178684e-05
1 2   30201   3.7450	 6.150656e-01  3.335339e-05
1 2   30200   3.6032	 6.093736e-01  3.000271e-05
1 2   30101   3.3148	 5.966524e-01  2.587430e-05
1 2   30100   3.1510	 5.889431e-01  2.357277e-05
1 2   30000   2.9788	 5.801024e-01  2.107441e-05
1 2   20202   3.4769	 6.037048e-01  3.126416e-05
1 2   20201   3.0123	 5.816362e-01  2.335628e-05
1 2   20200   2.8272	 5.718775e-01  1.879925e-05
1 2   20101   2.4651	 5.492088e-01  1.611139e-05
1 2   20100   2.2249	 5.322306e-01  1.239861e-05
1 2   20000   1.9402	 5.083679e-01  9.573338e-06
1 2   10101   1.7866	 4.915075e-01  9.367313e-06
1 2   10100   1.4334	 4.481052e-01  5.774201e-06
1 2   10000   0.9599	 3.539007e-01  3.027212e-06
1 2       0   0.0000	-0.000000e+00  0.000000e+00


==> anc/lattice/l6464f21b8000m002598m01299_effpotV1t12.restricted <==
1 12   60000   6.0000	 6.349122e-01  2.723651e-03
1 12   50301   5.9161	 6.321410e-01  1.609148e-03
1 12   50300   5.8310	 6.313700e-01  1.450414e-03
1 12   50202   5.7446	 6.355787e-01  2.230704e-03
1 12   50201   5.4772	 6.245201e-01  1.340281e-03
1 12   50200   5.3852	 6.224954e-01  1.413402e-03
1 12   50101   5.1962	 6.158722e-01  1.909546e-03
1 12   50100   5.0990	 6.203632e-01  1.170877e-03
1 12   50000   4.9934	 6.180199e-01  1.891289e-03
1 12   40402   6.0000	 6.370898e-01  2.211392e-03
1 12   40401   5.7446	 6.378042e-01  2.097288e-03
1 12   40400   5.6569	 6.277422e-01  1.819065e-03
1 12   40303   5.8310	 6.345356e-01  2.128216e-03
1 12   40302   5.3852	 6.234957e-01  1.530577e-03
1 12   40301   5.0990	 6.184309e-01  1.325881e-03
1 12   40300   4.9934	 6.152383e-01  1.208511e-03
1 12   40202   4.8963	 6.120266e-01  1.495075e-03
1 12   40201   4.5786	 6.064586e-01  1.076260e-03
1 12   40200   4.4664	 6.035593e-01  1.048013e-03
1 12   40101   4.2389	 5.953375e-01  1.360129e-03
1 12   40100   4.1170	 5.933575e-01  8.572050e-04
1 12   40000   3.9926	 5.913314e-01  1.245573e-03
1 12   30303   5.1962	 6.236156e-01  3.704049e-03
1 12   30302   4.6914	 6.087242e-01  1.443982e-03
1 12   30301   4.3585	 6.004757e-01  1.402037e-03
1 12   30300   4.2422	 5.963278e-01  1.074183e-03
1 12   30202   4.1295	 5.918929e-01  1.438872e-03
1 12   30201   3.7450	 5.800326e-01  7.697496e-04
1 12   30200   3.6032	 5.756475e-01  6.811030e-04
1 12   30101   3.3148	 5.647860e-01  9.689010e-04
1 12   30100   3.1510	 5.584336e-01  4.677675e-04
1 12   30000   2.9788	 5.522800e-01  7.148770e-04
1 12   20202   3.4769	 5.725587e-01  1.593261e-03
1 12   20201   3.0123	 5.524956e-01  6.363460e-04
1 12   20200   2.8272	 5.441093e-01  6.745406e-04
1 12   20101   2.4651	 5.238128e-01  4.601321e-04
1 12   20100   2.2249	 5.078484e-01  2.748085e-04
1 12   20000   1.9402	 4.857553e-01  3.062152e-04
1 12   10101   1.7866	 4.699886e-01  5.732996e-04
1 12   10100   1.4334	 4.292057e-01  1.548543e-04
1 12   10000   0.9599	 3.400578e-01  4.098889e-05
1 12       0   0.0000	-0.000000e+00  0.000000e+00
1 11   60000   6.0000	 6.378387e-01  1.297079e-03
1 11   50301   5.9161	 6.333681e-01  9.104393e-04
1 11   50300   5.8310	 6.332989e-01  7.148034e-04
1 11   50202   5.7446	 6.326075e-01  1.304500e-03
1 11   50201   5.4772	 6.244164e-01  7.359539e-04
1 11   50200   5.3852	 6.240099e-01  8.392034e-04
1 11   50101   5.1962	 6.187973e-01  8.309786e-04
1 11   50100   5.0990	 6.188480e-01  5.841164e-04
1 11   50000   4.9934	 6.158209e-01  1.232700e-03
1 11   40402   6.0000	 6.377004e-01  1.349754e-03
1 11   40401   5.7446	 6.330531e-01  1.238631e-03
1 11   40400   5.6569	 6.312568e-01  1.152724e-03
1 11   40303   5.8310	 6.337269e-01  1.293604e-03
1 11   40302   5.3852	 6.245066e-01  6.514771e-04
1 11   40301   5.0990	 6.181229e-01  7.798435e-04
1 11   40300   4.9934	 6.159997e-01  6.331673e-04
1 11   40202   4.8963	 6.125414e-01  1.059805e-03
1 11   40201   4.5786	 6.058844e-01  6.408134e-04
1 11   40200   4.4664	 6.026112e-01  4.448816e-04
1 11   40101   4.2389	 5.954222e-01  6.467747e-04
1 11   40100   4.1170	 5.929720e-01  4.240732e-04
1 11   40000   3.9926	 5.899432e-01  7.321540e-04
1 11   30303   5.1962	 6.214059e-01  1.594454e-03
1 11   30302   4.6914	 6.092996e-01  8.319840e-04
1 11   30301   4.3585	 5.992667e-01  8.563178e-04
1 11   30300   4.2422	 5.961166e-01  6.988590e-04
1 11   30202   4.1295	 5.923471e-01  7.234136e-04
1 11   30201   3.7450	 5.809063e-01  4.005314e-04
1 11   30200   3.6032	 5.768296e-01  3.048283e-04
1 11   30101   3.3148	 5.651910e-01  4.275221e-04
1 11   30100   3.1510	 5.590388e-01  3.320806e-04
1 11   30000   2.9788	 5.514575e-01  3.217488e-04
1 11   20202   3.4769	 5.716541e-01  9.770613e-04
1 11   20201   3.0123	 5.525785e-01  3.036089e-04
1 11   20200   2.8272	 5.438431e-01  4.819255e-04
1 11   20101   2.4651	 5.236918e-01  2.641049e-04
1 11   20100   2.2249	 5.079387e-01  1.533979e-04
1 11   20000   1.9402	 4.859091e-01  1.364604e-04
1 11   10101   1.7866	 4.702511e-01  2.866906e-04
1 11   10100   1.4334	 4.293974e-01  9.576695e-05
1 11   10000   0.9599	 3.401021e-01  3.134897e-05
1 11       0   0.0000	-0.000000e+00  0.000000e+00
1 10   60000   6.0000	 6.368341e-01  8.150843e-04
1 10   50301   5.9161	 6.355872e-01  4.848330e-04
1 10   50300   5.8310	 6.339550e-01  5.428367e-04
1 10   50202   5.7446	 6.319973e-01  5.807554e-04
1 10   50201   5.4772	 6.267387e-01  4.886795e-04
1 10   50200   5.3852	 6.248111e-01  4.022238e-04
1 10   50101   5.1962	 6.197406e-01  4.359509e-04
1 10   50100   5.0990	 6.187881e-01  3.292627e-04
1 10   50000   4.9934	 6.162407e-01  6.037916e-04
1 10   40402   6.0000	 6.379076e-01  7.080926e-04
1 10   40401   5.7446	 6.332767e-01  6.026699e-04
1 10   40400   5.6569	 6.309594e-01  5.413040e-04
1 10   40303   5.8310	 6.345176e-01  6.675311e-04
1 10   40302   5.3852	 6.241909e-01  3.822413e-04
1 10   40301   5.0990	 6.186557e-01  4.171270e-04
1 10   40300   4.9934	 6.161789e-01  3.035316e-04
1 10   40202   4.8963	 6.140098e-01  4.978668e-04
1 10   40201   4.5786	 6.057318e-01  2.869372e-04
1 10   40200   4.4664	 6.028086e-01  3.205205e-04
1 10   40101   4.2389	 5.966908e-01  4.388797e-04
1 10   40100   4.1170	 5.934136e-01  2.267590e-04
1 10   40000   3.9926	 5.891837e-01  3.929775e-04
1 10   30303   5.1962	 6.213832e-01  8.542519e-04
1 10   30302   4.6914	 6.084195e-01  4.296671e-04
1 10   30301   4.3585	 5.999981e-01  4.537558e-04
1 10   30300   4.2422	 5.966052e-01  4.474685e-04
1 10   30202   4.1295	 5.930852e-01  4.102801e-04
1 10   30201   3.7450	 5.813151e-01  2.438076e-04
1 10   30200   3.6032	 5.763685e-01  2.283059e-04
1 10   30101   3.3148	 5.655779e-01  2.512180e-04
1 10   30100   3.1510	 5.588524e-01  1.355473e-04
1 10   30000   2.9788	 5.512702e-01  1.851380e-04
1 10   20202   3.4769	 5.717589e-01  4.821390e-04
1 10   20201   3.0123	 5.524925e-01  1.996926e-04
1 10   20200   2.8272	 5.435570e-01  2.295436e-04
1 10   20101   2.4651	 5.234305e-01  1.662674e-04
1 10   20100   2.2249	 5.078041e-01  1.076941e-04
1 10   20000   1.9402	 4.859966e-01  8.360478e-05
1 10   10101   1.7866	 4.702340e-01  1.535542e-04
1 10   10100   1.4334	 4.293579e-01  6.677596e-05
1 10   10000   0.9599	 3.401238e-01  2.045794e-05
1 10       0   0.0000	-0.000000e+00  0.000000e+00
1 9   60000   6.0000	 6.364549e-01  4.418562e-04
1 9   50301   5.9161	 6.356835e-01  2.357503e-04
1 9   50300   5.8310	 6.335764e-01  2.629841e-04
1 9   50202   5.7446	 6.321404e-01  3.056628e-04
1 9   50201   5.4772	 6.267352e-01  2.276876e-04
1 9   50200   5.3852	 6.248536e-01  1.964533e-04
1 9   50101   5.1962	 6.208335e-01  3.055652e-04
1 9   50100   5.0990	 6.185577e-01  2.525618e-04
1 9   50000   4.9934	 6.167429e-01  2.984764e-04
1 9   40402   6.0000	 6.368551e-01  3.978097e-04
1 9   40401   5.7446	 6.327891e-01  3.108157e-04
1 9   40400   5.6569	 6.304089e-01  3.521321e-04
1 9   40303   5.8310	 6.344013e-01  3.328222e-04
1 9   40302   5.3852	 6.245877e-01  2.123790e-04
1 9   40301   5.0990	 6.190342e-01  2.320454e-04
1 9   40300   4.9934	 6.165188e-01  2.006355e-04
1 9   40202   4.8963	 6.140919e-01  2.836949e-04
1 9   40201   4.5786	 6.059741e-01  1.650687e-04
1 9   40200   4.4664	 6.030733e-01  1.629293e-04
1 9   40101   4.2389	 5.966867e-01  1.966986e-04
1 9   40100   4.1170	 5.933260e-01  1.597317e-04
1 9   40000   3.9926	 5.893840e-01  1.932557e-04
1 9   30303   5.1962	 6.210518e-01  4.536473e-04
1 9   30302   4.6914	 6.090814e-01  2.788241e-04
1 9   30301   4.3585	 6.000412e-01  2.554931e-04
1 9   30300   4.2422	 5.967904e-01  1.925998e-04
1 9   30202   4.1295	 5.937951e-01  2.714341e-04
1 9   30201   3.7450	 5.814810e-01  1.498749e-04
1 9   30200   3.6032	 5.765691e-01  1.314202e-04
1 9   30101   3.3148	 5.656818e-01  1.531052e-04
1 9   30100   3.1510	 5.588854e-01  9.608562e-05
1 9   30000   2.9788	 5.512423e-01  1.144949e-04
1 9   20202   3.4769	 5.713663e-01  2.571224e-04
1 9   20201   3.0123	 5.524352e-01  1.522035e-04
1 9   20200   2.8272	 5.437787e-01  1.269760e-04
1 9   20101   2.4651	 5.233963e-01  8.768596e-05
1 9   20100   2.2249	 5.079017e-01  5.384949e-05
1 9   20000   1.9402	 4.860065e-01  5.747975e-05
1 9   10101   1.7866	 4.701720e-01  1.042216e-04
1 9   10100   1.4334	 4.294268e-01  3.533411e-05
1 9   10000   0.9599	 3.401275e-01  1.404809e-05
1 9       0   0.0000	-0.000000e+00  0.000000e+00
1 8   60000   6.0000	 6.372749e-01  2.444475e-04
1 8   50301   5.9161	 6.355829e-01  1.384498e-04
1 8   50300   5.8310	 6.340225e-01  1.481780e-04
1 8   50202   5.7446	 6.322693e-01  1.950624e-04
1 8   50201   5.4772	 6.269698e-01  1.680621e-04
1 8   50200   5.3852	 6.249401e-01  1.294717e-04
1 8   50101   5.1962	 6.208076e-01  1.719366e-04
1 8   50100   5.0990	 6.187881e-01  1.501693e-04
1 8   50000   4.9934	 6.164919e-01  1.724010e-04
1 8   40402   6.0000	 6.371413e-01  2.374439e-04
1 8   40401   5.7446	 6.326370e-01  1.821615e-04
1 8   40400   5.6569	 6.307163e-01  1.902573e-04
1 8   40303   5.8310	 6.339021e-01  1.485692e-04
1 8   40302   5.3852	 6.251010e-01  1.094721e-04
1 8   40301   5.0990	 6.188565e-01  1.150113e-04
1 8   40300   4.9934	 6.165819e-01  1.240015e-04
1 8   40202   4.8963	 6.141970e-01  1.420810e-04
1 8   40201   4.5786	 6.061219e-01  1.003629e-04
1 8   40200   4.4664	 6.031965e-01  1.004319e-04
1 8   40101   4.2389	 5.969225e-01  1.168991e-04
1 8   40100   4.1170	 5.934047e-01  9.506432e-05
1 8   40000   3.9926	 5.894074e-01  1.250395e-04
1 8   30303   5.1962	 6.209859e-01  2.922794e-04
1 8   30302   4.6914	 6.088255e-01  1.446554e-04
1 8   30301   4.3585	 6.001649e-01  1.009369e-04
1 8   30300   4.2422	 5.969001e-01  1.234030e-04
1 8   30202   4.1295	 5.936188e-01  1.176813e-04
1 8   30201   3.7450	 5.814806e-01  7.147254e-05
1 8   30200   3.6032	 5.765912e-01  9.272076e-05
1 8   30101   3.3148	 5.657733e-01  9.485218e-05
1 8   30100   3.1510	 5.590602e-01  6.760138e-05
1 8   30000   2.9788	 5.512724e-01  6.860389e-05
1 8   20202   3.4769	 5.715901e-01  1.450231e-04
1 8   20201   3.0123	 5.524934e-01  8.227964e-05
1 8   20200   2.8272	 5.439584e-01  8.440876e-05
1 8   20101   2.4651	 5.235352e-01  6.105103e-05
1 8   20100   2.2249	 5.080216e-01  3.406040e-05
1 8   20000   1.9402	 4.860472e-01  3.477610e-05
1 8   10101   1.7866	 4.702929e-01  6.635869e-05
1 8   10100   1.4334	 4.294434e-01  2.531208e-05
1 8   10000   0.9599	 3.401284e-01  1.100987e-05
1 8       0   0.0000	-0.000000e+00  0.000000e+00
1 7   60000   6.0000	 6.376731e-01  1.323676e-04
1 7   50301   5.9161	 6.361497e-01  1.185557e-04
1 7   50300   5.8310	 6.344389e-01  1.130948e-04
1 7   50202   5.7446	 6.326656e-01  1.447381e-04
1 7   50201   5.4772	 6.272591e-01  9.957011e-05
1 7   50200   5.3852	 6.252858e-01  9.917558e-05
1 7   50101   5.1962	 6.212319e-01  1.012482e-04
1 7   50100   5.0990	 6.189834e-01  9.013564e-05
1 7   50000   4.9934	 6.167302e-01  1.026082e-04
1 7   40402   6.0000	 6.375520e-01  1.733147e-04
1 7   40401   5.7446	 6.327431e-01  1.207971e-04
1 7   40400   5.6569	 6.308765e-01  1.203942e-04
1 7   40303   5.8310	 6.345194e-01  1.442716e-04
1 7   40302   5.3852	 6.252271e-01  1.030575e-04
1 7   40301   5.0990	 6.190228e-01  8.800827e-05
1 7   40300   4.9934	 6.167353e-01  8.772436e-05
1 7   40202   4.8963	 6.142059e-01  1.107397e-04
1 7   40201   4.5786	 6.064069e-01  7.900275e-05
1 7   40200   4.4664	 6.034626e-01  6.438461e-05
1 7   40101   4.2389	 5.970671e-01  7.822922e-05
1 7   40100   4.1170	 5.934613e-01  6.321936e-05
1 7   40000   3.9926	 5.895970e-01  8.540848e-05
1 7   30303   5.1962	 6.210306e-01  1.551492e-04
1 7   30302   4.6914	 6.090724e-01  8.148593e-05
1 7   30301   4.3585	 6.004146e-01  6.730031e-05
1 7   30300   4.2422	 5.971906e-01  7.233372e-05
1 7   30202   4.1295	 5.936592e-01  7.071379e-05
1 7   30201   3.7450	 5.815492e-01  5.508101e-05
1 7   30200   3.6032	 5.766975e-01  6.125510e-05
1 7   30101   3.3148	 5.657667e-01  4.929680e-05
1 7   30100   3.1510	 5.590999e-01  4.668684e-05
1 7   30000   2.9788	 5.512823e-01  3.624948e-05
1 7   20202   3.4769	 5.717629e-01  7.313040e-05
1 7   20201   3.0123	 5.526354e-01  5.672071e-05
1 7   20200   2.8272	 5.439571e-01  4.493760e-05
1 7   20101   2.4651	 5.235345e-01  4.461073e-05
1 7   20100   2.2249	 5.080554e-01  3.210853e-05
1 7   20000   1.9402	 4.860606e-01  2.741056e-05
1 7   10101   1.7866	 4.702837e-01  3.949236e-05
1 7   10100   1.4334	 4.294746e-01  1.865515e-05
1 7   10000   0.9599	 3.401419e-01  8.864453e-06
1 7       0   0.0000	-0.000000e+00  0.000000e+00
1 6   60000   6.0000	 6.382156e-01  1.067681e-04
1 6   50301   5.9161	 6.366319e-01  8.557793e-05
1 6   50300   5.8310	 6.349629e-01  8.181270e-05
1 6   50202   5.7446	 6.331571e-01  7.993540e-05
1 6   50201   5.4772	 6.276985e-01  7.067173e-05
1 6   50200   5.3852	 6.257150e-01  7.592453e-05
1 6   50101   5.1962	 6.215497e-01  6.450835e-05
1 6   50100   5.0990	 6.193552e-01  6.600081e-05
1 6   50000   4.9934	 6.170671e-01  6.771480e-05
1 6   40402   6.0000	 6.381755e-01  1.134513e-04
1 6   40401   5.7446	 6.331804e-01  7.256309e-05
1 6   40400   5.6569	 6.313221e-01  7.271137e-05
1 6   40303   5.8310	 6.348771e-01  8.780335e-05
1 6   40302   5.3852	 6.256779e-01  7.021757e-05
1 6   40301   5.0990	 6.193257e-01  6.078806e-05
1 6   40300   4.9934	 6.170721e-01  6.079061e-05
1 6   40202   4.8963	 6.146018e-01  4.873060e-05
1 6   40201   4.5786	 6.066984e-01  4.927212e-05
1 6   40200   4.4664	 6.037682e-01  4.692017e-05
1 6   40101   4.2389	 5.973436e-01  4.205302e-05
1 6   40100   4.1170	 5.937311e-01  4.119923e-05
1 6   40000   3.9926	 5.898338e-01  5.039934e-05
1 6   30303   5.1962	 6.213812e-01  1.229347e-04
1 6   30302   4.6914	 6.094263e-01  7.148695e-05
1 6   30301   4.3585	 6.006352e-01  4.976004e-05
1 6   30300   4.2422	 5.973518e-01  4.971987e-05
1 6   30202   4.1295	 5.939282e-01  5.236038e-05
1 6   30201   3.7450	 5.817508e-01  3.618010e-05
1 6   30200   3.6032	 5.768847e-01  3.536146e-05
1 6   30101   3.3148	 5.659205e-01  2.553506e-05
1 6   30100   3.1510	 5.592196e-01  3.155313e-05
1 6   30000   2.9788	 5.514351e-01  2.204242e-05
1 6   20202   3.4769	 5.719248e-01  5.514254e-05
1 6   20201   3.0123	 5.527168e-01  3.017640e-05
1 6   20200   2.8272	 5.440316e-01  2.850045e-05
1 6   20101   2.4651	 5.236361e-01  2.525903e-05
1 6   20100   2.2249	 5.081242e-01  1.824358e-05
1 6   20000   1.9402	 4.861393e-01  1.792473e-05
1 6   10101   1.7866	 4.703420e-01  1.893463e-05
1 6   10100   1.4334	 4.295061e-01  1.344027e-05
1 6   10000   0.9599	 3.401683e-01  6.057809e-06
1 6       0   0.0000	-0.000000e+00  0.000000e+00
1 5   60000   6.0000	 6.390725e-01  9.355855e-05
1 5   50301   5.9161	 6.373999e-01  8.804219e-05
1 5   50300   5.8310	 6.357131e-01  7.517576e-05
1 5   50202   5.7446	 6.340174e-01  8.102076e-05
1 5   50201   5.4772	 6.283956e-01  7.193488e-05
1 5   50200   5.3852	 6.264161e-01  6.590141e-05
1 5   50101   5.1962	 6.222124e-01  7.247956e-05
1 5   50100   5.0990	 6.199693e-01  6.726345e-05
1 5   50000   4.9934	 6.176794e-01  5.980548e-05
1 5   40402   6.0000	 6.390232e-01  9.780212e-05
1 5   40401   5.7446	 6.339330e-01  8.380955e-05
1 5   40400   5.6569	 6.321553e-01  7.606699e-05
1 5   40303   5.8310	 6.356635e-01  9.644641e-05
1 5   40302   5.3852	 6.264123e-01  7.930143e-05
1 5   40301   5.0990	 6.199596e-01  6.304177e-05
1 5   40300   4.9934	 6.176517e-01  5.758763e-05
1 5   40202   4.8963	 6.152281e-01  5.823929e-05
1 5   40201   4.5786	 6.072220e-01  5.267673e-05
1 5   40200   4.4664	 6.042250e-01  4.760598e-05
1 5   40101   4.2389	 5.977766e-01  4.468604e-05
1 5   40100   4.1170	 5.941635e-01  4.390677e-05
1 5   40000   3.9926	 5.903013e-01  4.252529e-05
1 5   30303   5.1962	 6.221151e-01  7.869256e-05
1 5   30302   4.6914	 6.100074e-01  5.650618e-05
1 5   30301   4.3585	 6.011202e-01  4.689036e-05
1 5   30300   4.2422	 5.978026e-01  4.749232e-05
1 5   30202   4.1295	 5.943176e-01  4.709821e-05
1 5   30201   3.7450	 5.820792e-01  3.689042e-05
1 5   30200   3.6032	 5.772034e-01  3.089875e-05
1 5   30101   3.3148	 5.661775e-01  2.605384e-05
1 5   30100   3.1510	 5.594565e-01  2.681830e-05
1 5   30000   2.9788	 5.516564e-01  1.898377e-05
1 5   20202   3.4769	 5.722393e-01  4.245282e-05
1 5   20201   3.0123	 5.529255e-01  2.604057e-05
1 5   20200   2.8272	 5.442318e-01  2.110675e-05
1 5   20101   2.4651	 5.237767e-01  1.910401e-05
1 5   20100   2.2249	 5.082569e-01  1.507504e-05
1 5   20000   1.9402	 4.862590e-01  1.345315e-05
1 5   10101   1.7866	 4.704087e-01  1.656799e-05
1 5   10100   1.4334	 4.295893e-01  1.082821e-05
1 5   10000   0.9599	 3.402166e-01  5.622145e-06
1 5       0   0.0000	-0.000000e+00  0.000000e+00
1 4   60000   6.0000	 6.403103e-01  8.310241e-05
1 4   50301   5.9161	 6.385630e-01  7.737825e-05
1 4   50300   5.8310	 6.368480e-01  7.236802e-05
1 4   50202   5.7446	 6.350780e-01  7.371314e-05
1 4   50201   5.4772	 6.294028e-01  6.342571e-05
1 4   50200   5.3852	 6.273672e-01  6.180405e-05
1 4   50101   5.1962	 6.231221e-01  6.256120e-05
1 4   50100   5.0990	 6.208386e-01  5.700706e-05
1 4   50000   4.9934	 6.184881e-01  5.567227e-05
1 4   40402   6.0000	 6.402155e-01  8.658940e-05
1 4   40401   5.7446	 6.350591e-01  7.557292e-05
1 4   40400   5.6569	 6.332298e-01  7.201404e-05
1 4   40303   5.8310	 6.368046e-01  7.825848e-05
1 4   40302   5.3852	 6.273428e-01  6.552044e-05
1 4   40301   5.0990	 6.208089e-01  5.919400e-05
1 4   40300   4.9934	 6.184568e-01  5.425833e-05
1 4   40202   4.8963	 6.159863e-01  5.528638e-05
1 4   40201   4.5786	 6.078555e-01  4.744436e-05
1 4   40200   4.4664	 6.048360e-01  4.457242e-05
1 4   40101   4.2389	 5.983171e-01  4.003165e-05
1 4   40100   4.1170	 5.946860e-01  3.809823e-05
1 4   40000   3.9926	 5.908159e-01  3.815116e-05
1 4   30303   5.1962	 6.230430e-01  6.884757e-05
1 4   30302   4.6914	 6.106924e-01  4.942788e-05
1 4   30301   4.3585	 6.016931e-01  4.431443e-05
1 4   30300   4.2422	 5.983310e-01  3.938048e-05
1 4   30202   4.1295	 5.948119e-01  3.874767e-05
1 4   30201   3.7450	 5.824521e-01  3.282897e-05
1 4   30200   3.6032	 5.775438e-01  2.981000e-05
1 4   30101   3.3148	 5.664479e-01  2.475443e-05
1 4   30100   3.1510	 5.596895e-01  2.250497e-05
1 4   30000   2.9788	 5.518558e-01  1.971132e-05
1 4   20202   3.4769	 5.725785e-01  3.248879e-05
1 4   20201   3.0123	 5.531272e-01  2.398572e-05
1 4   20200   2.8272	 5.443988e-01  2.107102e-05
1 4   20101   2.4651	 5.238793e-01  1.700156e-05
1 4   20100   2.2249	 5.083374e-01  1.291221e-05
1 4   20000   1.9402	 4.863172e-01  1.035508e-05
1 4   10101   1.7866	 4.704403e-01  1.496576e-05
1 4   10100   1.4334	 4.296119e-01  8.527744e-06
1 4   10000   0.9599	 3.402480e-01  4.559672e-06
1 4       0   0.0000	-0.000000e+00  0.000000e+00
1 3   60000   6.0000	 6.420282e-01  8.449166e-05
1 3   50301   5.9161	 6.402581e-01  8.608210e-05
1 3   50300   5.8310	 6.384808e-01  8.164844e-05
1 3   50202   5.7446	 6.366555e-01  8.104520e-05
1 3   50201   5.4772	 6.308084e-01  7.247930e-05
1 3   50200   5.3852	 6.287222e-01  6.810554e-05
1 3   50101   5.1962	 6.243282e-01  6.475673e-05
1 3   50100   5.0990	 6.220031e-01  6.182461e-05
1 3   50000   4.9934	 6.195801e-01  5.927155e-05
1 3   40402   6.0000	 6.419999e-01  9.064148e-05
1 3   40401   5.7446	 6.366369e-01  8.113476e-05
1 3   40400   5.6569	 6.347423e-01  7.723577e-05
1 3   40303   5.8310	 6.384939e-01  8.452888e-05
1 3   40302   5.3852	 6.287258e-01  7.157224e-05
1 3   40301   5.0990	 6.219888e-01  6.253657e-05
1 3   40300   4.9934	 6.195612e-01  5.908919e-05
1 3   40202   4.8963	 6.170508e-01  5.791916e-05
1 3   40201   4.5786	 6.087285e-01  4.973460e-05
1 3   40200   4.4664	 6.056534e-01  4.773686e-05
1 3   40101   4.2389	 5.989862e-01  4.227938e-05
1 3   40100   4.1170	 5.952968e-01  3.944525e-05
1 3   40000   3.9926	 5.913411e-01  3.680419e-05
1 3   30303   5.1962	 6.243401e-01  7.077854e-05
1 3   30302   4.6914	 6.116634e-01  5.493904e-05
1 3   30301   4.3585	 6.024580e-01  4.558286e-05
1 3   30300   4.2422	 5.990086e-01  4.129706e-05
1 3   30202   4.1295	 5.954538e-01  4.198220e-05
1 3   30201   3.7450	 5.828831e-01  3.329242e-05
1 3   30200   3.6032	 5.779041e-01  2.925057e-05
1 3   30101   3.3148	 5.666758e-01  2.589455e-05
1 3   30100   3.1510	 5.598392e-01  2.159646e-05
1 3   30000   2.9788	 5.519399e-01  1.877544e-05
1 3   20202   3.4769	 5.728907e-01  3.062828e-05
1 3   20201   3.0123	 5.532381e-01  2.166669e-05
1 3   20200   2.8272	 5.444460e-01  1.886805e-05
1 3   20101   2.4651	 5.238306e-01  1.522636e-05
1 3   20100   2.2249	 5.082379e-01  1.130555e-05
1 3   20000   1.9402	 4.862114e-01  8.658660e-06
1 3   10101   1.7866	 4.703046e-01  1.124246e-05
1 3   10100   1.4334	 4.295120e-01  6.309327e-06
1 3   10000   0.9599	 3.402592e-01  3.829697e-06
1 3       0   0.0000	-0.000000e+00  0.000000e+00
1 2   60000   6.0000	 6.439657e-01  8.633994e-05
1 2   50301   5.9161	 6.421463e-01  8.028753e-05
1 2   50300   5.8310	 6.402740e-01  7.834007e-05
1 2   50202   5.7446	 6.383596e-01  7.558891e-05
1 2   50201   5.4772	 6.322235e-01  6.815008e-05
1 2   50200   5.3852	 6.300453e-01  6.613983e-05
1 2   50101   5.1962	 6.254542e-01  6.176499e-05
1 2   50100   5.0990	 6.230188e-01  5.997755e-05
1 2   50000   4.9934	 6.204907e-01  5.889360e-05
1 2   40402   6.0000	 6.439752e-01  8.304056e-05
1 2   40401   5.7446	 6.383638e-01  7.544150e-05
1 2   40400   5.6569	 6.363794e-01  7.382369e-05
1 2   40303   5.8310	 6.402946e-01  7.966612e-05
1 2   40302   5.3852	 6.300764e-01  6.684367e-05
1 2   40301   5.0990	 6.230585e-01  5.872261e-05
1 2   40300   4.9934	 6.205270e-01  5.628727e-05
1 2   40202   4.8963	 6.179273e-01  5.427523e-05
1 2   40201   4.5786	 6.092982e-01  4.661900e-05
1 2   40200   4.4664	 6.061148e-01  4.476078e-05
1 2   40101   4.2389	 5.992257e-01  4.008417e-05
1 2   40100   4.1170	 5.954227e-01  3.875364e-05
1 2   40000   3.9926	 5.913481e-01  3.719072e-05
1 2   30303   5.1962	 6.255094e-01  6.391052e-05
1 2   30302   4.6914	 6.123655e-01  5.119879e-05
1 2   30301   4.3585	 6.028565e-01  4.273088e-05
1 2   30300   4.2422	 5.992987e-01  3.934323e-05
1 2   30202   4.1295	 5.956641e-01  3.848326e-05
1 2   30201   3.7450	 5.827815e-01  3.147442e-05
1 2   30200   3.6032	 5.776884e-01  2.884359e-05
1 2   30101   3.3148	 5.662632e-01  2.398175e-05
1 2   30100   3.1510	 5.593008e-01  2.170625e-05
1 2   30000   2.9788	 5.512714e-01  1.976930e-05
1 2   20202   3.4769	 5.726298e-01  2.745209e-05
1 2   20201   3.0123	 5.527183e-01  2.045580e-05
1 2   20200   2.8272	 5.438343e-01  1.826489e-05
1 2   20101   2.4651	 5.231390e-01  1.332729e-05
1 2   20100   2.2249	 5.074873e-01  1.123930e-05
1 2   20000   1.9402	 4.853510e-01  8.666948e-06
1 2   10101   1.7866	 4.698045e-01  7.913903e-06
1 2   10100   1.4334	 4.291567e-01  5.296318e-06
1 2   10000   0.9599	 3.400921e-01  3.142719e-06
1 2       0   0.0000	-0.000000e+00  0.000000e+00


==> anc/lattice/l6464f21b8200m002142m01071_effpotV1t12.restricted <==
1 12   60000   6.0000	 5.982068e-01  1.233548e-03
1 12   50301   5.9161	 5.979668e-01  1.016909e-03
1 12   50300   5.8310	 5.953421e-01  9.680456e-04
1 12   50202   5.7446	 5.944173e-01  1.166093e-03
1 12   50201   5.4772	 5.896656e-01  9.265613e-04
1 12   50200   5.3852	 5.884776e-01  9.704274e-04
1 12   50101   5.1962	 5.876545e-01  1.001008e-03
1 12   50100   5.0990	 5.823139e-01  7.194030e-04
1 12   50000   4.9934	 5.813194e-01  1.034662e-03
1 12   40402   6.0000	 5.972446e-01  1.404772e-03
1 12   40401   5.7446	 5.975003e-01  1.591080e-03
1 12   40400   5.6569	 5.927954e-01  1.414514e-03
1 12   40303   5.8310	 5.938183e-01  1.470592e-03
1 12   40302   5.3852	 5.875490e-01  8.043287e-04
1 12   40301   5.0990	 5.819240e-01  8.456368e-04
1 12   40300   4.9934	 5.795811e-01  6.687521e-04
1 12   40202   4.8963	 5.780434e-01  9.086933e-04
1 12   40201   4.5786	 5.730385e-01  5.999555e-04
1 12   40200   4.4664	 5.691702e-01  5.889990e-04
1 12   40101   4.2389	 5.639502e-01  8.045709e-04
1 12   40100   4.1170	 5.599308e-01  6.609783e-04
1 12   40000   3.9926	 5.567734e-01  7.583734e-04
1 12   30303   5.1962	 5.885343e-01  1.668540e-03
1 12   30302   4.6914	 5.732881e-01  7.523796e-04
1 12   30301   4.3585	 5.661897e-01  7.308961e-04
1 12   30300   4.2422	 5.646911e-01  9.456031e-04
1 12   30202   4.1295	 5.586548e-01  7.534718e-04
1 12   30201   3.7450	 5.497173e-01  3.786010e-04
1 12   30200   3.6032	 5.452069e-01  4.174721e-04
1 12   30101   3.3148	 5.369232e-01  6.104651e-04
1 12   30100   3.1510	 5.295311e-01  3.745468e-04
1 12   30000   2.9788	 5.225370e-01  4.016037e-04
1 12   20202   3.4769	 5.411270e-01  1.113315e-03
1 12   20201   3.0123	 5.240422e-01  4.239732e-04
1 12   20200   2.8272	 5.165098e-01  3.960416e-04
1 12   20101   2.4651	 4.973010e-01  2.908552e-04
1 12   20100   2.2249	 4.836034e-01  2.137646e-04
1 12   20000   1.9402	 4.628251e-01  2.092089e-04
1 12   10101   1.7866	 4.489365e-01  2.877556e-04
1 12   10100   1.4334	 4.101558e-01  1.256978e-04
1 12   10000   0.9599	 3.260380e-01  3.047268e-05
1 12       0   0.0000	-0.000000e+00  0.000000e+00
1 11   60000   6.0000	 6.004122e-01  9.040029e-04
1 11   50301   5.9161	 5.974882e-01  5.896130e-04
1 11   50300   5.8310	 5.964679e-01  5.309939e-04
1 11   50202   5.7446	 5.948603e-01  6.320336e-04
1 11   50201   5.4772	 5.898082e-01  5.508400e-04
1 11   50200   5.3852	 5.889053e-01  5.462105e-04
1 11   50101   5.1962	 5.838005e-01  8.146906e-04
1 11   50100   5.0990	 5.829159e-01  3.209511e-04
1 11   50000   4.9934	 5.820750e-01  4.973535e-04
1 11   40402   6.0000	 5.987628e-01  7.913813e-04
1 11   40401   5.7446	 5.950671e-01  6.448449e-04
1 11   40400   5.6569	 5.939221e-01  7.362988e-04
1 11   40303   5.8310	 5.961568e-01  6.802132e-04
1 11   40302   5.3852	 5.874893e-01  4.256266e-04
1 11   40301   5.0990	 5.827931e-01  5.559389e-04
1 11   40300   4.9934	 5.811094e-01  3.695431e-04
1 11   40202   4.8963	 5.793594e-01  5.404982e-04
1 11   40201   4.5786	 5.720723e-01  4.031725e-04
1 11   40200   4.4664	 5.694416e-01  3.299097e-04
1 11   40101   4.2389	 5.632737e-01  4.675212e-04
1 11   40100   4.1170	 5.604530e-01  2.938773e-04
1 11   40000   3.9926	 5.573212e-01  4.283211e-04
1 11   30303   5.1962	 5.860203e-01  1.034927e-03
1 11   30302   4.6914	 5.740010e-01  6.377524e-04
1 11   30301   4.3585	 5.662639e-01  4.094936e-04
1 11   30300   4.2422	 5.637366e-01  4.750507e-04
1 11   30202   4.1295	 5.602070e-01  3.823472e-04
1 11   30201   3.7450	 5.498494e-01  2.664189e-04
1 11   30200   3.6032	 5.455183e-01  2.228508e-04
1 11   30101   3.3148	 5.362394e-01  3.011166e-04
1 11   30100   3.1510	 5.303218e-01  2.321078e-04
1 11   30000   2.9788	 5.228738e-01  3.331427e-04
1 11   20202   3.4769	 5.412062e-01  6.866203e-04
1 11   20201   3.0123	 5.237973e-01  2.562547e-04
1 11   20200   2.8272	 5.159840e-01  2.798805e-04
1 11   20101   2.4651	 4.976214e-01  1.941641e-04
1 11   20100   2.2249	 4.834628e-01  1.352941e-04
1 11   20000   1.9402	 4.628451e-01  1.393184e-04
1 11   10101   1.7866	 4.486448e-01  1.996958e-04
1 11   10100   1.4334	 4.102194e-01  7.819758e-05
1 11   10000   0.9599	 3.260225e-01  2.097016e-05
1 11       0   0.0000	-0.000000e+00  0.000000e+00
1 10   60000   6.0000	 6.000076e-01  5.460255e-04
1 10   50301   5.9161	 5.980997e-01  2.892530e-04
1 10   50300   5.8310	 5.964848e-01  3.083925e-04
1 10   50202   5.7446	 5.954979e-01  3.378300e-04
1 10   50201   5.4772	 5.903586e-01  2.692458e-04
1 10   50200   5.3852	 5.885024e-01  2.854427e-04
1 10   50101   5.1962	 5.851523e-01  3.871611e-04
1 10   50100   5.0990	 5.829637e-01  2.592526e-04
1 10   50000   4.9934	 5.815227e-01  3.367582e-04
1 10   40402   6.0000	 5.994927e-01  4.951529e-04
1 10   40401   5.7446	 5.951779e-01  4.200054e-04
1 10   40400   5.6569	 5.935153e-01  4.039329e-04
1 10   40303   5.8310	 5.964616e-01  5.246361e-04
1 10   40302   5.3852	 5.883704e-01  3.346688e-04
1 10   40301   5.0990	 5.827183e-01  3.457734e-04
1 10   40300   4.9934	 5.813785e-01  2.069316e-04
1 10   40202   4.8963	 5.789059e-01  3.047806e-04
1 10   40201   4.5786	 5.721067e-01  1.714046e-04
1 10   40200   4.4664	 5.696922e-01  2.246935e-04
1 10   40101   4.2389	 5.634524e-01  3.073590e-04
1 10   40100   4.1170	 5.607592e-01  1.895448e-04
1 10   40000   3.9926	 5.577172e-01  2.866593e-04
1 10   30303   5.1962	 5.850584e-01  5.569371e-04
1 10   30302   4.6914	 5.740360e-01  3.642526e-04
1 10   30301   4.3585	 5.667820e-01  3.110774e-04
1 10   30300   4.2422	 5.640204e-01  3.288948e-04
1 10   30202   4.1295	 5.606189e-01  2.910637e-04
1 10   30201   3.7450	 5.501073e-01  1.755242e-04
1 10   30200   3.6032	 5.457294e-01  1.684098e-04
1 10   30101   3.3148	 5.364341e-01  1.839048e-04
1 10   30100   3.1510	 5.300444e-01  1.316790e-04
1 10   30000   2.9788	 5.228585e-01  1.727276e-04
1 10   20202   3.4769	 5.414344e-01  3.625181e-04
1 10   20201   3.0123	 5.240121e-01  1.792332e-04
1 10   20200   2.8272	 5.163438e-01  1.513948e-04
1 10   20101   2.4651	 4.976665e-01  1.035138e-04
1 10   20100   2.2249	 4.833131e-01  8.047298e-05
1 10   20000   1.9402	 4.626746e-01  7.770150e-05
1 10   10101   1.7866	 4.484995e-01  9.848582e-05
1 10   10100   1.4334	 4.101786e-01  5.131534e-05
1 10   10000   0.9599	 3.259986e-01  1.223934e-05
1 10       0   0.0000	-0.000000e+00  0.000000e+00
1 9   60000   6.0000	 5.999461e-01  3.116208e-04
1 9   50301   5.9161	 5.979027e-01  1.804324e-04
1 9   50300   5.8310	 5.965068e-01  1.956984e-04
1 9   50202   5.7446	 5.950890e-01  2.339506e-04
1 9   50201   5.4772	 5.904116e-01  1.417757e-04
1 9   50200   5.3852	 5.887606e-01  1.747640e-04
1 9   50101   5.1962	 5.849913e-01  2.720772e-04
1 9   50100   5.0990	 5.830568e-01  1.877665e-04
1 9   50000   4.9934	 5.813770e-01  1.688036e-04
1 9   40402   6.0000	 5.991668e-01  2.777263e-04
1 9   40401   5.7446	 5.951954e-01  1.879518e-04
1 9   40400   5.6569	 5.940492e-01  2.037206e-04
1 9   40303   5.8310	 5.964748e-01  2.588069e-04
1 9   40302   5.3852	 5.885724e-01  1.923379e-04
1 9   40301   5.0990	 5.831237e-01  1.857912e-04
1 9   40300   4.9934	 5.811643e-01  1.219357e-04
1 9   40202   4.8963	 5.791747e-01  1.982927e-04
1 9   40201   4.5786	 5.721590e-01  1.461042e-04
1 9   40200   4.4664	 5.694940e-01  1.046179e-04
1 9   40101   4.2389	 5.636465e-01  1.859069e-04
1 9   40100   4.1170	 5.608711e-01  1.063007e-04
1 9   40000   3.9926	 5.574805e-01  1.358385e-04
1 9   30303   5.1962	 5.850169e-01  3.621428e-04
1 9   30302   4.6914	 5.742489e-01  1.796931e-04
1 9   30301   4.3585	 5.669631e-01  1.812524e-04
1 9   30300   4.2422	 5.638376e-01  1.657031e-04
1 9   30202   4.1295	 5.608402e-01  1.529580e-04
1 9   30201   3.7450	 5.501864e-01  1.350335e-04
1 9   30200   3.6032	 5.457273e-01  8.802961e-05
1 9   30101   3.3148	 5.362128e-01  9.603431e-05
1 9   30100   3.1510	 5.299671e-01  7.217589e-05
1 9   30000   2.9788	 5.229339e-01  1.138456e-04
1 9   20202   3.4769	 5.414503e-01  1.924431e-04
1 9   20201   3.0123	 5.241177e-01  1.150740e-04
1 9   20200   2.8272	 5.161707e-01  9.147232e-05
1 9   20101   2.4651	 4.976279e-01  8.738501e-05
1 9   20100   2.2249	 4.832171e-01  4.899804e-05
1 9   20000   1.9402	 4.627775e-01  4.978809e-05
1 9   10101   1.7866	 4.483525e-01  7.535551e-05
1 9   10100   1.4334	 4.101849e-01  3.701001e-05
1 9   10000   0.9599	 3.259815e-01  1.012337e-05
1 9       0   0.0000	-0.000000e+00  0.000000e+00
1 8   60000   6.0000	 5.997754e-01  1.306477e-04
1 8   50301   5.9161	 5.981495e-01  1.480295e-04
1 8   50300   5.8310	 5.967026e-01  9.893893e-05
1 8   50202   5.7446	 5.952569e-01  2.013504e-04
1 8   50201   5.4772	 5.906038e-01  1.410383e-04
1 8   50200   5.3852	 5.889819e-01  9.918000e-05
1 8   50101   5.1962	 5.853882e-01  1.191398e-04
1 8   50100   5.0990	 5.833898e-01  1.095262e-04
1 8   50000   4.9934	 5.814222e-01  1.227163e-04
1 8   40402   6.0000	 5.995909e-01  1.558747e-04
1 8   40401   5.7446	 5.952562e-01  1.641211e-04
1 8   40400   5.6569	 5.937027e-01  1.215260e-04
1 8   40303   5.8310	 5.969782e-01  1.414087e-04
1 8   40302   5.3852	 5.888168e-01  1.358752e-04
1 8   40301   5.0990	 5.833323e-01  1.115652e-04
1 8   40300   4.9934	 5.814270e-01  9.485463e-05
1 8   40202   4.8963	 5.793442e-01  1.562595e-04
1 8   40201   4.5786	 5.723452e-01  9.835741e-05
1 8   40200   4.4664	 5.697180e-01  7.630539e-05
1 8   40101   4.2389	 5.639264e-01  9.466792e-05
1 8   40100   4.1170	 5.609800e-01  6.418271e-05
1 8   40000   3.9926	 5.574753e-01  1.079133e-04
1 8   30303   5.1962	 5.854010e-01  2.017857e-04
1 8   30302   4.6914	 5.749007e-01  1.659778e-04
1 8   30301   4.3585	 5.670863e-01  1.019411e-04
1 8   30300   4.2422	 5.640617e-01  8.670570e-05
1 8   30202   4.1295	 5.610182e-01  9.104750e-05
1 8   30201   3.7450	 5.502542e-01  7.638621e-05
1 8   30200   3.6032	 5.458348e-01  7.442273e-05
1 8   30101   3.3148	 5.360691e-01  8.389727e-05
1 8   30100   3.1510	 5.299239e-01  5.473664e-05
1 8   30000   2.9788	 5.228902e-01  7.041379e-05
1 8   20202   3.4769	 5.417088e-01  1.301961e-04
1 8   20201   3.0123	 5.242245e-01  7.410489e-05
1 8   20200   2.8272	 5.162064e-01  6.258782e-05
1 8   20101   2.4651	 4.976868e-01  5.729771e-05
1 8   20100   2.2249	 4.832439e-01  3.263215e-05
1 8   20000   1.9402	 4.628939e-01  3.293620e-05
1 8   10101   1.7866	 4.483530e-01  4.885270e-05
1 8   10100   1.4334	 4.102105e-01  2.264408e-05
1 8   10000   0.9599	 3.259758e-01  9.467486e-06
1 8       0   0.0000	-0.000000e+00  0.000000e+00
1 7   60000   6.0000	 5.998708e-01  1.041439e-04
1 7   50301   5.9161	 5.984949e-01  9.545176e-05
1 7   50300   5.8310	 5.970444e-01  9.331273e-05
1 7   50202   5.7446	 5.955905e-01  9.977777e-05
1 7   50201   5.4772	 5.907346e-01  8.619357e-05
1 7   50200   5.3852	 5.890928e-01  7.676021e-05
1 7   50101   5.1962	 5.854303e-01  8.066368e-05
1 7   50100   5.0990	 5.835055e-01  8.515918e-05
1 7   50000   4.9934	 5.815450e-01  8.551903e-05
1 7   40402   6.0000	 5.998372e-01  1.151224e-04
1 7   40401   5.7446	 5.954434e-01  9.242337e-05
1 7   40400   5.6569	 5.940358e-01  9.909780e-05
1 7   40303   5.8310	 5.970537e-01  1.271203e-04
1 7   40302   5.3852	 5.890855e-01  8.479467e-05
1 7   40301   5.0990	 5.834890e-01  8.224112e-05
1 7   40300   4.9934	 5.815550e-01  6.906873e-05
1 7   40202   4.8963	 5.795048e-01  9.256689e-05
1 7   40201   4.5786	 5.724851e-01  6.910260e-05
1 7   40200   4.4664	 5.698752e-01  6.934076e-05
1 7   40101   4.2389	 5.641318e-01  7.096481e-05
1 7   40100   4.1170	 5.610519e-01  5.900693e-05
1 7   40000   3.9926	 5.576118e-01  6.176771e-05
1 7   30303   5.1962	 5.854109e-01  1.132814e-04
1 7   30302   4.6914	 5.748681e-01  9.867361e-05
1 7   30301   4.3585	 5.671532e-01  7.370390e-05
1 7   30300   4.2422	 5.642313e-01  6.091342e-05
1 7   30202   4.1295	 5.611616e-01  7.846526e-05
1 7   30201   3.7450	 5.503225e-01  4.879282e-05
1 7   30200   3.6032	 5.459342e-01  5.094548e-05
1 7   30101   3.3148	 5.361009e-01  6.235889e-05
1 7   30100   3.1510	 5.300006e-01  4.603834e-05
1 7   30000   2.9788	 5.229249e-01  5.330742e-05
1 7   20202   3.4769	 5.415393e-01  7.679700e-05
1 7   20201   3.0123	 5.241967e-01  4.396465e-05
1 7   20200   2.8272	 5.162750e-01  4.243922e-05
1 7   20101   2.4651	 4.976527e-01  4.176456e-05
1 7   20100   2.2249	 4.832849e-01  2.309276e-05
1 7   20000   1.9402	 4.629416e-01  3.036959e-05
1 7   10101   1.7866	 4.483515e-01  3.909134e-05
1 7   10100   1.4334	 4.102079e-01  1.826788e-05
1 7   10000   0.9599	 3.259695e-01  8.358112e-06
1 7       0   0.0000	-0.000000e+00  0.000000e+00
1 6   60000   6.0000	 6.002527e-01  9.674363e-05
1 6   50301   5.9161	 5.987743e-01  1.069316e-04
1 6   50300   5.8310	 5.973815e-01  9.737491e-05
1 6   50202   5.7446	 5.958634e-01  1.068563e-04
1 6   50201   5.4772	 5.910667e-01  1.002389e-04
1 6   50200   5.3852	 5.893727e-01  8.750734e-05
1 6   50101   5.1962	 5.857618e-01  9.449695e-05
1 6   50100   5.0990	 5.838596e-01  8.027080e-05
1 6   50000   4.9934	 5.818017e-01  7.608875e-05
1 6   40402   6.0000	 6.000498e-01  1.080617e-04
1 6   40401   5.7446	 5.957874e-01  1.072433e-04
1 6   40400   5.6569	 5.943326e-01  9.597312e-05
1 6   40303   5.8310	 5.972475e-01  1.132840e-04
1 6   40302   5.3852	 5.893191e-01  9.284287e-05
1 6   40301   5.0990	 5.837781e-01  8.714534e-05
1 6   40300   4.9934	 5.818158e-01  6.848787e-05
1 6   40202   4.8963	 5.796739e-01  7.831350e-05
1 6   40201   4.5786	 5.726772e-01  7.545951e-05
1 6   40200   4.4664	 5.700990e-01  6.397909e-05
1 6   40101   4.2389	 5.643557e-01  6.185172e-05
1 6   40100   4.1170	 5.612307e-01  5.574106e-05
1 6   40000   3.9926	 5.578529e-01  5.288564e-05
1 6   30303   5.1962	 5.856445e-01  9.348776e-05
1 6   30302   4.6914	 5.751166e-01  7.552326e-05
1 6   30301   4.3585	 5.673749e-01  6.027880e-05
1 6   30300   4.2422	 5.644025e-01  5.566532e-05
1 6   30202   4.1295	 5.613291e-01  5.725055e-05
1 6   30201   3.7450	 5.504398e-01  4.589141e-05
1 6   30200   3.6032	 5.461114e-01  4.155072e-05
1 6   30101   3.3148	 5.362210e-01  4.405917e-05
1 6   30100   3.1510	 5.301154e-01  3.800904e-05
1 6   30000   2.9788	 5.230943e-01  3.931171e-05
1 6   20202   3.4769	 5.416925e-01  5.424717e-05
1 6   20201   3.0123	 5.242293e-01  3.436294e-05
1 6   20200   2.8272	 5.163447e-01  3.458523e-05
1 6   20101   2.4651	 4.976934e-01  2.998812e-05
1 6   20100   2.2249	 4.833700e-01  2.023533e-05
1 6   20000   1.9402	 4.630165e-01  2.072236e-05
1 6   10101   1.7866	 4.484122e-01  2.435967e-05
1 6   10100   1.4334	 4.102423e-01  1.457513e-05
1 6   10000   0.9599	 3.260045e-01  6.377484e-06
1 6       0   0.0000	-0.000000e+00  0.000000e+00
1 5   60000   6.0000	 6.009827e-01  8.569963e-05
1 5   50301   5.9161	 5.994956e-01  8.973691e-05
1 5   50300   5.8310	 5.980538e-01  7.608474e-05
1 5   50202   5.7446	 5.965379e-01  8.530912e-05
1 5   50201   5.4772	 5.917099e-01  7.805312e-05
1 5   50200   5.3852	 5.899925e-01  7.145889e-05
1 5   50101   5.1962	 5.863248e-01  6.773862e-05
1 5   50100   5.0990	 5.843727e-01  6.777569e-05
1 5   50000   4.9934	 5.823465e-01  6.473510e-05
1 5   40402   6.0000	 6.008281e-01  9.252475e-05
1 5   40401   5.7446	 5.964761e-01  8.016624e-05
1 5   40400   5.6569	 5.949608e-01  7.772002e-05
1 5   40303   5.8310	 5.979814e-01  8.890073e-05
1 5   40302   5.3852	 5.899350e-01  7.673481e-05
1 5   40301   5.0990	 5.843226e-01  6.652491e-05
1 5   40300   4.9934	 5.823331e-01  5.725563e-05
1 5   40202   4.8963	 5.801824e-01  6.459755e-05
1 5   40201   4.5786	 5.731230e-01  5.785409e-05
1 5   40200   4.4664	 5.705088e-01  4.858974e-05
1 5   40101   4.2389	 5.647557e-01  4.803618e-05
1 5   40100   4.1170	 5.615728e-01  4.400597e-05
1 5   40000   3.9926	 5.581596e-01  4.383188e-05
1 5   30303   5.1962	 5.862390e-01  7.152055e-05
1 5   30302   4.6914	 5.756083e-01  5.698754e-05
1 5   30301   4.3585	 5.677503e-01  4.759998e-05
1 5   30300   4.2422	 5.647817e-01  4.458291e-05
1 5   30202   4.1295	 5.617158e-01  4.780688e-05
1 5   30201   3.7450	 5.507552e-01  3.807184e-05
1 5   30200   3.6032	 5.463729e-01  3.662482e-05
1 5   30101   3.3148	 5.364576e-01  3.077866e-05
1 5   30100   3.1510	 5.303347e-01  2.854699e-05
1 5   30000   2.9788	 5.232659e-01  2.785250e-05
1 5   20202   3.4769	 5.419512e-01  3.392350e-05
1 5   20201   3.0123	 5.244365e-01  2.756516e-05
1 5   20200   2.8272	 5.165097e-01  2.518310e-05
1 5   20101   2.4651	 4.978311e-01  2.186033e-05
1 5   20100   2.2249	 4.834948e-01  1.581524e-05
1 5   20000   1.9402	 4.631105e-01  1.315146e-05
1 5   10101   1.7866	 4.485117e-01  1.633991e-05
1 5   10100   1.4334	 4.103345e-01  9.676034e-06
1 5   10000   0.9599	 3.260551e-01  5.262943e-06
1 5       0   0.0000	-0.000000e+00  0.000000e+00
1 4   60000   6.0000	 6.019371e-01  8.679367e-05
1 4   50301   5.9161	 6.004299e-01  8.856059e-05
1 4   50300   5.8310	 5.989556e-01  8.200089e-05
1 4   50202   5.7446	 5.974367e-01  8.637273e-05
1 4   50201   5.4772	 5.925125e-01  7.763865e-05
1 4   50200   5.3852	 5.907542e-01  7.067811e-05
1 4   50101   5.1962	 5.870367e-01  6.852925e-05
1 4   50100   5.0990	 5.850538e-01  6.501419e-05
1 4   50000   4.9934	 5.829954e-01  6.178294e-05
1 4   40402   6.0000	 6.018691e-01  9.689836e-05
1 4   40401   5.7446	 5.974011e-01  8.724505e-05
1 4   40400   5.6569	 5.958304e-01  8.011147e-05
1 4   40303   5.8310	 5.989365e-01  9.106954e-05
1 4   40302   5.3852	 5.907331e-01  7.707625e-05
1 4   40301   5.0990	 5.850262e-01  6.582530e-05
1 4   40300   4.9934	 5.829687e-01  6.039275e-05
1 4   40202   4.8963	 5.808218e-01  6.447951e-05
1 4   40201   4.5786	 5.736708e-01  5.556303e-05
1 4   40200   4.4664	 5.710123e-01  4.693045e-05
1 4   40101   4.2389	 5.652049e-01  4.534239e-05
1 4   40100   4.1170	 5.619921e-01  4.232153e-05
1 4   40000   3.9926	 5.585241e-01  4.132266e-05
1 4   30303   5.1962	 5.870290e-01  7.001522e-05
1 4   30302   4.6914	 5.761902e-01  5.791686e-05
1 4   30301   4.3585	 5.682339e-01  4.948770e-05
1 4   30300   4.2422	 5.652229e-01  4.607478e-05
1 4   30202   4.1295	 5.621383e-01  4.664371e-05
1 4   30201   3.7450	 5.510834e-01  3.818893e-05
1 4   30200   3.6032	 5.466581e-01  3.266212e-05
1 4   30101   3.3148	 5.366836e-01  3.014480e-05
1 4   30100   3.1510	 5.305285e-01  2.516547e-05
1 4   30000   2.9788	 5.234190e-01  2.378395e-05
1 4   20202   3.4769	 5.422228e-01  3.077996e-05
1 4   20201   3.0123	 5.246126e-01  2.492962e-05
1 4   20200   2.8272	 5.166532e-01  2.131401e-05
1 4   20101   2.4651	 4.979137e-01  1.765486e-05
1 4   20100   2.2249	 4.835570e-01  1.345353e-05
1 4   20000   1.9402	 4.631515e-01  1.052435e-05
1 4   10101   1.7866	 4.485182e-01  1.213467e-05
1 4   10100   1.4334	 4.103452e-01  7.730120e-06
1 4   10000   0.9599	 3.260817e-01  4.528335e-06
1 4       0   0.0000	-0.000000e+00  0.000000e+00
1 3   60000   6.0000	 6.031268e-01  8.223357e-05
1 3   50301   5.9161	 6.016029e-01  8.386128e-05
1 3   50300   5.8310	 6.000790e-01  7.913424e-05
1 3   50202   5.7446	 5.984984e-01  8.249242e-05
1 3   50201   5.4772	 5.934638e-01  7.298295e-05
1 3   50200   5.3852	 5.916580e-01  6.792571e-05
1 3   50101   5.1962	 5.878531e-01  6.457981e-05
1 3   50100   5.0990	 5.858220e-01  6.253561e-05
1 3   50000   4.9934	 5.837160e-01  5.969384e-05
1 3   40402   6.0000	 6.030594e-01  9.006260e-05
1 3   40401   5.7446	 5.984922e-01  8.013101e-05
1 3   40400   5.6569	 5.968683e-01  7.499280e-05
1 3   40303   5.8310	 6.000580e-01  8.554654e-05
1 3   40302   5.3852	 5.916454e-01  7.314428e-05
1 3   40301   5.0990	 5.858066e-01  6.423035e-05
1 3   40300   4.9934	 5.836925e-01  5.906120e-05
1 3   40202   4.8963	 5.815035e-01  6.119976e-05
1 3   40201   4.5786	 5.742067e-01  5.250549e-05
1 3   40200   4.4664	 5.714906e-01  4.719860e-05
1 3   40101   4.2389	 5.656010e-01  4.422548e-05
1 3   40100   4.1170	 5.623264e-01  4.051406e-05
1 3   40000   3.9926	 5.588111e-01  3.824374e-05
1 3   30303   5.1962	 5.878556e-01  6.964874e-05
1 3   30302   4.6914	 5.767835e-01  5.803918e-05
1 3   30301   4.3585	 5.686773e-01  4.871657e-05
1 3   30300   4.2422	 5.656216e-01  4.411359e-05
1 3   30202   4.1295	 5.624869e-01  4.488318e-05
1 3   30201   3.7450	 5.512869e-01  3.610108e-05
1 3   30200   3.6032	 5.468109e-01  3.148190e-05
1 3   30101   3.3148	 5.367362e-01  2.749411e-05
1 3   30100   3.1510	 5.305306e-01  2.401111e-05
1 3   30000   2.9788	 5.233703e-01  2.291405e-05
1 3   20202   3.4769	 5.423402e-01  3.164608e-05
1 3   20201   3.0123	 5.245901e-01  2.317973e-05
1 3   20200   2.8272	 5.165810e-01  1.953570e-05
1 3   20101   2.4651	 4.977666e-01  1.611269e-05
1 3   20100   2.2249	 4.833959e-01  1.258281e-05
1 3   20000   1.9402	 4.629938e-01  1.108567e-05
1 3   10101   1.7866	 4.483341e-01  1.059371e-05
1 3   10100   1.4334	 4.102178e-01  7.040105e-06
1 3   10000   0.9599	 3.260716e-01  4.622619e-06
1 3       0   0.0000	-0.000000e+00  0.000000e+00
1 2   60000   6.0000	 6.039162e-01  6.006552e-05
1 2   50301   5.9161	 6.023658e-01  5.894661e-05
1 2   50300   5.8310	 6.007718e-01  5.641627e-05
1 2   50202   5.7446	 5.991433e-01  5.578731e-05
1 2   50201   5.4772	 5.938988e-01  5.023002e-05
1 2   50200   5.3852	 5.920187e-01  4.813399e-05
1 2   50101   5.1962	 5.880738e-01  4.436584e-05
1 2   50100   5.0990	 5.859709e-01  4.244132e-05
1 2   50000   4.9934	 5.837788e-01  4.155236e-05
1 2   40402   6.0000	 6.039169e-01  6.381078e-05
1 2   40401   5.7446	 5.991389e-01  5.654095e-05
1 2   40400   5.6569	 5.974427e-01  5.326505e-05
1 2   40303   5.8310	 6.007888e-01  5.985638e-05
1 2   40302   5.3852	 5.920466e-01  5.038833e-05
1 2   40301   5.0990	 5.860019e-01  4.388794e-05
1 2   40300   4.9934	 5.838099e-01  4.087408e-05
1 2   40202   4.8963	 5.815590e-01  4.075670e-05
1 2   40201   4.5786	 5.740444e-01  3.456817e-05
1 2   40200   4.4664	 5.712545e-01  3.222817e-05
1 2   40101   4.2389	 5.652110e-01  2.812889e-05
1 2   40100   4.1170	 5.618547e-01  2.683930e-05
1 2   40000   3.9926	 5.582499e-01  2.600282e-05
1 2   30303   5.1962	 5.881188e-01  4.735346e-05
1 2   30302   4.6914	 5.767200e-01  3.816364e-05
1 2   30301   4.3585	 5.684068e-01  3.173782e-05
1 2   30300   4.2422	 5.652738e-01  2.896440e-05
1 2   30202   4.1295	 5.620800e-01  2.915018e-05
1 2   30201   3.7450	 5.506677e-01  2.258386e-05
1 2   30200   3.6032	 5.461204e-01  1.998087e-05
1 2   30101   3.3148	 5.359032e-01  1.674310e-05
1 2   30100   3.1510	 5.296250e-01  1.500544e-05
1 2   30000   2.9788	 5.223671e-01  1.405832e-05
1 2   20202   3.4769	 5.416215e-01  1.987492e-05
1 2   20201   3.0123	 5.237143e-01  1.424810e-05
1 2   20200   2.8272	 5.156493e-01  1.091376e-05
1 2   20101   2.4651	 4.968163e-01  9.568717e-06
1 2   20100   2.2249	 4.824279e-01  6.778139e-06
1 2   20000   1.9402	 4.619627e-01  5.978976e-06
1 2   10101   1.7866	 4.476683e-01  6.358113e-06
1 2   10100   1.4334	 4.097229e-01  3.898024e-06
1 2   10000   0.9599	 3.257920e-01  2.981269e-06
1 2       0   0.0000	-0.000000e+00  0.000000e+00


==> anc/lattice/l6464f21b8400m001774m00887_effpotV1t12.restricted <==
1 12   60000   6.0000	 5.649444e-01  9.599778e-04
1 12   50301   5.9161	 5.664701e-01  6.418725e-04
1 12   50300   5.8310	 5.638225e-01  6.327721e-04
1 12   50202   5.7446	 5.636186e-01  6.773240e-04
1 12   50201   5.4772	 5.593011e-01  6.126737e-04
1 12   50200   5.3852	 5.566071e-01  5.899642e-04
1 12   50101   5.1962	 5.544659e-01  7.427348e-04
1 12   50100   5.0990	 5.515711e-01  4.544999e-04
1 12   50000   4.9934	 5.512212e-01  6.166174e-04
1 12   40402   6.0000	 5.673498e-01  8.143732e-04
1 12   40401   5.7446	 5.642497e-01  9.616505e-04
1 12   40400   5.6569	 5.623288e-01  6.927019e-04
1 12   40303   5.8310	 5.644948e-01  8.827759e-04
1 12   40302   5.3852	 5.576766e-01  5.522789e-04
1 12   40301   5.0990	 5.535249e-01  4.796526e-04
1 12   40300   4.9934	 5.509176e-01  5.461908e-04
1 12   40202   4.8963	 5.487427e-01  7.085319e-04
1 12   40201   4.5786	 5.426912e-01  3.442804e-04
1 12   40200   4.4664	 5.407044e-01  3.743982e-04
1 12   40101   4.2389	 5.357610e-01  5.487539e-04
1 12   40100   4.1170	 5.327009e-01  3.793190e-04
1 12   40000   3.9926	 5.300102e-01  6.856871e-04
1 12   30303   5.1962	 5.553174e-01  1.277392e-03
1 12   30302   4.6914	 5.455861e-01  6.523607e-04
1 12   30301   4.3585	 5.374130e-01  5.047632e-04
1 12   30300   4.2422	 5.353458e-01  5.470229e-04
1 12   30202   4.1295	 5.330442e-01  5.777437e-04
1 12   30201   3.7450	 5.229100e-01  2.979650e-04
1 12   30200   3.6032	 5.191337e-01  3.195164e-04
1 12   30101   3.3148	 5.088673e-01  3.713580e-04
1 12   30100   3.1510	 5.040953e-01  2.446862e-04
1 12   30000   2.9788	 4.980713e-01  3.532005e-04
1 12   20202   3.4769	 5.157327e-01  6.420942e-04
1 12   20201   3.0123	 4.992540e-01  4.656681e-04
1 12   20200   2.8272	 4.921419e-01  3.049866e-04
1 12   20101   2.4651	 4.744917e-01  2.111466e-04
1 12   20100   2.2249	 4.611124e-01  1.474838e-04
1 12   20000   1.9402	 4.420443e-01  1.662396e-04
1 12   10101   1.7866	 4.288251e-01  2.131562e-04
1 12   10100   1.4334	 3.928882e-01  7.498090e-05
1 12   10000   0.9599	 3.131067e-01  3.874564e-05
1 12       0   0.0000	-0.000000e+00  0.000000e+00
1 11   60000   6.0000	 5.661552e-01  5.597873e-04
1 11   50301   5.9161	 5.657917e-01  3.798757e-04
1 11   50300   5.8310	 5.644647e-01  3.898703e-04
1 11   50202   5.7446	 5.639785e-01  4.394457e-04
1 11   50201   5.4772	 5.596549e-01  3.490583e-04
1 11   50200   5.3852	 5.569573e-01  3.330317e-04
1 11   50101   5.1962	 5.544134e-01  4.728634e-04
1 11   50100   5.0990	 5.525527e-01  3.727739e-04
1 11   50000   4.9934	 5.509403e-01  3.795723e-04
1 11   40402   6.0000	 5.672959e-01  6.521211e-04
1 11   40401   5.7446	 5.634143e-01  4.636387e-04
1 11   40400   5.6569	 5.620059e-01  4.890344e-04
1 11   40303   5.8310	 5.645239e-01  5.134323e-04
1 11   40302   5.3852	 5.575840e-01  2.994451e-04
1 11   40301   5.0990	 5.527971e-01  2.290490e-04
1 11   40300   4.9934	 5.506613e-01  2.969869e-04
1 11   40202   4.8963	 5.490733e-01  3.989601e-04
1 11   40201   4.5786	 5.425560e-01  2.347373e-04
1 11   40200   4.4664	 5.404987e-01  2.446331e-04
1 11   40101   4.2389	 5.355672e-01  3.643807e-04
1 11   40100   4.1170	 5.323376e-01  2.219524e-04
1 11   40000   3.9926	 5.296594e-01  3.568934e-04
1 11   30303   5.1962	 5.553924e-01  8.061390e-04
1 11   30302   4.6914	 5.451339e-01  4.498309e-04
1 11   30301   4.3585	 5.381890e-01  3.285335e-04
1 11   30300   4.2422	 5.354785e-01  3.467665e-04
1 11   30202   4.1295	 5.331020e-01  2.617294e-04
1 11   30201   3.7450	 5.229306e-01  1.912489e-04
1 11   30200   3.6032	 5.188292e-01  2.100915e-04
1 11   30101   3.3148	 5.095967e-01  1.859634e-04
1 11   30100   3.1510	 5.041790e-01  1.836401e-04
1 11   30000   2.9788	 4.977054e-01  2.179530e-04
1 11   20202   3.4769	 5.157090e-01  3.975096e-04
1 11   20201   3.0123	 4.990120e-01  2.371229e-04
1 11   20200   2.8272	 4.919635e-01  1.600921e-04
1 11   20101   2.4651	 4.745304e-01  1.554783e-04
1 11   20100   2.2249	 4.611786e-01  9.794509e-05
1 11   20000   1.9402	 4.420823e-01  7.785054e-05
1 11   10101   1.7866	 4.287569e-01  2.029410e-04
1 11   10100   1.4334	 3.928737e-01  6.127728e-05
1 11   10000   0.9599	 3.130997e-01  2.885851e-05
1 11       0   0.0000	-0.000000e+00  0.000000e+00
1 10   60000   6.0000	 5.669803e-01  2.652163e-04
1 10   50301   5.9161	 5.656550e-01  2.118340e-04
1 10   50300   5.8310	 5.644561e-01  2.193928e-04
1 10   50202   5.7446	 5.631207e-01  2.715120e-04
1 10   50201   5.4772	 5.588827e-01  2.258984e-04
1 10   50200   5.3852	 5.576096e-01  2.150624e-04
1 10   50101   5.1962	 5.539218e-01  3.345834e-04
1 10   50100   5.0990	 5.528382e-01  1.679758e-04
1 10   50000   4.9934	 5.507417e-01  2.131141e-04
1 10   40402   6.0000	 5.669019e-01  3.228677e-04
1 10   40401   5.7446	 5.638038e-01  2.464550e-04
1 10   40400   5.6569	 5.616516e-01  3.071572e-04
1 10   40303   5.8310	 5.644100e-01  2.870437e-04
1 10   40302   5.3852	 5.573393e-01  2.097639e-04
1 10   40301   5.0990	 5.527537e-01  1.519470e-04
1 10   40300   4.9934	 5.509741e-01  1.951259e-04
1 10   40202   4.8963	 5.490077e-01  1.990100e-04
1 10   40201   4.5786	 5.428223e-01  1.288802e-04
1 10   40200   4.4664	 5.403120e-01  1.598068e-04
1 10   40101   4.2389	 5.355840e-01  1.594739e-04
1 10   40100   4.1170	 5.326507e-01  1.600287e-04
1 10   40000   3.9926	 5.298723e-01  1.792984e-04
1 10   30303   5.1962	 5.545250e-01  4.624347e-04
1 10   30302   4.6914	 5.450131e-01  2.791005e-04
1 10   30301   4.3585	 5.384171e-01  2.011612e-04
1 10   30300   4.2422	 5.351699e-01  1.587848e-04
1 10   30202   4.1295	 5.326853e-01  1.626133e-04
1 10   30201   3.7450	 5.228892e-01  1.389580e-04
1 10   30200   3.6032	 5.186846e-01  1.314019e-04
1 10   30101   3.3148	 5.098052e-01  1.193462e-04
1 10   30100   3.1510	 5.043388e-01  1.025020e-04
1 10   30000   2.9788	 4.979704e-01  1.241750e-04
1 10   20202   3.4769	 5.151920e-01  2.748251e-04
1 10   20201   3.0123	 4.990176e-01  1.228505e-04
1 10   20200   2.8272	 4.919392e-01  1.140915e-04
1 10   20101   2.4651	 4.744743e-01  8.775577e-05
1 10   20100   2.2249	 4.612348e-01  5.036804e-05
1 10   20000   1.9402	 4.422070e-01  6.016329e-05
1 10   10101   1.7866	 4.287335e-01  1.095445e-04
1 10   10100   1.4334	 3.929178e-01  3.384673e-05
1 10   10000   0.9599	 3.131165e-01  1.544036e-05
1 10       0   0.0000	-0.000000e+00  0.000000e+00
1 9   60000   6.0000	 5.670643e-01  1.921538e-04
1 9   50301   5.9161	 5.657966e-01  1.332287e-04
1 9   50300   5.8310	 5.646589e-01  1.377580e-04
1 9   50202   5.7446	 5.635220e-01  1.911246e-04
1 9   50201   5.4772	 5.592199e-01  1.324683e-04
1 9   50200   5.3852	 5.575284e-01  1.145358e-04
1 9   50101   5.1962	 5.543672e-01  1.604334e-04
1 9   50100   5.0990	 5.526800e-01  1.067982e-04
1 9   50000   4.9934	 5.509738e-01  1.661058e-04
1 9   40402   6.0000	 5.670161e-01  1.678777e-04
1 9   40401   5.7446	 5.635265e-01  1.776742e-04
1 9   40400   5.6569	 5.619081e-01  1.504018e-04
1 9   40303   5.8310	 5.644954e-01  1.898696e-04
1 9   40302   5.3852	 5.576756e-01  1.408272e-04
1 9   40301   5.0990	 5.528594e-01  1.362890e-04
1 9   40300   4.9934	 5.508354e-01  1.218912e-04
1 9   40202   4.8963	 5.490559e-01  1.273864e-04
1 9   40201   4.5786	 5.428811e-01  1.088590e-04
1 9   40200   4.4664	 5.406053e-01  9.412538e-05
1 9   40101   4.2389	 5.356082e-01  1.041966e-04
1 9   40100   4.1170	 5.326626e-01  1.157233e-04
1 9   40000   3.9926	 5.297148e-01  1.314474e-04
1 9   30303   5.1962	 5.545896e-01  2.078700e-04
1 9   30302   4.6914	 5.450593e-01  1.357546e-04
1 9   30301   4.3585	 5.382535e-01  1.161208e-04
1 9   30300   4.2422	 5.353777e-01  1.495858e-04
1 9   30202   4.1295	 5.327408e-01  1.147094e-04
1 9   30201   3.7450	 5.228779e-01  8.830979e-05
1 9   30200   3.6032	 5.188207e-01  8.097224e-05
1 9   30101   3.3148	 5.099756e-01  9.320846e-05
1 9   30100   3.1510	 5.043412e-01  5.366863e-05
1 9   30000   2.9788	 4.978908e-01  7.526909e-05
1 9   20202   3.4769	 5.150182e-01  1.373251e-04
1 9   20201   3.0123	 4.990727e-01  7.278052e-05
1 9   20200   2.8272	 4.918683e-01  6.456269e-05
1 9   20101   2.4651	 4.745621e-01  6.667656e-05
1 9   20100   2.2249	 4.612901e-01  3.866095e-05
1 9   20000   1.9402	 4.422964e-01  4.417262e-05
1 9   10101   1.7866	 4.287248e-01  6.147263e-05
1 9   10100   1.4334	 3.929078e-01  2.561972e-05
1 9   10000   0.9599	 3.131165e-01  1.265215e-05
1 9       0   0.0000	-0.000000e+00  0.000000e+00
1 8   60000   6.0000	 5.671371e-01  1.264339e-04
1 8   50301   5.9161	 5.657950e-01  1.247785e-04
1 8   50300   5.8310	 5.646917e-01  1.043371e-04
1 8   50202   5.7446	 5.632321e-01  1.435687e-04
1 8   50201   5.4772	 5.590979e-01  1.071219e-04
1 8   50200   5.3852	 5.576730e-01  1.127280e-04
1 8   50101   5.1962	 5.544578e-01  1.146764e-04
1 8   50100   5.0990	 5.528011e-01  9.036615e-05
1 8   50000   4.9934	 5.510040e-01  9.540644e-05
1 8   40402   6.0000	 5.670743e-01  1.325575e-04
1 8   40401   5.7446	 5.632287e-01  1.341695e-04
1 8   40400   5.6569	 5.619793e-01  1.231126e-04
1 8   40303   5.8310	 5.645606e-01  1.252769e-04
1 8   40302   5.3852	 5.576225e-01  9.626360e-05
1 8   40301   5.0990	 5.527373e-01  9.868794e-05
1 8   40300   4.9934	 5.510056e-01  7.874675e-05
1 8   40202   4.8963	 5.490026e-01  7.813072e-05
1 8   40201   4.5786	 5.429107e-01  6.814972e-05
1 8   40200   4.4664	 5.405974e-01  7.191177e-05
1 8   40101   4.2389	 5.354189e-01  6.937749e-05
1 8   40100   4.1170	 5.326848e-01  7.479032e-05
1 8   40000   3.9926	 5.296054e-01  7.401999e-05
1 8   30303   5.1962	 5.543149e-01  1.621512e-04
1 8   30302   4.6914	 5.451445e-01  9.849177e-05
1 8   30301   4.3585	 5.380900e-01  9.199670e-05
1 8   30300   4.2422	 5.354279e-01  7.519602e-05
1 8   30202   4.1295	 5.327448e-01  7.729482e-05
1 8   30201   3.7450	 5.228665e-01  7.375900e-05
1 8   30200   3.6032	 5.189251e-01  5.292342e-05
1 8   30101   3.3148	 5.099978e-01  6.257994e-05
1 8   30100   3.1510	 5.043571e-01  4.573762e-05
1 8   30000   2.9788	 4.979990e-01  4.488423e-05
1 8   20202   3.4769	 5.150739e-01  7.757567e-05
1 8   20201   3.0123	 4.990941e-01  5.776850e-05
1 8   20200   2.8272	 4.917580e-01  5.243825e-05
1 8   20101   2.4651	 4.745969e-01  4.179408e-05
1 8   20100   2.2249	 4.612670e-01  3.120732e-05
1 8   20000   1.9402	 4.422875e-01  3.034424e-05
1 8   10101   1.7866	 4.287236e-01  3.940184e-05
1 8   10100   1.4334	 3.929031e-01  1.722722e-05
1 8   10000   0.9599	 3.131290e-01  8.537004e-06
1 8       0   0.0000	-0.000000e+00  0.000000e+00
1 7   60000   6.0000	 5.673741e-01  1.025073e-04
1 7   50301   5.9161	 5.661479e-01  9.293080e-05
1 7   50300   5.8310	 5.648491e-01  9.445865e-05
1 7   50202   5.7446	 5.634808e-01  9.096604e-05
1 7   50201   5.4772	 5.593246e-01  8.420499e-05
1 7   50200   5.3852	 5.578290e-01  9.009603e-05
1 7   50101   5.1962	 5.547036e-01  6.694386e-05
1 7   50100   5.0990	 5.529399e-01  6.460942e-05
1 7   50000   4.9934	 5.511770e-01  7.041686e-05
1 7   40402   6.0000	 5.673386e-01  1.268480e-04
1 7   40401   5.7446	 5.635422e-01  9.075368e-05
1 7   40400   5.6569	 5.622526e-01  9.162959e-05
1 7   40303   5.8310	 5.648624e-01  9.830004e-05
1 7   40302   5.3852	 5.578132e-01  8.585883e-05
1 7   40301   5.0990	 5.529371e-01  7.501724e-05
1 7   40300   4.9934	 5.511397e-01  6.583682e-05
1 7   40202   4.8963	 5.491237e-01  7.631387e-05
1 7   40201   4.5786	 5.430422e-01  6.936067e-05
1 7   40200   4.4664	 5.406968e-01  6.460038e-05
1 7   40101   4.2389	 5.355399e-01  5.843046e-05
1 7   40100   4.1170	 5.327351e-01  6.056678e-05
1 7   40000   3.9926	 5.296414e-01  5.482365e-05
1 7   30303   5.1962	 5.547243e-01  1.073705e-04
1 7   30302   4.6914	 5.452345e-01  8.273684e-05
1 7   30301   4.3585	 5.382749e-01  6.837318e-05
1 7   30300   4.2422	 5.355539e-01  6.173391e-05
1 7   30202   4.1295	 5.328967e-01  7.255684e-05
1 7   30201   3.7450	 5.230164e-01  5.076393e-05
1 7   30200   3.6032	 5.190175e-01  4.755978e-05
1 7   30101   3.3148	 5.100116e-01  4.104219e-05
1 7   30100   3.1510	 5.044263e-01  3.167733e-05
1 7   30000   2.9788	 4.979966e-01  3.713819e-05
1 7   20202   3.4769	 5.151181e-01  7.515697e-05
1 7   20201   3.0123	 4.991075e-01  3.667991e-05
1 7   20200   2.8272	 4.917966e-01  3.305963e-05
1 7   20101   2.4651	 4.745968e-01  3.574719e-05
1 7   20100   2.2249	 4.612756e-01  2.044136e-05
1 7   20000   1.9402	 4.422886e-01  2.157236e-05
1 7   10101   1.7866	 4.287465e-01  3.084853e-05
1 7   10100   1.4334	 3.929053e-01  1.426878e-05
1 7   10000   0.9599	 3.131244e-01  8.044509e-06
1 7       0   0.0000	-0.000000e+00  0.000000e+00
1 6   60000   6.0000	 5.677445e-01  9.006982e-05
1 6   50301   5.9161	 5.664891e-01  9.591118e-05
1 6   50300   5.8310	 5.652133e-01  9.261099e-05
1 6   50202   5.7446	 5.638887e-01  9.321833e-05
1 6   50201   5.4772	 5.596493e-01  8.311622e-05
1 6   50200   5.3852	 5.581640e-01  7.938905e-05
1 6   50101   5.1962	 5.549492e-01  7.655381e-05
1 6   50100   5.0990	 5.532105e-01  6.870993e-05
1 6   50000   4.9934	 5.514078e-01  6.402477e-05
1 6   40402   6.0000	 5.676906e-01  9.826075e-05
1 6   40401   5.7446	 5.639170e-01  8.793333e-05
1 6   40400   5.6569	 5.625711e-01  8.200489e-05
1 6   40303   5.8310	 5.652036e-01  1.005268e-04
1 6   40302   5.3852	 5.581436e-01  8.117492e-05
1 6   40301   5.0990	 5.532267e-01  7.291710e-05
1 6   40300   4.9934	 5.514076e-01  6.631111e-05
1 6   40202   4.8963	 5.494822e-01  7.003396e-05
1 6   40201   4.5786	 5.432448e-01  6.115498e-05
1 6   40200   4.4664	 5.408788e-01  5.688507e-05
1 6   40101   4.2389	 5.357642e-01  5.396773e-05
1 6   40100   4.1170	 5.329189e-01  5.054902e-05
1 6   40000   3.9926	 5.298200e-01  4.417892e-05
1 6   30303   5.1962	 5.550053e-01  9.099970e-05
1 6   30302   4.6914	 5.454612e-01  6.572855e-05
1 6   30301   4.3585	 5.384774e-01  5.911612e-05
1 6   30300   4.2422	 5.357693e-01  5.069514e-05
1 6   30202   4.1295	 5.330161e-01  5.826950e-05
1 6   30201   3.7450	 5.231648e-01  4.639712e-05
1 6   30200   3.6032	 5.191595e-01  3.874033e-05
1 6   30101   3.3148	 5.101343e-01  3.728733e-05
1 6   30100   3.1510	 5.045347e-01  2.712109e-05
1 6   30000   2.9788	 4.980365e-01  3.426067e-05
1 6   20202   3.4769	 5.152044e-01  3.878348e-05
1 6   20201   3.0123	 4.992123e-01  3.307966e-05
1 6   20200   2.8272	 4.918843e-01  2.649277e-05
1 6   20101   2.4651	 4.746585e-01  2.846717e-05
1 6   20100   2.2249	 4.613408e-01  1.893385e-05
1 6   20000   1.9402	 4.423388e-01  1.914318e-05
1 6   10101   1.7866	 4.288115e-01  2.540767e-05
1 6   10100   1.4334	 3.929264e-01  1.320629e-05
1 6   10000   0.9599	 3.131440e-01  7.009306e-06
1 6       0   0.0000	-0.000000e+00  0.000000e+00
1 5   60000   6.0000	 5.681902e-01  9.095179e-05
1 5   50301   5.9161	 5.669316e-01  7.881911e-05
1 5   50300   5.8310	 5.656553e-01  8.151870e-05
1 5   50202   5.7446	 5.643213e-01  7.415205e-05
1 5   50201   5.4772	 5.600654e-01  6.984377e-05
1 5   50200   5.3852	 5.585427e-01  6.996182e-05
1 5   50101   5.1962	 5.552784e-01  6.229429e-05
1 5   50100   5.0990	 5.535626e-01  6.370289e-05
1 5   50000   4.9934	 5.517474e-01  5.964250e-05
1 5   40402   6.0000	 5.681902e-01  8.500125e-05
1 5   40401   5.7446	 5.643192e-01  7.507509e-05
1 5   40400   5.6569	 5.629503e-01  7.205947e-05
1 5   40303   5.8310	 5.656337e-01  6.923110e-05
1 5   40302   5.3852	 5.585473e-01  6.391880e-05
1 5   40301   5.0990	 5.535478e-01  5.974061e-05
1 5   40300   4.9934	 5.517421e-01  5.951748e-05
1 5   40202   4.8963	 5.498359e-01  5.338125e-05
1 5   40201   4.5786	 5.435294e-01  4.685686e-05
1 5   40200   4.4664	 5.411610e-01  4.759860e-05
1 5   40101   4.2389	 5.360060e-01  4.426916e-05
1 5   40100   4.1170	 5.331294e-01  4.201826e-05
1 5   40000   3.9926	 5.300350e-01  4.523292e-05
1 5   30303   5.1962	 5.552633e-01  6.694127e-05
1 5   30302   4.6914	 5.457676e-01  4.998681e-05
1 5   30301   4.3585	 5.387092e-01  4.584952e-05
1 5   30300   4.2422	 5.360032e-01  4.258381e-05
1 5   30202   4.1295	 5.332608e-01  3.862693e-05
1 5   30201   3.7450	 5.233435e-01  3.213145e-05
1 5   30200   3.6032	 5.193435e-01  2.952727e-05
1 5   30101   3.3148	 5.102979e-01  3.045190e-05
1 5   30100   3.1510	 5.046929e-01  2.475734e-05
1 5   30000   2.9788	 4.981824e-01  2.741446e-05
1 5   20202   3.4769	 5.153548e-01  2.867655e-05
1 5   20201   3.0123	 4.993106e-01  2.357405e-05
1 5   20200   2.8272	 4.920084e-01  2.285345e-05
1 5   20101   2.4651	 4.747594e-01  1.937781e-05
1 5   20100   2.2249	 4.614456e-01  1.491662e-05
1 5   20000   1.9402	 4.424327e-01  1.629727e-05
1 5   10101   1.7866	 4.288637e-01  1.761056e-05
1 5   10100   1.4334	 3.929868e-01  8.976525e-06
1 5   10000   0.9599	 3.131846e-01  5.246245e-06
1 5       0   0.0000	-0.000000e+00  0.000000e+00
1 4   60000   6.0000	 5.690187e-01  8.319289e-05
1 4   50301   5.9161	 5.677486e-01  8.925513e-05
1 4   50300   5.8310	 5.664383e-01  8.362717e-05
1 4   50202   5.7446	 5.650943e-01  8.680909e-05
1 4   50201   5.4772	 5.607579e-01  7.680152e-05
1 4   50200   5.3852	 5.592031e-01  7.224352e-05
1 4   50101   5.1962	 5.558924e-01  6.685951e-05
1 4   50100   5.0990	 5.541359e-01  6.081795e-05
1 4   50000   4.9934	 5.523039e-01  5.677338e-05
1 4   40402   6.0000	 5.690194e-01  9.589117e-05
1 4   40401   5.7446	 5.650884e-01  8.255999e-05
1 4   40400   5.6569	 5.636650e-01  7.945154e-05
1 4   40303   5.8310	 5.664546e-01  8.992847e-05
1 4   40302   5.3852	 5.592122e-01  7.517447e-05
1 4   40301   5.0990	 5.541335e-01  6.754577e-05
1 4   40300   4.9934	 5.522723e-01  6.292564e-05
1 4   40202   4.8963	 5.503824e-01  6.417925e-05
1 4   40201   4.5786	 5.439850e-01  5.328445e-05
1 4   40200   4.4664	 5.415797e-01  4.974746e-05
1 4   40101   4.2389	 5.363715e-01  4.680404e-05
1 4   40100   4.1170	 5.334714e-01  4.074562e-05
1 4   40000   3.9926	 5.303453e-01  3.932630e-05
1 4   30303   5.1962	 5.559276e-01  7.580266e-05
1 4   30302   4.6914	 5.462649e-01  5.924156e-05
1 4   30301   4.3585	 5.391082e-01  5.070991e-05
1 4   30300   4.2422	 5.363836e-01  4.447433e-05
1 4   30202   4.1295	 5.336248e-01  4.554721e-05
1 4   30201   3.7450	 5.236089e-01  3.813293e-05
1 4   30200   3.6032	 5.195802e-01  3.311125e-05
1 4   30101   3.3148	 5.104828e-01  3.226229e-05
1 4   30100   3.1510	 5.048405e-01  2.541936e-05
1 4   30000   2.9788	 4.983056e-01  2.613150e-05
1 4   20202   3.4769	 5.155742e-01  3.748032e-05
1 4   20201   3.0123	 4.994483e-01  2.638699e-05
1 4   20200   2.8272	 4.921162e-01  2.143590e-05
1 4   20101   2.4651	 4.748092e-01  1.726432e-05
1 4   20100   2.2249	 4.614870e-01  1.549624e-05
1 4   20000   1.9402	 4.424636e-01  1.425335e-05
1 4   10101   1.7866	 4.288620e-01  1.294402e-05
1 4   10100   1.4334	 3.929881e-01  7.173426e-06
1 4   10000   0.9599	 3.132044e-01  4.041198e-06
1 4       0   0.0000	-0.000000e+00  0.000000e+00
1 3   60000   6.0000	 5.699214e-01  7.801721e-05
1 3   50301   5.9161	 5.685793e-01  7.480995e-05
1 3   50300   5.8310	 5.672427e-01  7.297947e-05
1 3   50202   5.7446	 5.658560e-01  6.874586e-05
1 3   50201   5.4772	 5.614250e-01  6.360402e-05
1 3   50200   5.3852	 5.598385e-01  6.192977e-05
1 3   50101   5.1962	 5.564597e-01  5.663266e-05
1 3   50100   5.0990	 5.546711e-01  5.555820e-05
1 3   50000   4.9934	 5.528026e-01  5.415852e-05
1 3   40402   6.0000	 5.698683e-01  7.702372e-05
1 3   40401   5.7446	 5.658427e-01  7.078474e-05
1 3   40400   5.6569	 5.644217e-01  6.799667e-05
1 3   40303   5.8310	 5.672280e-01  7.235217e-05
1 3   40302   5.3852	 5.598219e-01  6.192649e-05
1 3   40301   5.0990	 5.546506e-01  5.596502e-05
1 3   40300   4.9934	 5.527741e-01  5.414819e-05
1 3   40202   4.8963	 5.508226e-01  5.092649e-05
1 3   40201   4.5786	 5.443156e-01  4.446331e-05
1 3   40200   4.4664	 5.418918e-01  4.259364e-05
1 3   40101   4.2389	 5.365961e-01  3.826942e-05
1 3   40100   4.1170	 5.336626e-01  3.638241e-05
1 3   40000   3.9926	 5.304978e-01  3.396218e-05
1 3   30303   5.1962	 5.564510e-01  5.791878e-05
1 3   30302   4.6914	 5.466145e-01  4.800066e-05
1 3   30301   4.3585	 5.393692e-01  4.118454e-05
1 3   30300   4.2422	 5.366242e-01  3.835023e-05
1 3   30202   4.1295	 5.337962e-01  3.692028e-05
1 3   30201   3.7450	 5.236808e-01  3.107309e-05
1 3   30200   3.6032	 5.196257e-01  2.762004e-05
1 3   30101   3.3148	 5.104501e-01  2.374619e-05
1 3   30100   3.1510	 5.047790e-01  2.101287e-05
1 3   30000   2.9788	 4.982078e-01  2.095182e-05
1 3   20202   3.4769	 5.155646e-01  2.672440e-05
1 3   20201   3.0123	 4.993568e-01  2.061571e-05
1 3   20200   2.8272	 4.919933e-01  1.801471e-05
1 3   20101   2.4651	 4.746399e-01  1.399855e-05
1 3   20100   2.2249	 4.613072e-01  1.223960e-05
1 3   20000   1.9402	 4.422889e-01  9.429757e-06
1 3   10101   1.7866	 4.286728e-01  9.899192e-06
1 3   10100   1.4334	 3.928596e-01  6.084564e-06
1 3   10000   0.9599	 3.131864e-01  3.252028e-06
1 3       0   0.0000	-0.000000e+00  0.000000e+00
1 2   60000   6.0000	 5.698925e-01  6.867934e-05
1 2   50301   5.9161	 5.685500e-01  7.357015e-05
1 2   50300   5.8310	 5.671628e-01  6.872476e-05
1 2   50202   5.7446	 5.657394e-01  7.059258e-05
1 2   50201   5.4772	 5.611600e-01  6.210770e-05
1 2   50200   5.3852	 5.595202e-01  5.758349e-05
1 2   50101   5.1962	 5.560452e-01  5.413006e-05
1 2   50100   5.0990	 5.541986e-01  5.063551e-05
1 2   50000   4.9934	 5.522688e-01  4.885730e-05
1 2   40402   6.0000	 5.698970e-01  7.856019e-05
1 2   40401   5.7446	 5.657445e-01  7.087236e-05
1 2   40400   5.6569	 5.642644e-01  6.545419e-05
1 2   40303   5.8310	 5.671767e-01  7.596496e-05
1 2   40302   5.3852	 5.595402e-01  6.363543e-05
1 2   40301   5.0990	 5.542265e-01  5.584399e-05
1 2   40300   4.9934	 5.522966e-01  5.116616e-05
1 2   40202   4.8963	 5.503073e-01  5.169137e-05
1 2   40201   4.5786	 5.436475e-01  4.375766e-05
1 2   40200   4.4664	 5.411668e-01  4.005915e-05
1 2   40101   4.2389	 5.357679e-01  3.677829e-05
1 2   40100   4.1170	 5.327638e-01  3.357359e-05
1 2   40000   3.9926	 5.295305e-01  3.120823e-05
1 2   30303   5.1962	 5.560909e-01  6.147234e-05
1 2   30302   4.6914	 5.460241e-01  4.886114e-05
1 2   30301   4.3585	 5.386271e-01  4.166249e-05
1 2   30300   4.2422	 5.358280e-01  3.714219e-05
1 2   30202   4.1295	 5.329721e-01  3.706340e-05
1 2   30201   3.7450	 5.227126e-01  3.041244e-05
1 2   30200   3.6032	 5.186053e-01  2.675612e-05
1 2   30101   3.3148	 5.093387e-01  2.374809e-05
1 2   30100   3.1510	 5.036163e-01  2.046067e-05
1 2   30000   2.9788	 4.969819e-01  1.843211e-05
1 2   20202   3.4769	 5.145364e-01  2.722333e-05
1 2   20201   3.0123	 4.982386e-01  2.031955e-05
1 2   20200   2.8272	 4.908483e-01  1.694745e-05
1 2   20101   2.4651	 4.735265e-01  1.422150e-05
1 2   20100   2.2249	 4.601966e-01  1.115123e-05
1 2   20000   1.9402	 4.411362e-01  8.749389e-06
1 2   10101   1.7866	 4.278805e-01  8.954413e-06
1 2   10100   1.4334	 3.922566e-01  5.652664e-06
1 2   10000   0.9599	 3.128168e-01  2.886684e-06
1 2       0   0.0000	-0.000000e+00  0.000000e+00


==> anc/lattice/nt10vmftzero <==
10 7.596e+00 4.00258e+02 1e+00 9.59901e-02 1.60320e-02 3.12765e-04 0e+00 10000
10 7.596e+00 4.00258e+02 1e+00 1.43340e-01 1.90140e-02 7.80424e-04 0e+00 10100
10 7.596e+00 4.00258e+02 1e+00 1.78660e-01 1.42822e-02 2.08576e-03 0e+00 10101
10 7.596e+00 4.00258e+02 1e+00 1.94020e-01 1.80273e-02 1.41708e-03 0e+00 20000
10 7.596e+00 4.00258e+02 1e+00 2.22491e-01 2.10855e-02 1.23983e-03 0e+00 20100
10 7.596e+00 4.00258e+02 1e+00 2.46511e-01 1.90719e-02 2.80987e-03 0e+00 20101
10 7.596e+00 4.00258e+02 1e+00 2.82720e-01 2.42639e-02 2.41248e-03 0e+00 20200
10 7.825e+00 4.89155e+02 1e+00 9.59901e-02 1.76566e-02 2.57202e-04 0e+00 10000
10 7.825e+00 4.89155e+02 1e+00 1.43340e-01 1.94970e-02 6.58766e-04 0e+00 10100
10 7.825e+00 4.89155e+02 1e+00 1.78660e-01 2.17736e-02 1.67881e-03 0e+00 10101
10 7.825e+00 4.89155e+02 1e+00 1.94020e-01 1.99534e-02 1.24214e-03 0e+00 20000
10 7.825e+00 4.89155e+02 1e+00 2.22490e-01 1.95891e-02 1.39333e-03 0e+00 20100
10 7.825e+00 4.89155e+02 1e+00 2.46510e-01 2.38722e-02 2.02613e-03 0e+00 20101
10 7.825e+00 4.89155e+02 1e+00 2.82720e-01 2.37765e-02 1.94505e-03 0e+00 20200
10 7.825e+00 4.89155e+02 1e+00 2.97881e-01 3.47958e-02 2.30081e-03 0e+00 30000
10 7.825e+00 4.89155e+02 1e+00 3.01230e-01 3.16017e-02 2.41491e-03 0e+00 20201
10 7.825e+00 4.89155e+02 1e+00 3.15099e-01 2.99718e-02 2.11937e-03 0e+00 30100
10 7.825e+00 4.89155e+02 1e+00 3.31480e-01 4.01867e-02 3.24585e-03 0e+00 30101
10 8.000e+00 5.68987e+02 1e+00 9.59901e-02 1.89599e-02 4.46740e-04 0e+00 10000
10 8.000e+00 5.68987e+02 1e+00 1.43340e-01 2.15886e-02 1.16841e-03 0e+00 10100
10 8.000e+00 5.68987e+02 1e+00 1.78660e-01 2.30441e-02 2.75842e-03 0e+00 10101
10 8.000e+00 5.68987e+02 1e+00 1.94020e-01 2.10599e-02 1.61583e-03 0e+00 20000
10 8.000e+00 5.68987e+02 1e+00 2.22490e-01 1.92082e-02 1.82050e-03 0e+00 20100
10 8.000e+00 5.68987e+02 1e+00 2.46510e-01 2.13123e-02 2.73329e-03 0e+00 20101
10 8.000e+00 5.68987e+02 1e+00 2.82720e-01 2.12340e-02 3.88133e-03 0e+00 20200
10 8.000e+00 5.68987e+02 1e+00 3.15100e-01 3.36935e-02 2.20906e-03 0e+00 30100
10 8.000e+00 5.68987e+02 1e+00 3.31480e-01 2.96928e-02 4.43114e-03 0e+00 30101
10 8.000e+00 5.68987e+02 1e+00 3.47690e-01 2.90871e-02 7.27093e-03 0e+00 20202
10 8.000e+00 5.68987e+02 1e+00 3.60319e-01 4.32187e-02 3.56610e-03 0e+00 30200
10 8.000e+00 5.68987e+02 1e+00 3.74499e-01 4.32820e-02 3.38457e-03 0e+00 30201
10 8.000e+00 5.68987e+02 1e+00 3.99260e-01 5.80284e-02 5.37902e-03 0e+00 40000
10 8.200e+00 6.75180e+02 1e+00 9.59903e-02 1.89972e-02 2.48678e-04 0e+00 10000
10 8.200e+00 6.75180e+02 1e+00 1.43340e-01 2.04576e-02 5.77741e-04 0e+00 10100
10 8.200e+00 6.75180e+02 1e+00 1.78660e-01 2.17901e-02 1.33295e-03 0e+00 10101
10 8.200e+00 6.75180e+02 1e+00 1.94020e-01 1.71457e-02 1.08776e-03 0e+00 20000
10 8.200e+00 6.75180e+02 1e+00 2.22490e-01 2.05847e-02 9.57191e-04 0e+00 20100
10 8.200e+00 6.75180e+02 1e+00 2.46510e-01 2.12805e-02 1.19374e-03 0e+00 20101
10 8.200e+00 6.75180e+02 1e+00 2.82720e-01 2.17916e-02 1.85795e-03 0e+00 20200
10 8.200e+00 6.75180e+02 1e+00 3.15101e-01 2.80812e-02 1.30529e-03 0e+00 30100
10 8.200e+00 6.75180e+02 1e+00 3.31481e-01 3.24491e-02 1.97881e-03 0e+00 30101
10 8.200e+00 6.75180e+02 1e+00 3.47689e-01 3.19180e-02 3.38728e-03 0e+00 20202
10 8.200e+00 6.75180e+02 1e+00 3.60320e-01 3.24556e-02 1.85349e-03 0e+00 30200
10 8.200e+00 6.75180e+02 1e+00 3.74501e-01 3.65641e-02 2.13079e-03 0e+00 30201
10 8.200e+00 6.75180e+02 1e+00 3.99260e-01 4.74405e-02 3.17789e-03 0e+00 40000
10 8.200e+00 6.75180e+02 1e+00 4.11699e-01 4.69176e-02 2.08045e-03 0e+00 40100
10 8.200e+00 6.75180e+02 1e+00 4.23892e-01 4.87524e-02 2.89614e-03 0e+00 40101
10 8.200e+00 6.75180e+02 1e+00 4.35849e-01 5.48332e-02 2.81705e-03 0e+00 30301
10 8.200e+00 6.75180e+02 1e+00 4.46643e-01 6.21499e-02 2.49050e-03 0e+00 40200
10 8.200e+00 6.75180e+02 1e+00 4.57860e-01 6.65267e-02 2.49316e-03 0e+00 40201
10 8.200e+00 6.75180e+02 1e+00 4.69139e-01 6.57508e-02 3.76408e-03 0e+00 30302
10 8.400e+00 8.00161e+02 1e+00 9.59900e-02 1.86241e-02 2.76301e-04 0e+00 10000
10 8.400e+00 8.00161e+02 1e+00 1.43340e-01 2.03738e-02 6.41864e-04 0e+00 10100
10 8.400e+00 8.00161e+02 1e+00 1.78660e-01 2.04898e-02 1.17275e-03 0e+00 10101
10 8.400e+00 8.00161e+02 1e+00 1.94020e-01 1.81947e-02 9.80720e-04 0e+00 20000
10 8.400e+00 8.00161e+02 1e+00 2.22489e-01 1.85534e-02 9.05425e-04 0e+00 20100
10 8.400e+00 8.00161e+02 1e+00 2.46510e-01 1.96300e-02 1.22072e-03 0e+00 20101
10 8.400e+00 8.00161e+02 1e+00 2.82720e-01 2.27538e-02 1.48955e-03 0e+00 20200
10 8.400e+00 8.00161e+02 1e+00 2.97880e-01 2.34326e-02 1.65759e-03 0e+00 30000
10 8.400e+00 8.00161e+02 1e+00 3.01230e-01 2.32546e-02 1.70419e-03 0e+00 20201
10 8.400e+00 8.00161e+02 1e+00 3.15100e-01 2.23664e-02 1.69178e-03 0e+00 30100
10 8.400e+00 8.00161e+02 1e+00 3.31480e-01 2.38307e-02 1.62584e-03 0e+00 30101
10 8.400e+00 8.00161e+02 1e+00 3.47690e-01 2.95566e-02 2.63286e-03 0e+00 20202
10 8.400e+00 8.00161e+02 1e+00 3.60319e-01 2.95591e-02 1.69603e-03 0e+00 30200
10 8.400e+00 8.00161e+02 1e+00 3.74500e-01 3.53108e-02 1.78072e-03 0e+00 30201
10 8.400e+00 8.00161e+02 1e+00 3.99260e-01 4.02513e-02 2.89994e-03 0e+00 40000
10 8.400e+00 8.00161e+02 1e+00 4.11699e-01 4.07310e-02 2.19589e-03 0e+00 40100
10 8.400e+00 8.00161e+02 1e+00 4.12948e-01 4.53404e-02 2.30221e-03 0e+00 30202
10 8.400e+00 8.00161e+02 1e+00 4.23890e-01 4.77825e-02 2.18904e-03 0e+00 40101
10 8.400e+00 8.00161e+02 1e+00 4.24219e-01 4.49178e-02 2.47078e-03 0e+00 30300
10 8.400e+00 8.00161e+02 1e+00 4.35850e-01 5.04684e-02 2.32695e-03 0e+00 30301
10 8.400e+00 8.00161e+02 1e+00 4.46638e-01 4.97467e-02 1.91334e-03 0e+00 40200
10 8.400e+00 8.00161e+02 1e+00 4.57859e-01 5.49905e-02 2.04692e-03 0e+00 40201
10 8.400e+00 8.00161e+02 1e+00 4.69138e-01 5.96322e-02 3.21158e-03 0e+00 30302
10 8.400e+00 8.00161e+02 1e+00 4.89631e-01 6.72875e-02 2.96238e-03 0e+00 40202
10 8.400e+00 8.00161e+02 1e+00 4.99340e-01 7.03700e-02 2.54789e-03 0e+00 40300
10 8.400e+00 8.00161e+02 1e+00 5.09900e-01 7.53563e-02 2.49982e-03 0e+00 40301
10 8.400e+00 8.00161e+02 1e+00 5.19617e-01 7.91732e-02 3.93024e-03 0e+00 30303
10 8.400e+00 8.00161e+02 1e+00 5.38520e-01 8.56376e-02 2.43835e-03 0e+00 40302
10 8.400e+00 8.00161e+02 1e+00 5.47718e-01 9.15343e-02 2.94620e-03 0e+00 50201
10 8.400e+00 8.00161e+02 1e+00 5.65688e-01 9.99288e-02 3.62805e-03 0e+00 40400


==> anc/lattice/nt12alcoef_cornellcompositecorrsng <==
10000 -0.16616086 0.04910851 0.600940 0.325465   0.0000  13.3644
10100 -0.14245208 0.05468211 0.903626 0.388506   0.0000  11.6283
10101 -0.09912021 0.03421026 0.918768 0.239494   0.0000   0.0000
20000 -0.01956262 0.00412855 0.000000 0.000000   0.0000   7.6924
20100  0.00136020 0.02329380 0.000000 0.149924   0.0000  12.2052
20101  0.01452477 0.00495194 0.000000 0.000000 -47.0384  22.1477
20200  0.00855829 0.04666084 0.000000 0.348068   0.0000  33.7205
20201  0.02582667 0.01287346 0.000000 0.000000   0.0000  38.8633
30000  0.03320312 0.02714334 0.000000 0.228190   0.0000   0.0000
30100  0.01960797 0.00827505 0.000000 0.000000   0.0000 122.5648
30101  0.03419301 0.01911572 0.000000 0.000000   0.0000   0.0000


==> anc/lattice/nt12alcoef_weakcompositecorrsng <==
10000 -0.36411204 0.05554747 1.725409 0.394276 0 0
10100 -0.18283154 0.05011021 1.119293 0.366895 0 0
10101 -0.10178634 0.05053431 0.870574 0.377359 0 0
20000 -0.02583766 0.00436241 0.000000 0.000000 0 0
20100 -0.00479755 0.00459344 0.000000 0.000000 0 0
20101  0.00999698 0.00489152 0.000000 0.000000 0 0
20200 -0.00408137 0.00479458 0.000000 0.000000 0 0
20201  0.00426535 0.00444977 0.000000 0.000000 0 0
20202 -0.17148430 0.07588047 1.472766 0.577811 0 0
30000  0.00193773 0.00494199 0.000000 0.000000 0 0
30100 -0.00381888 0.00518418 0.000000 0.000000 0 0
30101 -0.00136154 0.00530683 0.000000 0.000000 0 0
30200  0.01042125 0.00591157 0.000000 0.000000 0 0
30201 -0.17734269 0.06383024 1.557504 0.478097 0 0
40000 -0.19089940 0.08010403 1.718963 0.626641 0 0


==> anc/lattice/nt12basic1_12correctionscompositecorrsng <==
8.570e+00 1.08253e-04 30101  1.24870e-02  7.82931e-03 1.34510e-01
8.710e+00 9.62086e-05 30101  1.83416e-02  8.30430e-03 1.31249e-01
9.060e+00 7.17005e-05 30101  1.18204e-02  5.42616e-03 1.23793e-01
9.230e+00 6.21735e-05 30101  1.13101e-02  5.43291e-03 1.20488e-01
9.360e+00 5.57542e-05 30101  9.16531e-03  4.86255e-03 1.18083e-01
8.000e+00 1.75751e-04 30100 -1.06758e-02  5.20281e-03 1.49774e-01
8.400e+00 1.24975e-04 30100  1.32226e-02  5.06749e-03 1.38711e-01
8.570e+00 1.08253e-04 30100  7.18092e-03  5.23148e-03 1.34510e-01
8.710e+00 9.62086e-05 30100  1.32218e-02  5.51556e-03 1.31249e-01
8.850e+00 8.55240e-05 30100  1.30609e-02  8.13316e-03 1.28153e-01
9.060e+00 7.17005e-05 30100  1.07837e-02  4.27028e-03 1.23793e-01
9.230e+00 6.21735e-05 30100  9.79559e-03  3.96526e-03 1.20488e-01
9.360e+00 5.57542e-05 30100  6.75689e-03  3.10313e-03 1.18083e-01
9.490e+00 4.99985e-05 30100 -1.70327e-03  1.74891e-03 1.15775e-01
8.000e+00 1.75751e-04 30000 -1.83406e-03  7.14429e-03 1.49774e-01
8.400e+00 1.24975e-04 30000  8.80584e-03  3.85031e-03 1.38711e-01
8.570e+00 1.08253e-04 30000  1.07234e-02  3.75099e-03 1.34510e-01
8.710e+00 9.62086e-05 30000  8.64927e-03  5.69489e-03 1.31249e-01
8.850e+00 8.55240e-05 30000  8.51760e-03  8.51760e-03 1.28153e-01
9.060e+00 7.17005e-05 30000  7.65180e-03  3.24983e-03 1.23793e-01
9.230e+00 6.21735e-05 30000  1.06414e-02  4.15306e-03 1.20488e-01
9.360e+00 5.57542e-05 30000  5.01053e-03  1.21734e-02 1.18083e-01
9.490e+00 4.99985e-05 30000  6.20190e-04  1.31860e-02 1.15775e-01
8.000e+00 1.75751e-04 20201 -2.97069e-03  8.50022e-03 1.49774e-01
8.400e+00 1.24975e-04 20201  1.03860e-02  4.32916e-03 1.38711e-01
8.570e+00 1.08253e-04 20201  1.13111e-02  3.89912e-03 1.34510e-01
8.710e+00 9.62086e-05 20201  1.08756e-02  5.09927e-03 1.31249e-01
8.850e+00 8.55240e-05 20201  7.45778e-03  7.45778e-03 1.28153e-01
9.060e+00 7.17005e-05 20201  8.72295e-03  3.27796e-03 1.23793e-01
9.230e+00 6.21735e-05 20201  8.47059e-03  2.66589e-03 1.20488e-01
9.360e+00 5.57542e-05 20201  4.58875e-03  9.96811e-03 1.18083e-01
9.490e+00 4.99985e-05 20201 -2.16557e-04  1.06771e-02 1.15775e-01
7.596e+00 2.49839e-04 20200  4.48804e-03 -5.25178e-04 1.63141e-01
8.000e+00 1.75751e-04 20200  7.18751e-04  7.45139e-03 1.49774e-01
8.400e+00 1.24975e-04 20200  6.49659e-03  9.54808e-04 1.38711e-01
8.570e+00 1.08253e-04 20200  7.46247e-03  1.68016e-03 1.34510e-01
8.710e+00 9.62086e-05 20200  1.13000e-02  4.56327e-03 1.31249e-01
8.850e+00 8.55240e-05 20200  2.93380e-03  1.39228e-02 1.28153e-01
9.060e+00 7.17005e-05 20200  6.73670e-03  1.47695e-03 1.23793e-01
9.230e+00 6.21735e-05 20200  6.53374e-03  3.59994e-03 1.20488e-01
9.360e+00 5.57542e-05 20200  1.04234e-03  7.62643e-04 1.18083e-01
9.490e+00 4.99985e-05 20200  6.22591e-04  1.63196e-03 1.15775e-01
7.596e+00 2.49839e-04 20101  6.85797e-04  2.96031e-03 1.63141e-01
7.650e+00 2.38220e-04 20101  1.06558e-02  1.31383e-02 1.61197e-01
7.825e+00 2.04434e-04 20101  1.06209e-03  3.97205e-03 1.55246e-01
8.000e+00 1.75751e-04 20101  4.19674e-03  1.89654e-03 1.49774e-01
8.200e+00 1.48109e-04 20101  8.57025e-03  4.37351e-03 1.44020e-01
8.400e+00 1.24975e-04 20101  4.00200e-03  2.74298e-03 1.38711e-01
8.570e+00 1.08253e-04 20101  5.69105e-03  2.90674e-03 1.34510e-01
8.710e+00 9.62086e-05 20101  4.75266e-03  2.19948e-03 1.31249e-01
8.850e+00 8.55240e-05 20101  7.93637e-03  3.18730e-03 1.28153e-01
9.060e+00 7.17005e-05 20101  5.77714e-03  1.49136e-03 1.23793e-01
9.230e+00 6.21735e-05 20101  3.95144e-03  8.78972e-04 1.20488e-01
9.360e+00 5.57542e-05 20101  2.78837e-03  4.91181e-04 1.18083e-01
9.490e+00 4.99985e-05 20101  1.80383e-03  1.29578e-03 1.15775e-01
7.373e+00 3.04902e-04 20100 -2.57275e-03  1.88527e-03 1.71768e-01
7.596e+00 2.49839e-04 20100 -1.57652e-03  1.91388e-03 1.63141e-01
7.650e+00 2.38220e-04 20100 -1.77814e-04  5.74483e-03 1.61197e-01
7.825e+00 2.04434e-04 20100 -3.53558e-04  1.34919e-03 1.55246e-01
8.000e+00 1.75751e-04 20100  1.36455e-04  4.43656e-03 1.49774e-01
8.200e+00 1.48109e-04 20100  1.31454e-03  1.50043e-03 1.44020e-01
8.400e+00 1.24975e-04 20100  8.09260e-04  1.33084e-03 1.38711e-01
8.570e+00 1.08253e-04 20100  3.84430e-03  1.06343e-03 1.34510e-01
8.710e+00 9.62086e-05 20100  3.30394e-03  8.55651e-04 1.31249e-01
8.850e+00 8.55240e-05 20100  5.48363e-03  3.62304e-03 1.28153e-01
9.060e+00 7.17005e-05 20100  2.08706e-03  5.35865e-04 1.23793e-01
9.230e+00 6.21735e-05 20100  2.43838e-03  6.92265e-04 1.20488e-01
9.360e+00 5.57542e-05 20100  6.28509e-04  4.42392e-04 1.18083e-01
9.490e+00 4.99985e-05 20100  7.63389e-04  9.21379e-04 1.15775e-01
7.373e+00 3.04902e-04 20000 -2.33916e-03  1.72992e-03 1.71768e-01
7.596e+00 2.49839e-04 20000 -3.96833e-03  2.14919e-03 1.63141e-01
7.650e+00 2.38220e-04 20000 -4.20328e-03  3.30533e-03 1.61197e-01
7.825e+00 2.04434e-04 20000 -2.92822e-03  4.38288e-03 1.55246e-01
8.000e+00 1.75751e-04 20000  7.72121e-04  3.17368e-03 1.49774e-01
8.200e+00 1.48109e-04 20000 -2.40156e-03  1.86664e-03 1.44020e-01
8.400e+00 1.24975e-04 20000 -1.47940e-03  2.25152e-03 1.38711e-01
8.570e+00 1.08253e-04 20000  1.87736e-03  3.39555e-03 1.34510e-01
8.710e+00 9.62086e-05 20000  1.32675e-03  3.64666e-03 1.31249e-01
8.850e+00 8.55240e-05 20000  7.69335e-04  1.36556e-03 1.28153e-01
9.060e+00 7.17005e-05 20000 -4.13744e-04  5.73040e-04 1.23793e-01
9.230e+00 6.21735e-05 20000  4.54760e-04  9.22600e-04 1.20488e-01
9.360e+00 5.57542e-05 20000 -1.23484e-03  3.83310e-04 1.18083e-01
9.490e+00 4.99985e-05 20000 -1.56605e-03  9.67725e-04 1.15775e-01
7.373e+00 3.04902e-04 10101  1.03314e-02  1.87506e-03 1.71768e-01
7.596e+00 2.49839e-04 10101  1.01703e-02  2.53596e-03 1.63141e-01
7.650e+00 2.38220e-04 10101  7.46800e-03  3.68033e-03 1.61197e-01
7.825e+00 2.04434e-04 10101  8.13377e-03  4.99430e-03 1.55246e-01
8.000e+00 1.75751e-04 10101  9.87212e-03  4.11231e-03 1.49774e-01
8.200e+00 1.48109e-04 10101  5.27990e-03  4.76710e-03 1.44020e-01
8.400e+00 1.24975e-04 10101  4.45703e-03  2.68281e-03 1.38711e-01
8.570e+00 1.08253e-04 10101  7.13984e-03  1.95338e-03 1.34510e-01
8.710e+00 9.62086e-05 10101  7.35459e-03  2.42730e-03 1.31249e-01
8.850e+00 8.55240e-05 10101  5.08808e-03  2.15800e-03 1.28153e-01
9.060e+00 7.17005e-05 10101  4.58777e-03  8.24846e-04 1.23793e-01
9.230e+00 6.21735e-05 10101  3.35719e-03  9.51469e-04 1.20488e-01
9.360e+00 5.57542e-05 10101  2.30757e-03  4.76595e-04 1.18083e-01
9.490e+00 4.99985e-05 10101  2.89907e-03  1.28960e-03 1.15775e-01
7.373e+00 3.04902e-04 10100  5.25659e-03  2.25215e-03 1.71768e-01
7.596e+00 2.49839e-04 10100  3.31981e-03  7.53865e-03 1.63141e-01
7.650e+00 2.38220e-04 10100  5.85206e-03  6.34600e-03 1.61197e-01
7.825e+00 2.04434e-04 10100  3.58657e-03  6.00036e-03 1.55246e-01
8.000e+00 1.75751e-04 10100  1.88132e-03  5.32488e-03 1.49774e-01
8.200e+00 1.48109e-04 10100 -1.75088e-04  7.51161e-03 1.44020e-01
8.400e+00 1.24975e-04 10100  7.43871e-04  4.99955e-03 1.38711e-01
8.570e+00 1.08253e-04 10100  6.76486e-04  2.42326e-03 1.34510e-01
8.710e+00 9.62086e-05 10100  1.50195e-03  1.46606e-03 1.31249e-01
8.850e+00 8.55240e-05 10100  8.48919e-04  1.79472e-03 1.28153e-01
9.060e+00 7.17005e-05 10100 -4.68793e-04  9.17498e-04 1.23793e-01
9.230e+00 6.21735e-05 10100 -1.21864e-03  8.88176e-04 1.20488e-01
9.360e+00 5.57542e-05 10100 -1.67295e-03  2.88467e-04 1.18083e-01
9.490e+00 4.99985e-05 10100 -8.11170e-04  1.03410e-03 1.15775e-01
7.373e+00 3.04902e-04 10000 -8.03082e-03  1.10962e-03 1.71768e-01
7.596e+00 2.49839e-04 10000 -7.51609e-03  5.96549e-03 1.63141e-01
7.650e+00 2.38220e-04 10000 -6.04832e-03  6.29694e-03 1.61197e-01
7.825e+00 2.04434e-04 10000 -9.11562e-03  2.73136e-03 1.55246e-01
8.000e+00 1.75751e-04 10000 -1.04555e-02  1.82752e-03 1.49774e-01
8.200e+00 1.48109e-04 10000 -8.18666e-03  4.10061e-03 1.44020e-01
8.400e+00 1.24975e-04 10000 -9.46679e-03  3.79465e-03 1.38711e-01
8.570e+00 1.08253e-04 10000 -9.41309e-03  3.97021e-03 1.34510e-01
8.710e+00 9.62086e-05 10000 -1.04367e-02  1.89612e-03 1.31249e-01
8.850e+00 8.55240e-05 10000 -1.05782e-02  1.48946e-03 1.28153e-01
9.060e+00 7.17005e-05 10000 -1.37096e-02  1.06654e-03 1.23793e-01
9.230e+00 6.21735e-05 10000 -1.59478e-02  3.91106e-03 1.20488e-01
9.360e+00 5.57542e-05 10000 -1.35489e-02  2.88309e-03 1.18083e-01
9.490e+00 4.99985e-05 10000 -6.39937e-03  8.98847e-03 1.15775e-01


==> anc/lattice/nt12basic1_12correctionsextracorrsng <==
7.373e+00 3.04902e-04 10000 -8.33653e-03 1.14120e-02 4.96604e-01 1.1e+01 1.71768e-01
7.500e+00 2.72064e-04 10000 -9.07105e-03 1.09008e-02 4.96604e-01 1.1e+01 1.66733e-01
7.596e+00 2.49839e-04 10000 -9.55891e-03 1.05437e-02 4.96604e-01 1.1e+01 1.63141e-01
7.650e+00 2.38220e-04 10000 -9.81044e-03 1.03531e-02 4.96604e-01 1.1e+01 1.61197e-01
7.825e+00 2.04434e-04 10000 -1.05256e-02 9.78094e-03 4.96604e-01 1.1e+01 1.55246e-01
8.000e+00 1.75751e-04 10000 -1.11102e-02 9.27015e-03 4.96604e-01 1.1e+01 1.49774e-01
8.200e+00 1.48109e-04 10000 -1.16497e-02 8.74851e-03 4.96604e-01 1.1e+01 1.44020e-01
8.400e+00 1.24975e-04 10000 -1.20790e-02 8.28114e-03 4.96604e-01 1.1e+01 1.38711e-01
8.570e+00 1.08253e-04 10000 -1.23721e-02 7.92082e-03 4.96604e-01 1.1e+01 1.34510e-01
8.710e+00 9.62086e-05 10000 -1.25712e-02 7.64678e-03 4.96604e-01 1.1e+01 1.31249e-01
8.850e+00 8.55240e-05 10000 -1.27373e-02 7.39120e-03 4.96604e-01 1.1e+01 1.28153e-01
9.060e+00 7.17005e-05 10000 -1.29334e-02 7.03866e-03 4.96604e-01 1.1e+01 1.23793e-01
9.230e+00 6.21735e-05 10000 -1.30524e-02 6.77725e-03 4.96604e-01 1.1e+01 1.20488e-01
9.360e+00 5.57542e-05 10000 -1.31230e-02 6.59015e-03 4.96604e-01 1.1e+01 1.18083e-01
9.490e+00 4.99985e-05 10000 -1.31781e-02 6.41298e-03 4.96604e-01 1.1e+01 1.15775e-01
9.670e+00 4.29967e-05 10000 -1.32319e-02 6.18223e-03 4.96604e-01 1.1e+01 1.12721e-01
1.600e+01 2.03061e-07 10000 -1.91637e-03 3.36250e-04 4.96604e-01 1.1e+01 8.00171e-03
7.373e+00 3.04902e-04 10100  6.09331e-03 9.76585e-03 1.27653e-01 1.1e+01 1.71768e-01
7.500e+00 2.72064e-04 10100  5.32885e-03 9.30989e-03 1.27653e-01 1.1e+01 1.66733e-01
7.596e+00 2.49839e-04 10100  4.80513e-03 8.99223e-03 1.27653e-01 1.1e+01 1.63141e-01
7.650e+00 2.38220e-04 10100  4.52916e-03 8.82292e-03 1.27653e-01 1.1e+01 1.61197e-01
7.825e+00 2.04434e-04 10100  3.71713e-03 8.31606e-03 1.27653e-01 1.1e+01 1.55246e-01
8.000e+00 1.75751e-04 10100  3.01422e-03 7.86518e-03 1.27653e-01 1.1e+01 1.49774e-01
8.200e+00 1.48109e-04 10100  2.32009e-03 7.40648e-03 1.27653e-01 1.1e+01 1.44020e-01
8.400e+00 1.24975e-04 10100  1.72056e-03 6.99710e-03 1.27653e-01 1.1e+01 1.38711e-01
8.570e+00 1.08253e-04 10100  1.27413e-03 6.68258e-03 1.27653e-01 1.1e+01 1.34510e-01
8.710e+00 9.62086e-05 10100  9.44551e-04 6.44405e-03 1.27653e-01 1.1e+01 1.31249e-01
8.850e+00 8.55240e-05 10100  6.45413e-04 6.22213e-03 1.27653e-01 1.1e+01 1.28153e-01
9.060e+00 7.17005e-05 10100  2.46720e-04 5.91692e-03 1.27653e-01 1.1e+01 1.23793e-01
9.230e+00 6.21735e-05 10100 -3.77498e-05 5.69130e-03 1.27653e-01 1.1e+01 1.20488e-01
9.360e+00 5.57542e-05 10100 -2.35156e-04 5.53019e-03 1.27653e-01 1.1e+01 1.18083e-01
9.490e+00 4.99985e-05 10100 -4.17060e-04 5.37793e-03 1.27653e-01 1.1e+01 1.15775e-01
9.670e+00 4.29967e-05 10100 -6.46280e-04 5.18007e-03 1.27653e-01 1.1e+01 1.12721e-01
1.600e+01 2.03061e-07 10100 -6.30655e-04 2.92034e-04 1.27653e-01 1.1e+01 8.00171e-03
7.373e+00 3.04902e-04 10101  1.02905e-02 9.75546e-03 2.96845e-01 1.1e+01 1.71768e-01
7.500e+00 2.72064e-04 10101  9.49939e-03 9.31948e-03 2.96845e-01 1.1e+01 1.66733e-01
7.596e+00 2.49839e-04 10101  8.95310e-03 9.01495e-03 2.96845e-01 1.1e+01 1.63141e-01
7.650e+00 2.38220e-04 10101  8.66367e-03 8.85236e-03 2.96845e-01 1.1e+01 1.61197e-01
7.825e+00 2.04434e-04 10101  7.80507e-03 8.36438e-03 2.96845e-01 1.1e+01 1.55246e-01
8.000e+00 1.75751e-04 10101  7.05217e-03 7.92864e-03 2.96845e-01 1.1e+01 1.49774e-01
8.200e+00 1.48109e-04 10101  6.29804e-03 7.48359e-03 2.96845e-01 1.1e+01 1.44020e-01
8.400e+00 1.24975e-04 10101  5.63641e-03 7.08478e-03 2.96845e-01 1.1e+01 1.38711e-01
8.570e+00 1.08253e-04 10101  5.13626e-03 6.77726e-03 2.96845e-01 1.1e+01 1.34510e-01
8.710e+00 9.62086e-05 10101  4.76219e-03 6.54337e-03 2.96845e-01 1.1e+01 1.31249e-01
8.850e+00 8.55240e-05 10101  4.41855e-03 6.32520e-03 2.96845e-01 1.1e+01 1.28153e-01
9.060e+00 7.17005e-05 10101  3.95344e-03 6.02423e-03 2.96845e-01 1.1e+01 1.23793e-01
9.230e+00 6.21735e-05 10101  3.61573e-03 5.80103e-03 2.96845e-01 1.1e+01 1.20488e-01
9.360e+00 5.57542e-05 10101  3.37801e-03 5.64126e-03 2.96845e-01 1.1e+01 1.18083e-01
9.490e+00 4.99985e-05 10101  3.15616e-03 5.48996e-03 2.96845e-01 1.1e+01 1.15775e-01
9.670e+00 4.29967e-05 10101  2.87221e-03 5.29288e-03 2.96845e-01 1.1e+01 1.12721e-01
1.600e+01 2.03061e-07 10101 -2.84690e-04 2.88489e-04 2.96845e-01 1.1e+01 8.00171e-03
7.373e+00 3.04902e-04 20000 -1.73436e-03 7.30536e-04 4.70713e-01 1.1e+01 1.71768e-01
7.500e+00 2.72064e-04 20000 -1.68352e-03 7.09123e-04 4.70713e-01 1.1e+01 1.66733e-01
7.596e+00 2.49839e-04 20000 -1.64725e-03 6.93847e-04 4.70713e-01 1.1e+01 1.63141e-01
7.650e+00 2.38220e-04 20000 -1.62762e-03 6.85578e-04 4.70713e-01 1.1e+01 1.61197e-01
7.825e+00 2.04434e-04 20000 -1.56753e-03 6.60266e-04 4.70713e-01 1.1e+01 1.55246e-01
8.000e+00 1.75751e-04 20000 -1.51228e-03 6.36996e-04 4.70713e-01 1.1e+01 1.49774e-01
8.200e+00 1.48109e-04 20000 -1.45418e-03 6.12524e-04 4.70713e-01 1.1e+01 1.44020e-01
8.400e+00 1.24975e-04 20000 -1.40057e-03 5.89941e-04 4.70713e-01 1.1e+01 1.38711e-01
8.570e+00 1.08253e-04 20000 -1.35816e-03 5.72076e-04 4.70713e-01 1.1e+01 1.34510e-01
8.710e+00 9.62086e-05 20000 -1.32523e-03 5.58207e-04 4.70713e-01 1.1e+01 1.31249e-01
8.850e+00 8.55240e-05 20000 -1.29397e-03 5.45041e-04 4.70713e-01 1.1e+01 1.28153e-01
9.060e+00 7.17005e-05 20000 -1.24994e-03 5.26495e-04 4.70713e-01 1.1e+01 1.23793e-01
9.230e+00 6.21735e-05 20000 -1.21658e-03 5.12439e-04 4.70713e-01 1.1e+01 1.20488e-01
9.360e+00 5.57542e-05 20000 -1.19230e-03 5.02212e-04 4.70713e-01 1.1e+01 1.18083e-01
9.490e+00 4.99985e-05 20000 -1.16899e-03 4.92395e-04 4.70713e-01 1.1e+01 1.15775e-01
9.670e+00 4.29967e-05 20000 -1.13816e-03 4.79408e-04 4.70713e-01 1.1e+01 1.12721e-01
1.600e+01 2.03061e-07 20000 -8.07939e-05 3.40316e-05 4.70713e-01 1.1e+01 8.00171e-03
7.373e+00 3.04902e-04 20100 -2.63596e-03 8.46208e-03 4.66161e-01 1.1e+01 1.71768e-01
7.500e+00 2.72064e-04 20100 -2.04352e-03 8.07506e-03 4.66161e-01 1.1e+01 1.66733e-01
7.596e+00 2.49839e-04 20100 -1.63990e-03 7.80515e-03 4.66161e-01 1.1e+01 1.63141e-01
7.650e+00 2.38220e-04 20100 -1.42804e-03 7.66118e-03 4.66161e-01 1.1e+01 1.61197e-01
7.825e+00 2.04434e-04 20100 -8.08293e-04 7.22971e-03 4.66161e-01 1.1e+01 1.55246e-01
8.000e+00 1.75751e-04 20100 -2.76898e-04 6.84527e-03 4.66161e-01 1.1e+01 1.49774e-01
8.200e+00 1.48109e-04 20100  2.42300e-04 6.45349e-03 4.66161e-01 1.1e+01 1.44020e-01
8.400e+00 1.24975e-04 20100  6.85356e-04 6.10322e-03 4.66161e-01 1.1e+01 1.38711e-01
8.570e+00 1.08253e-04 20100  1.01135e-03 5.83368e-03 4.66161e-01 1.1e+01 1.34510e-01
8.710e+00 9.62086e-05 20100  1.24949e-03 5.62900e-03 4.66161e-01 1.1e+01 1.31249e-01
8.850e+00 8.55240e-05 20100  1.46348e-03 5.43835e-03 4.66161e-01 1.1e+01 1.28153e-01
9.060e+00 7.17005e-05 20100  1.74496e-03 5.17578e-03 4.66161e-01 1.1e+01 1.23793e-01
9.230e+00 6.21735e-05 20100  1.94274e-03 4.98141e-03 4.66161e-01 1.1e+01 1.20488e-01
9.360e+00 5.57542e-05 20100  2.07822e-03 4.84246e-03 4.66161e-01 1.1e+01 1.18083e-01
9.490e+00 4.99985e-05 20100  2.20160e-03 4.71101e-03 4.66161e-01 1.1e+01 1.15775e-01
9.670e+00 4.29967e-05 20100  2.35477e-03 4.54002e-03 4.66161e-01 1.1e+01 1.12721e-01
1.600e+01 2.03061e-07 20100  6.81387e-04 2.53350e-04 4.66161e-01 1.1e+01 8.00171e-03
7.596e+00 2.49839e-04 20101 -1.32008e-03 2.37811e-01 3.73090e-01 8.0e+00 1.63141e-01
7.650e+00 2.38220e-04 20101 -3.75207e-04 2.31700e-01 3.73090e-01 8.0e+00 1.61197e-01
7.825e+00 2.04434e-04 20101  1.99729e-03 2.13657e-01 3.73090e-01 8.0e+00 1.55246e-01
8.000e+00 1.75751e-04 20101  3.53039e-03 1.97931e-01 3.73090e-01 8.0e+00 1.49774e-01
8.200e+00 1.48109e-04 20101  4.53086e-03 1.82257e-01 3.73090e-01 8.0e+00 1.44020e-01
8.400e+00 1.24975e-04 20101  4.94833e-03 1.68555e-01 3.73090e-01 8.0e+00 1.38711e-01
8.570e+00 1.08253e-04 20101  4.96650e-03 1.58219e-01 3.73090e-01 8.0e+00 1.34510e-01
8.710e+00 9.62086e-05 20101  4.80672e-03 1.50496e-01 3.73090e-01 8.0e+00 1.31249e-01
8.850e+00 8.55240e-05 20101  4.52527e-03 1.43401e-01 3.73090e-01 8.0e+00 1.28153e-01
9.060e+00 7.17005e-05 20101  3.93253e-03 1.33793e-01 3.73090e-01 8.0e+00 1.23793e-01
9.230e+00 6.21735e-05 20101  3.34465e-03 1.26806e-01 3.73090e-01 8.0e+00 1.20488e-01
9.360e+00 5.57542e-05 20101  2.84895e-03 1.21877e-01 3.73090e-01 8.0e+00 1.18083e-01
9.490e+00 4.99985e-05 20101  2.32382e-03 1.17268e-01 3.73090e-01 8.0e+00 1.15775e-01
9.670e+00 4.29967e-05 20101  1.56157e-03 1.11352e-01 3.73090e-01 8.0e+00 1.12721e-01
1.600e+01 2.03061e-07 20101 -6.30785e-03 3.89264e-03 3.73090e-01 8.0e+00 8.00171e-03
7.596e+00 2.49839e-04 20200  2.93090e-03 2.21254e-01 7.15204e-01 5.0e+00 1.63141e-01
7.650e+00 2.38220e-04 20200  3.89534e-03 2.15853e-01 7.15204e-01 5.0e+00 1.61197e-01
7.825e+00 2.04434e-04 20200  6.18457e-03 1.99881e-01 7.15204e-01 5.0e+00 1.55246e-01
8.000e+00 1.75751e-04 20200  7.46587e-03 1.85925e-01 7.15204e-01 5.0e+00 1.49774e-01
8.200e+00 1.48109e-04 20200  8.04060e-03 1.71978e-01 7.15204e-01 5.0e+00 1.44020e-01
8.400e+00 1.24975e-04 20200  7.93651e-03 1.59752e-01 7.15204e-01 5.0e+00 1.38711e-01
8.570e+00 1.08253e-04 20200  7.46561e-03 1.50506e-01 7.15204e-01 5.0e+00 1.34510e-01
8.710e+00 9.62086e-05 20200  6.88527e-03 1.43582e-01 7.15204e-01 5.0e+00 1.31249e-01
8.850e+00 8.55240e-05 20200  6.17526e-03 1.37210e-01 7.15204e-01 5.0e+00 1.28153e-01
9.060e+00 7.17005e-05 20200  4.93677e-03 1.28558e-01 7.15204e-01 5.0e+00 1.23793e-01
9.230e+00 6.21735e-05 20200  3.83167e-03 1.22249e-01 7.15204e-01 5.0e+00 1.20488e-01
9.360e+00 5.57542e-05 20200  2.94705e-03 1.17791e-01 7.15204e-01 5.0e+00 1.18083e-01
9.490e+00 4.99985e-05 20200  2.04022e-03 1.13613e-01 7.15204e-01 5.0e+00 1.15775e-01
9.670e+00 4.29967e-05 20200  7.62719e-04 1.08239e-01 7.15204e-01 5.0e+00 1.12721e-01
1.600e+01 2.03061e-07 20200 -9.27916e-03 4.09271e-03 7.15204e-01 5.0e+00 8.00171e-03
8.000e+00 1.75751e-04 20201  9.63041e-03 1.65194e-03 4.68919e-01 6.0e+00 1.49774e-01
8.200e+00 1.48109e-04 20201  9.26042e-03 1.58847e-03 4.68919e-01 6.0e+00 1.44020e-01
8.400e+00 1.24975e-04 20201  8.91901e-03 1.52991e-03 4.68919e-01 6.0e+00 1.38711e-01
8.570e+00 1.08253e-04 20201  8.64891e-03 1.48358e-03 4.68919e-01 6.0e+00 1.34510e-01
8.710e+00 9.62086e-05 20201  8.43924e-03 1.44761e-03 4.68919e-01 6.0e+00 1.31249e-01
8.850e+00 8.55240e-05 20201  8.24019e-03 1.41347e-03 4.68919e-01 6.0e+00 1.28153e-01
9.060e+00 7.17005e-05 20201  7.95980e-03 1.36537e-03 4.68919e-01 6.0e+00 1.23793e-01
9.230e+00 6.21735e-05 20201  7.74730e-03 1.32892e-03 4.68919e-01 6.0e+00 1.20488e-01
9.360e+00 5.57542e-05 20201  7.59269e-03 1.30240e-03 4.68919e-01 6.0e+00 1.18083e-01
9.490e+00 4.99985e-05 20201  7.44427e-03 1.27694e-03 4.68919e-01 6.0e+00 1.15775e-01
9.670e+00 4.29967e-05 20201  7.24792e-03 1.24326e-03 4.68919e-01 6.0e+00 1.12721e-01
1.600e+01 2.03061e-07 20201  5.14505e-04 8.82550e-05 4.68919e-01 6.0e+00 8.00171e-03
8.000e+00 1.75751e-04 30000  9.64052e-03 2.15904e-03 4.61516e-01 6.0e+00 1.49774e-01
8.200e+00 1.48109e-04 30000  9.27015e-03 2.07609e-03 4.61516e-01 6.0e+00 1.44020e-01
8.400e+00 1.24975e-04 30000  8.92838e-03 1.99955e-03 4.61516e-01 6.0e+00 1.38711e-01
8.570e+00 1.08253e-04 30000  8.65800e-03 1.93900e-03 4.61516e-01 6.0e+00 1.34510e-01
8.710e+00 9.62086e-05 30000  8.44810e-03 1.89199e-03 4.61516e-01 6.0e+00 1.31249e-01
8.850e+00 8.55240e-05 30000  8.24884e-03 1.84736e-03 4.61516e-01 6.0e+00 1.28153e-01
9.060e+00 7.17005e-05 30000  7.96815e-03 1.78450e-03 4.61516e-01 6.0e+00 1.23793e-01
9.230e+00 6.21735e-05 30000  7.75544e-03 1.73686e-03 4.61516e-01 6.0e+00 1.20488e-01
9.360e+00 5.57542e-05 30000  7.60066e-03 1.70220e-03 4.61516e-01 6.0e+00 1.18083e-01
9.490e+00 4.99985e-05 30000  7.45208e-03 1.66893e-03 4.61516e-01 6.0e+00 1.15775e-01
9.670e+00 4.29967e-05 30000  7.25553e-03 1.62491e-03 4.61516e-01 6.0e+00 1.12721e-01
1.600e+01 2.03061e-07 30000  5.15046e-04 1.15347e-04 4.61516e-01 6.0e+00 8.00171e-03
8.000e+00 1.75751e-04 30100 -3.36992e-03 6.04130e-01 1.13196e+00 5.0e+00 1.49774e-01
8.200e+00 1.48109e-04 30100  8.82677e-03 5.54472e-01 1.13196e+00 5.0e+00 1.44020e-01
8.400e+00 1.24975e-04 30100  1.52633e-02 5.11126e-01 1.13196e+00 5.0e+00 1.38711e-01
8.570e+00 1.08253e-04 30100  1.73751e-02 4.78473e-01 1.13196e+00 5.0e+00 1.34510e-01
8.710e+00 9.62086e-05 30100  1.73506e-02 4.54102e-01 1.13196e+00 5.0e+00 1.31249e-01
8.850e+00 8.55240e-05 30100  1.60826e-02 4.31741e-01 1.13196e+00 5.0e+00 1.28153e-01
9.060e+00 7.17005e-05 30100  1.24093e-02 4.01498e-01 1.13196e+00 5.0e+00 1.23793e-01
9.230e+00 6.21735e-05 30100  8.28773e-03 3.79539e-01 1.13196e+00 5.0e+00 1.20488e-01
9.360e+00 5.57542e-05 30100  4.63104e-03 3.64071e-01 1.13196e+00 5.0e+00 1.18083e-01
9.490e+00 4.99985e-05 30100  6.42085e-04 3.49622e-01 1.13196e+00 5.0e+00 1.15775e-01
9.670e+00 4.29967e-05 30100 -5.29376e-03 3.31097e-01 1.13196e+00 5.0e+00 1.12721e-01
1.600e+01 2.03061e-07 30100 -5.87043e-02 1.06481e-02 1.13196e+00 5.0e+00 8.00171e-03
8.570e+00 1.08253e-04 30101  1.23149e-02 2.73029e-03 1.76469e-01 2.0e+00 1.34510e-01
8.710e+00 9.62086e-05 30101  1.20163e-02 2.66410e-03 1.76469e-01 2.0e+00 1.31249e-01
8.850e+00 8.55240e-05 30101  1.17329e-02 2.60126e-03 1.76469e-01 2.0e+00 1.28153e-01
9.060e+00 7.17005e-05 30101  1.13337e-02 2.51275e-03 1.76469e-01 2.0e+00 1.23793e-01
9.230e+00 6.21735e-05 30101  1.10311e-02 2.44567e-03 1.76469e-01 2.0e+00 1.20488e-01
9.360e+00 5.57542e-05 30101  1.08110e-02 2.39686e-03 1.76469e-01 2.0e+00 1.18083e-01
9.490e+00 4.99985e-05 30101  1.05996e-02 2.35001e-03 1.76469e-01 2.0e+00 1.15775e-01
9.670e+00 4.29967e-05 30101  1.03201e-02 2.28802e-03 1.76469e-01 2.0e+00 1.12721e-01
1.600e+01 2.03061e-07 30101  7.32586e-04 1.62419e-04 1.76469e-01 2.0e+00 8.00171e-03


==> anc/lattice/nt12basic5_12correctionscompositecorrsng <==
8.570e+00 1.08253e-04 30101  2.95744e-03  5.53932e-03 1.34510e-01
8.710e+00 9.62086e-05 30101  6.55981e-03  5.68482e-03 1.31249e-01
9.060e+00 7.17005e-05 30101  2.79524e-03  3.50929e-03 1.23793e-01
9.230e+00 6.21735e-05 30101  5.35196e-04  3.08096e-03 1.20488e-01
9.360e+00 5.57542e-05 30101  2.56063e-03  2.85459e-03 1.18083e-01
8.000e+00 1.75751e-04 30100 -2.00359e-02  8.10315e-03 1.49774e-01
8.400e+00 1.24975e-04 30100  4.95620e-03  2.81077e-03 1.38711e-01
8.570e+00 1.08253e-04 30100 -1.35684e-04  3.64557e-03 1.34510e-01
8.710e+00 9.62086e-05 30100  3.48894e-03  3.42962e-03 1.31249e-01
8.850e+00 8.55240e-05 30100 -2.53435e-03  3.73895e-03 1.28153e-01
9.060e+00 7.17005e-05 30100  3.30021e-03  2.67207e-03 1.23793e-01
9.230e+00 6.21735e-05 30100  8.54899e-04  2.10126e-03 1.20488e-01
9.360e+00 5.57542e-05 30100  1.91092e-03  1.65965e-03 1.18083e-01
9.490e+00 4.99985e-05 30100  4.59609e-04  1.55313e-03 1.15775e-01
7.825e+00 2.04434e-04 30000 -1.44477e-03 -1.02861e-03 1.55246e-01
8.000e+00 1.75751e-04 30000 -4.14041e-03 -2.47338e-03 1.49774e-01
8.200e+00 1.48109e-04 30000  9.19867e-04 -8.57049e-04 1.44020e-01
8.400e+00 1.24975e-04 30000  3.16833e-03  3.11792e-03 1.38711e-01
8.570e+00 1.08253e-04 30000  3.12180e-03  2.20193e-03 1.34510e-01
8.710e+00 9.62086e-05 30000  6.62974e-04 -1.48947e-03 1.31249e-01
8.850e+00 8.55240e-05 30000  3.48306e-04  1.46295e-03 1.28153e-01
9.060e+00 7.17005e-05 30000  1.54300e-03  2.46047e-03 1.23793e-01
9.230e+00 6.21735e-05 30000  3.38023e-03  1.87804e-03 1.20488e-01
9.360e+00 5.57542e-05 30000  1.66509e-03  2.30084e-03 1.18083e-01
9.490e+00 4.99985e-05 30000  5.74329e-04  3.29240e-03 1.15775e-01
7.825e+00 2.04434e-04 20201  1.67880e-03  6.00231e-04 1.55246e-01
8.000e+00 1.75751e-04 20201 -6.27292e-03  2.27903e-03 1.49774e-01
8.200e+00 1.48109e-04 20201  3.27991e-03  5.51978e-03 1.44020e-01
8.400e+00 1.24975e-04 20201  4.28150e-03  3.50975e-03 1.38711e-01
8.570e+00 1.08253e-04 20201  3.29485e-03  2.34628e-03 1.34510e-01
8.710e+00 9.62086e-05 20201  2.57004e-03 -3.23304e-03 1.31249e-01
8.850e+00 8.55240e-05 20201 -1.77770e-03  4.14252e-03 1.28153e-01
9.060e+00 7.17005e-05 20201  2.36482e-03  2.42493e-03 1.23793e-01
9.230e+00 6.21735e-05 20201  8.61930e-04  1.30816e-03 1.20488e-01
9.360e+00 5.57542e-05 20201  9.81720e-04  2.22794e-03 1.18083e-01
9.490e+00 4.99985e-05 20201  7.99594e-05  2.90184e-03 1.15775e-01
7.596e+00 2.49839e-04 20200 -1.49249e-04 -2.83984e-03 1.63141e-01
7.650e+00 2.38220e-04 20200  1.04569e-02 -2.98909e-03 1.61197e-01
7.825e+00 2.04434e-04 20200 -1.33634e-03  7.46783e-03 1.55246e-01
8.000e+00 1.75751e-04 20200  1.08906e-03  8.74065e-03 1.49774e-01
8.200e+00 1.48109e-04 20200  1.15663e-04  9.76541e-03 1.44020e-01
8.400e+00 1.24975e-04 20200  2.05727e-03  1.24627e-03 1.38711e-01
8.570e+00 1.08253e-04 20200  1.50900e-03  1.63188e-03 1.34510e-01
8.710e+00 9.62086e-05 20200 -7.16024e-04  1.97169e-03 1.31249e-01
8.850e+00 8.55240e-05 20200 -1.84853e-03  3.53135e-03 1.28153e-01
9.060e+00 7.17005e-05 20200  3.01175e-04  8.16191e-04 1.23793e-01
9.230e+00 6.21735e-05 20200  7.58732e-04  1.01011e-03 1.20488e-01
9.360e+00 5.57542e-05 20200  6.42798e-04  7.74338e-04 1.18083e-01
9.490e+00 4.99985e-05 20200 -5.19162e-04  1.62520e-03 1.15775e-01
7.596e+00 2.49839e-04 20101  3.07177e-03  1.73267e-03 1.63141e-01
7.650e+00 2.38220e-04 20101  1.24776e-02  8.81272e-03 1.61197e-01
7.825e+00 2.04434e-04 20101 -2.13365e-04  4.77811e-03 1.55246e-01
8.000e+00 1.75751e-04 20101  4.49389e-03  9.51238e-04 1.49774e-01
8.200e+00 1.48109e-04 20101  2.99378e-03  1.46631e-03 1.44020e-01
8.400e+00 1.24975e-04 20101  2.88962e-03  1.14065e-03 1.38711e-01
8.570e+00 1.08253e-04 20101  1.33910e-03  1.55052e-03 1.34510e-01
8.710e+00 9.62086e-05 20101  7.95806e-04  1.65664e-03 1.31249e-01
8.850e+00 8.55240e-05 20101  2.94741e-03  1.45883e-03 1.28153e-01
9.060e+00 7.17005e-05 20101  1.48857e-03  1.15848e-03 1.23793e-01
9.230e+00 6.21735e-05 20101  1.65038e-03  8.76345e-04 1.20488e-01
9.360e+00 5.57542e-05 20101  1.25734e-03  4.85512e-04 1.18083e-01
9.490e+00 4.99985e-05 20101  1.75611e-04  1.12582e-03 1.15775e-01
7.373e+00 3.04902e-04 20100 -3.68135e-03  7.62352e-03 1.71768e-01
7.596e+00 2.49839e-04 20100 -9.48191e-04  5.53156e-03 1.63141e-01
7.650e+00 2.38220e-04 20100 -8.54428e-06  5.72215e-03 1.61197e-01
7.825e+00 2.04434e-04 20100 -2.17456e-04  6.22012e-04 1.55246e-01
8.000e+00 1.75751e-04 20100  9.06626e-04  1.33392e-03 1.49774e-01
8.200e+00 1.48109e-04 20100 -9.77882e-04  9.78763e-04 1.44020e-01
8.400e+00 1.24975e-04 20100  7.87326e-04  6.82876e-04 1.38711e-01
8.570e+00 1.08253e-04 20100 -4.94209e-04  7.94596e-04 1.34510e-01
8.710e+00 9.62086e-05 20100  3.00388e-04  7.07847e-04 1.31249e-01
8.850e+00 8.55240e-05 20100  7.48139e-04  1.50223e-03 1.28153e-01
9.060e+00 7.17005e-05 20100  3.09636e-05  1.26188e-03 1.23793e-01
9.230e+00 6.21735e-05 20100 -1.18993e-03  8.10038e-04 1.20488e-01
9.360e+00 5.57542e-05 20100 -9.82655e-04  4.52544e-04 1.18083e-01
9.490e+00 4.99985e-05 20100 -5.05965e-04  9.45097e-04 1.15775e-01
7.373e+00 3.04902e-04 20000 -6.32979e-03  1.08254e-03 1.71768e-01
7.596e+00 2.49839e-04 20000 -5.05239e-03  6.38397e-04 1.63141e-01
7.650e+00 2.38220e-04 20000 -5.23495e-03  3.28125e-03 1.61197e-01
7.825e+00 2.04434e-04 20000 -3.68511e-03  1.81035e-03 1.55246e-01
8.000e+00 1.75751e-04 20000 -2.29816e-03  1.19027e-03 1.49774e-01
8.200e+00 1.48109e-04 20000 -2.90340e-03  8.75676e-04 1.44020e-01
8.400e+00 1.24975e-04 20000 -3.32054e-03  9.65988e-04 1.38711e-01
8.570e+00 1.08253e-04 20000 -2.35455e-03  1.72014e-03 1.34510e-01
8.710e+00 9.62086e-05 20000 -1.90115e-03  2.22031e-03 1.31249e-01
8.850e+00 8.55240e-05 20000 -2.26414e-03  5.93046e-04 1.28153e-01
9.060e+00 7.17005e-05 20000 -3.44646e-03  7.35602e-04 1.23793e-01
9.230e+00 6.21735e-05 20000 -2.82713e-03  8.28061e-04 1.20488e-01
9.360e+00 5.57542e-05 20000 -3.11544e-03  9.53728e-04 1.18083e-01
9.490e+00 4.99985e-05 20000 -2.99333e-03  2.22830e-03 1.15775e-01
7.373e+00 3.04902e-04 10101  6.28426e-03  4.42896e-03 1.71768e-01
7.596e+00 2.49839e-04 10101  1.01235e-02  2.26003e-03 1.63141e-01
7.650e+00 2.38220e-04 10101  6.87564e-03  4.27070e-03 1.61197e-01
7.825e+00 2.04434e-04 10101  8.39433e-03  1.88739e-03 1.55246e-01
8.000e+00 1.75751e-04 10101  5.63439e-03  2.22238e-03 1.49774e-01
8.200e+00 1.48109e-04 10101  3.83782e-03  1.23407e-03 1.44020e-01
8.400e+00 1.24975e-04 10101  3.10996e-03  1.99951e-03 1.38711e-01
8.570e+00 1.08253e-04 10101  2.74363e-03  1.14847e-03 1.34510e-01
8.710e+00 9.62086e-05 10101  3.33228e-03  1.63271e-03 1.31249e-01
8.850e+00 8.55240e-05 10101  1.48326e-03  1.63848e-03 1.28153e-01
9.060e+00 7.17005e-05 10101  1.27548e-03  1.28539e-03 1.23793e-01
9.230e+00 6.21735e-05 10101  6.60239e-04  1.00809e-03 1.20488e-01
9.360e+00 5.57542e-05 10101  2.66320e-04  1.90795e-03 1.18083e-01
9.490e+00 4.99985e-05 10101  6.21842e-04  3.49300e-03 1.15775e-01
7.373e+00 3.04902e-04 10100  1.97460e-03  3.99156e-03 1.71768e-01
7.596e+00 2.49839e-04 10100  8.75031e-04  6.07240e-03 1.63141e-01
7.650e+00 2.38220e-04 10100  1.06615e-03  6.72720e-03 1.61197e-01
7.825e+00 2.04434e-04 10100 -8.55724e-04  2.51751e-03 1.55246e-01
8.000e+00 1.75751e-04 10100 -1.23311e-03  3.37013e-03 1.49774e-01
8.200e+00 1.48109e-04 10100 -9.52585e-04  4.65736e-03 1.44020e-01
8.400e+00 1.24975e-04 10100 -2.24458e-05  5.16802e-03 1.38711e-01
8.570e+00 1.08253e-04 10100 -2.70730e-03  3.39701e-03 1.34510e-01
8.710e+00 9.62086e-05 10100 -1.68136e-03  2.34796e-03 1.31249e-01
8.850e+00 8.55240e-05 10100 -3.54993e-03  1.85564e-03 1.28153e-01
9.060e+00 7.17005e-05 10100 -3.93388e-03  1.19421e-03 1.23793e-01
9.230e+00 6.21735e-05 10100 -5.19654e-03  3.19040e-03 1.20488e-01
7.373e+00 3.04902e-04 10000 -7.07056e-03  1.43456e-02 1.71768e-01
7.596e+00 2.49839e-04 10000 -8.60863e-03  1.09125e-02 1.63141e-01
7.650e+00 2.38220e-04 10000 -1.19328e-02  9.85441e-03 1.61197e-01
7.825e+00 2.04434e-04 10000 -1.50564e-02  5.44702e-03 1.55246e-01
8.000e+00 1.75751e-04 10000 -3.90857e-03  1.13193e-02 1.49774e-01
8.200e+00 1.48109e-04 10000 -1.02398e-02  9.46192e-03 1.44020e-01
8.400e+00 1.24975e-04 10000 -1.42077e-02  8.34897e-03 1.38711e-01
8.570e+00 1.08253e-04 10000 -1.22036e-02  8.30414e-03 1.34510e-01
8.710e+00 9.62086e-05 10000 -1.38440e-02  1.78857e-02 1.31249e-01


==> anc/lattice/nt12basic5_12correctionsextracorrsng <==
7.373e+00 3.04902e-04 10000 -1.36276e-02 3.37462e-03 1.69651e-01 6.0e+00 1.71768e-01
7.500e+00 2.72064e-04 10000 -1.32281e-02 3.27570e-03 1.69651e-01 6.0e+00 1.66733e-01
7.596e+00 2.49839e-04 10000 -1.29432e-02 3.20514e-03 1.69651e-01 6.0e+00 1.63141e-01
7.650e+00 2.38220e-04 10000 -1.27889e-02 3.16694e-03 1.69651e-01 6.0e+00 1.61197e-01
7.825e+00 2.04434e-04 10000 -1.23168e-02 3.05001e-03 1.69651e-01 6.0e+00 1.55246e-01
8.000e+00 1.75751e-04 10000 -1.18827e-02 2.94252e-03 1.69651e-01 6.0e+00 1.49774e-01
8.200e+00 1.48109e-04 10000 -1.14262e-02 2.82947e-03 1.69651e-01 6.0e+00 1.44020e-01
8.400e+00 1.24975e-04 10000 -1.10049e-02 2.72516e-03 1.69651e-01 6.0e+00 1.38711e-01
8.570e+00 1.08253e-04 10000 -1.06716e-02 2.64263e-03 1.69651e-01 6.0e+00 1.34510e-01
8.710e+00 9.62086e-05 10000 -1.04129e-02 2.57856e-03 1.69651e-01 6.0e+00 1.31249e-01
8.850e+00 8.55240e-05 10000 -1.01673e-02 2.51775e-03 1.69651e-01 6.0e+00 1.28153e-01
9.060e+00 7.17005e-05 10000 -9.82135e-03 2.43207e-03 1.69651e-01 6.0e+00 1.23793e-01
9.230e+00 6.21735e-05 10000 -9.55916e-03 2.36715e-03 1.69651e-01 6.0e+00 1.20488e-01
9.360e+00 5.57542e-05 10000 -9.36838e-03 2.31991e-03 1.69651e-01 6.0e+00 1.18083e-01
9.490e+00 4.99985e-05 10000 -9.18525e-03 2.27456e-03 1.69651e-01 6.0e+00 1.15775e-01
9.670e+00 4.29967e-05 10000 -8.94298e-03 2.21456e-03 1.69651e-01 6.0e+00 1.12721e-01
1.600e+01 2.03061e-07 10000 -6.34832e-04 1.57204e-04 1.69651e-01 6.0e+00 8.00171e-03
7.373e+00 3.04902e-04 10100  3.70170e-03 1.54179e-02 2.68439e-01 9.0e+00 1.71768e-01
7.500e+00 2.72064e-04 10100  2.85821e-03 1.46966e-02 2.68439e-01 9.0e+00 1.66733e-01
7.596e+00 2.49839e-04 10100  2.28361e-03 1.41935e-02 2.68439e-01 9.0e+00 1.63141e-01
7.650e+00 2.38220e-04 10100  1.98202e-03 1.39252e-02 2.68439e-01 9.0e+00 1.61197e-01
7.825e+00 2.04434e-04 10100  1.09989e-03 1.31211e-02 2.68439e-01 9.0e+00 1.55246e-01
8.000e+00 1.75751e-04 10100  3.43649e-04 1.24048e-02 2.68439e-01 9.0e+00 1.49774e-01
8.200e+00 1.48109e-04 10100 -3.95097e-04 1.16750e-02 2.68439e-01 9.0e+00 1.44020e-01
8.400e+00 1.24975e-04 10100 -1.02537e-03 1.10228e-02 2.68439e-01 9.0e+00 1.38711e-01
8.570e+00 1.08253e-04 10100 -1.48901e-03 1.05211e-02 2.68439e-01 9.0e+00 1.34510e-01
8.710e+00 9.62086e-05 10100 -1.82764e-03 1.01403e-02 2.68439e-01 9.0e+00 1.31249e-01
8.850e+00 8.55240e-05 10100 -2.13187e-03 9.78573e-03 2.68439e-01 9.0e+00 1.28153e-01
9.060e+00 7.17005e-05 10100 -2.53195e-03 9.29769e-03 2.68439e-01 9.0e+00 1.23793e-01
9.230e+00 6.21735e-05 10100 -2.81298e-03 8.93664e-03 2.68439e-01 9.0e+00 1.20488e-01
9.360e+00 5.57542e-05 10100 -3.00544e-03 8.67867e-03 2.68439e-01 9.0e+00 1.18083e-01
9.490e+00 4.99985e-05 10100 -3.18067e-03 8.43476e-03 2.68439e-01 9.0e+00 1.15775e-01
9.670e+00 4.29967e-05 10100 -3.39814e-03 8.11766e-03 2.68439e-01 9.0e+00 1.12721e-01
1.600e+01 2.03061e-07 10100 -9.74856e-04 4.22512e-04 2.68439e-01 9.0e+00 8.00171e-03
7.373e+00 3.04902e-04 10101  1.07452e-02 1.09091e-02 2.10155e-01 1.1e+01 1.71768e-01
7.500e+00 2.72064e-04 10101  9.51254e-03 1.03890e-02 2.10155e-01 1.1e+01 1.66733e-01
7.596e+00 2.49839e-04 10101  8.66705e-03 1.00266e-02 2.10155e-01 1.1e+01 1.63141e-01
7.650e+00 2.38220e-04 10101  8.22117e-03 9.83338e-03 2.10155e-01 1.1e+01 1.61197e-01
7.825e+00 2.04434e-04 10101  6.90758e-03 9.25493e-03 2.10155e-01 1.1e+01 1.55246e-01
8.000e+00 1.75751e-04 10101  5.76827e-03 8.74030e-03 2.10155e-01 1.1e+01 1.49774e-01
8.200e+00 1.48109e-04 10101  4.64074e-03 8.21670e-03 2.10155e-01 1.1e+01 1.44020e-01
8.400e+00 1.24975e-04 10101  3.66450e-03 7.74941e-03 2.10155e-01 1.1e+01 1.38711e-01
8.570e+00 1.08253e-04 10101  2.93584e-03 7.39045e-03 2.10155e-01 1.1e+01 1.34510e-01
8.710e+00 9.62086e-05 10101  2.39678e-03 7.11827e-03 2.10155e-01 1.1e+01 1.31249e-01
8.850e+00 8.55240e-05 10101  1.90656e-03 6.86508e-03 2.10155e-01 1.1e+01 1.28153e-01
9.060e+00 7.17005e-05 10101  1.25156e-03 6.51697e-03 2.10155e-01 1.1e+01 1.23793e-01
9.230e+00 6.21735e-05 10101  7.82855e-04 6.25975e-03 2.10155e-01 1.1e+01 1.20488e-01
9.360e+00 5.57542e-05 10101  4.56825e-04 6.07614e-03 2.10155e-01 1.1e+01 1.18083e-01
9.490e+00 4.99985e-05 10101  1.55750e-04 5.90268e-03 2.10155e-01 1.1e+01 1.15775e-01
9.670e+00 4.29967e-05 10101 -2.24650e-04 5.67737e-03 2.10155e-01 1.1e+01 1.12721e-01
1.600e+01 2.03061e-07 10101 -9.31972e-04 2.95937e-04 2.10155e-01 1.1e+01 8.00171e-03
7.373e+00 3.04902e-04 20000 -4.25782e-03 6.56548e-04 2.28046e-01 1.1e+01 1.71768e-01
7.500e+00 2.72064e-04 20000 -4.13302e-03 6.37304e-04 2.28046e-01 1.1e+01 1.66733e-01
7.596e+00 2.49839e-04 20000 -4.04399e-03 6.23575e-04 2.28046e-01 1.1e+01 1.63141e-01
7.650e+00 2.38220e-04 20000 -3.99579e-03 6.16144e-04 2.28046e-01 1.1e+01 1.61197e-01
7.825e+00 2.04434e-04 20000 -3.84827e-03 5.93395e-04 2.28046e-01 1.1e+01 1.55246e-01
8.000e+00 1.75751e-04 20000 -3.71264e-03 5.72482e-04 2.28046e-01 1.1e+01 1.49774e-01
8.200e+00 1.48109e-04 20000 -3.57001e-03 5.50488e-04 2.28046e-01 1.1e+01 1.44020e-01
8.400e+00 1.24975e-04 20000 -3.43839e-03 5.30193e-04 2.28046e-01 1.1e+01 1.38711e-01
8.570e+00 1.08253e-04 20000 -3.33426e-03 5.14137e-04 2.28046e-01 1.1e+01 1.34510e-01
8.710e+00 9.62086e-05 20000 -3.25343e-03 5.01672e-04 2.28046e-01 1.1e+01 1.31249e-01
8.850e+00 8.55240e-05 20000 -3.17669e-03 4.89840e-04 2.28046e-01 1.1e+01 1.28153e-01
9.060e+00 7.17005e-05 20000 -3.06860e-03 4.73172e-04 2.28046e-01 1.1e+01 1.23793e-01
9.230e+00 6.21735e-05 20000 -2.98668e-03 4.60540e-04 2.28046e-01 1.1e+01 1.20488e-01
9.360e+00 5.57542e-05 20000 -2.92707e-03 4.51349e-04 2.28046e-01 1.1e+01 1.18083e-01
9.490e+00 4.99985e-05 20000 -2.86986e-03 4.42526e-04 2.28046e-01 1.1e+01 1.15775e-01
9.670e+00 4.29967e-05 20000 -2.79416e-03 4.30854e-04 2.28046e-01 1.1e+01 1.12721e-01
1.600e+01 2.03061e-07 20000 -1.98348e-04 3.05849e-05 2.28046e-01 1.1e+01 8.00171e-03
7.373e+00 3.04902e-04 20100 -1.87207e-04 1.00699e-03 1.40257e-01 1.1e+01 1.71768e-01
7.500e+00 2.72064e-04 20100 -1.84138e-04 9.42039e-04 1.40257e-01 1.1e+01 1.66733e-01
7.596e+00 2.49839e-04 20100 -1.81858e-04 8.97320e-04 1.40257e-01 1.1e+01 1.63141e-01
7.650e+00 2.38220e-04 20100 -1.80594e-04 8.73678e-04 1.40257e-01 1.1e+01 1.61197e-01
7.825e+00 2.04434e-04 20100 -1.76587e-04 8.03768e-04 1.40257e-01 1.1e+01 1.55246e-01
8.000e+00 1.75751e-04 20100 -1.72723e-04 7.42792e-04 1.40257e-01 1.1e+01 1.49774e-01
8.200e+00 1.48109e-04 20100 -1.68474e-04 6.82090e-04 1.40257e-01 1.1e+01 1.44020e-01
8.400e+00 1.24975e-04 20100 -1.64384e-04 6.29205e-04 1.40257e-01 1.1e+01 1.38711e-01
8.570e+00 1.08253e-04 20100 -1.61033e-04 5.89505e-04 1.40257e-01 1.1e+01 1.34510e-01
8.710e+00 9.62086e-05 20100 -1.58362e-04 5.59993e-04 1.40257e-01 1.1e+01 1.31249e-01
8.850e+00 8.55240e-05 20100 -1.55769e-04 5.33037e-04 1.40257e-01 1.1e+01 1.28153e-01
9.060e+00 7.17005e-05 20100 -1.52023e-04 4.96820e-04 1.40257e-01 1.1e+01 1.23793e-01
9.230e+00 6.21735e-05 20100 -1.49112e-04 4.70741e-04 1.40257e-01 1.1e+01 1.20488e-01
9.360e+00 5.57542e-05 20100 -1.46953e-04 4.52507e-04 1.40257e-01 1.1e+01 1.18083e-01
9.490e+00 4.99985e-05 20100 -1.44850e-04 4.35590e-04 1.40257e-01 1.1e+01 1.15775e-01
9.670e+00 4.29967e-05 20100 -1.42021e-04 4.14093e-04 1.40257e-01 1.1e+01 1.12721e-01
1.600e+01 2.03061e-07 20100 -1.24948e-05 3.44400e-05 1.40257e-01 1.1e+01 8.00171e-03
7.596e+00 2.49839e-04 20101  2.71864e-03 6.37475e-04 3.86717e-01 1.0e+01 1.63141e-01
7.650e+00 2.38220e-04 20101  2.68624e-03 6.29878e-04 3.86717e-01 1.0e+01 1.61197e-01
7.825e+00 2.04434e-04 20101  2.58707e-03 6.06622e-04 3.86717e-01 1.0e+01 1.55246e-01
8.000e+00 1.75751e-04 20101  2.49589e-03 5.85242e-04 3.86717e-01 1.0e+01 1.49774e-01
8.200e+00 1.48109e-04 20101  2.40000e-03 5.62759e-04 3.86717e-01 1.0e+01 1.44020e-01
8.400e+00 1.24975e-04 20101  2.31152e-03 5.42011e-04 3.86717e-01 1.0e+01 1.38711e-01
8.570e+00 1.08253e-04 20101  2.24152e-03 5.25597e-04 3.86717e-01 1.0e+01 1.34510e-01
8.710e+00 9.62086e-05 20101  2.18717e-03 5.12855e-04 3.86717e-01 1.0e+01 1.31249e-01
8.850e+00 8.55240e-05 20101  2.13559e-03 5.00759e-04 3.86717e-01 1.0e+01 1.28153e-01
9.060e+00 7.17005e-05 20101  2.06292e-03 4.83719e-04 3.86717e-01 1.0e+01 1.23793e-01
9.230e+00 6.21735e-05 20101  2.00785e-03 4.70806e-04 3.86717e-01 1.0e+01 1.20488e-01
9.360e+00 5.57542e-05 20101  1.96778e-03 4.61410e-04 3.86717e-01 1.0e+01 1.18083e-01
9.490e+00 4.99985e-05 20101  1.92931e-03 4.52390e-04 3.86717e-01 1.0e+01 1.15775e-01
9.670e+00 4.29967e-05 20101  1.87842e-03 4.40458e-04 3.86717e-01 1.0e+01 1.12721e-01
1.600e+01 2.03061e-07 20101  1.33343e-04 3.12666e-05 3.86717e-01 1.0e+01 8.00171e-03
7.596e+00 2.49839e-04 20200  9.72620e-03 1.24849e-02 6.17922e-01 9.0e+00 1.63141e-01
7.650e+00 2.38220e-04 20200  9.17748e-03 1.22595e-02 6.17922e-01 9.0e+00 1.61197e-01
7.825e+00 2.04434e-04 20200  7.56258e-03 1.15831e-02 6.17922e-01 9.0e+00 1.55246e-01
8.000e+00 1.75751e-04 20200  6.16427e-03 1.09794e-02 6.17922e-01 9.0e+00 1.49774e-01
8.200e+00 1.48109e-04 20200  4.78296e-03 1.03629e-02 6.17922e-01 9.0e+00 1.44020e-01
8.400e+00 1.24975e-04 20200  3.58944e-03 9.81067e-03 6.17922e-01 9.0e+00 1.38711e-01
8.570e+00 1.08253e-04 20200  2.70039e-03 9.38496e-03 6.17922e-01 9.0e+00 1.34510e-01
8.710e+00 9.62086e-05 20200  2.04382e-03 9.06123e-03 6.17922e-01 9.0e+00 1.31249e-01
8.850e+00 8.55240e-05 20200  1.44772e-03 8.75933e-03 6.17922e-01 9.0e+00 1.28153e-01
9.060e+00 7.17005e-05 20200  6.52919e-04 8.34291e-03 6.17922e-01 9.0e+00 1.23793e-01
9.230e+00 6.21735e-05 20200  8.55671e-05 8.03417e-03 6.17922e-01 9.0e+00 1.20488e-01
9.360e+00 5.57542e-05 20200 -3.08291e-04 7.81319e-03 6.17922e-01 9.0e+00 1.18083e-01
9.490e+00 4.99985e-05 20200 -6.71345e-04 7.60395e-03 6.17922e-01 9.0e+00 1.15775e-01
9.670e+00 4.29967e-05 20200 -1.12902e-03 7.33145e-03 6.17922e-01 9.0e+00 1.12721e-01
1.600e+01 2.03061e-07 20200 -1.23740e-03 4.03672e-04 6.17922e-01 9.0e+00 8.00171e-03
7.825e+00 2.04434e-04 20201 -8.89970e-03 4.93271e-01 4.96746e-01 7.0e+00 1.55246e-01
8.000e+00 1.75751e-04 20201 -3.72690e-03 4.58543e-01 4.96746e-01 7.0e+00 1.49774e-01
8.200e+00 1.48109e-04 20201 -4.67523e-05 4.23812e-01 4.96746e-01 7.0e+00 1.44020e-01
8.400e+00 1.24975e-04 20201  1.89248e-03 3.93344e-01 4.96746e-01 7.0e+00 1.38711e-01
8.570e+00 1.08253e-04 20201  2.52625e-03 3.70288e-01 4.96746e-01 7.0e+00 1.34510e-01
8.710e+00 9.62086e-05 20201  2.51584e-03 3.53013e-01 4.96746e-01 7.0e+00 1.31249e-01
8.850e+00 8.55240e-05 20201  2.13039e-03 3.37108e-01 4.96746e-01 7.0e+00 1.28153e-01
9.060e+00 7.17005e-05 20201  1.01843e-03 3.15506e-01 4.96746e-01 7.0e+00 1.23793e-01
9.230e+00 6.21735e-05 20201 -2.27228e-04 2.99747e-01 4.96746e-01 7.0e+00 1.20488e-01
9.360e+00 5.57542e-05 20201 -1.33152e-03 2.88606e-01 4.96746e-01 7.0e+00 1.18083e-01
9.490e+00 4.99985e-05 20201 -2.53549e-03 2.78167e-01 4.96746e-01 7.0e+00 1.15775e-01
9.670e+00 4.29967e-05 20201 -4.32605e-03 2.64733e-01 4.96746e-01 7.0e+00 1.12721e-01
1.600e+01 2.03061e-07 20201 -1.81944e-02 8.98929e-03 4.96746e-01 7.0e+00 8.00171e-03
7.825e+00 2.04434e-04 30000 -4.25371e-04 1.33694e-02 1.01669e+00 8.0e+00 1.55246e-01
8.000e+00 1.75751e-04 30000  3.03197e-04 1.26748e-02 1.01669e+00 8.0e+00 1.49774e-01
8.200e+00 1.48109e-04 30000  1.01315e-03 1.19653e-02 1.01669e+00 8.0e+00 1.44020e-01
8.400e+00 1.24975e-04 30000  1.61712e-03 1.13296e-02 1.01669e+00 8.0e+00 1.38711e-01
8.570e+00 1.08253e-04 30000  2.06015e-03 1.08395e-02 1.01669e+00 8.0e+00 1.34510e-01
8.710e+00 9.62086e-05 30000  2.38289e-03 1.04667e-02 1.01669e+00 8.0e+00 1.31249e-01
8.850e+00 8.55240e-05 30000  2.67214e-03 1.01190e-02 1.01669e+00 8.0e+00 1.28153e-01
9.060e+00 7.17005e-05 30000  3.05127e-03 9.63931e-03 1.01669e+00 8.0e+00 1.23793e-01
9.230e+00 6.21735e-05 30000  3.31653e-03 9.28358e-03 1.01669e+00 8.0e+00 1.20488e-01
9.360e+00 5.57542e-05 30000  3.49759e-03 9.02894e-03 1.01669e+00 8.0e+00 1.18083e-01
9.490e+00 4.99985e-05 30000  3.66193e-03 8.78779e-03 1.01669e+00 8.0e+00 1.15775e-01
9.670e+00 4.29967e-05 30000  3.86507e-03 8.47368e-03 1.01669e+00 8.0e+00 1.12721e-01
1.600e+01 2.03061e-07 30000  1.00401e-03 4.66914e-04 1.01669e+00 8.0e+00 8.00171e-03
8.000e+00 1.75751e-04 30100  2.05092e-03 1.21231e-03 6.46243e-01 5.0e+00 1.49774e-01
8.200e+00 1.48109e-04 30100  1.97160e-03 1.11453e-03 6.46243e-01 5.0e+00 1.44020e-01
8.400e+00 1.24975e-04 30100  1.89844e-03 1.02888e-03 6.46243e-01 5.0e+00 1.38711e-01
8.570e+00 1.08253e-04 30100  1.84060e-03 9.64258e-04 6.46243e-01 5.0e+00 1.34510e-01
8.710e+00 9.62086e-05 30100  1.79570e-03 9.15999e-04 6.46243e-01 5.0e+00 1.31249e-01
8.850e+00 8.55240e-05 30100  1.75310e-03 8.71734e-04 6.46243e-01 5.0e+00 1.28153e-01
9.060e+00 7.17005e-05 30100  1.69310e-03 8.11941e-04 6.46243e-01 5.0e+00 1.23793e-01
9.230e+00 6.21735e-05 30100  1.64765e-03 7.68626e-04 6.46243e-01 5.0e+00 1.20488e-01
9.360e+00 5.57542e-05 30100  1.61459e-03 7.38192e-04 6.46243e-01 5.0e+00 1.18083e-01
9.490e+00 4.99985e-05 30100  1.58286e-03 7.09837e-04 6.46243e-01 5.0e+00 1.15775e-01
9.670e+00 4.29967e-05 30100  1.54089e-03 6.73617e-04 6.46243e-01 5.0e+00 1.12721e-01
1.600e+01 2.03061e-07 30100  1.08852e-04 4.66448e-05 6.46243e-01 5.0e+00 8.00171e-03
8.570e+00 1.08253e-04 30101  2.80402e-03 2.00997e-03 2.90249e-01 2.0e+00 1.34510e-01
8.710e+00 9.62086e-05 30101  2.73693e-03 1.91275e-03 2.90249e-01 2.0e+00 1.31249e-01
8.850e+00 8.55240e-05 30101  2.67319e-03 1.82378e-03 2.90249e-01 2.0e+00 1.28153e-01
9.060e+00 7.17005e-05 30101  2.58334e-03 1.70394e-03 2.90249e-01 2.0e+00 1.23793e-01
9.230e+00 6.21735e-05 30101  2.51520e-03 1.61738e-03 2.90249e-01 2.0e+00 1.20488e-01
9.360e+00 5.57542e-05 30101  2.46558e-03 1.55671e-03 2.90249e-01 2.0e+00 1.18083e-01
9.490e+00 4.99985e-05 30101  2.41794e-03 1.50030e-03 2.90249e-01 2.0e+00 1.15775e-01
9.670e+00 4.29967e-05 30101  2.35487e-03 1.42841e-03 2.90249e-01 2.0e+00 1.12721e-01
1.600e+01 2.03061e-07 30101  1.68891e-04 1.11021e-04 2.90249e-01 2.0e+00 8.00171e-03


==> anc/lattice/nt12correctedcorrsng.sorted <==
12 7.373e+00 2.73312e+02 1e+00 5.77448e-02 3.91246e-01 1.26018e-03 0e+00 30
12 7.373e+00 2.73312e+02 1e+00 8.62292e-02 5.07136e-01 5.19677e-04 0e+00 30
12 7.373e+00 2.73312e+02 1e+00 1.07477e-01 5.61615e-01 5.18363e-04 0e+00 30
12 7.373e+00 2.73312e+02 1e+00 1.16717e-01 5.81042e-01 2.55800e-04 0e+00 30
12 7.373e+00 2.73312e+02 1e+00 1.33844e-01 6.11357e-01 2.68800e-04 0e+00 30
12 7.596e+00 3.33548e+02 1e+00 4.73166e-02 3.68321e-01 1.12592e-03 0e+00 30
12 7.596e+00 3.33548e+02 1e+00 7.06570e-02 4.74726e-01 3.79215e-04 0e+00 30
12 7.596e+00 3.33548e+02 1e+00 8.80673e-02 5.23850e-01 3.71069e-04 0e+00 30
12 7.596e+00 3.33548e+02 1e+00 9.56388e-02 5.41288e-01 2.31331e-04 0e+00 30
12 7.596e+00 3.33548e+02 1e+00 1.09673e-01 5.68238e-01 2.03767e-04 0e+00 30
12 7.596e+00 3.33548e+02 1e+00 1.21513e-01 5.87680e-01 2.55252e-04 0e+00 30
12 7.596e+00 3.33548e+02 1e+00 1.39362e-01 6.11612e-01 2.61102e-04 0e+00 30
12 7.650e+00 3.49816e+02 1e+00 4.51161e-02 3.63212e-01 1.11263e-03 0e+00 30
12 7.650e+00 3.49816e+02 1e+00 6.73710e-02 4.67625e-01 4.66588e-04 0e+00 30
12 7.650e+00 3.49816e+02 1e+00 8.39717e-02 5.16427e-01 7.42945e-04 0e+00 30
12 7.650e+00 3.49816e+02 1e+00 9.11911e-02 5.33175e-01 5.96581e-04 0e+00 30
12 7.650e+00 3.49816e+02 1e+00 1.04572e-01 5.58958e-01 8.41796e-04 0e+00 30
12 7.650e+00 3.49816e+02 1e+00 1.15862e-01 5.76775e-01 1.10959e-03 0e+00 30
12 7.650e+00 3.49816e+02 1e+00 1.32881e-01 6.00789e-01 1.24812e-03 0e+00 30
12 7.825e+00 4.07629e+02 1e+00 3.87175e-02 3.47953e-01 1.16321e-03 0e+00 30
12 7.825e+00 4.07629e+02 1e+00 5.78160e-02 4.46402e-01 2.52501e-04 0e+00 30
12 7.825e+00 4.07629e+02 1e+00 7.20623e-02 4.91335e-01 2.51036e-04 0e+00 30
12 7.825e+00 4.07629e+02 1e+00 7.82578e-02 5.06889e-01 2.20568e-04 0e+00 30
12 7.825e+00 4.07629e+02 1e+00 8.97411e-02 5.31181e-01 2.00325e-04 0e+00 30
12 7.825e+00 4.07629e+02 1e+00 9.94295e-02 5.48255e-01 2.00148e-04 0e+00 30
12 7.825e+00 4.07629e+02 1e+00 1.14035e-01 5.70305e-01 2.10579e-04 0e+00 30
12 7.825e+00 4.07629e+02 1e+00 1.20150e-01 5.78719e-01 2.90045e-04 0e+00 30
12 7.825e+00 4.07629e+02 1e+00 1.21501e-01 5.80095e-01 2.44431e-04 0e+00 30
12 7.825e+00 4.07629e+02 1e+00 1.27095e-01 5.86849e-01 2.22517e-04 0e+00 30
12 7.825e+00 4.07629e+02 1e+00 1.33702e-01 5.94054e-01 3.30772e-04 0e+00 30
12 8.000e+00 4.74156e+02 1e+00 3.32852e-02 3.34145e-01 1.21341e-03 0e+00 30
12 8.000e+00 4.74156e+02 1e+00 4.97041e-02 4.27349e-01 2.92078e-04 0e+00 30
12 8.000e+00 4.74156e+02 1e+00 6.19515e-02 4.69611e-01 2.77587e-04 0e+00 30
12 8.000e+00 4.74156e+02 1e+00 6.72777e-02 4.84069e-01 2.26886e-04 0e+00 30
12 8.000e+00 4.74156e+02 1e+00 7.71499e-02 5.06601e-01 1.99995e-04 0e+00 30
12 8.000e+00 4.74156e+02 1e+00 8.54790e-02 5.22489e-01 2.14612e-04 0e+00 30
12 8.000e+00 4.74156e+02 1e+00 9.80350e-02 5.42432e-01 2.12839e-04 0e+00 30
12 8.000e+00 4.74156e+02 1e+00 1.03292e-01 5.49920e-01 2.93324e-04 0e+00 30
12 8.000e+00 4.74156e+02 1e+00 1.04453e-01 5.51448e-01 2.64992e-04 0e+00 30
12 8.000e+00 4.74156e+02 1e+00 1.09263e-01 5.57825e-01 2.13248e-04 0e+00 30
12 8.000e+00 4.74156e+02 1e+00 1.14943e-01 5.64136e-01 3.42288e-04 0e+00 30
12 8.000e+00 4.74156e+02 1e+00 1.20564e-01 5.70028e-01 4.59538e-04 0e+00 30
12 8.000e+00 4.74156e+02 1e+00 1.24943e-01 5.74700e-01 1.26691e-04 0e+00 30
12 8.200e+00 5.62650e+02 1e+00 2.80501e-02 3.19891e-01 1.25781e-03 0e+00 30
12 8.200e+00 5.62650e+02 1e+00 4.18866e-02 4.07809e-01 2.79303e-04 0e+00 30
12 8.200e+00 5.62650e+02 1e+00 5.22078e-02 4.47338e-01 2.47418e-04 0e+00 30
12 8.200e+00 5.62650e+02 1e+00 5.66962e-02 4.60791e-01 2.16289e-04 0e+00 30
12 8.200e+00 5.62650e+02 1e+00 6.50157e-02 4.81807e-01 1.93629e-04 0e+00 30
12 8.200e+00 5.62650e+02 1e+00 7.20348e-02 4.96378e-01 1.91993e-04 0e+00 30
12 8.200e+00 5.62650e+02 1e+00 8.26160e-02 5.14878e-01 2.06297e-04 0e+00 30
12 8.200e+00 5.62650e+02 1e+00 8.70461e-02 5.21842e-01 2.89563e-04 0e+00 30
12 8.200e+00 5.62650e+02 1e+00 8.80250e-02 5.22970e-01 2.46071e-04 0e+00 30
12 8.200e+00 5.62650e+02 1e+00 9.20781e-02 5.28608e-01 2.07206e-04 0e+00 30
12 8.200e+00 5.62650e+02 1e+00 9.68646e-02 5.34762e-01 3.06895e-04 0e+00 30
12 8.200e+00 5.62650e+02 1e+00 1.01601e-01 5.40032e-01 3.49373e-04 0e+00 30
12 8.200e+00 5.62650e+02 1e+00 1.05292e-01 5.44238e-01 1.21165e-04 0e+00 30
12 8.400e+00 6.66801e+02 1e+00 2.36688e-02 3.07083e-01 1.28563e-03 0e+00 30
12 8.400e+00 6.66801e+02 1e+00 3.53441e-02 3.90378e-01 2.78422e-04 0e+00 30
12 8.400e+00 6.66801e+02 1e+00 4.40532e-02 4.27671e-01 2.33125e-04 0e+00 30
12 8.400e+00 6.66801e+02 1e+00 4.78405e-02 4.40183e-01 2.07757e-04 0e+00 30
12 8.400e+00 6.66801e+02 1e+00 5.48605e-02 4.59749e-01 1.88854e-04 0e+00 30
12 8.400e+00 6.66801e+02 1e+00 6.07833e-02 4.73468e-01 1.87974e-04 0e+00 30
12 8.400e+00 6.66801e+02 1e+00 6.97118e-02 4.90588e-01 1.83330e-04 0e+00 30
12 8.400e+00 6.66801e+02 1e+00 7.34499e-02 4.96859e-01 2.64727e-04 0e+00 30
12 8.400e+00 6.66801e+02 1e+00 7.42759e-02 4.98023e-01 2.19928e-04 0e+00 30
12 8.400e+00 6.66801e+02 1e+00 7.76959e-02 5.03159e-01 1.92801e-04 0e+00 30
12 8.400e+00 6.66801e+02 1e+00 8.17348e-02 5.08872e-01 2.99546e-04 0e+00 30
12 8.400e+00 6.66801e+02 1e+00 8.57318e-02 5.13661e-01 2.64969e-04 0e+00 30
12 8.400e+00 6.66801e+02 1e+00 8.88460e-02 5.17557e-01 7.28068e-05 0e+00 30
12 8.570e+00 7.69805e+02 1e+00 2.05018e-02 2.97108e-01 1.24679e-03 0e+00 30
12 8.570e+00 7.69805e+02 1e+00 3.06149e-02 3.77009e-01 2.82459e-04 0e+00 30
12 8.570e+00 7.69805e+02 1e+00 3.81586e-02 4.12386e-01 2.64806e-04 0e+00 30
12 8.570e+00 7.69805e+02 1e+00 4.14392e-02 4.24201e-01 2.35712e-04 0e+00 30
12 8.570e+00 7.69805e+02 1e+00 4.75199e-02 4.42778e-01 2.14552e-04 0e+00 30
12 8.570e+00 7.69805e+02 1e+00 5.26502e-02 4.55709e-01 2.32199e-04 0e+00 30
12 8.570e+00 7.69805e+02 1e+00 6.03840e-02 4.71929e-01 2.54704e-04 0e+00 30
12 8.570e+00 7.69805e+02 1e+00 6.36219e-02 4.77949e-01 3.43316e-04 0e+00 30
12 8.570e+00 7.69805e+02 1e+00 6.43374e-02 4.79152e-01 3.28563e-04 0e+00 30
12 8.570e+00 7.69805e+02 1e+00 6.72998e-02 4.84078e-01 2.67346e-04 0e+00 30
12 8.570e+00 7.69805e+02 1e+00 7.07982e-02 4.89282e-01 3.76820e-04 0e+00 30
12 8.570e+00 7.69805e+02 1e+00 7.42604e-02 4.93255e-01 6.11557e-04 0e+00 30
12 8.570e+00 7.69805e+02 1e+00 7.69579e-02 4.97588e-01 2.42538e-04 0e+00 30
12 8.710e+00 8.66173e+02 1e+00 1.82208e-02 2.89453e-01 1.21267e-03 0e+00 30
12 8.710e+00 8.66173e+02 1e+00 2.72087e-02 3.66512e-01 2.69172e-04 0e+00 30
12 8.710e+00 8.66173e+02 1e+00 3.39132e-02 4.00673e-01 2.75794e-04 0e+00 30
12 8.710e+00 8.66173e+02 1e+00 3.68288e-02 4.12202e-01 2.27131e-04 0e+00 30
12 8.710e+00 8.66173e+02 1e+00 4.22330e-02 4.29990e-01 2.03668e-04 0e+00 30
12 8.710e+00 8.66173e+02 1e+00 4.67924e-02 4.42424e-01 2.56913e-04 0e+00 30
12 8.710e+00 8.66173e+02 1e+00 5.36658e-02 4.57747e-01 2.87268e-04 0e+00 30
12 8.710e+00 8.66173e+02 1e+00 5.65435e-02 4.63494e-01 3.38095e-04 0e+00 30
12 8.710e+00 8.66173e+02 1e+00 5.71794e-02 4.64429e-01 2.98871e-04 0e+00 30
12 8.710e+00 8.66173e+02 1e+00 5.98122e-02 4.68979e-01 2.27302e-04 0e+00 30
12 8.710e+00 8.66173e+02 1e+00 6.29214e-02 4.74045e-01 3.47958e-04 0e+00 30
12 8.710e+00 8.66173e+02 1e+00 6.59984e-02 4.79106e-01 4.80504e-04 0e+00 30
12 8.710e+00 8.66173e+02 1e+00 6.83958e-02 4.81638e-01 2.15113e-04 0e+00 30
12 8.850e+00 9.74385e+02 1e+00 1.61972e-02 2.82188e-01 1.17737e-03 0e+00 30
12 8.850e+00 9.74385e+02 1e+00 2.41870e-02 3.56851e-01 2.62470e-04 0e+00 30
12 8.850e+00 9.74385e+02 1e+00 3.01469e-02 3.89919e-01 2.51848e-04 0e+00 30
12 8.850e+00 9.74385e+02 1e+00 3.27387e-02 4.00851e-01 2.11342e-04 0e+00 30
12 8.850e+00 9.74385e+02 1e+00 3.75427e-02 4.18008e-01 1.93795e-04 0e+00 30
12 8.850e+00 9.74385e+02 1e+00 4.15958e-02 4.29810e-01 2.14697e-04 0e+00 30
12 8.850e+00 9.74385e+02 1e+00 4.77058e-02 4.44595e-01 2.27372e-04 0e+00 30
12 8.850e+00 9.74385e+02 1e+00 5.02639e-02 4.49796e-01 3.20019e-04 0e+00 30
12 8.850e+00 9.74385e+02 1e+00 5.08292e-02 4.51100e-01 2.45850e-04 0e+00 30
12 8.850e+00 9.74385e+02 1e+00 5.31696e-02 4.55440e-01 2.45163e-04 0e+00 30
12 8.850e+00 9.74385e+02 1e+00 5.59336e-02 4.60406e-01 3.41305e-04 0e+00 30
12 8.850e+00 9.74385e+02 1e+00 5.86688e-02 4.64154e-01 4.37210e-04 0e+00 30
12 8.850e+00 9.74385e+02 1e+00 6.08000e-02 4.67566e-01 1.74095e-04 0e+00 30
12 9.060e+00 1.16224e+03 1e+00 1.35792e-02 2.72153e-01 1.12326e-03 0e+00 30
12 9.060e+00 1.16224e+03 1e+00 2.02776e-02 3.43278e-01 2.45762e-04 0e+00 30
12 9.060e+00 1.16224e+03 1e+00 2.52742e-02 3.74600e-01 2.15372e-04 0e+00 30
12 9.060e+00 1.16224e+03 1e+00 2.74471e-02 3.85189e-01 1.86589e-04 0e+00 30
12 9.060e+00 1.16224e+03 1e+00 3.14746e-02 4.01266e-01 1.75688e-04 0e+00 30
12 9.060e+00 1.16224e+03 1e+00 3.48726e-02 4.12422e-01 1.77967e-04 0e+00 30
12 9.060e+00 1.16224e+03 1e+00 3.99950e-02 4.26254e-01 1.75971e-04 0e+00 30
12 9.060e+00 1.16224e+03 1e+00 4.21396e-02 4.31188e-01 2.57203e-04 0e+00 30
12 9.060e+00 1.16224e+03 1e+00 4.26135e-02 4.32130e-01 2.14158e-04 0e+00 30
12 9.060e+00 1.16224e+03 1e+00 4.45756e-02 4.36184e-01 1.91636e-04 0e+00 30
12 9.060e+00 1.16224e+03 1e+00 4.68928e-02 4.41039e-01 2.84788e-04 0e+00 30
12 9.060e+00 1.16224e+03 1e+00 4.91860e-02 4.44249e-01 3.07153e-04 0e+00 30
12 9.060e+00 1.16224e+03 1e+00 5.09727e-02 4.47548e-01 8.49453e-05 0e+00 30
12 9.230e+00 1.34033e+03 1e+00 1.17749e-02 2.64635e-01 1.08129e-03 0e+00 30
12 9.230e+00 1.34033e+03 1e+00 1.75833e-02 3.33280e-01 2.39063e-04 0e+00 30
12 9.230e+00 1.34033e+03 1e+00 2.19159e-02 3.63388e-01 2.15216e-04 0e+00 30
12 9.230e+00 1.34033e+03 1e+00 2.38001e-02 3.73406e-01 1.89354e-04 0e+00 30
12 9.230e+00 1.34033e+03 1e+00 2.72925e-02 3.89005e-01 1.71419e-04 0e+00 30
12 9.230e+00 1.34033e+03 1e+00 3.02390e-02 3.99567e-01 1.84144e-04 0e+00 30
12 9.230e+00 1.34033e+03 1e+00 3.46808e-02 4.12734e-01 1.83611e-04 0e+00 30
12 9.230e+00 1.34033e+03 1e+00 3.65405e-02 4.17458e-01 2.67986e-04 0e+00 30
12 9.230e+00 1.34033e+03 1e+00 3.69514e-02 4.18702e-01 2.26565e-04 0e+00 30
12 9.230e+00 1.34033e+03 1e+00 3.86528e-02 4.22345e-01 1.89269e-04 0e+00 30
12 9.230e+00 1.34033e+03 1e+00 4.06621e-02 4.26840e-01 2.89531e-04 0e+00 30
12 9.230e+00 1.34033e+03 1e+00 4.26506e-02 4.30182e-01 3.14972e-04 0e+00 30
12 9.230e+00 1.34033e+03 1e+00 4.41999e-02 4.33193e-01 1.27167e-04 0e+00 30
12 9.360e+00 1.49465e+03 1e+00 1.05592e-02 2.59105e-01 1.05225e-03 0e+00 30
12 9.360e+00 1.49465e+03 1e+00 1.57678e-02 3.25932e-01 2.29971e-04 0e+00 30
12 9.360e+00 1.49465e+03 1e+00 1.96532e-02 3.55199e-01 1.97084e-04 0e+00 30
12 9.360e+00 1.49465e+03 1e+00 2.13428e-02 3.64952e-01 1.76972e-04 0e+00 30
12 9.360e+00 1.49465e+03 1e+00 2.44746e-02 3.79990e-01 1.60511e-04 0e+00 30
12 9.360e+00 1.49465e+03 1e+00 2.71169e-02 3.90241e-01 1.57257e-04 0e+00 30
12 9.360e+00 1.49465e+03 1e+00 3.11001e-02 4.02990e-01 1.63409e-04 0e+00 30
12 9.360e+00 1.49465e+03 1e+00 3.27677e-02 4.07574e-01 2.36598e-04 0e+00 30
12 9.360e+00 1.49465e+03 1e+00 3.31362e-02 4.08582e-01 2.00435e-04 0e+00 30
12 9.360e+00 1.49465e+03 1e+00 3.46620e-02 4.12247e-01 1.70553e-04 0e+00 30
12 9.360e+00 1.49465e+03 1e+00 3.64638e-02 4.16511e-01 2.68432e-04 0e+00 30
12 9.360e+00 1.49465e+03 1e+00 3.82470e-02 4.20131e-01 2.44092e-04 0e+00 30
12 9.360e+00 1.49465e+03 1e+00 3.96363e-02 4.22626e-01 7.98653e-05 0e+00 30
12 9.490e+00 1.66672e+03 1e+00 9.46914e-03 2.53919e-01 1.02731e-03 0e+00 30
12 9.490e+00 1.66672e+03 1e+00 1.41401e-02 3.19099e-01 2.25070e-04 0e+00 30
12 9.490e+00 1.66672e+03 1e+00 1.76243e-02 3.47409e-01 1.94604e-04 0e+00 30
12 9.490e+00 1.66672e+03 1e+00 1.91395e-02 3.57059e-01 1.73721e-04 0e+00 30
12 9.490e+00 1.66672e+03 1e+00 2.19480e-02 3.71615e-01 1.59071e-04 0e+00 30
12 9.490e+00 1.66672e+03 1e+00 2.43175e-02 3.81710e-01 1.60773e-04 0e+00 30
12 9.490e+00 1.66672e+03 1e+00 2.78895e-02 3.93967e-01 1.63795e-04 0e+00 30
12 9.490e+00 1.66672e+03 1e+00 2.93850e-02 3.98461e-01 2.38221e-04 0e+00 30
12 9.490e+00 1.66672e+03 1e+00 2.97155e-02 3.99411e-01 1.90151e-04 0e+00 30
12 9.490e+00 1.66672e+03 1e+00 3.10837e-02 4.02979e-01 1.68634e-04 0e+00 30
12 9.490e+00 1.66672e+03 1e+00 3.26995e-02 4.06996e-01 2.67281e-04 0e+00 30
12 9.490e+00 1.66672e+03 1e+00 3.42986e-02 4.10388e-01 2.48538e-04 0e+00 30
12 9.490e+00 1.66672e+03 1e+00 3.55445e-02 4.12913e-01 8.40547e-05 0e+00 30
12 9.670e+00 1.93813e+03 1e+00 8.14307e-03 2.46984e-01 1.00454e-03 0e+00 30
12 9.670e+00 1.93813e+03 1e+00 1.21599e-02 3.09982e-01 2.20185e-04 0e+00 30
12 9.670e+00 1.93813e+03 1e+00 1.51562e-02 3.37313e-01 1.82986e-04 0e+00 30
12 9.670e+00 1.93813e+03 1e+00 1.64592e-02 3.46540e-01 1.68803e-04 0e+00 30
12 9.670e+00 1.93813e+03 1e+00 1.88744e-02 3.60558e-01 1.57302e-04 0e+00 30
12 9.670e+00 1.93813e+03 1e+00 2.09121e-02 3.70199e-01 1.54248e-04 0e+00 30
12 9.670e+00 1.93813e+03 1e+00 2.39838e-02 3.81942e-01 1.53379e-04 0e+00 30
12 9.670e+00 1.93813e+03 1e+00 2.52699e-02 3.86209e-01 2.34105e-04 0e+00 30
12 9.670e+00 1.93813e+03 1e+00 2.55541e-02 3.87077e-01 1.96441e-04 0e+00 30
12 9.670e+00 1.93813e+03 1e+00 2.67307e-02 3.90513e-01 1.68217e-04 0e+00 30
12 9.670e+00 1.93813e+03 1e+00 2.81203e-02 3.94318e-01 2.55867e-04 0e+00 30
12 9.670e+00 1.93813e+03 1e+00 2.94954e-02 3.97589e-01 2.24591e-04 0e+00 30
12 9.670e+00 1.93813e+03 1e+00 3.05668e-02 4.00049e-01 6.16284e-05 0e+00 30


==> anc/lattice/nt12simullatminusweak3loopus_improved_1_4corrsng.sorted <==
12 8.710e+00 1.93813e+03 1e+00 0.00000e+00  2.93178e-02  1.13128e-02 17 1.1638e-01 8.14307e-03 3.01469e-02 1.77609e-01 2.17614e-01 7.95780e-04
12 8.400e+00 1.93813e+03 1e+00 0.00000e+00  2.64646e-02  2.33023e-02 21 1.1640e-01 8.14307e-03 3.53441e-02 1.51953e-01 1.80891e-01 8.20679e-04
12 8.400e+00 1.93813e+03 1e+00 0.00000e+00  2.60514e-02  2.33315e-02 24 1.1641e-01 8.14307e-03 4.14392e-02 1.43584e-01 1.67088e-01 7.98357e-04
12 8.200e+00 1.93813e+03 1e+00 0.00000e+00  2.66576e-02  2.87023e-02 26 1.1645e-01 8.14307e-03 4.40532e-02 1.56132e-01 1.78496e-01 7.95732e-04
12 8.000e+00 1.93813e+03 1e+00 0.00000e+00  2.59527e-02  3.13686e-02 28 1.1646e-01 8.14307e-03 4.97041e-02 1.48667e-01 1.67791e-01 7.63885e-04
12 8.000e+00 1.93813e+03 1e+00 0.00000e+00  2.80580e-02  3.08454e-02 30 1.1651e-01 8.14307e-03 5.66962e-02 1.58529e-01 1.79416e-01 7.38488e-04
12 7.825e+00 1.93813e+03 1e+00 0.00000e+00  2.85688e-02  3.32044e-02 32 1.1654e-01 8.14307e-03 6.19515e-02 1.65371e-01 1.86517e-01 7.13048e-04
12 7.825e+00 1.93813e+03 1e+00 0.00000e+00  2.94270e-02  3.28802e-02 33 1.1656e-01 8.14307e-03 6.72777e-02 1.73902e-01 1.93121e-01 6.98489e-04
12 7.596e+00 1.93813e+03 1e+00 0.00000e+00  3.12303e-02  3.35054e-02 37 1.1663e-01 8.14307e-03 7.82578e-02 1.87992e-01 2.15357e-01 6.33457e-04
12 7.596e+00 1.93813e+03 1e+00 0.00000e+00  3.19438e-02  3.30241e-02 38 1.1665e-01 8.14307e-03 8.39717e-02 2.13106e-01 2.35558e-01 6.38210e-04
12 7.373e+00 1.93813e+03 1e+00 0.00000e+00  3.18126e-02  3.34464e-02 41 1.1667e-01 8.14307e-03 9.11911e-02 2.20901e-01 2.47174e-01 6.28706e-04
12 7.373e+00 1.93813e+03 1e+00 0.00000e+00  3.29202e-02  3.29184e-02 43 1.1670e-01 8.14307e-03 1.07477e-01 2.38415e-01 2.66464e-01 6.00206e-04


==> anc/lattice/nt12vmftzero <==
12 7.596e+00 3.33548e+02 1e+00 7.99917e-02 1.50951e-02 3.92344e-04 0e+00 10000
12 7.596e+00 3.33548e+02 1e+00 1.19450e-01 1.65963e-02 1.06956e-03 0e+00 10100
12 7.596e+00 3.33548e+02 1e+00 1.48883e-01 1.24063e-02 2.70666e-03 0e+00 10101
12 7.596e+00 3.33548e+02 1e+00 1.61684e-01 1.09510e-02 1.85851e-03 0e+00 20000
12 7.596e+00 3.33548e+02 1e+00 1.85409e-01 9.82052e-03 1.63849e-03 0e+00 20100
12 7.596e+00 3.33548e+02 1e+00 2.05425e-01 4.71095e-03 3.62082e-03 0e+00 20101
12 7.596e+00 3.33548e+02 1e+00 2.35600e-01 1.23539e-02 3.38261e-03 0e+00 20200
12 7.825e+00 4.07629e+02 1e+00 7.99917e-02 1.76182e-02 2.46468e-04 0e+00 10000
12 7.825e+00 4.07629e+02 1e+00 1.19450e-01 1.82969e-02 7.62918e-04 0e+00 10100
12 7.825e+00 4.07629e+02 1e+00 1.48883e-01 1.91150e-02 1.90439e-03 0e+00 10101
12 7.825e+00 4.07629e+02 1e+00 1.61683e-01 1.43965e-02 1.46054e-03 0e+00 20000
12 7.825e+00 4.07629e+02 1e+00 1.85408e-01 1.27898e-02 1.62539e-03 0e+00 20100
12 7.825e+00 4.07629e+02 1e+00 2.05425e-01 1.41988e-02 2.43243e-03 0e+00 20101
12 7.825e+00 4.07629e+02 1e+00 2.35600e-01 8.60674e-03 2.83152e-03 0e+00 20200
12 7.825e+00 4.07629e+02 1e+00 2.48234e-01 1.54350e-02 3.01057e-03 0e+00 30000
12 7.825e+00 4.07629e+02 1e+00 2.51025e-01 9.96672e-03 2.88349e-03 0e+00 20201
12 7.825e+00 4.07629e+02 1e+00 2.62583e-01 1.07697e-02 2.66506e-03 0e+00 30100
12 7.825e+00 4.07629e+02 1e+00 2.76233e-01 1.58728e-02 4.13787e-03 0e+00 30101
12 8.000e+00 4.74156e+02 1e+00 7.99917e-02 1.82312e-02 2.64638e-04 0e+00 10000
12 8.000e+00 4.74156e+02 1e+00 1.19450e-01 1.97241e-02 8.75694e-04 0e+00 10100
12 8.000e+00 4.74156e+02 1e+00 1.48883e-01 1.88529e-02 2.07326e-03 0e+00 10101
12 8.000e+00 4.74156e+02 1e+00 1.61683e-01 1.56353e-02 1.21239e-03 0e+00 20000
12 8.000e+00 4.74156e+02 1e+00 1.85408e-01 1.49304e-02 1.42879e-03 0e+00 20100
12 8.000e+00 4.74156e+02 1e+00 2.05425e-01 1.56760e-02 2.09661e-03 0e+00 20101
12 8.000e+00 4.74156e+02 1e+00 2.35600e-01 1.64706e-02 3.28416e-03 0e+00 20200
12 8.000e+00 4.74156e+02 1e+00 2.48234e-01 2.00667e-02 2.02226e-03 0e+00 30000
12 8.000e+00 4.74156e+02 1e+00 2.51024e-01 1.56135e-02 2.81684e-03 0e+00 20201
12 8.000e+00 4.74156e+02 1e+00 2.62583e-01 1.43249e-02 1.95558e-03 0e+00 30100
12 8.000e+00 4.74156e+02 1e+00 2.76234e-01 1.95174e-02 3.29629e-03 0e+00 30101
12 8.000e+00 4.74156e+02 1e+00 2.89742e-01 2.37295e-02 5.62827e-03 0e+00 20202
12 8.000e+00 4.74156e+02 1e+00 3.00266e-01 2.11810e-02 2.60702e-03 0e+00 30200
12 8.000e+00 4.74156e+02 1e+00 3.12082e-01 2.33587e-02 2.98756e-03 0e+00 30201
12 8.000e+00 4.74156e+02 1e+00 3.32716e-01 3.29598e-02 4.90954e-03 0e+00 40000
12 8.200e+00 5.62650e+02 1e+00 7.99919e-02 1.97957e-02 2.20532e-04 0e+00 10000
12 8.200e+00 5.62650e+02 1e+00 1.19450e-01 2.18757e-02 6.77205e-04 0e+00 10100
12 8.200e+00 5.62650e+02 1e+00 1.48884e-01 2.34315e-02 1.46523e-03 0e+00 10101
12 8.200e+00 5.62650e+02 1e+00 1.61684e-01 1.69398e-02 1.19715e-03 0e+00 20000
12 8.200e+00 5.62650e+02 1e+00 1.85409e-01 1.80082e-02 9.84399e-04 0e+00 20100
12 8.200e+00 5.62650e+02 1e+00 2.05425e-01 1.79913e-02 1.39374e-03 0e+00 20101
12 8.200e+00 5.62650e+02 1e+00 2.35600e-01 1.66369e-02 2.26031e-03 0e+00 20200
12 8.200e+00 5.62650e+02 1e+00 2.48234e-01 1.56739e-02 2.44068e-03 0e+00 30000
12 8.200e+00 5.62650e+02 1e+00 2.51025e-01 1.54173e-02 2.33367e-03 0e+00 20201
12 8.200e+00 5.62650e+02 1e+00 2.62584e-01 1.81324e-02 1.60082e-03 0e+00 30100
12 8.200e+00 5.62650e+02 1e+00 2.76234e-01 2.17914e-02 2.39697e-03 0e+00 30101
12 8.200e+00 5.62650e+02 1e+00 2.89741e-01 2.04111e-02 4.04597e-03 0e+00 20202
12 8.200e+00 5.62650e+02 1e+00 3.00267e-01 1.66629e-02 2.18661e-03 0e+00 30200
12 8.200e+00 5.62650e+02 1e+00 3.12084e-01 1.97433e-02 2.40410e-03 0e+00 30201
12 8.200e+00 5.62650e+02 1e+00 3.32717e-01 2.16283e-02 3.73922e-03 0e+00 40000
12 8.200e+00 5.62650e+02 1e+00 3.43083e-01 2.55091e-02 2.62736e-03 0e+00 40100
12 8.200e+00 5.62650e+02 1e+00 3.44127e-01 1.93651e-02 3.70487e-03 0e+00 30202
12 8.200e+00 5.62650e+02 1e+00 3.53244e-01 2.53106e-02 3.72924e-03 0e+00 40101
12 8.200e+00 5.62650e+02 1e+00 3.53517e-01 2.97186e-02 3.94780e-03 0e+00 30300
12 8.200e+00 5.62650e+02 1e+00 3.63208e-01 2.89260e-02 3.58735e-03 0e+00 30301
12 8.200e+00 5.62650e+02 1e+00 3.72202e-01 3.62133e-02 2.86735e-03 0e+00 40200
12 8.200e+00 5.62650e+02 1e+00 3.81550e-01 4.00169e-02 2.72059e-03 0e+00 40201
12 8.200e+00 5.62650e+02 1e+00 3.90950e-01 3.76051e-02 4.37133e-03 0e+00 30302
12 8.400e+00 6.66801e+02 1e+00 7.99917e-02 1.92271e-02 2.70798e-04 0e+00 10000
12 8.400e+00 6.66801e+02 1e+00 1.19450e-01 2.19472e-02 4.89220e-04 0e+00 10100
12 8.400e+00 6.66801e+02 1e+00 1.48883e-01 2.02267e-02 1.29353e-03 0e+00 10101
12 8.400e+00 6.66801e+02 1e+00 1.61683e-01 1.74606e-02 7.97953e-04 0e+00 20000
12 8.400e+00 6.66801e+02 1e+00 1.85408e-01 1.72305e-02 8.30949e-04 0e+00 20100
12 8.400e+00 6.66801e+02 1e+00 2.05425e-01 1.55801e-02 1.33844e-03 0e+00 20101
12 8.400e+00 6.66801e+02 1e+00 2.35600e-01 1.62133e-02 1.22535e-03 0e+00 20200
12 8.400e+00 6.66801e+02 1e+00 2.48233e-01 1.62006e-02 1.49905e-03 0e+00 30000
12 8.400e+00 6.66801e+02 1e+00 2.51025e-01 1.53824e-02 1.76933e-03 0e+00 20201
12 8.400e+00 6.66801e+02 1e+00 2.62583e-01 1.46653e-02 1.56763e-03 0e+00 30100
12 8.400e+00 6.66801e+02 1e+00 2.76233e-01 1.30144e-02 1.79475e-03 0e+00 30101
12 8.400e+00 6.66801e+02 1e+00 2.89741e-01 2.19149e-02 2.13381e-03 0e+00 20202
12 8.400e+00 6.66801e+02 1e+00 3.00266e-01 1.54492e-02 1.64315e-03 0e+00 30200
12 8.400e+00 6.66801e+02 1e+00 3.12083e-01 2.08683e-02 1.88702e-03 0e+00 30201
12 8.400e+00 6.66801e+02 1e+00 3.32716e-01 2.84790e-02 3.16401e-03 0e+00 40000
12 8.400e+00 6.66801e+02 1e+00 3.43083e-01 2.44551e-02 2.05471e-03 0e+00 40100
12 8.400e+00 6.66801e+02 1e+00 3.44124e-01 2.59367e-02 2.55560e-03 0e+00 30202
12 8.400e+00 6.66801e+02 1e+00 3.53242e-01 3.00547e-02 1.95057e-03 0e+00 40101
12 8.400e+00 6.66801e+02 1e+00 3.53516e-01 2.51987e-02 2.68261e-03 0e+00 30300
12 8.400e+00 6.66801e+02 1e+00 3.63208e-01 2.69359e-02 2.19221e-03 0e+00 30301
12 8.400e+00 6.66801e+02 1e+00 3.72198e-01 3.12297e-02 2.03305e-03 0e+00 40200
12 8.400e+00 6.66801e+02 1e+00 3.81550e-01 3.26050e-02 2.28860e-03 0e+00 40201
12 8.400e+00 6.66801e+02 1e+00 3.90948e-01 3.74561e-02 3.39116e-03 0e+00 30302
12 8.400e+00 6.66801e+02 1e+00 4.08025e-01 3.82034e-02 3.13187e-03 0e+00 40202
12 8.400e+00 6.66801e+02 1e+00 4.16116e-01 4.41829e-02 3.09106e-03 0e+00 40300
12 8.400e+00 6.66801e+02 1e+00 4.24917e-01 4.81365e-02 2.22120e-03 0e+00 40301
12 8.400e+00 6.66801e+02 1e+00 4.33014e-01 5.01562e-02 4.51221e-03 0e+00 30303
12 8.400e+00 6.66801e+02 1e+00 4.48767e-01 5.51066e-02 2.26505e-03 0e+00 40302
12 8.400e+00 6.66801e+02 1e+00 4.56432e-01 6.09424e-02 2.80585e-03 0e+00 50201
12 8.400e+00 6.66801e+02 1e+00 4.71407e-01 6.70942e-02 4.04566e-03 0e+00 40400


==> anc/lattice/nt12weak3loopus1_12correctionscorrsng <==
9.670e+00 4.29967e-05 10000 -1.78012e-02 3.13476e-03 1.1645e-01 4.5e-04 1 1.12724e-01
9.670e+00 4.29967e-05 10100 -5.28901e-03 2.66996e-03 1.1645e-01 4.5e-04 1 1.12724e-01
9.670e+00 4.29967e-05 10101  1.02104e-03 2.32238e-03 1.1645e-01 4.5e-04 1 1.12724e-01
9.670e+00 4.29967e-05 20000 -2.28350e-03 2.16593e-03 1.1645e-01 4.5e-04 1 1.12724e-01
9.670e+00 4.29967e-05 20100 -3.41846e-04 1.93766e-03 1.1645e-01 4.5e-04 1 1.12724e-01
9.670e+00 4.29967e-05 20101  8.50491e-04 1.81441e-03 1.1645e-01 4.5e-04 1 1.12724e-01
9.670e+00 4.29967e-05 20200 -3.78465e-04 1.71986e-03 1.1645e-01 4.5e-04 1 1.12724e-01
9.670e+00 4.29967e-05 20201  2.25096e-04 1.81652e-03 1.1645e-01 4.5e-04 1 1.12724e-01
9.670e+00 4.29967e-05 20202 -4.21541e-04 2.12940e-03 1.1645e-01 4.5e-04 1 1.12724e-01
9.670e+00 4.29967e-05 30000  5.83959e-04 1.81709e-03 1.1645e-01 4.5e-04 1 1.12724e-01
9.670e+00 4.29967e-05 30100 -3.68029e-04 1.77344e-03 1.1645e-01 4.5e-04 1 1.12724e-01
9.670e+00 4.29967e-05 30101  3.31869e-05 1.89895e-03 1.1645e-01 4.5e-04 1 1.12724e-01
9.670e+00 4.29967e-05 30200  7.52687e-05 2.08700e-03 1.1645e-01 4.5e-04 1 1.12724e-01
9.670e+00 4.29967e-05 30201  5.37870e-05 2.35329e-03 1.1645e-01 4.5e-04 1 1.12724e-01
9.670e+00 4.29967e-05 40000  1.65380e-03 2.67887e-03 1.1645e-01 4.5e-04 1 1.12724e-01
9.490e+00 4.99985e-05 10000 -1.89998e-02 3.39556e-03 1.1675e-01 4.5e-04 1 1.15772e-01
9.490e+00 4.99985e-05 10100 -6.19796e-03 2.94228e-03 1.1675e-01 4.5e-04 1 1.15772e-01
9.490e+00 4.99985e-05 10101  5.34868e-04 2.62135e-03 1.1675e-01 4.5e-04 1 1.15772e-01
9.490e+00 4.99985e-05 20000 -3.03535e-03 2.44222e-03 1.1675e-01 4.5e-04 1 1.15772e-01
9.490e+00 4.99985e-05 20100 -2.27535e-04 2.20214e-03 1.1675e-01 4.5e-04 1 1.15772e-01
9.490e+00 4.99985e-05 20101  7.82469e-04 2.10125e-03 1.1675e-01 4.5e-04 1 1.15772e-01
9.490e+00 4.99985e-05 20200 -9.24638e-05 2.04447e-03 1.1675e-01 4.5e-04 1 1.15772e-01
9.490e+00 4.99985e-05 20201  7.07990e-05 2.00242e-03 1.1675e-01 4.5e-04 1 1.15772e-01
9.490e+00 4.99985e-05 20202  1.09548e-04 2.68408e-03 1.1675e-01 4.5e-04 1 1.15772e-01
9.490e+00 4.99985e-05 30000  7.08268e-04 2.10492e-03 1.1675e-01 4.5e-04 1 1.15772e-01
9.490e+00 4.99985e-05 30100 -4.59456e-04 2.03886e-03 1.1675e-01 4.5e-04 1 1.15772e-01
9.490e+00 4.99985e-05 30101 -1.69759e-04 2.32773e-03 1.1675e-01 4.5e-04 1 1.15772e-01
9.490e+00 4.99985e-05 30200  1.03663e-03 2.47061e-03 1.1675e-01 4.5e-04 1 1.15772e-01
9.490e+00 4.99985e-05 30201  3.09234e-04 2.62423e-03 1.1675e-01 4.5e-04 1 1.15772e-01
9.490e+00 4.99985e-05 40000  1.09920e-03 3.12908e-03 1.1675e-01 4.5e-04 1 1.15772e-01
9.360e+00 5.57542e-05 10000 -1.83933e-02 1.71035e-03 1.1660e-01 1.0e-04 1 1.18079e-01
9.360e+00 5.57542e-05 10100 -5.54952e-03 1.68967e-03 1.1660e-01 1.0e-04 1 1.18079e-01
9.360e+00 5.57542e-05 10101 -9.36595e-05 1.71288e-03 1.1660e-01 1.0e-04 1 1.18079e-01
9.360e+00 5.57542e-05 20000 -3.11658e-03 1.67417e-03 1.1660e-01 1.0e-04 1 1.18079e-01
9.360e+00 5.57542e-05 20100 -8.73732e-04 1.65659e-03 1.1660e-01 1.0e-04 1 1.18079e-01
9.360e+00 5.57542e-05 20101  1.53617e-03 1.68806e-03 1.1660e-01 1.0e-04 1 1.18079e-01
9.360e+00 5.57542e-05 20200 -3.78861e-04 1.76495e-03 1.1660e-01 1.0e-04 1 1.18079e-01
9.360e+00 5.57542e-05 20201  1.68525e-05 1.80535e-03 1.1660e-01 1.0e-04 1 1.18079e-01
9.360e+00 5.57542e-05 20202 -1.98498e-03 2.16998e-03 1.1660e-01 1.0e-04 1 1.18079e-01
9.360e+00 5.57542e-05 30000  8.74377e-04 1.77931e-03 1.1660e-01 1.0e-04 1 1.18079e-01
9.360e+00 5.57542e-05 30100 -2.53617e-04 1.72061e-03 1.1660e-01 1.0e-04 1 1.18079e-01
9.360e+00 5.57542e-05 30101 -1.30084e-03 1.92665e-03 1.1660e-01 1.0e-04 1 1.18079e-01
9.360e+00 5.57542e-05 30200  1.70626e-04 1.87257e-03 1.1660e-01 1.0e-04 1 1.18079e-01
9.360e+00 5.57542e-05 30201 -2.80017e-04 1.93755e-03 1.1660e-01 1.0e-04 1 1.18079e-01
9.360e+00 5.57542e-05 40000 -9.95889e-04 2.10962e-03 1.1660e-01 1.0e-04 1 1.18079e-01
9.230e+00 6.21735e-05 10000 -1.82202e-02 2.19207e-03 1.1660e-01 1.0e-04 1 1.20489e-01
9.230e+00 6.21735e-05 10100 -5.21359e-03 2.19243e-03 1.1660e-01 1.0e-04 1 1.20489e-01
9.230e+00 6.21735e-05 10101  9.36173e-04 2.25360e-03 1.1660e-01 1.0e-04 1 1.20489e-01
9.230e+00 6.21735e-05 20000 -2.36083e-03 2.20147e-03 1.1660e-01 1.0e-04 1 1.20489e-01
9.230e+00 6.21735e-05 20100 -6.77224e-04 2.18827e-03 1.1660e-01 1.0e-04 1 1.20489e-01
9.230e+00 6.21735e-05 20101  1.82906e-03 2.30111e-03 1.1660e-01 1.0e-04 1 1.20489e-01
9.230e+00 6.21735e-05 20200  1.26115e-04 2.34593e-03 1.1660e-01 1.0e-04 1 1.20489e-01
9.230e+00 6.21735e-05 20201 -1.24168e-03 2.45369e-03 1.1660e-01 1.0e-04 1 1.20489e-01
9.230e+00 6.21735e-05 20202  2.16878e-03 3.30492e-03 1.1660e-01 1.0e-04 1 1.20489e-01
9.230e+00 6.21735e-05 30000  1.60167e-03 2.50366e-03 1.1660e-01 1.0e-04 1 1.20489e-01
9.230e+00 6.21735e-05 30100  8.35689e-05 2.32697e-03 1.1660e-01 1.0e-04 1 1.20489e-01
9.230e+00 6.21735e-05 30101 -1.65586e-03 2.55899e-03 1.1660e-01 1.0e-04 1 1.20489e-01
9.230e+00 6.21735e-05 30200 -4.03954e-04 2.57297e-03 1.1660e-01 1.0e-04 1 1.20489e-01
9.230e+00 6.21735e-05 30201  7.22798e-04 2.60666e-03 1.1660e-01 1.0e-04 1 1.20489e-01
9.230e+00 6.21735e-05 40000  1.44146e-03 2.85560e-03 1.1660e-01 1.0e-04 1 1.20489e-01
9.060e+00 7.17005e-05 10000 -1.75943e-02 1.57438e-03 1.1660e-01 1.0e-04 1 1.23796e-01
9.060e+00 7.17005e-05 10100 -4.55015e-03 1.54028e-03 1.1660e-01 1.0e-04 1 1.23796e-01
9.060e+00 7.17005e-05 10101  1.05401e-03 1.58163e-03 1.1660e-01 1.0e-04 1 1.23796e-01
9.060e+00 7.17005e-05 20000 -3.33856e-03 1.50013e-03 1.1660e-01 1.0e-04 1 1.23796e-01
9.060e+00 7.17005e-05 20100 -4.55897e-04 1.51428e-03 1.1660e-01 1.0e-04 1 1.23796e-01
9.060e+00 7.17005e-05 20101  1.15216e-03 1.58888e-03 1.1660e-01 1.0e-04 1 1.23796e-01
9.060e+00 7.17005e-05 20200 -8.53408e-04 1.62075e-03 1.1660e-01 1.0e-04 1 1.23796e-01
9.060e+00 7.17005e-05 20201  1.10238e-03 1.66011e-03 1.1660e-01 1.0e-04 1 1.23796e-01
9.060e+00 7.17005e-05 20202  4.73604e-03 2.67161e-03 1.1660e-01 1.0e-04 1 1.23796e-01
9.060e+00 7.17005e-05 30000  6.96439e-04 1.69351e-03 1.1660e-01 1.0e-04 1 1.23796e-01
9.060e+00 7.17005e-05 30100  5.22431e-04 1.66735e-03 1.1660e-01 1.0e-04 1 1.23796e-01
9.060e+00 7.17005e-05 30101 -2.66769e-03 1.79112e-03 1.1660e-01 1.0e-04 1 1.23796e-01
9.060e+00 7.17005e-05 30200  3.98504e-04 1.73141e-03 1.1660e-01 1.0e-04 1 1.23796e-01
9.060e+00 7.17005e-05 30201  3.08236e-03 1.77033e-03 1.1660e-01 1.0e-04 1 1.23796e-01
9.060e+00 7.17005e-05 40000  2.43902e-03 2.24487e-03 1.1660e-01 1.0e-04 1 1.23796e-01
8.850e+00 8.55240e-05 10000 -1.81894e-02 3.52319e-03 1.1690e-01 4.0e-04 1 1.28158e-01
8.850e+00 8.55240e-05 10100 -5.03565e-03 3.06635e-03 1.1690e-01 4.0e-04 1 1.28158e-01
8.850e+00 8.55240e-05 10101  7.46563e-04 2.79039e-03 1.1690e-01 4.0e-04 1 1.28158e-01
8.850e+00 8.55240e-05 20000 -2.91869e-03 2.55302e-03 1.1690e-01 4.0e-04 1 1.28158e-01
8.850e+00 8.55240e-05 20100 -3.99598e-04 2.30126e-03 1.1690e-01 4.0e-04 1 1.28158e-01
8.850e+00 8.55240e-05 20101  1.88780e-03 2.30697e-03 1.1690e-01 4.0e-04 1 1.28158e-01
8.850e+00 8.55240e-05 20200 -4.29987e-04 2.39684e-03 1.1690e-01 4.0e-04 1 1.28158e-01
8.850e+00 8.55240e-05 20201 -1.46078e-04 2.39002e-03 1.1690e-01 4.0e-04 1 1.28158e-01
8.850e+00 8.55240e-05 20202  3.37496e-03 4.52800e-03 1.1690e-01 4.0e-04 1 1.28158e-01
8.850e+00 8.55240e-05 30000  1.87196e-03 2.70000e-03 1.1690e-01 4.0e-04 1 1.28158e-01
8.850e+00 8.55240e-05 30100 -8.98778e-04 2.64614e-03 1.1690e-01 4.0e-04 1 1.28158e-01
8.850e+00 8.55240e-05 30101 -1.79350e-03 3.01994e-03 1.1690e-01 4.0e-04 1 1.28158e-01
8.850e+00 8.55240e-05 30200 -2.72147e-05 3.24754e-03 1.1690e-01 4.0e-04 1 1.28158e-01
8.850e+00 8.55240e-05 30201  1.81345e-03 3.60680e-03 1.1690e-01 4.0e-04 1 1.28158e-01
8.850e+00 8.55240e-05 40000  7.44659e-05 4.31098e-03 1.1690e-01 4.0e-04 1 1.28158e-01
8.710e+00 9.62086e-05 10000 -1.70519e-02 4.71147e-03 1.1675e-01 5.5e-04 1 1.31253e-01
8.710e+00 9.62086e-05 10100 -3.69046e-03 3.98945e-03 1.1675e-01 5.5e-04 1 1.31253e-01
8.710e+00 9.62086e-05 10101  2.48296e-03 3.48196e-03 1.1675e-01 5.5e-04 1 1.31253e-01
8.710e+00 9.62086e-05 20000 -2.61510e-03 3.11152e-03 1.1675e-01 5.5e-04 1 1.31253e-01
8.710e+00 9.62086e-05 20100  1.17182e-04 2.61750e-03 1.1675e-01 5.5e-04 1 1.31253e-01
8.710e+00 9.62086e-05 20101  1.16209e-03 2.60357e-03 1.1675e-01 5.5e-04 1 1.31253e-01
8.710e+00 9.62086e-05 20200 -5.18371e-04 2.75464e-03 1.1675e-01 5.5e-04 1 1.31253e-01
8.710e+00 9.62086e-05 20201  7.13740e-04 2.79277e-03 1.1675e-01 5.5e-04 1 1.31253e-01
8.710e+00 9.62086e-05 20202 -5.34402e-03 5.10737e-03 1.1675e-01 5.5e-04 1 1.31253e-01
8.710e+00 9.62086e-05 30000 -8.88614e-04 2.80950e-03 1.1675e-01 5.5e-04 1 1.31253e-01
8.710e+00 9.62086e-05 30100 -1.81714e-04 2.56574e-03 1.1675e-01 5.5e-04 1 1.31253e-01
8.710e+00 9.62086e-05 30101  2.34045e-04 3.21983e-03 1.1675e-01 5.5e-04 1 1.31253e-01
8.710e+00 9.62086e-05 30200  1.30983e-03 3.95335e-03 1.1675e-01 5.5e-04 1 1.31253e-01
8.710e+00 9.62086e-05 30201  3.32248e-03 4.33362e-03 1.1675e-01 5.5e-04 1 1.31253e-01
8.710e+00 9.62086e-05 40000  2.88189e-03 5.10163e-03 1.1675e-01 5.5e-04 1 1.31253e-01
8.570e+00 1.08253e-04 10000 -1.91880e-02 3.06997e-03 1.1710e-01 3.0e-04 1 1.34507e-01
8.570e+00 1.08253e-04 10100 -6.06149e-03 2.75301e-03 1.1710e-01 3.0e-04 1 1.34507e-01
8.570e+00 1.08253e-04 10101  1.34865e-03 2.57232e-03 1.1710e-01 3.0e-04 1 1.34507e-01
8.570e+00 1.08253e-04 20000 -3.09023e-03 2.41192e-03 1.1710e-01 3.0e-04 1 1.34507e-01
8.570e+00 1.08253e-04 20100  1.31857e-04 2.22802e-03 1.1710e-01 3.0e-04 1 1.34507e-01
8.570e+00 1.08253e-04 20101  2.12311e-03 2.27665e-03 1.1710e-01 3.0e-04 1 1.34507e-01
8.570e+00 1.08253e-04 20200 -2.82511e-04 2.48351e-03 1.1710e-01 3.0e-04 1 1.34507e-01
8.570e+00 1.08253e-04 20201 -2.60363e-04 2.95790e-03 1.1710e-01 3.0e-04 1 1.34507e-01
8.570e+00 1.08253e-04 20202  7.80523e-03 6.10240e-03 1.1710e-01 3.0e-04 1 1.34507e-01
8.570e+00 1.08253e-04 30000 -1.07316e-04 2.78210e-03 1.1710e-01 3.0e-04 1 1.34507e-01
8.570e+00 1.08253e-04 30100 -2.21702e-03 2.72124e-03 1.1710e-01 3.0e-04 1 1.34507e-01
8.570e+00 1.08253e-04 30101 -3.57954e-04 3.25386e-03 1.1710e-01 3.0e-04 1 1.34507e-01
8.570e+00 1.08253e-04 30200 -1.74119e-03 3.59758e-03 1.1710e-01 3.0e-04 1 1.34507e-01
8.570e+00 1.08253e-04 30201  4.71834e-03 3.77109e-03 1.1710e-01 3.0e-04 1 1.34507e-01
8.570e+00 1.08253e-04 40000  2.42229e-03 4.50278e-03 1.1710e-01 3.0e-04 1 1.34507e-01
8.400e+00 1.24975e-04 10000 -1.71676e-02 1.12727e-03 1.1690e-01 1.0e-04 1 1.38702e-01
8.400e+00 1.24975e-04 10100 -3.84536e-03 1.02691e-03 1.1690e-01 1.0e-04 1 1.38702e-01
8.400e+00 1.24975e-04 10101  2.34405e-03 9.84945e-04 1.1690e-01 1.0e-04 1 1.38702e-01
8.400e+00 1.24975e-04 20000 -3.34986e-03 8.94228e-04 1.1690e-01 1.0e-04 1 1.38702e-01
8.400e+00 1.24975e-04 20100 -2.58512e-04 8.28979e-04 1.1690e-01 1.0e-04 1 1.38702e-01
8.400e+00 1.24975e-04 20101  1.12405e-03 9.02076e-04 1.1690e-01 1.0e-04 1 1.38702e-01
8.400e+00 1.24975e-04 20200 -1.11134e-03 9.22661e-04 1.1690e-01 1.0e-04 1 1.38702e-01
8.400e+00 1.24975e-04 20201  7.76004e-04 9.07756e-04 1.1690e-01 1.0e-04 1 1.38702e-01
8.400e+00 1.24975e-04 20202  3.89219e-03 1.54358e-03 1.1690e-01 1.0e-04 1 1.38702e-01
8.400e+00 1.24975e-04 30000 -2.95267e-05 9.00531e-04 1.1690e-01 1.0e-04 1 1.38702e-01
8.400e+00 1.24975e-04 30100 -2.77662e-04 9.07858e-04 1.1690e-01 1.0e-04 1 1.38702e-01
8.400e+00 1.24975e-04 30101  3.14392e-05 1.24545e-03 1.1690e-01 1.0e-04 1 1.38702e-01
8.400e+00 1.24975e-04 30200  7.40516e-04 1.13992e-03 1.1690e-01 1.0e-04 1 1.38702e-01
8.400e+00 1.24975e-04 30201  5.32900e-03 1.35010e-03 1.1690e-01 1.0e-04 1 1.38702e-01
8.400e+00 1.24975e-04 40000  9.28257e-03 1.88817e-03 1.1690e-01 1.0e-04 1 1.38702e-01
8.200e+00 1.48109e-04 10000 -1.56848e-02 1.27043e-03 1.1680e-01 1.0e-04 1 1.44008e-01
8.200e+00 1.48109e-04 10100 -2.25434e-03 1.17536e-03 1.1680e-01 1.0e-04 1 1.44008e-01
8.200e+00 1.48109e-04 10101  4.22175e-03 1.15069e-03 1.1680e-01 1.0e-04 1 1.44008e-01
8.200e+00 1.48109e-04 20000 -3.07678e-03 1.04740e-03 1.1680e-01 1.0e-04 1 1.44008e-01
8.200e+00 1.48109e-04 20100 -5.42469e-04 9.62560e-04 1.1680e-01 1.0e-04 1 1.44008e-01
8.200e+00 1.48109e-04 20101  1.79371e-03 1.02238e-03 1.1680e-01 1.0e-04 1 1.44008e-01
8.200e+00 1.48109e-04 20200 -7.15182e-04 1.27240e-03 1.1680e-01 1.0e-04 1 1.44008e-01
8.200e+00 1.48109e-04 20201  8.75593e-04 1.35548e-03 1.1680e-01 1.0e-04 1 1.44008e-01
8.200e+00 1.48109e-04 20202  4.74578e-03 2.32089e-03 1.1680e-01 1.0e-04 1 1.44008e-01
8.200e+00 1.48109e-04 30000 -1.14996e-03 1.35965e-03 1.1680e-01 1.0e-04 1 1.44008e-01
8.200e+00 1.48109e-04 30100 -7.79778e-04 1.21659e-03 1.1680e-01 1.0e-04 1 1.44008e-01
8.200e+00 1.48109e-04 30101  1.81072e-04 1.47965e-03 1.1680e-01 1.0e-04 1 1.44008e-01
8.200e+00 1.48109e-04 30200  1.42428e-03 1.70900e-03 1.1680e-01 1.0e-04 1 1.44008e-01
8.200e+00 1.48109e-04 30201  5.21376e-03 1.80251e-03 1.1680e-01 1.0e-04 1 1.44008e-01
8.200e+00 1.48109e-04 40000  5.08765e-03 2.54501e-03 1.1680e-01 1.0e-04 1 1.44008e-01
8.000e+00 1.75751e-04 10000 -1.48495e-02 1.40976e-03 1.1680e-01 1.0e-04 1 1.49778e-01
8.000e+00 1.75751e-04 10100 -1.73598e-03 1.31884e-03 1.1680e-01 1.0e-04 1 1.49778e-01
8.000e+00 1.75751e-04 10101  4.60516e-03 1.30577e-03 1.1680e-01 1.0e-04 1 1.49778e-01
8.000e+00 1.75751e-04 20000 -3.88667e-03 1.20871e-03 1.1680e-01 1.0e-04 1 1.49778e-01
8.000e+00 1.75751e-04 20100 -6.60897e-04 1.09981e-03 1.1680e-01 1.0e-04 1 1.49778e-01
8.000e+00 1.75751e-04 20101  1.22600e-03 1.30077e-03 1.1680e-01 1.0e-04 1 1.49778e-01
8.000e+00 1.75751e-04 20200  2.98565e-04 1.43310e-03 1.1680e-01 1.0e-04 1 1.49778e-01
8.000e+00 1.75751e-04 20201  6.77601e-04 1.71253e-03 1.1680e-01 1.0e-04 1 1.49778e-01
8.000e+00 1.75751e-04 20202  9.21386e-03 3.72382e-03 1.1680e-01 1.0e-04 1 1.49778e-01
8.000e+00 1.75751e-04 30000  9.36307e-04 1.51224e-03 1.1680e-01 1.0e-04 1 1.49778e-01
8.000e+00 1.75751e-04 30100 -2.66056e-03 1.44174e-03 1.1680e-01 1.0e-04 1 1.49778e-01
8.000e+00 1.75751e-04 30101  3.43153e-03 2.34474e-03 1.1680e-01 1.0e-04 1 1.49778e-01
8.000e+00 1.75751e-04 30200  5.49809e-03 2.03279e-03 1.1680e-01 1.0e-04 1 1.49778e-01
8.000e+00 1.75751e-04 30201  1.05024e-02 2.69566e-03 1.1680e-01 1.0e-04 1 1.49778e-01
7.825e+00 2.04434e-04 10000 -1.50582e-02 1.49741e-03 1.1690e-01 1.0e-04 1 1.55264e-01
7.825e+00 2.04434e-04 10100 -1.34752e-03 1.39407e-03 1.1690e-01 1.0e-04 1 1.55264e-01
7.825e+00 2.04434e-04 10101  5.58952e-03 1.32311e-03 1.1690e-01 1.0e-04 1 1.55264e-01
7.825e+00 2.04434e-04 20000 -4.23494e-03 1.21601e-03 1.1690e-01 1.0e-04 1 1.55264e-01
7.825e+00 2.04434e-04 20100 -9.50633e-04 1.13343e-03 1.1690e-01 1.0e-04 1 1.55264e-01
7.825e+00 2.04434e-04 20101  2.17014e-03 1.20822e-03 1.1690e-01 1.0e-04 1 1.55264e-01
7.825e+00 2.04434e-04 20200 -8.84943e-04 1.71686e-03 1.1690e-01 1.0e-04 1 1.55264e-01
7.825e+00 2.04434e-04 20201  7.47256e-04 1.63325e-03 1.1690e-01 1.0e-04 1 1.55264e-01
7.825e+00 2.04434e-04 30000 -2.02193e-03 1.69328e-03 1.1690e-01 1.0e-04 1 1.55264e-01
7.825e+00 2.04434e-04 30100  2.00393e-04 1.82786e-03 1.1690e-01 1.0e-04 1 1.55264e-01


==> anc/lattice/nt12weak3loopus5_12correctionscorrsng <==
9.670e+00 4.29967e-05 10000 -1.81079e-02 2.88686e-03 1.1650e-01 4.0e-04 1 1.12724e-01
9.670e+00 4.29967e-05 10100 -5.53425e-03 2.49505e-03 1.1650e-01 4.0e-04 1 1.12724e-01
9.670e+00 4.29967e-05 10101  8.27548e-04 2.20724e-03 1.1650e-01 4.0e-04 1 1.12724e-01
9.670e+00 4.29967e-05 20000 -2.45261e-03 2.07696e-03 1.1650e-01 4.0e-04 1 1.12724e-01
9.670e+00 4.29967e-05 20100 -4.66261e-04 1.89357e-03 1.1650e-01 4.0e-04 1 1.12724e-01
9.670e+00 4.29967e-05 20101  7.64891e-04 1.80135e-03 1.1650e-01 4.0e-04 1 1.12724e-01
9.670e+00 4.29967e-05 20200 -4.04178e-04 1.72944e-03 1.1650e-01 4.0e-04 1 1.12724e-01
9.670e+00 4.29967e-05 20201  2.30478e-04 1.82305e-03 1.1650e-01 4.0e-04 1 1.12724e-01
9.670e+00 4.29967e-05 20202 -3.36458e-04 2.09194e-03 1.1650e-01 4.0e-04 1 1.12724e-01
9.670e+00 4.29967e-05 30000  5.83769e-04 1.82478e-03 1.1650e-01 4.0e-04 1 1.12724e-01
9.670e+00 4.29967e-05 30100 -3.39056e-04 1.77162e-03 1.1650e-01 4.0e-04 1 1.12724e-01
9.670e+00 4.29967e-05 30101  9.02144e-05 1.88089e-03 1.1650e-01 4.0e-04 1 1.12724e-01
9.670e+00 4.29967e-05 30200  1.82353e-04 2.02661e-03 1.1650e-01 4.0e-04 1 1.12724e-01
9.670e+00 4.29967e-05 30201  1.85675e-04 2.27321e-03 1.1650e-01 4.0e-04 1 1.12724e-01
9.670e+00 4.29967e-05 40000  1.82984e-03 2.55623e-03 1.1650e-01 4.0e-04 1 1.12724e-01
9.490e+00 4.99985e-05 10000 -1.96424e-02 3.40954e-03 1.1685e-01 4.5e-04 1 1.15772e-01
9.490e+00 4.99985e-05 10100 -6.71451e-03 2.96114e-03 1.1685e-01 4.5e-04 1 1.15772e-01
9.490e+00 4.99985e-05 10101  1.26702e-04 2.64324e-03 1.1685e-01 4.5e-04 1 1.15772e-01
9.490e+00 4.99985e-05 20000 -3.39124e-03 2.46539e-03 1.1685e-01 4.5e-04 1 1.15772e-01
9.490e+00 4.99985e-05 20100 -4.87343e-04 2.22705e-03 1.1685e-01 4.5e-04 1 1.15772e-01
9.490e+00 4.99985e-05 20101  6.07014e-04 2.12602e-03 1.1685e-01 4.5e-04 1 1.15772e-01
9.490e+00 4.99985e-05 20200 -1.36202e-04 2.06705e-03 1.1685e-01 4.5e-04 1 1.15772e-01
9.490e+00 4.99985e-05 20201  9.63923e-05 2.02375e-03 1.1685e-01 4.5e-04 1 1.15772e-01
9.490e+00 4.99985e-05 20202  3.14188e-04 2.69670e-03 1.1685e-01 4.5e-04 1 1.15772e-01
9.490e+00 4.99985e-05 30000  7.21273e-04 2.12556e-03 1.1685e-01 4.5e-04 1 1.15772e-01
9.490e+00 4.99985e-05 30100 -3.81560e-04 2.05846e-03 1.1685e-01 4.5e-04 1 1.15772e-01
9.490e+00 4.99985e-05 30101 -2.85998e-05 2.34354e-03 1.1685e-01 4.5e-04 1 1.15772e-01
9.490e+00 4.99985e-05 30200  1.29133e-03 2.48319e-03 1.1685e-01 4.5e-04 1 1.15772e-01
9.490e+00 4.99985e-05 30201  6.20729e-04 2.63503e-03 1.1685e-01 4.5e-04 1 1.15772e-01
9.490e+00 4.99985e-05 40000  1.51254e-03 3.13696e-03 1.1685e-01 4.5e-04 1 1.15772e-01
9.360e+00 5.57542e-05 10000 -1.90547e-02 1.72655e-03 1.1670e-01 1.0e-04 1 1.18079e-01
9.360e+00 5.57542e-05 10100 -6.08058e-03 1.70690e-03 1.1670e-01 1.0e-04 1 1.18079e-01
9.360e+00 5.57542e-05 10101 -5.11208e-04 1.73024e-03 1.1670e-01 1.0e-04 1 1.18079e-01
9.360e+00 5.57542e-05 20000 -3.47990e-03 1.69190e-03 1.1670e-01 1.0e-04 1 1.18079e-01
9.360e+00 5.57542e-05 20100 -1.13619e-03 1.67469e-03 1.1670e-01 1.0e-04 1 1.18079e-01
9.360e+00 5.57542e-05 20101  1.36251e-03 1.70595e-03 1.1670e-01 1.0e-04 1 1.18079e-01
9.360e+00 5.57542e-05 20200 -4.13053e-04 1.78204e-03 1.1670e-01 1.0e-04 1 1.18079e-01
9.360e+00 5.57542e-05 20201  5.62831e-05 1.82211e-03 1.1670e-01 1.0e-04 1 1.18079e-01
9.360e+00 5.57542e-05 20202 -1.75477e-03 2.18410e-03 1.1670e-01 1.0e-04 1 1.18079e-01
9.360e+00 5.57542e-05 30000  9.00358e-04 1.79633e-03 1.1670e-01 1.0e-04 1 1.18079e-01
9.360e+00 5.57542e-05 30100 -1.58343e-04 1.73819e-03 1.1670e-01 1.0e-04 1 1.18079e-01
9.360e+00 5.57542e-05 30101 -1.13848e-03 1.94241e-03 1.1670e-01 1.0e-04 1 1.18079e-01
9.360e+00 5.57542e-05 30200  4.55060e-04 1.88887e-03 1.1670e-01 1.0e-04 1 1.18079e-01
9.360e+00 5.57542e-05 30201  6.54389e-05 1.95338e-03 1.1670e-01 1.0e-04 1 1.18079e-01
9.360e+00 5.57542e-05 40000 -5.41874e-04 2.12438e-03 1.1670e-01 1.0e-04 1 1.18079e-01
9.230e+00 6.21735e-05 10000 -1.89047e-02 2.21639e-03 1.1670e-01 1.0e-04 1 1.20489e-01
9.230e+00 6.21735e-05 10100 -5.76504e-03 2.21785e-03 1.1670e-01 1.0e-04 1 1.20489e-01
9.230e+00 6.21735e-05 10101  5.01884e-04 2.27881e-03 1.1670e-01 1.0e-04 1 1.20489e-01
9.230e+00 6.21735e-05 20000 -2.73887e-03 2.22722e-03 1.1670e-01 1.0e-04 1 1.20489e-01
9.230e+00 6.21735e-05 20100 -9.50068e-04 2.21436e-03 1.1670e-01 1.0e-04 1 1.20489e-01
9.230e+00 6.21735e-05 20101  1.64891e-03 2.32606e-03 1.1670e-01 1.0e-04 1 1.20489e-01
9.230e+00 6.21735e-05 20200  9.26414e-05 2.37036e-03 1.1670e-01 1.0e-04 1 1.20489e-01
9.230e+00 6.21735e-05 20201 -1.19761e-03 2.47702e-03 1.1670e-01 1.0e-04 1 1.20489e-01
9.230e+00 6.21735e-05 20202  2.41659e-03 3.32277e-03 1.1670e-01 1.0e-04 1 1.20489e-01
9.230e+00 6.21735e-05 30000  1.63169e-03 2.52665e-03 1.1670e-01 1.0e-04 1 1.20489e-01
9.230e+00 6.21735e-05 30100  1.87039e-04 2.35160e-03 1.1670e-01 1.0e-04 1 1.20489e-01
9.230e+00 6.21735e-05 30101 -1.48116e-03 2.58140e-03 1.1670e-01 1.0e-04 1 1.20489e-01
9.230e+00 6.21735e-05 30200 -9.94638e-05 2.59535e-03 1.1670e-01 1.0e-04 1 1.20489e-01
9.230e+00 6.21735e-05 30201  1.09314e-03 2.62884e-03 1.1670e-01 1.0e-04 1 1.20489e-01
9.230e+00 6.21735e-05 40000  1.92944e-03 2.87615e-03 1.1670e-01 1.0e-04 1 1.20489e-01
9.060e+00 7.17005e-05 10000 -1.83137e-02 1.58645e-03 1.1670e-01 1.0e-04 1 1.23796e-01
9.060e+00 7.17005e-05 10100 -5.13405e-03 1.55339e-03 1.1670e-01 1.0e-04 1 1.23796e-01
9.060e+00 7.17005e-05 10101  5.91211e-04 1.59465e-03 1.1670e-01 1.0e-04 1 1.23796e-01
9.060e+00 7.17005e-05 20000 -3.74197e-03 1.51383e-03 1.1670e-01 1.0e-04 1 1.23796e-01
9.060e+00 7.17005e-05 20100 -7.49720e-04 1.52793e-03 1.1670e-01 1.0e-04 1 1.23796e-01
9.060e+00 7.17005e-05 20101  9.56174e-04 1.60187e-03 1.1670e-01 1.0e-04 1 1.23796e-01
9.060e+00 7.17005e-05 20200 -8.93461e-04 1.63335e-03 1.1670e-01 1.0e-04 1 1.23796e-01
9.060e+00 7.17005e-05 20201  1.14500e-03 1.67241e-03 1.1670e-01 1.0e-04 1 1.23796e-01
9.060e+00 7.17005e-05 20202  4.99880e-03 2.67966e-03 1.1670e-01 1.0e-04 1 1.23796e-01
9.060e+00 7.17005e-05 30000  7.23972e-04 1.70557e-03 1.1670e-01 1.0e-04 1 1.23796e-01
9.060e+00 7.17005e-05 30100  6.29009e-04 1.67954e-03 1.1670e-01 1.0e-04 1 1.23796e-01
9.060e+00 7.17005e-05 30101 -2.48494e-03 1.80241e-03 1.1670e-01 1.0e-04 1 1.23796e-01
9.060e+00 7.17005e-05 30200  7.22068e-04 1.74306e-03 1.1670e-01 1.0e-04 1 1.23796e-01
9.060e+00 7.17005e-05 30201  3.47833e-03 1.78179e-03 1.1670e-01 1.0e-04 1 1.23796e-01
9.060e+00 7.17005e-05 40000  2.96294e-03 2.25434e-03 1.1670e-01 1.0e-04 1 1.23796e-01
8.850e+00 8.55240e-05 10000 -1.93212e-02 3.24684e-03 1.1705e-01 3.5e-04 1 1.28158e-01
8.850e+00 8.55240e-05 10100 -5.95287e-03 2.88125e-03 1.1705e-01 3.5e-04 1 1.28158e-01
8.850e+00 8.55240e-05 10101  2.53264e-05 2.68581e-03 1.1705e-01 3.5e-04 1 1.28158e-01
8.850e+00 8.55240e-05 20000 -3.54387e-03 2.47925e-03 1.1705e-01 3.5e-04 1 1.28158e-01
8.850e+00 8.55240e-05 20100 -8.43498e-04 2.28312e-03 1.1705e-01 3.5e-04 1 1.28158e-01
8.850e+00 8.55240e-05 20101  1.60708e-03 2.32223e-03 1.1705e-01 3.5e-04 1 1.28158e-01
8.850e+00 8.55240e-05 20200 -4.47801e-04 2.42042e-03 1.1705e-01 3.5e-04 1 1.28158e-01
8.850e+00 8.55240e-05 20201 -2.24985e-05 2.39735e-03 1.1705e-01 3.5e-04 1 1.28158e-01
8.850e+00 8.55240e-05 20202  3.87889e-03 4.47123e-03 1.1705e-01 3.5e-04 1 1.28158e-01
8.850e+00 8.55240e-05 30000  1.96952e-03 2.71026e-03 1.1705e-01 3.5e-04 1 1.28158e-01
8.850e+00 8.55240e-05 30100 -6.65929e-04 2.63219e-03 1.1705e-01 3.5e-04 1 1.28158e-01
8.850e+00 8.55240e-05 30101 -1.42814e-03 2.97650e-03 1.1705e-01 3.5e-04 1 1.28158e-01
8.850e+00 8.55240e-05 30200  5.83916e-04 3.12689e-03 1.1705e-01 3.5e-04 1 1.28158e-01
8.850e+00 8.55240e-05 30201  2.55137e-03 3.44944e-03 1.1705e-01 3.5e-04 1 1.28158e-01
8.850e+00 8.55240e-05 40000  1.03908e-03 4.09055e-03 1.1705e-01 3.5e-04 1 1.28158e-01
8.710e+00 9.62086e-05 10000 -1.78564e-02 4.74271e-03 1.1685e-01 5.5e-04 1 1.31253e-01
8.710e+00 9.62086e-05 10100 -4.35317e-03 4.03295e-03 1.1685e-01 5.5e-04 1 1.31253e-01
8.710e+00 9.62086e-05 10101  1.95287e-03 3.53066e-03 1.1685e-01 5.5e-04 1 1.31253e-01
8.710e+00 9.62086e-05 20000 -3.07828e-03 3.16284e-03 1.1685e-01 5.5e-04 1 1.31253e-01
8.710e+00 9.62086e-05 20100 -2.20804e-04 2.66937e-03 1.1685e-01 5.5e-04 1 1.31253e-01
8.710e+00 9.62086e-05 20101  9.38022e-04 2.64425e-03 1.1685e-01 5.5e-04 1 1.31253e-01
8.710e+00 9.62086e-05 20200 -5.57078e-04 2.77115e-03 1.1685e-01 5.5e-04 1 1.31253e-01
8.710e+00 9.62086e-05 20201  7.75633e-04 2.79568e-03 1.1685e-01 5.5e-04 1 1.31253e-01
8.710e+00 9.62086e-05 20202 -5.01170e-03 5.08820e-03 1.1685e-01 5.5e-04 1 1.31253e-01
8.710e+00 9.62086e-05 30000 -8.45461e-04 2.81493e-03 1.1685e-01 5.5e-04 1 1.31253e-01
8.710e+00 9.62086e-05 30100 -4.16979e-05 2.55675e-03 1.1685e-01 5.5e-04 1 1.31253e-01
8.710e+00 9.62086e-05 30101  4.69842e-04 3.20053e-03 1.1685e-01 5.5e-04 1 1.31253e-01
8.710e+00 9.62086e-05 30200  1.72369e-03 3.91848e-03 1.1685e-01 5.5e-04 1 1.31253e-01
8.710e+00 9.62086e-05 30201  3.82903e-03 4.29255e-03 1.1685e-01 5.5e-04 1 1.31253e-01
8.710e+00 9.62086e-05 40000  3.55608e-03 5.05286e-03 1.1685e-01 5.5e-04 1 1.31253e-01
8.570e+00 1.08253e-04 10000 -2.00351e-02 2.50333e-03 1.1720e-01 2.0e-04 1 1.34507e-01
8.570e+00 1.08253e-04 10100 -6.76549e-03 2.36326e-03 1.1720e-01 2.0e-04 1 1.34507e-01
8.570e+00 1.08253e-04 10101  7.82080e-04 2.34077e-03 1.1720e-01 2.0e-04 1 1.34507e-01
8.570e+00 1.08253e-04 20000 -3.58650e-03 2.24137e-03 1.1720e-01 2.0e-04 1 1.34507e-01
8.570e+00 1.08253e-04 20100 -2.30543e-04 2.16184e-03 1.1720e-01 2.0e-04 1 1.34507e-01
8.570e+00 1.08253e-04 20101  1.88406e-03 2.27438e-03 1.1720e-01 2.0e-04 1 1.34507e-01
8.570e+00 1.08253e-04 20200 -3.17455e-04 2.49878e-03 1.1720e-01 2.0e-04 1 1.34507e-01
8.570e+00 1.08253e-04 20201 -1.82694e-04 2.94550e-03 1.1720e-01 2.0e-04 1 1.34507e-01
8.570e+00 1.08253e-04 20202  8.19522e-03 6.00355e-03 1.1720e-01 2.0e-04 1 1.34507e-01
8.570e+00 1.08253e-04 30000 -5.05525e-05 2.77579e-03 1.1720e-01 2.0e-04 1 1.34507e-01
8.570e+00 1.08253e-04 30100 -2.05159e-03 2.66805e-03 1.1720e-01 2.0e-04 1 1.34507e-01
8.570e+00 1.08253e-04 30101 -8.35705e-05 3.14961e-03 1.1720e-01 2.0e-04 1 1.34507e-01
8.570e+00 1.08253e-04 30200 -1.26361e-03 3.34961e-03 1.1720e-01 2.0e-04 1 1.34507e-01
8.570e+00 1.08253e-04 30201  5.30614e-03 3.42571e-03 1.1720e-01 2.0e-04 1 1.34507e-01
8.570e+00 1.08253e-04 40000  3.20579e-03 4.01566e-03 1.1720e-01 2.0e-04 1 1.34507e-01
8.400e+00 1.24975e-04 10000 -1.71712e-02 1.12875e-03 1.1690e-01 1.0e-04 1 1.38702e-01
8.400e+00 1.24975e-04 10100 -3.85042e-03 1.02874e-03 1.1690e-01 1.0e-04 1 1.38702e-01
8.400e+00 1.24975e-04 10101  2.33795e-03 9.86839e-04 1.1690e-01 1.0e-04 1 1.38702e-01
8.400e+00 1.24975e-04 20000 -3.35637e-03 8.96222e-04 1.1690e-01 1.0e-04 1 1.38702e-01
8.400e+00 1.24975e-04 20100 -2.65864e-04 8.30906e-04 1.1690e-01 1.0e-04 1 1.38702e-01
8.400e+00 1.24975e-04 20101  1.11597e-03 9.03565e-04 1.1690e-01 1.0e-04 1 1.38702e-01
8.400e+00 1.24975e-04 20200 -1.12050e-03 9.23487e-04 1.1690e-01 1.0e-04 1 1.38702e-01
8.400e+00 1.24975e-04 20201  7.66242e-04 9.08164e-04 1.1690e-01 1.0e-04 1 1.38702e-01
8.400e+00 1.24975e-04 20202  3.88084e-03 1.54292e-03 1.1690e-01 1.0e-04 1 1.38702e-01
8.400e+00 1.24975e-04 30000 -3.91734e-05 9.01027e-04 1.1690e-01 1.0e-04 1 1.38702e-01
8.400e+00 1.24975e-04 30100 -2.87862e-04 9.07883e-04 1.1690e-01 1.0e-04 1 1.38702e-01
8.400e+00 1.24975e-04 30101  2.06939e-05 1.24508e-03 1.1690e-01 1.0e-04 1 1.38702e-01
8.400e+00 1.24975e-04 30200  7.28766e-04 1.13863e-03 1.1690e-01 1.0e-04 1 1.38702e-01
8.400e+00 1.24975e-04 30201  5.31668e-03 1.34855e-03 1.1690e-01 1.0e-04 1 1.38702e-01
8.400e+00 1.24975e-04 40000  9.26927e-03 1.88638e-03 1.1690e-01 1.0e-04 1 1.38702e-01
8.200e+00 1.48109e-04 10000 -1.66928e-02 1.27453e-03 1.1690e-01 1.0e-04 1 1.44008e-01
8.200e+00 1.48109e-04 10100 -3.11579e-03 1.18086e-03 1.1690e-01 1.0e-04 1 1.44008e-01
8.200e+00 1.48109e-04 10101  3.51733e-03 1.15646e-03 1.1690e-01 1.0e-04 1 1.44008e-01
8.200e+00 1.48109e-04 20000 -3.69525e-03 1.05364e-03 1.1690e-01 1.0e-04 1 1.44008e-01
8.200e+00 1.48109e-04 20100 -9.94833e-04 9.68883e-04 1.1690e-01 1.0e-04 1 1.44008e-01
8.200e+00 1.48109e-04 20101  1.50063e-03 1.02761e-03 1.1690e-01 1.0e-04 1 1.44008e-01
8.200e+00 1.48109e-04 20200 -7.29913e-04 1.27547e-03 1.1690e-01 1.0e-04 1 1.44008e-01
8.200e+00 1.48109e-04 20201  1.02164e-03 1.35787e-03 1.1690e-01 1.0e-04 1 1.44008e-01
8.200e+00 1.48109e-04 20202  5.36375e-03 2.32264e-03 1.1690e-01 1.0e-04 1 1.44008e-01
8.200e+00 1.48109e-04 30000 -1.03430e-03 1.36212e-03 1.1690e-01 1.0e-04 1 1.44008e-01
8.200e+00 1.48109e-04 30100 -5.04546e-04 1.21876e-03 1.1690e-01 1.0e-04 1 1.44008e-01
8.200e+00 1.48109e-04 30101  6.20599e-04 1.48125e-03 1.1690e-01 1.0e-04 1 1.44008e-01
8.200e+00 1.48109e-04 30200  2.18689e-03 1.71051e-03 1.1690e-01 1.0e-04 1 1.44008e-01
8.200e+00 1.48109e-04 30201  6.15608e-03 1.80431e-03 1.1690e-01 1.0e-04 1 1.44008e-01
8.200e+00 1.48109e-04 40000  6.36958e-03 2.54861e-03 1.1690e-01 1.0e-04 1 1.44008e-01
8.000e+00 1.75751e-04 10000 -1.48534e-02 1.41476e-03 1.1680e-01 1.0e-04 1 1.49778e-01
8.000e+00 1.75751e-04 10100 -1.74146e-03 1.32504e-03 1.1680e-01 1.0e-04 1 1.49778e-01
8.000e+00 1.75751e-04 10101  4.59844e-03 1.31213e-03 1.1680e-01 1.0e-04 1 1.49778e-01
8.000e+00 1.75751e-04 20000 -3.89388e-03 1.21530e-03 1.1680e-01 1.0e-04 1 1.49778e-01
8.000e+00 1.75751e-04 20100 -6.69189e-04 1.10633e-03 1.1680e-01 1.0e-04 1 1.49778e-01
8.000e+00 1.75751e-04 20101  1.21675e-03 1.30532e-03 1.1680e-01 1.0e-04 1 1.49778e-01
8.000e+00 1.75751e-04 20200  2.87752e-04 1.43494e-03 1.1680e-01 1.0e-04 1 1.49778e-01
8.000e+00 1.75751e-04 20201  6.65912e-04 1.71261e-03 1.1680e-01 1.0e-04 1 1.49778e-01
8.000e+00 1.75751e-04 20202  9.19956e-03 3.72111e-03 1.1680e-01 1.0e-04 1 1.49778e-01
8.000e+00 1.75751e-04 30000  9.24778e-04 1.51268e-03 1.1680e-01 1.0e-04 1 1.49778e-01
8.000e+00 1.75751e-04 30100 -2.67290e-03 1.44023e-03 1.1680e-01 1.0e-04 1 1.49778e-01
8.000e+00 1.75751e-04 30101  3.41824e-03 2.34233e-03 1.1680e-01 1.0e-04 1 1.49778e-01
8.000e+00 1.75751e-04 30200  5.48308e-03 2.02598e-03 1.1680e-01 1.0e-04 1 1.49778e-01
8.000e+00 1.75751e-04 30201  1.04864e-02 2.68847e-03 1.1680e-01 1.0e-04 1 1.49778e-01
7.825e+00 2.04434e-04 10000 -1.50611e-02 1.50393e-03 1.1690e-01 1.0e-04 1 1.55264e-01
7.825e+00 2.04434e-04 10100 -1.35171e-03 1.40248e-03 1.1690e-01 1.0e-04 1 1.55264e-01
7.825e+00 2.04434e-04 10101  5.58430e-03 1.33226e-03 1.1690e-01 1.0e-04 1 1.55264e-01
7.825e+00 2.04434e-04 20000 -4.24057e-03 1.22552e-03 1.1690e-01 1.0e-04 1 1.55264e-01
7.825e+00 2.04434e-04 20100 -9.57185e-04 1.14247e-03 1.1690e-01 1.0e-04 1 1.55264e-01
7.825e+00 2.04434e-04 20101  2.16272e-03 1.21481e-03 1.1690e-01 1.0e-04 1 1.55264e-01
7.825e+00 2.04434e-04 20200 -8.93791e-04 1.71765e-03 1.1690e-01 1.0e-04 1 1.55264e-01
7.825e+00 2.04434e-04 20201  7.37543e-04 1.63074e-03 1.1690e-01 1.0e-04 1 1.55264e-01
7.825e+00 2.04434e-04 30000 -2.03146e-03 1.69152e-03 1.1690e-01 1.0e-04 1 1.55264e-01
7.825e+00 2.04434e-04 30100  1.89989e-04 1.82267e-03 1.1690e-01 1.0e-04 1 1.55264e-01


==> anc/lattice/nt16vmftzero <==
16 7.825e+00 3.05722e+02 1e+00 5.99938e-02  1.68791e-02 5.17720e-04 0e+00 10000
16 7.825e+00 3.05722e+02 1e+00 8.95874e-02  1.89100e-02 2.37638e-03 0e+00 10100
16 7.825e+00 3.05722e+02 1e+00 1.11662e-01  1.93847e-02 6.27101e-03 0e+00 10101
16 7.825e+00 3.05722e+02 1e+00 1.21263e-01  1.21932e-02 6.34280e-03 0e+00 20000
16 7.825e+00 3.05722e+02 1e+00 1.39056e-01 -4.04211e-04 4.33708e-03 0e+00 20100
16 7.825e+00 3.05722e+02 1e+00 1.54069e-01  8.21395e-03 7.96380e-03 0e+00 20101
16 7.825e+00 3.05722e+02 1e+00 1.76700e-01 -7.77930e-03 1.40154e-02 0e+00 20200
16 7.825e+00 3.05722e+02 1e+00 1.86176e-01 -1.03179e-02 1.50919e-02 0e+00 30000
16 7.825e+00 3.05722e+02 1e+00 1.88269e-01 -1.30934e-02 2.49146e-02 0e+00 20201
16 7.825e+00 3.05722e+02 1e+00 1.96937e-01 -2.13105e-02 1.06143e-02 0e+00 30100
16 7.825e+00 3.05722e+02 1e+00 2.07175e-01 -1.46965e-03 1.97182e-02 0e+00 30101
16 8.000e+00 3.55617e+02 1e+00 5.99938e-02  1.67991e-02 9.84099e-04 0e+00 10000
16 8.000e+00 3.55617e+02 1e+00 8.95875e-02  2.00462e-02 4.32535e-03 0e+00 10100
16 8.000e+00 3.55617e+02 1e+00 1.11662e-01  1.55171e-02 1.28186e-02 0e+00 10101
16 8.000e+00 3.55617e+02 1e+00 1.21262e-01  1.95672e-02 7.09190e-03 0e+00 20000
16 8.000e+00 3.55617e+02 1e+00 1.39056e-01  1.41849e-02 9.28346e-03 0e+00 20100
16 8.000e+00 3.55617e+02 1e+00 1.54069e-01  3.14920e-02 1.32485e-02 0e+00 20101
16 8.000e+00 3.55617e+02 1e+00 1.76700e-01  3.56436e-02 2.28179e-02 0e+00 20200
16 8.000e+00 3.55617e+02 1e+00 1.86175e-01 -2.46480e-02 2.41976e-02 0e+00 30000
16 8.000e+00 3.55617e+02 1e+00 1.88268e-01  3.29603e-02 2.35051e-02 0e+00 20201
16 8.000e+00 3.55617e+02 1e+00 1.96937e-01  4.06391e-02 1.99973e-02 0e+00 30100
16 8.000e+00 3.55617e+02 1e+00 2.07175e-01 -6.50768e-03 3.40966e-02 0e+00 30101
16 8.000e+00 3.55617e+02 1e+00 2.17307e-01 -4.51212e-02 6.53456e-02 0e+00 20202
16 8.000e+00 3.55617e+02 1e+00 2.25199e-01  1.27230e-02 2.46544e-02 0e+00 30200
16 8.000e+00 3.55617e+02 1e+00 2.34062e-01  2.55799e-02 2.75439e-02 0e+00 30201
16 8.000e+00 3.55617e+02 1e+00 2.49537e-01  2.24132e-02 4.55673e-02 0e+00 40000
16 8.200e+00 4.21987e+02 1e+00 5.99939e-02  1.97674e-02 7.78290e-04 0e+00 10000
16 8.200e+00 4.21987e+02 1e+00 8.95876e-02  2.34947e-02 3.69963e-03 0e+00 10100
16 8.200e+00 4.21987e+02 1e+00 1.11663e-01  2.06082e-02 8.26066e-03 0e+00 10101
16 8.200e+00 4.21987e+02 1e+00 1.21263e-01  2.14183e-02 6.98172e-03 0e+00 20000
16 8.200e+00 4.21987e+02 1e+00 1.39056e-01  2.63519e-02 6.21111e-03 0e+00 20100
16 8.200e+00 4.21987e+02 1e+00 1.54069e-01  1.82247e-02 1.19532e-02 0e+00 20101
16 8.200e+00 4.21987e+02 1e+00 1.76700e-01  1.63678e-02 1.40179e-02 0e+00 20200
16 8.200e+00 4.21987e+02 1e+00 1.86175e-01 -1.69045e-02 1.68472e-02 0e+00 30000
16 8.200e+00 4.21987e+02 1e+00 1.88269e-01  2.81612e-02 1.62897e-02 0e+00 20201
16 8.200e+00 4.21987e+02 1e+00 1.96938e-01  3.68207e-03 1.38457e-02 0e+00 30100
16 8.200e+00 4.21987e+02 1e+00 2.07175e-01  2.19324e-02 1.98412e-02 0e+00 30101
16 8.200e+00 4.21987e+02 1e+00 2.17306e-01 -1.05083e-02 3.82033e-02 0e+00 20202
16 8.200e+00 4.21987e+02 1e+00 2.25200e-01  9.23437e-03 1.35937e-02 0e+00 30200
16 8.200e+00 4.21987e+02 1e+00 2.34063e-01 -4.84593e-03 2.14220e-02 0e+00 30201
16 8.200e+00 4.21987e+02 1e+00 2.49538e-01 -3.52770e-02 3.23987e-02 0e+00 40000
16 8.200e+00 4.21987e+02 1e+00 2.57312e-01 -6.87379e-03 2.25620e-02 0e+00 40100
16 8.200e+00 4.21987e+02 1e+00 2.58095e-01 -6.24962e-02 2.99589e-02 0e+00 30202
16 8.200e+00 4.21987e+02 1e+00 2.64933e-01 -3.56689e-02 2.45782e-02 0e+00 40101
16 8.200e+00 4.21987e+02 1e+00 2.65138e-01 -4.85352e-03 3.26924e-02 0e+00 30300
16 8.200e+00 4.21987e+02 1e+00 2.72406e-01 -5.76846e-02 2.70394e-02 0e+00 30301
16 8.200e+00 4.21987e+02 1e+00 2.79152e-01 -3.98962e-02 2.86948e-02 0e+00 40200
16 8.200e+00 4.21987e+02 1e+00 2.86163e-01  2.64318e-02 1.99470e-02 0e+00 40201
16 8.200e+00 4.21987e+02 1e+00 2.93212e-01  2.45168e-02 3.40438e-02 0e+00 30302
16 8.400e+00 5.00101e+02 1e+00 5.99938e-02  1.91169e-02 4.03014e-04 0e+00 10000
16 8.400e+00 5.00101e+02 1e+00 8.95874e-02  2.22255e-02 8.43552e-04 0e+00 10100
16 8.400e+00 5.00101e+02 1e+00 1.11662e-01  2.36912e-02 3.16535e-03 0e+00 10101
16 8.400e+00 5.00101e+02 1e+00 1.21262e-01  1.65566e-02 1.97294e-03 0e+00 20000
16 8.400e+00 5.00101e+02 1e+00 1.39056e-01  1.56622e-02 2.33091e-03 0e+00 20100
16 8.400e+00 5.00101e+02 1e+00 1.54069e-01  1.76841e-02 4.45977e-03 0e+00 20101
16 8.400e+00 5.00101e+02 1e+00 1.76700e-01  7.84379e-03 3.88819e-03 0e+00 20200
16 8.400e+00 5.00101e+02 1e+00 1.86175e-01  1.79716e-03 5.14681e-03 0e+00 30000
16 8.400e+00 5.00101e+02 1e+00 1.88269e-01  6.83577e-03 5.02691e-03 0e+00 20201
16 8.400e+00 5.00101e+02 1e+00 1.96937e-01  1.57218e-03 3.63271e-03 0e+00 30100
16 8.400e+00 5.00101e+02 1e+00 2.07175e-01 -1.93787e-02 6.88083e-03 0e+00 30101
16 8.400e+00 5.00101e+02 1e+00 2.17306e-01  8.48160e-03 9.14246e-03 0e+00 20202
16 8.400e+00 5.00101e+02 1e+00 2.25200e-01  3.66559e-03 5.54871e-03 0e+00 30200
16 8.400e+00 5.00101e+02 1e+00 2.34062e-01 -2.20418e-03 5.73839e-03 0e+00 30201
16 8.400e+00 5.00101e+02 1e+00 2.49537e-01  6.04889e-03 7.74923e-03 0e+00 40000
16 8.400e+00 5.00101e+02 1e+00 2.57312e-01 -3.84764e-03 5.67663e-03 0e+00 40100
16 8.400e+00 5.00101e+02 1e+00 2.58093e-01 -2.26081e-04 7.74730e-03 0e+00 30202
16 8.400e+00 5.00101e+02 1e+00 2.64931e-01 -2.93506e-03 7.47255e-03 0e+00 40101
16 8.400e+00 5.00101e+02 1e+00 2.65137e-01 -1.29008e-02 6.95683e-03 0e+00 30300
16 8.400e+00 5.00101e+02 1e+00 2.72406e-01  6.07401e-03 7.64762e-03 0e+00 30301
16 8.400e+00 5.00101e+02 1e+00 2.79149e-01 -4.04564e-04 7.38249e-03 0e+00 40200
16 8.400e+00 5.00101e+02 1e+00 2.86162e-01 -1.79865e-03 7.34608e-03 0e+00 40201
16 8.400e+00 5.00101e+02 1e+00 2.93211e-01 -2.43548e-04 1.05579e-02 0e+00 30302
16 8.400e+00 5.00101e+02 1e+00 3.06019e-01  1.00562e-02 9.77358e-03 0e+00 40202
16 8.400e+00 5.00101e+02 1e+00 3.12087e-01  7.29881e-05 8.40359e-03 0e+00 40300
16 8.400e+00 5.00101e+02 1e+00 3.18688e-01  9.64652e-03 8.51388e-03 0e+00 40301
16 8.400e+00 5.00101e+02 1e+00 3.24761e-01  3.40418e-03 1.56150e-02 0e+00 30303
16 8.400e+00 5.00101e+02 1e+00 3.36575e-01  5.46324e-03 9.48158e-03 0e+00 40302
16 8.400e+00 5.00101e+02 1e+00 3.42324e-01  4.67736e-03 9.19202e-03 0e+00 50201
16 8.400e+00 5.00101e+02 1e+00 3.53555e-01  1.03753e-02 1.41979e-02 0e+00 40400


==> anc/lattice/tzeroalcoef_weakcompositecorrsng <==
10000 -0.459309150 0.10932038 2.43934 0.750677 0 0
10100 -0.288202130 0.11013582 1.84263 0.721591 0 0
10101 -0.247166660 0.10263677 1.86722 0.680803 0 0
20000 -0.021348180 0.00786167 0.00000 0.000000 0 0
20100  0.001370860 0.00647504 0.00000 0.000000 0 0
20101  0.011376498 0.00755630 0.00000 0.000000 0 0
20200 -0.003179044 0.00985732 0.00000 0.000000 0 0
20201  0.006544940 0.00819607 0.00000 0.000000 0 0
20202  0.002717716 0.01636716 0.00000 0.000000 0 0
30000 -0.004573472 0.00794279 0.00000 0.000000 0 0
30100 -0.001408300 0.00792186 0.00000 0.000000 0 0
30101 -0.004885148 0.01231815 0.00000 0.000000 0 0
30200  0.002936520 0.01025207 0.00000 0.000000 0 0
30201 -0.000775825 0.13748473 0.00000 0.971158 0 0
40000 -0.916959210 0.47684733 6.42345 3.010740 0 0


==> anc/lattice/tzerob7373gstatecorrsng <==
64 7.373e+00 5.1246e+01 6.5e+01 5.77448e-02 3.96242e-01 6.54057e-05 0e+00  0 6.64283e-01
64 7.373e+00 5.1246e+01 6.5e+01 5.77448e-02 3.96243e-01 6.54057e-05 0e+00  1 6.64283e-01
64 7.373e+00 5.1246e+01 6.5e+01 5.77448e-02 3.96236e-01 6.54057e-05 0e+00  2 6.64283e-01
64 7.373e+00 5.1246e+01 6.5e+01 5.77448e-02 3.96243e-01 6.54057e-05 0e+00  3 6.64283e-01
64 7.373e+00 5.1246e+01 6.5e+01 5.77448e-02 3.96233e-01 6.54057e-05 0e+00  4 6.64283e-01
64 7.373e+00 5.1246e+01 6.5e+01 5.77448e-02 3.96248e-01 6.54057e-05 0e+00  5 6.64283e-01
64 7.373e+00 5.1246e+01 6.5e+01 5.77448e-02 3.96244e-01 6.54057e-05 0e+00  6 6.64283e-01
64 7.373e+00 5.1246e+01 6.5e+01 5.77448e-02 3.96245e-01 6.54057e-05 0e+00  7 6.64283e-01
64 7.373e+00 5.1246e+01 6.5e+01 5.77448e-02 3.96241e-01 6.54057e-05 0e+00  8 6.64283e-01
64 7.373e+00 5.1246e+01 6.5e+01 5.77448e-02 3.96243e-01 6.54057e-05 0e+00  9 6.64283e-01
64 7.373e+00 5.1246e+01 6.5e+01 5.77448e-02 3.96241e-01 6.54057e-05 0e+00 10 6.64283e-01
64 7.373e+00 5.1246e+01 6.5e+01 5.77448e-02 3.96245e-01 6.54057e-05 0e+00 11 6.64283e-01
64 7.373e+00 5.1246e+01 6.5e+01 5.77448e-02 3.96240e-01 6.54057e-05 0e+00 12 6.64283e-01
64 7.373e+00 5.1246e+01 6.5e+01 5.77448e-02 3.96237e-01 6.54057e-05 0e+00 13 6.64283e-01
64 7.373e+00 5.1246e+01 6.5e+01 5.77448e-02 3.96243e-01 6.54057e-05 0e+00 14 6.64283e-01
64 7.373e+00 5.1246e+01 6.5e+01 5.77448e-02 3.96239e-01 6.54057e-05 0e+00 15 6.64283e-01
64 7.373e+00 5.1246e+01 6.5e+01 5.77448e-02 3.96244e-01 6.54057e-05 0e+00 16 6.64283e-01
64 7.373e+00 5.1246e+01 6.5e+01 5.77448e-02 3.96247e-01 6.54057e-05 0e+00 17 6.64283e-01
64 7.373e+00 5.1246e+01 6.5e+01 5.77448e-02 3.96247e-01 6.54057e-05 0e+00 18 6.64283e-01
64 7.373e+00 5.1246e+01 6.5e+01 5.77448e-02 3.96242e-01 6.54057e-05 0e+00 19 6.64283e-01
64 7.373e+00 5.1246e+01 6.5e+01 5.77448e-02 3.96238e-01 6.54057e-05 0e+00 20 6.64283e-01
64 7.373e+00 5.1246e+01 6.5e+01 5.77448e-02 3.96245e-01 6.54057e-05 0e+00 21 6.64283e-01
64 7.373e+00 5.1246e+01 6.5e+01 5.77448e-02 3.96237e-01 6.54057e-05 0e+00 22 6.64283e-01
64 7.373e+00 5.1246e+01 6.5e+01 5.77448e-02 3.96241e-01 6.54057e-05 0e+00 23 6.64283e-01
64 7.373e+00 5.1246e+01 6.5e+01 5.77448e-02 3.96240e-01 6.54057e-05 0e+00 24 6.64283e-01
64 7.373e+00 5.1246e+01 6.5e+01 5.77448e-02 3.96242e-01 6.54057e-05 0e+00 25 6.64283e-01
64 7.373e+00 5.1246e+01 6.5e+01 5.77448e-02 3.96245e-01 6.54057e-05 0e+00 26 6.64283e-01
64 7.373e+00 5.1246e+01 6.5e+01 5.77448e-02 3.96243e-01 6.54057e-05 0e+00 27 6.64283e-01
64 7.373e+00 5.1246e+01 6.5e+01 5.77448e-02 3.96246e-01 6.54057e-05 0e+00 28 6.64283e-01
64 7.373e+00 5.1246e+01 6.5e+01 5.77448e-02 3.96242e-01 6.54057e-05 0e+00 29 6.64283e-01
64 7.373e+00 5.1246e+01 6.5e+01 5.77448e-02 3.96242e-01 6.54057e-05 0e+00 30 6.64283e-01
64 7.373e+00 5.1246e+01 6.5e+01 8.62292e-02 5.07709e-01 9.56454e-05 0e+00  0 8.75279e-01
64 7.373e+00 5.1246e+01 6.5e+01 8.62292e-02 5.07719e-01 9.56454e-05 0e+00  1 8.75279e-01
64 7.373e+00 5.1246e+01 6.5e+01 8.62292e-02 5.07730e-01 9.56454e-05 0e+00  2 8.75279e-01
64 7.373e+00 5.1246e+01 6.5e+01 8.62292e-02 5.07748e-01 9.56454e-05 0e+00  3 8.75279e-01
64 7.373e+00 5.1246e+01 6.5e+01 8.62292e-02 5.07776e-01 9.56454e-05 0e+00  4 8.75279e-01
64 7.373e+00 5.1246e+01 6.5e+01 8.62292e-02 5.07765e-01 9.56454e-05 0e+00  5 8.75279e-01
64 7.373e+00 5.1246e+01 6.5e+01 8.62292e-02 5.07763e-01 9.56454e-05 0e+00  6 8.75279e-01
64 7.373e+00 5.1246e+01 6.5e+01 8.62292e-02 5.07738e-01 9.56454e-05 0e+00  7 8.75279e-01
64 7.373e+00 5.1246e+01 6.5e+01 8.62292e-02 5.07755e-01 9.56454e-05 0e+00  8 8.75279e-01
64 7.373e+00 5.1246e+01 6.5e+01 8.62292e-02 5.07754e-01 9.56454e-05 0e+00  9 8.75279e-01
64 7.373e+00 5.1246e+01 6.5e+01 8.62292e-02 5.07763e-01 9.56454e-05 0e+00 10 8.75279e-01
64 7.373e+00 5.1246e+01 6.5e+01 8.62292e-02 5.07747e-01 9.56454e-05 0e+00 11 8.75279e-01
64 7.373e+00 5.1246e+01 6.5e+01 8.62292e-02 5.07745e-01 9.56454e-05 0e+00 12 8.75279e-01
64 7.373e+00 5.1246e+01 6.5e+01 8.62292e-02 5.07767e-01 9.56454e-05 0e+00 13 8.75279e-01
64 7.373e+00 5.1246e+01 6.5e+01 8.62292e-02 5.07738e-01 9.56454e-05 0e+00 14 8.75279e-01
64 7.373e+00 5.1246e+01 6.5e+01 8.62292e-02 5.07728e-01 9.56454e-05 0e+00 15 8.75279e-01
64 7.373e+00 5.1246e+01 6.5e+01 8.62292e-02 5.07733e-01 9.56454e-05 0e+00 16 8.75279e-01
64 7.373e+00 5.1246e+01 6.5e+01 8.62292e-02 5.07757e-01 9.56454e-05 0e+00 17 8.75279e-01
64 7.373e+00 5.1246e+01 6.5e+01 8.62292e-02 5.07756e-01 9.56454e-05 0e+00 18 8.75279e-01
64 7.373e+00 5.1246e+01 6.5e+01 8.62292e-02 5.07726e-01 9.56454e-05 0e+00 19 8.75279e-01
64 7.373e+00 5.1246e+01 6.5e+01 8.62292e-02 5.07747e-01 9.56454e-05 0e+00 20 8.75279e-01
64 7.373e+00 5.1246e+01 6.5e+01 8.62292e-02 5.07766e-01 9.56454e-05 0e+00 21 8.75279e-01
64 7.373e+00 5.1246e+01 6.5e+01 8.62292e-02 5.07737e-01 9.56454e-05 0e+00 22 8.75279e-01
64 7.373e+00 5.1246e+01 6.5e+01 8.62292e-02 5.07727e-01 9.56454e-05 0e+00 23 8.75279e-01
64 7.373e+00 5.1246e+01 6.5e+01 8.62292e-02 5.07757e-01 9.56454e-05 0e+00 24 8.75279e-01
64 7.373e+00 5.1246e+01 6.5e+01 8.62292e-02 5.07759e-01 9.56454e-05 0e+00 25 8.75279e-01
64 7.373e+00 5.1246e+01 6.5e+01 8.62292e-02 5.07779e-01 9.56454e-05 0e+00 26 8.75279e-01
64 7.373e+00 5.1246e+01 6.5e+01 8.62292e-02 5.07732e-01 9.56454e-05 0e+00 27 8.75279e-01
64 7.373e+00 5.1246e+01 6.5e+01 8.62292e-02 5.07757e-01 9.56454e-05 0e+00 28 8.75279e-01
64 7.373e+00 5.1246e+01 6.5e+01 8.62292e-02 5.07767e-01 9.56454e-05 0e+00 29 8.75279e-01
64 7.373e+00 5.1246e+01 6.5e+01 8.62292e-02 5.07748e-01 9.56454e-05 0e+00 30 8.75279e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.07477e-01 5.60553e-01 1.56203e-04 0e+00  0 1.87113e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.07477e-01 5.60556e-01 1.56203e-04 0e+00  1 1.87113e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.07477e-01 5.60547e-01 1.56203e-04 0e+00  2 1.87113e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.07477e-01 5.60525e-01 1.56203e-04 0e+00  3 1.87113e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.07477e-01 5.60584e-01 1.56203e-04 0e+00  4 1.87113e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.07477e-01 5.60583e-01 1.56203e-04 0e+00  5 1.87113e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.07477e-01 5.60575e-01 1.56203e-04 0e+00  6 1.87113e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.07477e-01 5.60580e-01 1.56203e-04 0e+00  7 1.87113e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.07477e-01 5.60565e-01 1.56203e-04 0e+00  8 1.87113e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.07477e-01 5.60565e-01 1.56203e-04 0e+00  9 1.87113e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.07477e-01 5.60575e-01 1.56203e-04 0e+00 10 1.87113e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.07477e-01 5.60592e-01 1.56203e-04 0e+00 11 1.87113e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.07477e-01 5.60539e-01 1.56203e-04 0e+00 12 1.87113e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.07477e-01 5.60555e-01 1.56203e-04 0e+00 13 1.87113e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.07477e-01 5.60578e-01 1.56203e-04 0e+00 14 1.87113e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.07477e-01 5.60568e-01 1.56203e-04 0e+00 15 1.87113e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.07477e-01 5.60631e-01 1.56203e-04 0e+00 16 1.87113e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.07477e-01 5.60585e-01 1.56203e-04 0e+00 17 1.87113e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.07477e-01 5.60585e-01 1.56203e-04 0e+00 18 1.87113e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.07477e-01 5.60540e-01 1.56203e-04 0e+00 19 1.87113e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.07477e-01 5.60616e-01 1.56203e-04 0e+00 20 1.87113e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.07477e-01 5.60535e-01 1.56203e-04 0e+00 21 1.87113e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.07477e-01 5.60576e-01 1.56203e-04 0e+00 22 1.87113e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.07477e-01 5.60569e-01 1.56203e-04 0e+00 23 1.87113e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.07477e-01 5.60607e-01 1.56203e-04 0e+00 24 1.87113e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.07477e-01 5.60547e-01 1.56203e-04 0e+00 25 1.87113e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.07477e-01 5.60627e-01 1.56203e-04 0e+00 26 1.87113e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.07477e-01 5.60606e-01 1.56203e-04 0e+00 27 1.87113e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.07477e-01 5.60515e-01 1.56203e-04 0e+00 28 1.87113e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.07477e-01 5.60534e-01 1.56203e-04 0e+00 29 1.87113e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.07477e-01 5.60570e-01 1.56203e-04 0e+00 30 1.87113e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.16717e-01 5.82177e-01 1.45303e-04 0e+00  0 3.24877e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.16717e-01 5.82167e-01 1.45303e-04 0e+00  1 3.24877e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.16717e-01 5.82179e-01 1.45303e-04 0e+00  2 3.24877e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.16717e-01 5.82155e-01 1.45303e-04 0e+00  3 3.24877e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.16717e-01 5.82139e-01 1.45303e-04 0e+00  4 3.24877e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.16717e-01 5.82150e-01 1.45303e-04 0e+00  5 3.24877e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.16717e-01 5.82187e-01 1.45303e-04 0e+00  6 3.24877e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.16717e-01 5.82127e-01 1.45303e-04 0e+00  7 3.24877e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.16717e-01 5.82176e-01 1.45303e-04 0e+00  8 3.24877e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.16717e-01 5.82189e-01 1.45303e-04 0e+00  9 3.24877e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.16717e-01 5.82148e-01 1.45303e-04 0e+00 10 3.24877e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.16717e-01 5.82094e-01 1.45303e-04 0e+00 11 3.24877e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.16717e-01 5.82181e-01 1.45303e-04 0e+00 12 3.24877e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.16717e-01 5.82221e-01 1.45303e-04 0e+00 13 3.24877e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.16717e-01 5.82191e-01 1.45303e-04 0e+00 14 3.24877e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.16717e-01 5.82149e-01 1.45303e-04 0e+00 15 3.24877e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.16717e-01 5.82178e-01 1.45303e-04 0e+00 16 3.24877e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.16717e-01 5.82185e-01 1.45303e-04 0e+00 17 3.24877e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.16717e-01 5.82173e-01 1.45303e-04 0e+00 18 3.24877e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.16717e-01 5.82152e-01 1.45303e-04 0e+00 19 3.24877e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.16717e-01 5.82152e-01 1.45303e-04 0e+00 20 3.24877e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.16717e-01 5.82165e-01 1.45303e-04 0e+00 21 3.24877e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.16717e-01 5.82127e-01 1.45303e-04 0e+00 22 3.24877e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.16717e-01 5.82201e-01 1.45303e-04 0e+00 23 3.24877e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.16717e-01 5.82150e-01 1.45303e-04 0e+00 24 3.24877e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.16717e-01 5.82195e-01 1.45303e-04 0e+00 25 3.24877e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.16717e-01 5.82175e-01 1.45303e-04 0e+00 26 3.24877e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.16717e-01 5.82128e-01 1.45303e-04 0e+00 27 3.24877e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.16717e-01 5.82199e-01 1.45303e-04 0e+00 28 3.24877e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.16717e-01 5.82178e-01 1.45303e-04 0e+00 29 3.24877e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.16717e-01 5.82166e-01 1.45303e-04 0e+00 30 3.24877e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.33844e-01 6.11547e-01 5.75180e-04 0e+00  0 3.17753e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.33844e-01 6.11517e-01 5.75180e-04 0e+00  1 3.17753e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.33844e-01 6.11523e-01 5.75180e-04 0e+00  2 3.17753e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.33844e-01 6.11606e-01 5.75180e-04 0e+00  3 3.17753e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.33844e-01 6.11566e-01 5.75180e-04 0e+00  4 3.17753e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.33844e-01 6.11584e-01 5.75180e-04 0e+00  5 3.17753e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.33844e-01 6.11589e-01 5.75180e-04 0e+00  6 3.17753e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.33844e-01 6.11582e-01 5.75180e-04 0e+00  7 3.17753e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.33844e-01 6.11548e-01 5.75180e-04 0e+00  8 3.17753e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.33844e-01 6.11543e-01 5.75180e-04 0e+00  9 3.17753e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.33844e-01 6.11563e-01 5.75180e-04 0e+00 10 3.17753e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.33844e-01 6.11527e-01 5.75180e-04 0e+00 11 3.17753e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.33844e-01 6.11536e-01 5.75180e-04 0e+00 12 3.17753e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.33844e-01 6.11602e-01 5.75180e-04 0e+00 13 3.17753e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.33844e-01 6.11575e-01 5.75180e-04 0e+00 14 3.17753e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.33844e-01 6.11550e-01 5.75180e-04 0e+00 15 3.17753e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.33844e-01 6.11542e-01 5.75180e-04 0e+00 16 3.17753e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.33844e-01 6.11551e-01 5.75180e-04 0e+00 17 3.17753e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.33844e-01 6.11574e-01 5.75180e-04 0e+00 18 3.17753e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.33844e-01 6.11563e-01 5.75180e-04 0e+00 19 3.17753e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.33844e-01 6.11564e-01 5.75180e-04 0e+00 20 3.17753e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.33844e-01 6.11567e-01 5.75180e-04 0e+00 21 3.17753e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.33844e-01 6.11528e-01 5.75180e-04 0e+00 22 3.17753e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.33844e-01 6.11552e-01 5.75180e-04 0e+00 23 3.17753e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.33844e-01 6.11541e-01 5.75180e-04 0e+00 24 3.17753e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.33844e-01 6.11571e-01 5.75180e-04 0e+00 25 3.17753e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.33844e-01 6.11537e-01 5.75180e-04 0e+00 26 3.17753e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.33844e-01 6.11568e-01 5.75180e-04 0e+00 27 3.17753e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.33844e-01 6.11550e-01 5.75180e-04 0e+00 28 3.17753e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.33844e-01 6.11559e-01 5.75180e-04 0e+00 29 3.17753e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.33844e-01 6.11557e-01 5.75180e-04 0e+00 30 3.17753e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.48293e-01 6.32984e-01 3.43230e-04 0e+00  0 1.99352e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.48293e-01 6.33073e-01 3.43230e-04 0e+00  1 1.99352e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.48293e-01 6.33065e-01 3.43230e-04 0e+00  2 1.99352e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.48293e-01 6.33011e-01 3.43230e-04 0e+00  3 1.99352e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.48293e-01 6.33070e-01 3.43230e-04 0e+00  4 1.99352e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.48293e-01 6.33070e-01 3.43230e-04 0e+00  5 1.99352e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.48293e-01 6.33067e-01 3.43230e-04 0e+00  6 1.99352e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.48293e-01 6.33062e-01 3.43230e-04 0e+00  7 1.99352e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.48293e-01 6.33129e-01 3.43230e-04 0e+00  8 1.99352e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.48293e-01 6.33025e-01 3.43230e-04 0e+00  9 1.99352e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.48293e-01 6.33058e-01 3.43230e-04 0e+00 10 1.99352e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.48293e-01 6.33100e-01 3.43230e-04 0e+00 11 1.99352e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.48293e-01 6.33099e-01 3.43230e-04 0e+00 12 1.99352e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.48293e-01 6.33120e-01 3.43230e-04 0e+00 13 1.99352e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.48293e-01 6.33050e-01 3.43230e-04 0e+00 14 1.99352e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.48293e-01 6.33074e-01 3.43230e-04 0e+00 15 1.99352e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.48293e-01 6.32984e-01 3.43230e-04 0e+00 16 1.99352e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.48293e-01 6.32959e-01 3.43230e-04 0e+00 17 1.99352e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.48293e-01 6.32988e-01 3.43230e-04 0e+00 18 1.99352e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.48293e-01 6.33069e-01 3.43230e-04 0e+00 19 1.99352e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.48293e-01 6.33109e-01 3.43230e-04 0e+00 20 1.99352e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.48293e-01 6.33021e-01 3.43230e-04 0e+00 21 1.99352e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.48293e-01 6.33096e-01 3.43230e-04 0e+00 22 1.99352e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.48293e-01 6.33141e-01 3.43230e-04 0e+00 23 1.99352e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.48293e-01 6.33070e-01 3.43230e-04 0e+00 24 1.99352e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.48293e-01 6.32973e-01 3.43230e-04 0e+00 25 1.99352e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.48293e-01 6.33017e-01 3.43230e-04 0e+00 26 1.99352e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.48293e-01 6.33083e-01 3.43230e-04 0e+00 27 1.99352e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.48293e-01 6.33043e-01 3.43230e-04 0e+00 28 1.99352e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.48293e-01 6.33039e-01 3.43230e-04 0e+00 29 1.99352e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.48293e-01 6.33055e-01 3.43230e-04 0e+00 30 1.99352e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.70076e-01 6.61832e-01 2.07924e-04 0e+00  0 5.13832e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.70076e-01 6.61788e-01 2.07924e-04 0e+00  1 5.13832e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.70076e-01 6.61843e-01 2.07924e-04 0e+00  2 5.13832e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.70076e-01 6.61790e-01 2.07924e-04 0e+00  3 5.13832e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.70076e-01 6.61850e-01 2.07924e-04 0e+00  4 5.13832e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.70076e-01 6.61825e-01 2.07924e-04 0e+00  5 5.13832e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.70076e-01 6.61856e-01 2.07924e-04 0e+00  6 5.13832e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.70076e-01 6.61902e-01 2.07924e-04 0e+00  7 5.13832e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.70076e-01 6.61842e-01 2.07924e-04 0e+00  8 5.13832e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.70076e-01 6.61811e-01 2.07924e-04 0e+00  9 5.13832e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.70076e-01 6.61832e-01 2.07924e-04 0e+00 10 5.13832e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.70076e-01 6.61853e-01 2.07924e-04 0e+00 11 5.13832e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.70076e-01 6.61769e-01 2.07924e-04 0e+00 12 5.13832e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.70076e-01 6.61859e-01 2.07924e-04 0e+00 13 5.13832e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.70076e-01 6.61878e-01 2.07924e-04 0e+00 14 5.13832e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.70076e-01 6.61841e-01 2.07924e-04 0e+00 15 5.13832e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.70076e-01 6.61807e-01 2.07924e-04 0e+00 16 5.13832e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.70076e-01 6.61843e-01 2.07924e-04 0e+00 17 5.13832e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.70076e-01 6.61822e-01 2.07924e-04 0e+00 18 5.13832e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.70076e-01 6.61816e-01 2.07924e-04 0e+00 19 5.13832e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.70076e-01 6.61810e-01 2.07924e-04 0e+00 20 5.13832e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.70076e-01 6.61884e-01 2.07924e-04 0e+00 21 5.13832e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.70076e-01 6.61840e-01 2.07924e-04 0e+00 22 5.13832e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.70076e-01 6.61755e-01 2.07924e-04 0e+00 23 5.13832e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.70076e-01 6.61844e-01 2.07924e-04 0e+00 24 5.13832e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.70076e-01 6.61770e-01 2.07924e-04 0e+00 25 5.13832e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.70076e-01 6.61820e-01 2.07924e-04 0e+00 26 5.13832e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.70076e-01 6.61838e-01 2.07924e-04 0e+00 27 5.13832e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.70076e-01 6.61798e-01 2.07924e-04 0e+00 28 5.13832e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.70076e-01 6.61859e-01 2.07924e-04 0e+00 29 5.13832e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.70076e-01 6.61829e-01 2.07924e-04 0e+00 30 5.13832e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.79196e-01 6.72472e-01 2.00754e-04 0e+00  0 4.22092e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.79196e-01 6.72537e-01 2.00754e-04 0e+00  1 4.22092e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.79196e-01 6.72476e-01 2.00754e-04 0e+00  2 4.22092e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.79196e-01 6.72531e-01 2.00754e-04 0e+00  3 4.22092e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.79196e-01 6.72496e-01 2.00754e-04 0e+00  4 4.22092e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.79196e-01 6.72505e-01 2.00754e-04 0e+00  5 4.22092e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.79196e-01 6.72624e-01 2.00754e-04 0e+00  6 4.22092e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.79196e-01 6.72546e-01 2.00754e-04 0e+00  7 4.22092e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.79196e-01 6.72505e-01 2.00754e-04 0e+00  8 4.22092e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.79196e-01 6.72455e-01 2.00754e-04 0e+00  9 4.22092e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.79196e-01 6.72455e-01 2.00754e-04 0e+00 10 4.22092e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.79196e-01 6.72477e-01 2.00754e-04 0e+00 11 4.22092e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.79196e-01 6.72546e-01 2.00754e-04 0e+00 12 4.22092e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.79196e-01 6.72500e-01 2.00754e-04 0e+00 13 4.22092e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.79196e-01 6.72537e-01 2.00754e-04 0e+00 14 4.22092e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.79196e-01 6.72553e-01 2.00754e-04 0e+00 15 4.22092e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.79196e-01 6.72565e-01 2.00754e-04 0e+00 16 4.22092e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.79196e-01 6.72525e-01 2.00754e-04 0e+00 17 4.22092e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.79196e-01 6.72560e-01 2.00754e-04 0e+00 18 4.22092e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.79196e-01 6.72532e-01 2.00754e-04 0e+00 19 4.22092e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.79196e-01 6.72488e-01 2.00754e-04 0e+00 20 4.22092e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.79196e-01 6.72469e-01 2.00754e-04 0e+00 21 4.22092e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.79196e-01 6.72482e-01 2.00754e-04 0e+00 22 4.22092e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.79196e-01 6.72542e-01 2.00754e-04 0e+00 23 4.22092e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.79196e-01 6.72495e-01 2.00754e-04 0e+00 24 4.22092e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.79196e-01 6.72510e-01 2.00754e-04 0e+00 25 4.22092e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.79196e-01 6.72491e-01 2.00754e-04 0e+00 26 4.22092e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.79196e-01 6.72494e-01 2.00754e-04 0e+00 27 4.22092e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.79196e-01 6.72529e-01 2.00754e-04 0e+00 28 4.22092e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.79196e-01 6.72548e-01 2.00754e-04 0e+00 29 4.22092e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.79196e-01 6.72515e-01 2.00754e-04 0e+00 30 4.22092e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.81211e-01 6.72902e-01 1.19838e-03 0e+00  0 2.50666e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.81211e-01 6.73343e-01 1.19838e-03 0e+00  1 2.50666e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.81211e-01 6.73453e-01 1.19838e-03 0e+00  2 2.50666e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.81211e-01 6.73578e-01 1.19838e-03 0e+00  3 2.50666e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.81211e-01 6.73281e-01 1.19838e-03 0e+00  4 2.50666e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.81211e-01 6.73463e-01 1.19838e-03 0e+00  5 2.50666e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.81211e-01 6.73630e-01 1.19838e-03 0e+00  6 2.50666e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.81211e-01 6.73294e-01 1.19838e-03 0e+00  7 2.50666e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.81211e-01 6.73718e-01 1.19838e-03 0e+00  8 2.50666e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.81211e-01 6.73473e-01 1.19838e-03 0e+00  9 2.50666e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.81211e-01 6.73433e-01 1.19838e-03 0e+00 10 2.50666e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.81211e-01 6.73613e-01 1.19838e-03 0e+00 11 2.50666e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.81211e-01 6.73778e-01 1.19838e-03 0e+00 12 2.50666e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.81211e-01 6.74026e-01 1.19838e-03 0e+00 13 2.50666e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.81211e-01 6.73514e-01 1.19838e-03 0e+00 14 2.50666e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.81211e-01 6.73395e-01 1.19838e-03 0e+00 15 2.50666e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.81211e-01 6.73433e-01 1.19838e-03 0e+00 16 2.50666e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.81211e-01 6.73527e-01 1.19838e-03 0e+00 17 2.50666e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.81211e-01 6.73671e-01 1.19838e-03 0e+00 18 2.50666e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.81211e-01 6.73393e-01 1.19838e-03 0e+00 19 2.50666e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.81211e-01 6.73552e-01 1.19838e-03 0e+00 20 2.50666e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.81211e-01 6.73350e-01 1.19838e-03 0e+00 21 2.50666e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.81211e-01 6.73609e-01 1.19838e-03 0e+00 22 2.50666e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.81211e-01 6.73593e-01 1.19838e-03 0e+00 23 2.50666e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.81211e-01 6.73226e-01 1.19838e-03 0e+00 24 2.50666e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.81211e-01 6.73450e-01 1.19838e-03 0e+00 25 2.50666e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.81211e-01 6.72938e-01 1.19838e-03 0e+00 26 2.50666e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.81211e-01 6.73560e-01 1.19838e-03 0e+00 27 2.50666e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.81211e-01 6.73456e-01 1.19838e-03 0e+00 28 2.50666e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.81211e-01 6.73770e-01 1.19838e-03 0e+00 29 2.50666e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.81211e-01 6.73484e-01 1.19838e-03 0e+00 30 2.50666e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.89555e-01 6.83976e-01 7.15510e-04 0e+00  0 2.78899e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.89555e-01 6.83969e-01 7.15510e-04 0e+00  1 2.78899e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.89555e-01 6.83774e-01 7.15510e-04 0e+00  2 2.78899e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.89555e-01 6.84151e-01 7.15510e-04 0e+00  3 2.78899e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.89555e-01 6.84090e-01 7.15510e-04 0e+00  4 2.78899e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.89555e-01 6.83917e-01 7.15510e-04 0e+00  5 2.78899e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.89555e-01 6.84039e-01 7.15510e-04 0e+00  6 2.78899e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.89555e-01 6.83942e-01 7.15510e-04 0e+00  7 2.78899e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.89555e-01 6.84098e-01 7.15510e-04 0e+00  8 2.78899e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.89555e-01 6.84147e-01 7.15510e-04 0e+00  9 2.78899e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.89555e-01 6.83755e-01 7.15510e-04 0e+00 10 2.78899e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.89555e-01 6.84101e-01 7.15510e-04 0e+00 11 2.78899e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.89555e-01 6.84116e-01 7.15510e-04 0e+00 12 2.78899e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.89555e-01 6.83980e-01 7.15510e-04 0e+00 13 2.78899e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.89555e-01 6.83966e-01 7.15510e-04 0e+00 14 2.78899e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.89555e-01 6.84086e-01 7.15510e-04 0e+00 15 2.78899e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.89555e-01 6.83992e-01 7.15510e-04 0e+00 16 2.78899e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.89555e-01 6.83958e-01 7.15510e-04 0e+00 17 2.78899e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.89555e-01 6.83929e-01 7.15510e-04 0e+00 18 2.78899e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.89555e-01 6.83798e-01 7.15510e-04 0e+00 19 2.78899e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.89555e-01 6.84009e-01 7.15510e-04 0e+00 20 2.78899e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.89555e-01 6.84226e-01 7.15510e-04 0e+00 21 2.78899e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.89555e-01 6.83758e-01 7.15510e-04 0e+00 22 2.78899e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.89555e-01 6.83997e-01 7.15510e-04 0e+00 23 2.78899e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.89555e-01 6.83991e-01 7.15510e-04 0e+00 24 2.78899e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.89555e-01 6.83983e-01 7.15510e-04 0e+00 25 2.78899e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.89555e-01 6.84055e-01 7.15510e-04 0e+00 26 2.78899e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.89555e-01 6.83752e-01 7.15510e-04 0e+00 27 2.78899e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.89555e-01 6.83910e-01 7.15510e-04 0e+00 28 2.78899e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.89555e-01 6.83911e-01 7.15510e-04 0e+00 29 2.78899e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.89555e-01 6.83979e-01 7.15510e-04 0e+00 30 2.78899e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.99409e-01 6.94023e-01 3.17412e-04 0e+00  0 1.06503e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.99409e-01 6.93965e-01 3.17412e-04 0e+00  1 1.06503e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.99409e-01 6.93983e-01 3.17412e-04 0e+00  2 1.06503e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.99409e-01 6.94016e-01 3.17412e-04 0e+00  3 1.06503e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.99409e-01 6.94067e-01 3.17412e-04 0e+00  4 1.06503e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.99409e-01 6.94031e-01 3.17412e-04 0e+00  5 1.06503e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.99409e-01 6.93956e-01 3.17412e-04 0e+00  6 1.06503e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.99409e-01 6.94018e-01 3.17412e-04 0e+00  7 1.06503e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.99409e-01 6.93914e-01 3.17412e-04 0e+00  8 1.06503e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.99409e-01 6.94030e-01 3.17412e-04 0e+00  9 1.06503e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.99409e-01 6.94016e-01 3.17412e-04 0e+00 10 1.06503e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.99409e-01 6.93970e-01 3.17412e-04 0e+00 11 1.06503e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.99409e-01 6.93988e-01 3.17412e-04 0e+00 12 1.06503e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.99409e-01 6.94019e-01 3.17412e-04 0e+00 13 1.06503e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.99409e-01 6.94067e-01 3.17412e-04 0e+00 14 1.06503e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.99409e-01 6.93936e-01 3.17412e-04 0e+00 15 1.06503e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.99409e-01 6.93889e-01 3.17412e-04 0e+00 16 1.06503e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.99409e-01 6.94042e-01 3.17412e-04 0e+00 17 1.06503e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.99409e-01 6.94087e-01 3.17412e-04 0e+00 18 1.06503e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.99409e-01 6.94016e-01 3.17412e-04 0e+00 19 1.06503e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.99409e-01 6.94005e-01 3.17412e-04 0e+00 20 1.06503e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.99409e-01 6.94020e-01 3.17412e-04 0e+00 21 1.06503e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.99409e-01 6.94030e-01 3.17412e-04 0e+00 22 1.06503e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.99409e-01 6.93970e-01 3.17412e-04 0e+00 23 1.06503e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.99409e-01 6.93966e-01 3.17412e-04 0e+00 24 1.06503e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.99409e-01 6.93935e-01 3.17412e-04 0e+00 25 1.06503e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.99409e-01 6.94000e-01 3.17412e-04 0e+00 26 1.06503e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.99409e-01 6.93972e-01 3.17412e-04 0e+00 27 1.06503e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.99409e-01 6.94088e-01 3.17412e-04 0e+00 28 1.06503e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.99409e-01 6.93909e-01 3.17412e-04 0e+00 29 1.06503e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.99409e-01 6.93999e-01 3.17412e-04 0e+00 30 1.06503e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.09160e-01 7.01201e-01 3.30172e-03 0e+00  0 3.81614e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.09160e-01 7.01468e-01 3.30172e-03 0e+00  1 3.81614e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.09160e-01 7.01245e-01 3.30172e-03 0e+00  2 3.81614e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.09160e-01 7.01419e-01 3.30172e-03 0e+00  3 3.81614e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.09160e-01 7.01127e-01 3.30172e-03 0e+00  4 3.81614e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.09160e-01 7.01345e-01 3.30172e-03 0e+00  5 3.81614e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.09160e-01 7.01471e-01 3.30172e-03 0e+00  6 3.81614e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.09160e-01 7.01175e-01 3.30172e-03 0e+00  7 3.81614e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.09160e-01 7.01563e-01 3.30172e-03 0e+00  8 3.81614e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.09160e-01 7.00991e-01 3.30172e-03 0e+00  9 3.81614e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.09160e-01 7.01426e-01 3.30172e-03 0e+00 10 3.81614e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.09160e-01 7.01267e-01 3.30172e-03 0e+00 11 3.81614e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.09160e-01 7.00998e-01 3.30172e-03 0e+00 12 3.81614e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.09160e-01 7.01121e-01 3.30172e-03 0e+00 13 3.81614e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.09160e-01 7.01289e-01 3.30172e-03 0e+00 14 3.81614e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.09160e-01 7.01299e-01 3.30172e-03 0e+00 15 3.81614e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.09160e-01 7.01339e-01 3.30172e-03 0e+00 16 3.81614e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.09160e-01 7.01154e-01 3.30172e-03 0e+00 17 3.81614e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.09160e-01 7.01282e-01 3.30172e-03 0e+00 18 3.81614e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.09160e-01 7.01345e-01 3.30172e-03 0e+00 19 3.81614e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.09160e-01 7.01109e-01 3.30172e-03 0e+00 20 3.81614e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.09160e-01 7.00984e-01 3.30172e-03 0e+00 21 3.81614e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.09160e-01 7.01312e-01 3.30172e-03 0e+00 22 3.81614e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.09160e-01 7.01333e-01 3.30172e-03 0e+00 23 3.81614e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.09160e-01 7.00995e-01 3.30172e-03 0e+00 24 3.81614e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.09160e-01 7.01367e-01 3.30172e-03 0e+00 25 3.81614e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.09160e-01 7.01417e-01 3.30172e-03 0e+00 26 3.81614e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.09160e-01 7.01092e-01 3.30172e-03 0e+00 27 3.81614e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.09160e-01 7.01297e-01 3.30172e-03 0e+00 28 3.81614e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.09160e-01 7.01268e-01 3.30172e-03 0e+00 29 3.81614e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.09160e-01 7.01262e-01 3.30172e-03 0e+00 30 3.81614e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.16758e-01 7.10301e-01 4.23209e-04 0e+00  0 3.01543e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.16758e-01 7.10261e-01 4.23209e-04 0e+00  1 3.01543e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.16758e-01 7.10395e-01 4.23209e-04 0e+00  2 3.01543e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.16758e-01 7.10344e-01 4.23209e-04 0e+00  3 3.01543e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.16758e-01 7.10377e-01 4.23209e-04 0e+00  4 3.01543e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.16758e-01 7.10368e-01 4.23209e-04 0e+00  5 3.01543e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.16758e-01 7.10391e-01 4.23209e-04 0e+00  6 3.01543e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.16758e-01 7.10327e-01 4.23209e-04 0e+00  7 3.01543e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.16758e-01 7.10300e-01 4.23209e-04 0e+00  8 3.01543e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.16758e-01 7.10388e-01 4.23209e-04 0e+00  9 3.01543e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.16758e-01 7.10332e-01 4.23209e-04 0e+00 10 3.01543e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.16758e-01 7.10423e-01 4.23209e-04 0e+00 11 3.01543e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.16758e-01 7.10417e-01 4.23209e-04 0e+00 12 3.01543e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.16758e-01 7.10196e-01 4.23209e-04 0e+00 13 3.01543e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.16758e-01 7.10460e-01 4.23209e-04 0e+00 14 3.01543e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.16758e-01 7.10346e-01 4.23209e-04 0e+00 15 3.01543e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.16758e-01 7.10342e-01 4.23209e-04 0e+00 16 3.01543e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.16758e-01 7.10271e-01 4.23209e-04 0e+00 17 3.01543e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.16758e-01 7.10464e-01 4.23209e-04 0e+00 18 3.01543e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.16758e-01 7.10351e-01 4.23209e-04 0e+00 19 3.01543e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.16758e-01 7.10361e-01 4.23209e-04 0e+00 20 3.01543e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.16758e-01 7.10484e-01 4.23209e-04 0e+00 21 3.01543e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.16758e-01 7.10510e-01 4.23209e-04 0e+00 22 3.01543e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.16758e-01 7.10392e-01 4.23209e-04 0e+00 23 3.01543e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.16758e-01 7.10372e-01 4.23209e-04 0e+00 24 3.01543e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.16758e-01 7.10455e-01 4.23209e-04 0e+00 25 3.01543e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.16758e-01 7.10488e-01 4.23209e-04 0e+00 26 3.01543e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.16758e-01 7.10334e-01 4.23209e-04 0e+00 27 3.01543e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.16758e-01 7.10283e-01 4.23209e-04 0e+00 28 3.01543e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.16758e-01 7.10425e-01 4.23209e-04 0e+00 29 3.01543e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.16758e-01 7.10373e-01 4.23209e-04 0e+00 30 3.01543e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.25288e-01 7.16828e-01 9.33475e-04 0e+00  0 4.01325e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.25288e-01 7.17293e-01 9.33475e-04 0e+00  1 4.01325e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.25288e-01 7.17075e-01 9.33475e-04 0e+00  2 4.01325e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.25288e-01 7.17295e-01 9.33475e-04 0e+00  3 4.01325e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.25288e-01 7.17298e-01 9.33475e-04 0e+00  4 4.01325e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.25288e-01 7.17322e-01 9.33475e-04 0e+00  5 4.01325e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.25288e-01 7.17430e-01 9.33475e-04 0e+00  6 4.01325e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.25288e-01 7.17405e-01 9.33475e-04 0e+00  7 4.01325e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.25288e-01 7.17413e-01 9.33475e-04 0e+00  8 4.01325e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.25288e-01 7.17199e-01 9.33475e-04 0e+00  9 4.01325e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.25288e-01 7.17229e-01 9.33475e-04 0e+00 10 4.01325e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.25288e-01 7.17171e-01 9.33475e-04 0e+00 11 4.01325e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.25288e-01 7.17324e-01 9.33475e-04 0e+00 12 4.01325e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.25288e-01 7.17518e-01 9.33475e-04 0e+00 13 4.01325e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.25288e-01 7.17370e-01 9.33475e-04 0e+00 14 4.01325e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.25288e-01 7.17424e-01 9.33475e-04 0e+00 15 4.01325e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.25288e-01 7.17462e-01 9.33475e-04 0e+00 16 4.01325e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.25288e-01 7.17467e-01 9.33475e-04 0e+00 17 4.01325e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.25288e-01 7.17592e-01 9.33475e-04 0e+00 18 4.01325e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.25288e-01 7.17207e-01 9.33475e-04 0e+00 19 4.01325e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.25288e-01 7.17585e-01 9.33475e-04 0e+00 20 4.01325e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.25288e-01 7.17265e-01 9.33475e-04 0e+00 21 4.01325e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.25288e-01 7.17524e-01 9.33475e-04 0e+00 22 4.01325e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.25288e-01 7.17507e-01 9.33475e-04 0e+00 23 4.01325e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.25288e-01 7.17195e-01 9.33475e-04 0e+00 24 4.01325e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.25288e-01 7.17573e-01 9.33475e-04 0e+00 25 4.01325e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.25288e-01 7.17433e-01 9.33475e-04 0e+00 26 4.01325e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.25288e-01 7.17145e-01 9.33475e-04 0e+00 27 4.01325e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.25288e-01 7.17343e-01 9.33475e-04 0e+00 28 4.01325e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.25288e-01 7.17312e-01 9.33475e-04 0e+00 29 4.01325e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.25288e-01 7.17339e-01 9.33475e-04 0e+00 30 4.01325e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.40183e-01 7.30171e-01 3.38628e-03 0e+00  0 2.49174e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.40183e-01 7.30080e-01 3.38628e-03 0e+00  1 2.49174e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.40183e-01 7.30075e-01 3.38628e-03 0e+00  2 2.49174e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.40183e-01 7.30203e-01 3.38628e-03 0e+00  3 2.49174e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.40183e-01 7.30165e-01 3.38628e-03 0e+00  4 2.49174e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.40183e-01 7.30229e-01 3.38628e-03 0e+00  5 2.49174e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.40183e-01 7.30166e-01 3.38628e-03 0e+00  6 2.49174e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.40183e-01 7.30177e-01 3.38628e-03 0e+00  7 2.49174e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.40183e-01 7.30251e-01 3.38628e-03 0e+00  8 2.49174e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.40183e-01 7.30013e-01 3.38628e-03 0e+00  9 2.49174e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.40183e-01 7.30141e-01 3.38628e-03 0e+00 10 2.49174e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.40183e-01 7.30168e-01 3.38628e-03 0e+00 11 2.49174e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.40183e-01 7.30249e-01 3.38628e-03 0e+00 12 2.49174e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.40183e-01 7.30139e-01 3.38628e-03 0e+00 13 2.49174e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.40183e-01 7.30143e-01 3.38628e-03 0e+00 14 2.49174e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.40183e-01 7.30243e-01 3.38628e-03 0e+00 15 2.49174e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.40183e-01 7.30169e-01 3.38628e-03 0e+00 16 2.49174e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.40183e-01 7.30124e-01 3.38628e-03 0e+00 17 2.49174e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.40183e-01 7.30081e-01 3.38628e-03 0e+00 18 2.49174e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.40183e-01 7.30239e-01 3.38628e-03 0e+00 19 2.49174e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.40183e-01 7.30142e-01 3.38628e-03 0e+00 20 2.49174e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.40183e-01 7.29978e-01 3.38628e-03 0e+00 21 2.49174e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.40183e-01 7.30160e-01 3.38628e-03 0e+00 22 2.49174e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.40183e-01 7.30165e-01 3.38628e-03 0e+00 23 2.49174e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.40183e-01 7.30284e-01 3.38628e-03 0e+00 24 2.49174e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.40183e-01 7.30182e-01 3.38628e-03 0e+00 25 2.49174e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.40183e-01 7.30130e-01 3.38628e-03 0e+00 26 2.49174e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.40183e-01 7.30132e-01 3.38628e-03 0e+00 27 2.49174e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.40183e-01 7.30203e-01 3.38628e-03 0e+00 28 2.49174e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.40183e-01 7.30268e-01 3.38628e-03 0e+00 29 2.49174e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.40183e-01 7.30164e-01 3.38628e-03 0e+00 30 2.49174e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.47667e-01 7.36850e-01 2.19535e-03 0e+00  0 1.93341e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.47667e-01 7.36530e-01 2.19535e-03 0e+00  1 1.93341e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.47667e-01 7.36588e-01 2.19535e-03 0e+00  2 1.93341e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.47667e-01 7.36472e-01 2.19535e-03 0e+00  3 1.93341e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.47667e-01 7.36620e-01 2.19535e-03 0e+00  4 1.93341e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.47667e-01 7.36469e-01 2.19535e-03 0e+00  5 1.93341e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.47667e-01 7.36556e-01 2.19535e-03 0e+00  6 1.93341e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.47667e-01 7.36583e-01 2.19535e-03 0e+00  7 1.93341e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.47667e-01 7.36433e-01 2.19535e-03 0e+00  8 1.93341e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.47667e-01 7.36562e-01 2.19535e-03 0e+00  9 1.93341e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.47667e-01 7.36528e-01 2.19535e-03 0e+00 10 1.93341e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.47667e-01 7.36482e-01 2.19535e-03 0e+00 11 1.93341e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.47667e-01 7.36554e-01 2.19535e-03 0e+00 12 1.93341e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.47667e-01 7.36446e-01 2.19535e-03 0e+00 13 1.93341e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.47667e-01 7.36500e-01 2.19535e-03 0e+00 14 1.93341e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.47667e-01 7.36530e-01 2.19535e-03 0e+00 15 1.93341e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.47667e-01 7.36461e-01 2.19535e-03 0e+00 16 1.93341e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.47667e-01 7.36521e-01 2.19535e-03 0e+00 17 1.93341e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.47667e-01 7.36763e-01 2.19535e-03 0e+00 18 1.93341e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.47667e-01 7.36508e-01 2.19535e-03 0e+00 19 1.93341e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.47667e-01 7.36577e-01 2.19535e-03 0e+00 20 1.93341e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.47667e-01 7.36427e-01 2.19535e-03 0e+00 21 1.93341e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.47667e-01 7.36473e-01 2.19535e-03 0e+00 22 1.93341e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.47667e-01 7.36556e-01 2.19535e-03 0e+00 23 1.93341e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.47667e-01 7.36704e-01 2.19535e-03 0e+00 24 1.93341e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.47667e-01 7.36671e-01 2.19535e-03 0e+00 25 1.93341e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.47667e-01 7.36361e-01 2.19535e-03 0e+00 26 1.93341e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.47667e-01 7.36635e-01 2.19535e-03 0e+00 27 1.93341e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.47667e-01 7.36522e-01 2.19535e-03 0e+00 28 1.93341e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.47667e-01 7.36752e-01 2.19535e-03 0e+00 29 1.93341e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.47667e-01 7.36554e-01 2.19535e-03 0e+00 30 1.93341e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.48419e-01 7.36140e-01 6.71881e-04 0e+00  0 3.63067e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.48419e-01 7.36289e-01 6.71881e-04 0e+00  1 3.63067e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.48419e-01 7.35965e-01 6.71881e-04 0e+00  2 3.63067e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.48419e-01 7.36174e-01 6.71881e-04 0e+00  3 3.63067e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.48419e-01 7.36010e-01 6.71881e-04 0e+00  4 3.63067e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.48419e-01 7.36282e-01 6.71881e-04 0e+00  5 3.63067e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.48419e-01 7.36104e-01 6.71881e-04 0e+00  6 3.63067e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.48419e-01 7.36182e-01 6.71881e-04 0e+00  7 3.63067e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.48419e-01 7.36082e-01 6.71881e-04 0e+00  8 3.63067e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.48419e-01 7.36052e-01 6.71881e-04 0e+00  9 3.63067e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.48419e-01 7.36065e-01 6.71881e-04 0e+00 10 3.63067e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.48419e-01 7.36066e-01 6.71881e-04 0e+00 11 3.63067e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.48419e-01 7.36021e-01 6.71881e-04 0e+00 12 3.63067e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.48419e-01 7.36125e-01 6.71881e-04 0e+00 13 3.63067e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.48419e-01 7.36088e-01 6.71881e-04 0e+00 14 3.63067e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.48419e-01 7.36055e-01 6.71881e-04 0e+00 15 3.63067e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.48419e-01 7.36058e-01 6.71881e-04 0e+00 16 3.63067e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.48419e-01 7.36214e-01 6.71881e-04 0e+00 17 3.63067e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.48419e-01 7.36295e-01 6.71881e-04 0e+00 18 3.63067e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.48419e-01 7.36202e-01 6.71881e-04 0e+00 19 3.63067e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.48419e-01 7.36292e-01 6.71881e-04 0e+00 20 3.63067e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.48419e-01 7.35947e-01 6.71881e-04 0e+00 21 3.63067e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.48419e-01 7.36069e-01 6.71881e-04 0e+00 22 3.63067e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.48419e-01 7.36040e-01 6.71881e-04 0e+00 23 3.63067e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.48419e-01 7.36025e-01 6.71881e-04 0e+00 24 3.63067e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.48419e-01 7.36142e-01 6.71881e-04 0e+00 25 3.63067e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.48419e-01 7.36132e-01 6.71881e-04 0e+00 26 3.63067e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.48419e-01 7.36066e-01 6.71881e-04 0e+00 27 3.63067e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.48419e-01 7.35988e-01 6.71881e-04 0e+00 28 3.63067e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.48419e-01 7.36249e-01 6.71881e-04 0e+00 29 3.63067e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.48419e-01 7.36114e-01 6.71881e-04 0e+00 30 3.63067e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.55000e-01 7.41896e-01 8.91032e-04 0e+00  0 5.28233e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.55000e-01 7.41543e-01 8.91032e-04 0e+00  1 5.28233e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.55000e-01 7.41644e-01 8.91032e-04 0e+00  2 5.28233e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.55000e-01 7.41811e-01 8.91032e-04 0e+00  3 5.28233e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.55000e-01 7.41579e-01 8.91032e-04 0e+00  4 5.28233e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.55000e-01 7.41947e-01 8.91032e-04 0e+00  5 5.28233e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.55000e-01 7.41772e-01 8.91032e-04 0e+00  6 5.28233e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.55000e-01 7.41562e-01 8.91032e-04 0e+00  7 5.28233e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.55000e-01 7.41691e-01 8.91032e-04 0e+00  8 5.28233e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.55000e-01 7.41615e-01 8.91032e-04 0e+00  9 5.28233e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.55000e-01 7.41729e-01 8.91032e-04 0e+00 10 5.28233e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.55000e-01 7.41368e-01 8.91032e-04 0e+00 11 5.28233e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.55000e-01 7.41768e-01 8.91032e-04 0e+00 12 5.28233e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.55000e-01 7.41533e-01 8.91032e-04 0e+00 13 5.28233e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.55000e-01 7.41717e-01 8.91032e-04 0e+00 14 5.28233e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.55000e-01 7.41791e-01 8.91032e-04 0e+00 15 5.28233e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.55000e-01 7.41705e-01 8.91032e-04 0e+00 16 5.28233e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.55000e-01 7.41512e-01 8.91032e-04 0e+00 17 5.28233e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.55000e-01 7.41713e-01 8.91032e-04 0e+00 18 5.28233e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.55000e-01 7.41634e-01 8.91032e-04 0e+00 19 5.28233e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.55000e-01 7.41743e-01 8.91032e-04 0e+00 20 5.28233e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.55000e-01 7.41784e-01 8.91032e-04 0e+00 21 5.28233e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.55000e-01 7.41798e-01 8.91032e-04 0e+00 22 5.28233e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.55000e-01 7.41636e-01 8.91032e-04 0e+00 23 5.28233e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.55000e-01 7.41762e-01 8.91032e-04 0e+00 24 5.28233e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.55000e-01 7.41759e-01 8.91032e-04 0e+00 25 5.28233e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.55000e-01 7.41761e-01 8.91032e-04 0e+00 26 5.28233e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.55000e-01 7.41567e-01 8.91032e-04 0e+00 27 5.28233e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.55000e-01 7.41748e-01 8.91032e-04 0e+00 28 5.28233e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.55000e-01 7.41833e-01 8.91032e-04 0e+00 29 5.28233e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.55000e-01 7.41698e-01 8.91032e-04 0e+00 30 5.28233e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.55199e-01 7.40590e-01 7.50039e-04 0e+00  0 1.83842e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.55199e-01 7.40992e-01 7.50039e-04 0e+00  1 1.83842e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.55199e-01 7.40635e-01 7.50039e-04 0e+00  2 1.83842e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.55199e-01 7.40526e-01 7.50039e-04 0e+00  3 1.83842e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.55199e-01 7.40850e-01 7.50039e-04 0e+00  4 1.83842e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.55199e-01 7.40879e-01 7.50039e-04 0e+00  5 1.83842e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.55199e-01 7.40883e-01 7.50039e-04 0e+00  6 1.83842e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.55199e-01 7.40822e-01 7.50039e-04 0e+00  7 1.83842e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.55199e-01 7.40609e-01 7.50039e-04 0e+00  8 1.83842e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.55199e-01 7.40945e-01 7.50039e-04 0e+00  9 1.83842e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.55199e-01 7.40745e-01 7.50039e-04 0e+00 10 1.83842e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.55199e-01 7.40779e-01 7.50039e-04 0e+00 11 1.83842e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.55199e-01 7.40651e-01 7.50039e-04 0e+00 12 1.83842e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.55199e-01 7.41000e-01 7.50039e-04 0e+00 13 1.83842e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.55199e-01 7.41101e-01 7.50039e-04 0e+00 14 1.83842e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.55199e-01 7.40817e-01 7.50039e-04 0e+00 15 1.83842e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.55199e-01 7.40729e-01 7.50039e-04 0e+00 16 1.83842e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.55199e-01 7.40640e-01 7.50039e-04 0e+00 17 1.83842e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.55199e-01 7.40726e-01 7.50039e-04 0e+00 18 1.83842e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.55199e-01 7.40800e-01 7.50039e-04 0e+00 19 1.83842e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.55199e-01 7.40823e-01 7.50039e-04 0e+00 20 1.83842e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.55199e-01 7.40683e-01 7.50039e-04 0e+00 21 1.83842e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.55199e-01 7.40639e-01 7.50039e-04 0e+00 22 1.83842e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.55199e-01 7.40692e-01 7.50039e-04 0e+00 23 1.83842e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.55199e-01 7.40733e-01 7.50039e-04 0e+00 24 1.83842e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.55199e-01 7.40744e-01 7.50039e-04 0e+00 25 1.83842e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.55199e-01 7.40757e-01 7.50039e-04 0e+00 26 1.83842e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.55199e-01 7.40762e-01 7.50039e-04 0e+00 27 1.83842e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.55199e-01 7.40817e-01 7.50039e-04 0e+00 28 1.83842e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.55199e-01 7.40786e-01 7.50039e-04 0e+00 29 1.83842e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.55199e-01 7.40774e-01 7.50039e-04 0e+00 30 1.83842e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.62195e-01 7.46028e-01 4.80982e-03 0e+00  0 4.72826e-03
64 7.373e+00 5.1246e+01 6.5e+01 2.62195e-01 7.45770e-01 4.80982e-03 0e+00  1 4.72826e-03
64 7.373e+00 5.1246e+01 6.5e+01 2.62195e-01 7.45902e-01 4.80982e-03 0e+00  2 4.72826e-03
64 7.373e+00 5.1246e+01 6.5e+01 2.62195e-01 7.46115e-01 4.80982e-03 0e+00  3 4.72826e-03
64 7.373e+00 5.1246e+01 6.5e+01 2.62195e-01 7.45796e-01 4.80982e-03 0e+00  4 4.72826e-03
64 7.373e+00 5.1246e+01 6.5e+01 2.62195e-01 7.46080e-01 4.80982e-03 0e+00  5 4.72826e-03
64 7.373e+00 5.1246e+01 6.5e+01 2.62195e-01 7.45755e-01 4.80982e-03 0e+00  6 4.72826e-03
64 7.373e+00 5.1246e+01 6.5e+01 2.62195e-01 7.45974e-01 4.80982e-03 0e+00  7 4.72826e-03
64 7.373e+00 5.1246e+01 6.5e+01 2.62195e-01 7.45751e-01 4.80982e-03 0e+00  8 4.72826e-03
64 7.373e+00 5.1246e+01 6.5e+01 2.62195e-01 7.45656e-01 4.80982e-03 0e+00  9 4.72826e-03
64 7.373e+00 5.1246e+01 6.5e+01 2.62195e-01 7.45793e-01 4.80982e-03 0e+00 10 4.72826e-03
64 7.373e+00 5.1246e+01 6.5e+01 2.62195e-01 7.45833e-01 4.80982e-03 0e+00 11 4.72826e-03
64 7.373e+00 5.1246e+01 6.5e+01 2.62195e-01 7.46166e-01 4.80982e-03 0e+00 12 4.72826e-03
64 7.373e+00 5.1246e+01 6.5e+01 2.62195e-01 7.45764e-01 4.80982e-03 0e+00 13 4.72826e-03
64 7.373e+00 5.1246e+01 6.5e+01 2.62195e-01 7.45776e-01 4.80982e-03 0e+00 14 4.72826e-03
64 7.373e+00 5.1246e+01 6.5e+01 2.62195e-01 7.45919e-01 4.80982e-03 0e+00 15 4.72826e-03
64 7.373e+00 5.1246e+01 6.5e+01 2.62195e-01 7.45371e-01 4.80982e-03 0e+00 16 4.72826e-03
64 7.373e+00 5.1246e+01 6.5e+01 2.62195e-01 7.45371e-01 4.80982e-03 0e+00 17 4.72826e-03
64 7.373e+00 5.1246e+01 6.5e+01 2.62195e-01 7.45787e-01 4.80982e-03 0e+00 18 4.72826e-03
64 7.373e+00 5.1246e+01 6.5e+01 2.62195e-01 7.46255e-01 4.80982e-03 0e+00 19 4.72826e-03
64 7.373e+00 5.1246e+01 6.5e+01 2.62195e-01 7.46468e-01 4.80982e-03 0e+00 20 4.72826e-03
64 7.373e+00 5.1246e+01 6.5e+01 2.62195e-01 7.45877e-01 4.80982e-03 0e+00 21 4.72826e-03
64 7.373e+00 5.1246e+01 6.5e+01 2.62195e-01 7.45990e-01 4.80982e-03 0e+00 22 4.72826e-03
64 7.373e+00 5.1246e+01 6.5e+01 2.62195e-01 7.45996e-01 4.80982e-03 0e+00 23 4.72826e-03
64 7.373e+00 5.1246e+01 6.5e+01 2.62195e-01 7.45898e-01 4.80982e-03 0e+00 24 4.72826e-03
64 7.373e+00 5.1246e+01 6.5e+01 2.62195e-01 7.45684e-01 4.80982e-03 0e+00 25 4.72826e-03
64 7.373e+00 5.1246e+01 6.5e+01 2.62195e-01 7.46251e-01 4.80982e-03 0e+00 26 4.72826e-03
64 7.373e+00 5.1246e+01 6.5e+01 2.62195e-01 7.46605e-01 4.80982e-03 0e+00 27 4.72826e-03
64 7.373e+00 5.1246e+01 6.5e+01 2.62195e-01 7.45692e-01 4.80982e-03 0e+00 28 4.72826e-03
64 7.373e+00 5.1246e+01 6.5e+01 2.62195e-01 7.45398e-01 4.80982e-03 0e+00 29 4.72826e-03
64 7.373e+00 5.1246e+01 6.5e+01 2.62195e-01 7.45891e-01 4.80982e-03 0e+00 30 4.72826e-03
64 7.373e+00 5.1246e+01 6.5e+01 2.68686e-01 7.51688e-01 2.44375e-03 0e+00  0 1.53670e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.68686e-01 7.51726e-01 2.44375e-03 0e+00  1 1.53670e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.68686e-01 7.51673e-01 2.44375e-03 0e+00  2 1.53670e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.68686e-01 7.51812e-01 2.44375e-03 0e+00  3 1.53670e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.68686e-01 7.51755e-01 2.44375e-03 0e+00  4 1.53670e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.68686e-01 7.51658e-01 2.44375e-03 0e+00  5 1.53670e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.68686e-01 7.51796e-01 2.44375e-03 0e+00  6 1.53670e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.68686e-01 7.51580e-01 2.44375e-03 0e+00  7 1.53670e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.68686e-01 7.51765e-01 2.44375e-03 0e+00  8 1.53670e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.68686e-01 7.51682e-01 2.44375e-03 0e+00  9 1.53670e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.68686e-01 7.51665e-01 2.44375e-03 0e+00 10 1.53670e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.68686e-01 7.51630e-01 2.44375e-03 0e+00 11 1.53670e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.68686e-01 7.51688e-01 2.44375e-03 0e+00 12 1.53670e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.68686e-01 7.51738e-01 2.44375e-03 0e+00 13 1.53670e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.68686e-01 7.51668e-01 2.44375e-03 0e+00 14 1.53670e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.68686e-01 7.51699e-01 2.44375e-03 0e+00 15 1.53670e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.68686e-01 7.51689e-01 2.44375e-03 0e+00 16 1.53670e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.68686e-01 7.51700e-01 2.44375e-03 0e+00 17 1.53670e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.68686e-01 7.51741e-01 2.44375e-03 0e+00 18 1.53670e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.68686e-01 7.51728e-01 2.44375e-03 0e+00 19 1.53670e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.68686e-01 7.51663e-01 2.44375e-03 0e+00 20 1.53670e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.68686e-01 7.51636e-01 2.44375e-03 0e+00 21 1.53670e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.68686e-01 7.51675e-01 2.44375e-03 0e+00 22 1.53670e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.68686e-01 7.51761e-01 2.44375e-03 0e+00 23 1.53670e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.68686e-01 7.51623e-01 2.44375e-03 0e+00 24 1.53670e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.68686e-01 7.51656e-01 2.44375e-03 0e+00 25 1.53670e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.68686e-01 7.51614e-01 2.44375e-03 0e+00 26 1.53670e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.68686e-01 7.51729e-01 2.44375e-03 0e+00 27 1.53670e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.68686e-01 7.51599e-01 2.44375e-03 0e+00 28 1.53670e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.68686e-01 7.51613e-01 2.44375e-03 0e+00 29 1.53670e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.68686e-01 7.51688e-01 2.44375e-03 0e+00 30 1.53670e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.75435e-01 7.56498e-01 3.11379e-03 0e+00  0 1.90561e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.75435e-01 7.56537e-01 3.11379e-03 0e+00  1 1.90561e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.75435e-01 7.57916e-01 3.11379e-03 0e+00  2 1.90561e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.75435e-01 7.56593e-01 3.11379e-03 0e+00  3 1.90561e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.75435e-01 7.57242e-01 3.11379e-03 0e+00  4 1.90561e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.75435e-01 7.57438e-01 3.11379e-03 0e+00  5 1.90561e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.75435e-01 7.56869e-01 3.11379e-03 0e+00  6 1.90561e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.75435e-01 7.58319e-01 3.11379e-03 0e+00  7 1.90561e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.75435e-01 7.57889e-01 3.11379e-03 0e+00  8 1.90561e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.75435e-01 7.57290e-01 3.11379e-03 0e+00  9 1.90561e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.75435e-01 7.56314e-01 3.11379e-03 0e+00 10 1.90561e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.75435e-01 7.56843e-01 3.11379e-03 0e+00 11 1.90561e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.75435e-01 7.56564e-01 3.11379e-03 0e+00 12 1.90561e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.75435e-01 7.56710e-01 3.11379e-03 0e+00 13 1.90561e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.75435e-01 7.56843e-01 3.11379e-03 0e+00 14 1.90561e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.75435e-01 7.56369e-01 3.11379e-03 0e+00 15 1.90561e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.75435e-01 7.57700e-01 3.11379e-03 0e+00 16 1.90561e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.75435e-01 7.56518e-01 3.11379e-03 0e+00 17 1.90561e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.75435e-01 7.56966e-01 3.11379e-03 0e+00 18 1.90561e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.75435e-01 7.58418e-01 3.11379e-03 0e+00 19 1.90561e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.75435e-01 7.56960e-01 3.11379e-03 0e+00 20 1.90561e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.75435e-01 7.56294e-01 3.11379e-03 0e+00 21 1.90561e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.75435e-01 7.57277e-01 3.11379e-03 0e+00 22 1.90561e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.75435e-01 7.56961e-01 3.11379e-03 0e+00 23 1.90561e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.75435e-01 7.56803e-01 3.11379e-03 0e+00 24 1.90561e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.75435e-01 7.56965e-01 3.11379e-03 0e+00 25 1.90561e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.75435e-01 7.57783e-01 3.11379e-03 0e+00 26 1.90561e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.75435e-01 7.56483e-01 3.11379e-03 0e+00 27 1.90561e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.75435e-01 7.57507e-01 3.11379e-03 0e+00 28 1.90561e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.75435e-01 7.56720e-01 3.11379e-03 0e+00 29 1.90561e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.75435e-01 7.57052e-01 3.11379e-03 0e+00 30 1.90561e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.82221e-01 7.56813e-01 1.37709e-03 0e+00  0 3.62293e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.82221e-01 7.56312e-01 1.37709e-03 0e+00  1 3.62293e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.82221e-01 7.56605e-01 1.37709e-03 0e+00  2 3.62293e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.82221e-01 7.56419e-01 1.37709e-03 0e+00  3 3.62293e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.82221e-01 7.56321e-01 1.37709e-03 0e+00  4 3.62293e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.82221e-01 7.56360e-01 1.37709e-03 0e+00  5 3.62293e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.82221e-01 7.56286e-01 1.37709e-03 0e+00  6 3.62293e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.82221e-01 7.56128e-01 1.37709e-03 0e+00  7 3.62293e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.82221e-01 7.56184e-01 1.37709e-03 0e+00  8 3.62293e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.82221e-01 7.56254e-01 1.37709e-03 0e+00  9 3.62293e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.82221e-01 7.56440e-01 1.37709e-03 0e+00 10 3.62293e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.82221e-01 7.56128e-01 1.37709e-03 0e+00 11 3.62293e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.82221e-01 7.56323e-01 1.37709e-03 0e+00 12 3.62293e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.82221e-01 7.56729e-01 1.37709e-03 0e+00 13 3.62293e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.82221e-01 7.56794e-01 1.37709e-03 0e+00 14 3.62293e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.82221e-01 7.56429e-01 1.37709e-03 0e+00 15 3.62293e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.82221e-01 7.56550e-01 1.37709e-03 0e+00 16 3.62293e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.82221e-01 7.56108e-01 1.37709e-03 0e+00 17 3.62293e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.82221e-01 7.55991e-01 1.37709e-03 0e+00 18 3.62293e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.82221e-01 7.55913e-01 1.37709e-03 0e+00 19 3.62293e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.82221e-01 7.56482e-01 1.37709e-03 0e+00 20 3.62293e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.82221e-01 7.56294e-01 1.37709e-03 0e+00 21 3.62293e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.82221e-01 7.56375e-01 1.37709e-03 0e+00 22 3.62293e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.82221e-01 7.55936e-01 1.37709e-03 0e+00 23 3.62293e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.82221e-01 7.56519e-01 1.37709e-03 0e+00 24 3.62293e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.82221e-01 7.56204e-01 1.37709e-03 0e+00 25 3.62293e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.82221e-01 7.56640e-01 1.37709e-03 0e+00 26 3.62293e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.82221e-01 7.56692e-01 1.37709e-03 0e+00 27 3.62293e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.82221e-01 7.55982e-01 1.37709e-03 0e+00 28 3.62293e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.82221e-01 7.56103e-01 1.37709e-03 0e+00 29 3.62293e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.82221e-01 7.56344e-01 1.37709e-03 0e+00 30 3.62293e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.94547e-01 7.65136e-01 1.99839e-03 0e+00  0 6.69130e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.94547e-01 7.65162e-01 1.99839e-03 0e+00  1 6.69130e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.94547e-01 7.64810e-01 1.99839e-03 0e+00  2 6.69130e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.94547e-01 7.65518e-01 1.99839e-03 0e+00  3 6.69130e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.94547e-01 7.64770e-01 1.99839e-03 0e+00  4 6.69130e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.94547e-01 7.65747e-01 1.99839e-03 0e+00  5 6.69130e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.94547e-01 7.64694e-01 1.99839e-03 0e+00  6 6.69130e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.94547e-01 7.65357e-01 1.99839e-03 0e+00  7 6.69130e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.94547e-01 7.65129e-01 1.99839e-03 0e+00  8 6.69130e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.94547e-01 7.64966e-01 1.99839e-03 0e+00  9 6.69130e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.94547e-01 7.65581e-01 1.99839e-03 0e+00 10 6.69130e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.94547e-01 7.65384e-01 1.99839e-03 0e+00 11 6.69130e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.94547e-01 7.65064e-01 1.99839e-03 0e+00 12 6.69130e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.94547e-01 7.65470e-01 1.99839e-03 0e+00 13 6.69130e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.94547e-01 7.65340e-01 1.99839e-03 0e+00 14 6.69130e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.94547e-01 7.64859e-01 1.99839e-03 0e+00 15 6.69130e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.94547e-01 7.64841e-01 1.99839e-03 0e+00 16 6.69130e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.94547e-01 7.65820e-01 1.99839e-03 0e+00 17 6.69130e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.94547e-01 7.65236e-01 1.99839e-03 0e+00 18 6.69130e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.94547e-01 7.65652e-01 1.99839e-03 0e+00 19 6.69130e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.94547e-01 7.65755e-01 1.99839e-03 0e+00 20 6.69130e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.94547e-01 7.65237e-01 1.99839e-03 0e+00 21 6.69130e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.94547e-01 7.65147e-01 1.99839e-03 0e+00 22 6.69130e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.94547e-01 7.65386e-01 1.99839e-03 0e+00 23 6.69130e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.94547e-01 7.66059e-01 1.99839e-03 0e+00 24 6.69130e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.94547e-01 7.65691e-01 1.99839e-03 0e+00 25 6.69130e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.94547e-01 7.64923e-01 1.99839e-03 0e+00 26 6.69130e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.94547e-01 7.66150e-01 1.99839e-03 0e+00 27 6.69130e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.94547e-01 7.65264e-01 1.99839e-03 0e+00 28 6.69130e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.94547e-01 7.65329e-01 1.99839e-03 0e+00 29 6.69130e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.94547e-01 7.65308e-01 1.99839e-03 0e+00 30 6.69130e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.00389e-01 7.72887e-01 4.89747e-04 0e+00  0 1.93759e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.00389e-01 7.73100e-01 4.89747e-04 0e+00  1 1.93759e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.00389e-01 7.72979e-01 4.89747e-04 0e+00  2 1.93759e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.00389e-01 7.72987e-01 4.89747e-04 0e+00  3 1.93759e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.00389e-01 7.73033e-01 4.89747e-04 0e+00  4 1.93759e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.00389e-01 7.72963e-01 4.89747e-04 0e+00  5 1.93759e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.00389e-01 7.73181e-01 4.89747e-04 0e+00  6 1.93759e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.00389e-01 7.73030e-01 4.89747e-04 0e+00  7 1.93759e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.00389e-01 7.73196e-01 4.89747e-04 0e+00  8 1.93759e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.00389e-01 7.73148e-01 4.89747e-04 0e+00  9 1.93759e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.00389e-01 7.72992e-01 4.89747e-04 0e+00 10 1.93759e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.00389e-01 7.73123e-01 4.89747e-04 0e+00 11 1.93759e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.00389e-01 7.72988e-01 4.89747e-04 0e+00 12 1.93759e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.00389e-01 7.72958e-01 4.89747e-04 0e+00 13 1.93759e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.00389e-01 7.73077e-01 4.89747e-04 0e+00 14 1.93759e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.00389e-01 7.73096e-01 4.89747e-04 0e+00 15 1.93759e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.00389e-01 7.72958e-01 4.89747e-04 0e+00 16 1.93759e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.00389e-01 7.73024e-01 4.89747e-04 0e+00 17 1.93759e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.00389e-01 7.73149e-01 4.89747e-04 0e+00 18 1.93759e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.00389e-01 7.73142e-01 4.89747e-04 0e+00 19 1.93759e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.00389e-01 7.73116e-01 4.89747e-04 0e+00 20 1.93759e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.00389e-01 7.73025e-01 4.89747e-04 0e+00 21 1.93759e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.00389e-01 7.73279e-01 4.89747e-04 0e+00 22 1.93759e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.00389e-01 7.73087e-01 4.89747e-04 0e+00 23 1.93759e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.00389e-01 7.72929e-01 4.89747e-04 0e+00 24 1.93759e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.00389e-01 7.72926e-01 4.89747e-04 0e+00 25 1.93759e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.00389e-01 7.73067e-01 4.89747e-04 0e+00 26 1.93759e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.00389e-01 7.73007e-01 4.89747e-04 0e+00 27 1.93759e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.00389e-01 7.73043e-01 4.89747e-04 0e+00 28 1.93759e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.00389e-01 7.73067e-01 4.89747e-04 0e+00 29 1.93759e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.00389e-01 7.73055e-01 4.89747e-04 0e+00 30 1.93759e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.06741e-01 7.74654e-01 1.63280e-03 0e+00  0 3.12942e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.06741e-01 7.75279e-01 1.63280e-03 0e+00  1 3.12942e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.06741e-01 7.75093e-01 1.63280e-03 0e+00  2 3.12942e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.06741e-01 7.75224e-01 1.63280e-03 0e+00  3 3.12942e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.06741e-01 7.75536e-01 1.63280e-03 0e+00  4 3.12942e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.06741e-01 7.74729e-01 1.63280e-03 0e+00  5 3.12942e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.06741e-01 7.75211e-01 1.63280e-03 0e+00  6 3.12942e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.06741e-01 7.74512e-01 1.63280e-03 0e+00  7 3.12942e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.06741e-01 7.75433e-01 1.63280e-03 0e+00  8 3.12942e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.06741e-01 7.75315e-01 1.63280e-03 0e+00  9 3.12942e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.06741e-01 7.74731e-01 1.63280e-03 0e+00 10 3.12942e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.06741e-01 7.74953e-01 1.63280e-03 0e+00 11 3.12942e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.06741e-01 7.74911e-01 1.63280e-03 0e+00 12 3.12942e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.06741e-01 7.74997e-01 1.63280e-03 0e+00 13 3.12942e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.06741e-01 7.75220e-01 1.63280e-03 0e+00 14 3.12942e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.06741e-01 7.75445e-01 1.63280e-03 0e+00 15 3.12942e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.06741e-01 7.75208e-01 1.63280e-03 0e+00 16 3.12942e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.06741e-01 7.75032e-01 1.63280e-03 0e+00 17 3.12942e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.06741e-01 7.75406e-01 1.63280e-03 0e+00 18 3.12942e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.06741e-01 7.75372e-01 1.63280e-03 0e+00 19 3.12942e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.06741e-01 7.75607e-01 1.63280e-03 0e+00 20 3.12942e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.06741e-01 7.74842e-01 1.63280e-03 0e+00 21 3.12942e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.06741e-01 7.75217e-01 1.63280e-03 0e+00 22 3.12942e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.06741e-01 7.74909e-01 1.63280e-03 0e+00 23 3.12942e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.06741e-01 7.74879e-01 1.63280e-03 0e+00 24 3.12942e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.06741e-01 7.74890e-01 1.63280e-03 0e+00 25 3.12942e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.06741e-01 7.75423e-01 1.63280e-03 0e+00 26 3.12942e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.06741e-01 7.75320e-01 1.63280e-03 0e+00 27 3.12942e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.06741e-01 7.75238e-01 1.63280e-03 0e+00 28 3.12942e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.06741e-01 7.74548e-01 1.63280e-03 0e+00 29 3.12942e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.06741e-01 7.75134e-01 1.63280e-03 0e+00 30 3.12942e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.12588e-01 7.79032e-01 1.56041e-03 0e+00  0 1.92309e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.12588e-01 7.79302e-01 1.56041e-03 0e+00  1 1.92309e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.12588e-01 7.78827e-01 1.56041e-03 0e+00  2 1.92309e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.12588e-01 7.78978e-01 1.56041e-03 0e+00  3 1.92309e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.12588e-01 7.78896e-01 1.56041e-03 0e+00  4 1.92309e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.12588e-01 7.78738e-01 1.56041e-03 0e+00  5 1.92309e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.12588e-01 7.79221e-01 1.56041e-03 0e+00  6 1.92309e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.12588e-01 7.79247e-01 1.56041e-03 0e+00  7 1.92309e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.12588e-01 7.79261e-01 1.56041e-03 0e+00  8 1.92309e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.12588e-01 7.79014e-01 1.56041e-03 0e+00  9 1.92309e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.12588e-01 7.79070e-01 1.56041e-03 0e+00 10 1.92309e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.12588e-01 7.79167e-01 1.56041e-03 0e+00 11 1.92309e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.12588e-01 7.78832e-01 1.56041e-03 0e+00 12 1.92309e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.12588e-01 7.79045e-01 1.56041e-03 0e+00 13 1.92309e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.12588e-01 7.79222e-01 1.56041e-03 0e+00 14 1.92309e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.12588e-01 7.79365e-01 1.56041e-03 0e+00 15 1.92309e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.12588e-01 7.78852e-01 1.56041e-03 0e+00 16 1.92309e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.12588e-01 7.79321e-01 1.56041e-03 0e+00 17 1.92309e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.12588e-01 7.78744e-01 1.56041e-03 0e+00 18 1.92309e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.12588e-01 7.78916e-01 1.56041e-03 0e+00 19 1.92309e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.12588e-01 7.79014e-01 1.56041e-03 0e+00 20 1.92309e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.12588e-01 7.78800e-01 1.56041e-03 0e+00 21 1.92309e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.12588e-01 7.79322e-01 1.56041e-03 0e+00 22 1.92309e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.12588e-01 7.79075e-01 1.56041e-03 0e+00 23 1.92309e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.12588e-01 7.79081e-01 1.56041e-03 0e+00 24 1.92309e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.12588e-01 7.79215e-01 1.56041e-03 0e+00 25 1.92309e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.12588e-01 7.79191e-01 1.56041e-03 0e+00 26 1.92309e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.12588e-01 7.79356e-01 1.56041e-03 0e+00 27 1.92309e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.12588e-01 7.78750e-01 1.56041e-03 0e+00 28 1.92309e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.12588e-01 7.78857e-01 1.56041e-03 0e+00 29 1.92309e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.12588e-01 7.79059e-01 1.56041e-03 0e+00 30 1.92309e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.23958e-01 7.86368e-01 1.93327e-03 0e+00  0 1.61057e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.23958e-01 7.86492e-01 1.93327e-03 0e+00  1 1.61057e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.23958e-01 7.86407e-01 1.93327e-03 0e+00  2 1.61057e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.23958e-01 7.86333e-01 1.93327e-03 0e+00  3 1.61057e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.23958e-01 7.86102e-01 1.93327e-03 0e+00  4 1.61057e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.23958e-01 7.86812e-01 1.93327e-03 0e+00  5 1.61057e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.23958e-01 7.85989e-01 1.93327e-03 0e+00  6 1.61057e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.23958e-01 7.86050e-01 1.93327e-03 0e+00  7 1.61057e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.23958e-01 7.86113e-01 1.93327e-03 0e+00  8 1.61057e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.23958e-01 7.85629e-01 1.93327e-03 0e+00  9 1.61057e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.23958e-01 7.86409e-01 1.93327e-03 0e+00 10 1.61057e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.23958e-01 7.85888e-01 1.93327e-03 0e+00 11 1.61057e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.23958e-01 7.85838e-01 1.93327e-03 0e+00 12 1.61057e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.23958e-01 7.85800e-01 1.93327e-03 0e+00 13 1.61057e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.23958e-01 7.86230e-01 1.93327e-03 0e+00 14 1.61057e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.23958e-01 7.86168e-01 1.93327e-03 0e+00 15 1.61057e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.23958e-01 7.85956e-01 1.93327e-03 0e+00 16 1.61057e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.23958e-01 7.86383e-01 1.93327e-03 0e+00 17 1.61057e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.23958e-01 7.85778e-01 1.93327e-03 0e+00 18 1.61057e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.23958e-01 7.86270e-01 1.93327e-03 0e+00 19 1.61057e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.23958e-01 7.86573e-01 1.93327e-03 0e+00 20 1.61057e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.23958e-01 7.86272e-01 1.93327e-03 0e+00 21 1.61057e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.23958e-01 7.86081e-01 1.93327e-03 0e+00 22 1.61057e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.23958e-01 7.86295e-01 1.93327e-03 0e+00 23 1.61057e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.23958e-01 7.85683e-01 1.93327e-03 0e+00 24 1.61057e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.23958e-01 7.86177e-01 1.93327e-03 0e+00 25 1.61057e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.23958e-01 7.85654e-01 1.93327e-03 0e+00 26 1.61057e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.23958e-01 7.86172e-01 1.93327e-03 0e+00 27 1.61057e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.23958e-01 7.86691e-01 1.93327e-03 0e+00 28 1.61057e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.23958e-01 7.86159e-01 1.93327e-03 0e+00 29 1.61057e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.23958e-01 7.86168e-01 1.93327e-03 0e+00 30 1.61057e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.29493e-01 7.86363e-01 2.36386e-03 0e+00  0 4.21535e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.29493e-01 7.86622e-01 2.36386e-03 0e+00  1 4.21535e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.29493e-01 7.87445e-01 2.36386e-03 0e+00  2 4.21535e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.29493e-01 7.85694e-01 2.36386e-03 0e+00  3 4.21535e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.29493e-01 7.86833e-01 2.36386e-03 0e+00  4 4.21535e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.29493e-01 7.86722e-01 2.36386e-03 0e+00  5 4.21535e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.29493e-01 7.86443e-01 2.36386e-03 0e+00  6 4.21535e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.29493e-01 7.87380e-01 2.36386e-03 0e+00  7 4.21535e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.29493e-01 7.86475e-01 2.36386e-03 0e+00  8 4.21535e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.29493e-01 7.85608e-01 2.36386e-03 0e+00  9 4.21535e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.29493e-01 7.86034e-01 2.36386e-03 0e+00 10 4.21535e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.29493e-01 7.86285e-01 2.36386e-03 0e+00 11 4.21535e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.29493e-01 7.86323e-01 2.36386e-03 0e+00 12 4.21535e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.29493e-01 7.86095e-01 2.36386e-03 0e+00 13 4.21535e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.29493e-01 7.86760e-01 2.36386e-03 0e+00 14 4.21535e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.29493e-01 7.85690e-01 2.36386e-03 0e+00 15 4.21535e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.29493e-01 7.86368e-01 2.36386e-03 0e+00 16 4.21535e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.29493e-01 7.86701e-01 2.36386e-03 0e+00 17 4.21535e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.29493e-01 7.86576e-01 2.36386e-03 0e+00 18 4.21535e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.29493e-01 7.86222e-01 2.36386e-03 0e+00 19 4.21535e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.29493e-01 7.86996e-01 2.36386e-03 0e+00 20 4.21535e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.29493e-01 7.85978e-01 2.36386e-03 0e+00 21 4.21535e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.29493e-01 7.86820e-01 2.36386e-03 0e+00 22 4.21535e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.29493e-01 7.86568e-01 2.36386e-03 0e+00 23 4.21535e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.29493e-01 7.86412e-01 2.36386e-03 0e+00 24 4.21535e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.29493e-01 7.86987e-01 2.36386e-03 0e+00 25 4.21535e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.29493e-01 7.86495e-01 2.36386e-03 0e+00 26 4.21535e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.29493e-01 7.86493e-01 2.36386e-03 0e+00 27 4.21535e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.29493e-01 7.86690e-01 2.36386e-03 0e+00 28 4.21535e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.29493e-01 7.86294e-01 2.36386e-03 0e+00 29 4.21535e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.29493e-01 7.86446e-01 2.36386e-03 0e+00 30 4.21535e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.40303e-01 7.96853e-01 1.35359e-03 0e+00  0 5.63492e-02
64 7.373e+00 5.1246e+01 6.5e+01 3.40303e-01 7.97615e-01 1.35359e-03 0e+00  1 5.63492e-02
64 7.373e+00 5.1246e+01 6.5e+01 3.40303e-01 7.97191e-01 1.35359e-03 0e+00  2 5.63492e-02
64 7.373e+00 5.1246e+01 6.5e+01 3.40303e-01 7.97416e-01 1.35359e-03 0e+00  3 5.63492e-02
64 7.373e+00 5.1246e+01 6.5e+01 3.40303e-01 7.97746e-01 1.35359e-03 0e+00  4 5.63492e-02
64 7.373e+00 5.1246e+01 6.5e+01 3.40303e-01 7.97542e-01 1.35359e-03 0e+00  5 5.63492e-02
64 7.373e+00 5.1246e+01 6.5e+01 3.40303e-01 7.97480e-01 1.35359e-03 0e+00  6 5.63492e-02
64 7.373e+00 5.1246e+01 6.5e+01 3.40303e-01 7.97151e-01 1.35359e-03 0e+00  7 5.63492e-02
64 7.373e+00 5.1246e+01 6.5e+01 3.40303e-01 7.97401e-01 1.35359e-03 0e+00  8 5.63492e-02
64 7.373e+00 5.1246e+01 6.5e+01 3.40303e-01 7.97557e-01 1.35359e-03 0e+00  9 5.63492e-02
64 7.373e+00 5.1246e+01 6.5e+01 3.40303e-01 7.97542e-01 1.35359e-03 0e+00 10 5.63492e-02
64 7.373e+00 5.1246e+01 6.5e+01 3.40303e-01 7.97129e-01 1.35359e-03 0e+00 11 5.63492e-02
64 7.373e+00 5.1246e+01 6.5e+01 3.40303e-01 7.97776e-01 1.35359e-03 0e+00 12 5.63492e-02
64 7.373e+00 5.1246e+01 6.5e+01 3.40303e-01 7.97464e-01 1.35359e-03 0e+00 13 5.63492e-02
64 7.373e+00 5.1246e+01 6.5e+01 3.40303e-01 7.97524e-01 1.35359e-03 0e+00 14 5.63492e-02
64 7.373e+00 5.1246e+01 6.5e+01 3.40303e-01 7.97501e-01 1.35359e-03 0e+00 15 5.63492e-02
64 7.373e+00 5.1246e+01 6.5e+01 3.40303e-01 7.97480e-01 1.35359e-03 0e+00 16 5.63492e-02
64 7.373e+00 5.1246e+01 6.5e+01 3.40303e-01 7.97114e-01 1.35359e-03 0e+00 17 5.63492e-02
64 7.373e+00 5.1246e+01 6.5e+01 3.40303e-01 7.97342e-01 1.35359e-03 0e+00 18 5.63492e-02
64 7.373e+00 5.1246e+01 6.5e+01 3.40303e-01 7.97642e-01 1.35359e-03 0e+00 19 5.63492e-02
64 7.373e+00 5.1246e+01 6.5e+01 3.40303e-01 7.97822e-01 1.35359e-03 0e+00 20 5.63492e-02
64 7.373e+00 5.1246e+01 6.5e+01 3.40303e-01 7.97562e-01 1.35359e-03 0e+00 21 5.63492e-02
64 7.373e+00 5.1246e+01 6.5e+01 3.40303e-01 7.98018e-01 1.35359e-03 0e+00 22 5.63492e-02
64 7.373e+00 5.1246e+01 6.5e+01 3.40303e-01 7.97544e-01 1.35359e-03 0e+00 23 5.63492e-02
64 7.373e+00 5.1246e+01 6.5e+01 3.40303e-01 7.97566e-01 1.35359e-03 0e+00 24 5.63492e-02
64 7.373e+00 5.1246e+01 6.5e+01 3.40303e-01 7.97743e-01 1.35359e-03 0e+00 25 5.63492e-02
64 7.373e+00 5.1246e+01 6.5e+01 3.40303e-01 7.97620e-01 1.35359e-03 0e+00 26 5.63492e-02
64 7.373e+00 5.1246e+01 6.5e+01 3.40303e-01 7.97234e-01 1.35359e-03 0e+00 27 5.63492e-02
64 7.373e+00 5.1246e+01 6.5e+01 3.40303e-01 7.97553e-01 1.35359e-03 0e+00 28 5.63492e-02
64 7.373e+00 5.1246e+01 6.5e+01 3.40303e-01 7.97735e-01 1.35359e-03 0e+00 29 5.63492e-02
64 7.373e+00 5.1246e+01 6.5e+01 3.40303e-01 7.97490e-01 1.35359e-03 0e+00 30 5.63492e-02
64 7.373e+00 5.1246e+01 6.5e+01 3.45579e-01 7.99353e-01 2.09175e-03 0e+00  0 1.70798e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.45579e-01 7.99080e-01 2.09175e-03 0e+00  1 1.70798e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.45579e-01 7.99661e-01 2.09175e-03 0e+00  2 1.70798e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.45579e-01 7.99792e-01 2.09175e-03 0e+00  3 1.70798e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.45579e-01 7.98819e-01 2.09175e-03 0e+00  4 1.70798e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.45579e-01 7.99207e-01 2.09175e-03 0e+00  5 1.70798e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.45579e-01 7.99022e-01 2.09175e-03 0e+00  6 1.70798e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.45579e-01 7.99158e-01 2.09175e-03 0e+00  7 1.70798e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.45579e-01 7.99698e-01 2.09175e-03 0e+00  8 1.70798e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.45579e-01 7.99023e-01 2.09175e-03 0e+00  9 1.70798e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.45579e-01 7.98878e-01 2.09175e-03 0e+00 10 1.70798e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.45579e-01 7.99572e-01 2.09175e-03 0e+00 11 1.70798e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.45579e-01 7.98094e-01 2.09175e-03 0e+00 12 1.70798e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.45579e-01 7.98874e-01 2.09175e-03 0e+00 13 1.70798e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.45579e-01 7.99384e-01 2.09175e-03 0e+00 14 1.70798e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.45579e-01 7.99520e-01 2.09175e-03 0e+00 15 1.70798e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.45579e-01 7.99328e-01 2.09175e-03 0e+00 16 1.70798e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.45579e-01 7.99546e-01 2.09175e-03 0e+00 17 1.70798e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.45579e-01 7.98935e-01 2.09175e-03 0e+00 18 1.70798e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.45579e-01 7.99839e-01 2.09175e-03 0e+00 19 1.70798e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.45579e-01 7.99647e-01 2.09175e-03 0e+00 20 1.70798e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.45579e-01 8.00029e-01 2.09175e-03 0e+00 21 1.70798e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.45579e-01 7.99533e-01 2.09175e-03 0e+00 22 1.70798e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.45579e-01 7.99771e-01 2.09175e-03 0e+00 23 1.70798e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.45579e-01 7.99262e-01 2.09175e-03 0e+00 24 1.70798e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.45579e-01 7.99405e-01 2.09175e-03 0e+00 25 1.70798e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.45579e-01 7.99443e-01 2.09175e-03 0e+00 26 1.70798e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.45579e-01 7.99313e-01 2.09175e-03 0e+00 27 1.70798e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.45579e-01 7.99211e-01 2.09175e-03 0e+00 28 1.70798e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.45579e-01 7.99263e-01 2.09175e-03 0e+00 29 1.70798e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.45579e-01 7.99322e-01 2.09175e-03 0e+00 30 1.70798e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.50776e-01 8.02061e-01 1.40123e-03 0e+00  0 4.35442e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.50776e-01 8.02431e-01 1.40123e-03 0e+00  1 4.35442e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.50776e-01 8.02025e-01 1.40123e-03 0e+00  2 4.35442e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.50776e-01 8.02588e-01 1.40123e-03 0e+00  3 4.35442e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.50776e-01 8.02435e-01 1.40123e-03 0e+00  4 4.35442e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.50776e-01 8.02048e-01 1.40123e-03 0e+00  5 4.35442e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.50776e-01 8.02065e-01 1.40123e-03 0e+00  6 4.35442e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.50776e-01 8.02525e-01 1.40123e-03 0e+00  7 4.35442e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.50776e-01 8.02226e-01 1.40123e-03 0e+00  8 4.35442e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.50776e-01 8.02119e-01 1.40123e-03 0e+00  9 4.35442e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.50776e-01 8.02309e-01 1.40123e-03 0e+00 10 4.35442e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.50776e-01 8.02267e-01 1.40123e-03 0e+00 11 4.35442e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.50776e-01 8.02006e-01 1.40123e-03 0e+00 12 4.35442e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.50776e-01 8.01965e-01 1.40123e-03 0e+00 13 4.35442e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.50776e-01 8.02116e-01 1.40123e-03 0e+00 14 4.35442e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.50776e-01 8.02218e-01 1.40123e-03 0e+00 15 4.35442e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.50776e-01 8.02247e-01 1.40123e-03 0e+00 16 4.35442e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.50776e-01 8.02279e-01 1.40123e-03 0e+00 17 4.35442e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.50776e-01 8.02255e-01 1.40123e-03 0e+00 18 4.35442e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.50776e-01 8.02282e-01 1.40123e-03 0e+00 19 4.35442e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.50776e-01 8.02265e-01 1.40123e-03 0e+00 20 4.35442e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.50776e-01 8.02057e-01 1.40123e-03 0e+00 21 4.35442e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.50776e-01 8.02401e-01 1.40123e-03 0e+00 22 4.35442e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.50776e-01 8.02551e-01 1.40123e-03 0e+00 23 4.35442e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.50776e-01 8.02127e-01 1.40123e-03 0e+00 24 4.35442e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.50776e-01 8.02307e-01 1.40123e-03 0e+00 25 4.35442e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.50776e-01 8.02173e-01 1.40123e-03 0e+00 26 4.35442e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.50776e-01 8.02469e-01 1.40123e-03 0e+00 27 4.35442e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.50776e-01 8.02633e-01 1.40123e-03 0e+00 28 4.35442e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.50776e-01 8.02335e-01 1.40123e-03 0e+00 29 4.35442e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.50776e-01 8.02275e-01 1.40123e-03 0e+00 30 4.35442e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.55896e-01 8.03002e-01 3.81419e-03 0e+00  0 6.58928e-02
64 7.373e+00 5.1246e+01 6.5e+01 3.55896e-01 8.03304e-01 3.81419e-03 0e+00  1 6.58928e-02
64 7.373e+00 5.1246e+01 6.5e+01 3.55896e-01 8.02963e-01 3.81419e-03 0e+00  2 6.58928e-02
64 7.373e+00 5.1246e+01 6.5e+01 3.55896e-01 8.02864e-01 3.81419e-03 0e+00  3 6.58928e-02
64 7.373e+00 5.1246e+01 6.5e+01 3.55896e-01 8.02901e-01 3.81419e-03 0e+00  4 6.58928e-02
64 7.373e+00 5.1246e+01 6.5e+01 3.55896e-01 8.03137e-01 3.81419e-03 0e+00  5 6.58928e-02
64 7.373e+00 5.1246e+01 6.5e+01 3.55896e-01 8.03658e-01 3.81419e-03 0e+00  6 6.58928e-02
64 7.373e+00 5.1246e+01 6.5e+01 3.55896e-01 8.03022e-01 3.81419e-03 0e+00  7 6.58928e-02
64 7.373e+00 5.1246e+01 6.5e+01 3.55896e-01 8.03316e-01 3.81419e-03 0e+00  8 6.58928e-02
64 7.373e+00 5.1246e+01 6.5e+01 3.55896e-01 8.02929e-01 3.81419e-03 0e+00  9 6.58928e-02
64 7.373e+00 5.1246e+01 6.5e+01 3.55896e-01 8.02695e-01 3.81419e-03 0e+00 10 6.58928e-02
64 7.373e+00 5.1246e+01 6.5e+01 3.55896e-01 8.03195e-01 3.81419e-03 0e+00 11 6.58928e-02
64 7.373e+00 5.1246e+01 6.5e+01 3.55896e-01 8.02850e-01 3.81419e-03 0e+00 12 6.58928e-02
64 7.373e+00 5.1246e+01 6.5e+01 3.55896e-01 8.02670e-01 3.81419e-03 0e+00 13 6.58928e-02
64 7.373e+00 5.1246e+01 6.5e+01 3.55896e-01 8.02881e-01 3.81419e-03 0e+00 14 6.58928e-02
64 7.373e+00 5.1246e+01 6.5e+01 3.55896e-01 8.02936e-01 3.81419e-03 0e+00 15 6.58928e-02
64 7.373e+00 5.1246e+01 6.5e+01 3.55896e-01 8.02722e-01 3.81419e-03 0e+00 16 6.58928e-02
64 7.373e+00 5.1246e+01 6.5e+01 3.55896e-01 8.02700e-01 3.81419e-03 0e+00 17 6.58928e-02
64 7.373e+00 5.1246e+01 6.5e+01 3.55896e-01 8.03602e-01 3.81419e-03 0e+00 18 6.58928e-02
64 7.373e+00 5.1246e+01 6.5e+01 3.55896e-01 8.03621e-01 3.81419e-03 0e+00 19 6.58928e-02
64 7.373e+00 5.1246e+01 6.5e+01 3.55896e-01 8.02839e-01 3.81419e-03 0e+00 20 6.58928e-02
64 7.373e+00 5.1246e+01 6.5e+01 3.55896e-01 8.03596e-01 3.81419e-03 0e+00 21 6.58928e-02
64 7.373e+00 5.1246e+01 6.5e+01 3.55896e-01 8.02819e-01 3.81419e-03 0e+00 22 6.58928e-02
64 7.373e+00 5.1246e+01 6.5e+01 3.55896e-01 8.02512e-01 3.81419e-03 0e+00 23 6.58928e-02
64 7.373e+00 5.1246e+01 6.5e+01 3.55896e-01 8.02783e-01 3.81419e-03 0e+00 24 6.58928e-02
64 7.373e+00 5.1246e+01 6.5e+01 3.55896e-01 8.03034e-01 3.81419e-03 0e+00 25 6.58928e-02
64 7.373e+00 5.1246e+01 6.5e+01 3.55896e-01 8.02709e-01 3.81419e-03 0e+00 26 6.58928e-02
64 7.373e+00 5.1246e+01 6.5e+01 3.55896e-01 8.03129e-01 3.81419e-03 0e+00 27 6.58928e-02
64 7.373e+00 5.1246e+01 6.5e+01 3.55896e-01 8.03038e-01 3.81419e-03 0e+00 28 6.58928e-02
64 7.373e+00 5.1246e+01 6.5e+01 3.55896e-01 8.03459e-01 3.81419e-03 0e+00 29 6.58928e-02
64 7.373e+00 5.1246e+01 6.5e+01 3.55896e-01 8.03033e-01 3.81419e-03 0e+00 30 6.58928e-02
64 7.373e+00 5.1246e+01 6.5e+01 3.60943e-01 7.95167e-01 5.00886e-03 0e+00  0 8.26581e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.60943e-01 7.96311e-01 5.00886e-03 0e+00  1 8.26581e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.60943e-01 7.96335e-01 5.00886e-03 0e+00  2 8.26581e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.60943e-01 7.94557e-01 5.00886e-03 0e+00  3 8.26581e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.60943e-01 7.97964e-01 5.00886e-03 0e+00  4 8.26581e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.60943e-01 7.97780e-01 5.00886e-03 0e+00  5 8.26581e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.60943e-01 7.96918e-01 5.00886e-03 0e+00  6 8.26581e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.60943e-01 7.97648e-01 5.00886e-03 0e+00  7 8.26581e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.60943e-01 7.97552e-01 5.00886e-03 0e+00  8 8.26581e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.60943e-01 7.96631e-01 5.00886e-03 0e+00  9 8.26581e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.60943e-01 7.96702e-01 5.00886e-03 0e+00 10 8.26581e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.60943e-01 7.95781e-01 5.00886e-03 0e+00 11 8.26581e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.60943e-01 7.96164e-01 5.00886e-03 0e+00 12 8.26581e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.60943e-01 7.98221e-01 5.00886e-03 0e+00 13 8.26581e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.60943e-01 7.95668e-01 5.00886e-03 0e+00 14 8.26581e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.60943e-01 7.97713e-01 5.00886e-03 0e+00 15 8.26581e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.60943e-01 7.97347e-01 5.00886e-03 0e+00 16 8.26581e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.60943e-01 7.97368e-01 5.00886e-03 0e+00 17 8.26581e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.60943e-01 7.97152e-01 5.00886e-03 0e+00 18 8.26581e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.60943e-01 7.96408e-01 5.00886e-03 0e+00 19 8.26581e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.60943e-01 7.96055e-01 5.00886e-03 0e+00 20 8.26581e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.60943e-01 7.94596e-01 5.00886e-03 0e+00 21 8.26581e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.60943e-01 7.96226e-01 5.00886e-03 0e+00 22 8.26581e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.60943e-01 7.96136e-01 5.00886e-03 0e+00 23 8.26581e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.60943e-01 7.97541e-01 5.00886e-03 0e+00 24 8.26581e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.60943e-01 7.96702e-01 5.00886e-03 0e+00 25 8.26581e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.60943e-01 7.96843e-01 5.00886e-03 0e+00 26 8.26581e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.60943e-01 7.97349e-01 5.00886e-03 0e+00 27 8.26581e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.60943e-01 7.96028e-01 5.00886e-03 0e+00 28 8.26581e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.60943e-01 7.97408e-01 5.00886e-03 0e+00 29 8.26581e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.60943e-01 7.97016e-01 5.00886e-03 0e+00 30 8.26581e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.65924e-01 8.06900e-01 3.51159e-03 0e+00  0 4.17882e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.65924e-01 8.07234e-01 3.51159e-03 0e+00  1 4.17882e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.65924e-01 8.08871e-01 3.51159e-03 0e+00  2 4.17882e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.65924e-01 8.08062e-01 3.51159e-03 0e+00  3 4.17882e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.65924e-01 8.06318e-01 3.51159e-03 0e+00  4 4.17882e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.65924e-01 8.08095e-01 3.51159e-03 0e+00  5 4.17882e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.65924e-01 8.07829e-01 3.51159e-03 0e+00  6 4.17882e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.65924e-01 8.08482e-01 3.51159e-03 0e+00  7 4.17882e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.65924e-01 8.06996e-01 3.51159e-03 0e+00  8 4.17882e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.65924e-01 8.08144e-01 3.51159e-03 0e+00  9 4.17882e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.65924e-01 8.08125e-01 3.51159e-03 0e+00 10 4.17882e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.65924e-01 8.06858e-01 3.51159e-03 0e+00 11 4.17882e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.65924e-01 8.07199e-01 3.51159e-03 0e+00 12 4.17882e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.65924e-01 8.08229e-01 3.51159e-03 0e+00 13 4.17882e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.65924e-01 8.07939e-01 3.51159e-03 0e+00 14 4.17882e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.65924e-01 8.06727e-01 3.51159e-03 0e+00 15 4.17882e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.65924e-01 8.08319e-01 3.51159e-03 0e+00 16 4.17882e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.65924e-01 8.06788e-01 3.51159e-03 0e+00 17 4.17882e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.65924e-01 8.08701e-01 3.51159e-03 0e+00 18 4.17882e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.65924e-01 8.08205e-01 3.51159e-03 0e+00 19 4.17882e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.65924e-01 8.08184e-01 3.51159e-03 0e+00 20 4.17882e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.65924e-01 8.06824e-01 3.51159e-03 0e+00 21 4.17882e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.65924e-01 8.07956e-01 3.51159e-03 0e+00 22 4.17882e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.65924e-01 8.07502e-01 3.51159e-03 0e+00 23 4.17882e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.65924e-01 8.07659e-01 3.51159e-03 0e+00 24 4.17882e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.65924e-01 8.08033e-01 3.51159e-03 0e+00 25 4.17882e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.65924e-01 8.08018e-01 3.51159e-03 0e+00 26 4.17882e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.65924e-01 8.07629e-01 3.51159e-03 0e+00 27 4.17882e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.65924e-01 8.08048e-01 3.51159e-03 0e+00 28 4.17882e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.65924e-01 8.08281e-01 3.51159e-03 0e+00 29 4.17882e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.65924e-01 8.07737e-01 3.51159e-03 0e+00 30 4.17882e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.70833e-01 8.11197e-01 2.66546e-03 0e+00  0 1.94848e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.70833e-01 8.11178e-01 2.66546e-03 0e+00  1 1.94848e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.70833e-01 8.12098e-01 2.66546e-03 0e+00  2 1.94848e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.70833e-01 8.11537e-01 2.66546e-03 0e+00  3 1.94848e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.70833e-01 8.10885e-01 2.66546e-03 0e+00  4 1.94848e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.70833e-01 8.11479e-01 2.66546e-03 0e+00  5 1.94848e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.70833e-01 8.11268e-01 2.66546e-03 0e+00  6 1.94848e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.70833e-01 8.10906e-01 2.66546e-03 0e+00  7 1.94848e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.70833e-01 8.11003e-01 2.66546e-03 0e+00  8 1.94848e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.70833e-01 8.10806e-01 2.66546e-03 0e+00  9 1.94848e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.70833e-01 8.10553e-01 2.66546e-03 0e+00 10 1.94848e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.70833e-01 8.11146e-01 2.66546e-03 0e+00 11 1.94848e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.70833e-01 8.10720e-01 2.66546e-03 0e+00 12 1.94848e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.70833e-01 8.11112e-01 2.66546e-03 0e+00 13 1.94848e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.70833e-01 8.10575e-01 2.66546e-03 0e+00 14 1.94848e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.70833e-01 8.11275e-01 2.66546e-03 0e+00 15 1.94848e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.70833e-01 8.11344e-01 2.66546e-03 0e+00 16 1.94848e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.70833e-01 8.10441e-01 2.66546e-03 0e+00 17 1.94848e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.70833e-01 8.11216e-01 2.66546e-03 0e+00 18 1.94848e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.70833e-01 8.11457e-01 2.66546e-03 0e+00 19 1.94848e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.70833e-01 8.12355e-01 2.66546e-03 0e+00 20 1.94848e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.70833e-01 8.11577e-01 2.66546e-03 0e+00 21 1.94848e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.70833e-01 8.11668e-01 2.66546e-03 0e+00 22 1.94848e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.70833e-01 8.11487e-01 2.66546e-03 0e+00 23 1.94848e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.70833e-01 8.11520e-01 2.66546e-03 0e+00 24 1.94848e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.70833e-01 8.12340e-01 2.66546e-03 0e+00 25 1.94848e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.70833e-01 8.10722e-01 2.66546e-03 0e+00 26 1.94848e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.70833e-01 8.11736e-01 2.66546e-03 0e+00 27 1.94848e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.70833e-01 8.11415e-01 2.66546e-03 0e+00 28 1.94848e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.70833e-01 8.11420e-01 2.66546e-03 0e+00 29 1.94848e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.70833e-01 8.11280e-01 2.66546e-03 0e+00 30 1.94848e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.80470e-01 8.20050e-01 1.13190e-03 0e+00  0 1.39818e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.80470e-01 8.20465e-01 1.13190e-03 0e+00  1 1.39818e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.80470e-01 8.19850e-01 1.13190e-03 0e+00  2 1.39818e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.80470e-01 8.20137e-01 1.13190e-03 0e+00  3 1.39818e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.80470e-01 8.20502e-01 1.13190e-03 0e+00  4 1.39818e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.80470e-01 8.20522e-01 1.13190e-03 0e+00  5 1.39818e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.80470e-01 8.20617e-01 1.13190e-03 0e+00  6 1.39818e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.80470e-01 8.20646e-01 1.13190e-03 0e+00  7 1.39818e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.80470e-01 8.20361e-01 1.13190e-03 0e+00  8 1.39818e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.80470e-01 8.20121e-01 1.13190e-03 0e+00  9 1.39818e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.80470e-01 8.20845e-01 1.13190e-03 0e+00 10 1.39818e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.80470e-01 8.20037e-01 1.13190e-03 0e+00 11 1.39818e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.80470e-01 8.20181e-01 1.13190e-03 0e+00 12 1.39818e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.80470e-01 8.20465e-01 1.13190e-03 0e+00 13 1.39818e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.80470e-01 8.20206e-01 1.13190e-03 0e+00 14 1.39818e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.80470e-01 8.20149e-01 1.13190e-03 0e+00 15 1.39818e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.80470e-01 8.20411e-01 1.13190e-03 0e+00 16 1.39818e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.80470e-01 8.20379e-01 1.13190e-03 0e+00 17 1.39818e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.80470e-01 8.20250e-01 1.13190e-03 0e+00 18 1.39818e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.80470e-01 8.20374e-01 1.13190e-03 0e+00 19 1.39818e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.80470e-01 8.20408e-01 1.13190e-03 0e+00 20 1.39818e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.80470e-01 8.20394e-01 1.13190e-03 0e+00 21 1.39818e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.80470e-01 8.20339e-01 1.13190e-03 0e+00 22 1.39818e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.80470e-01 8.20148e-01 1.13190e-03 0e+00 23 1.39818e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.80470e-01 8.20391e-01 1.13190e-03 0e+00 24 1.39818e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.80470e-01 8.20289e-01 1.13190e-03 0e+00 25 1.39818e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.80470e-01 8.20243e-01 1.13190e-03 0e+00 26 1.39818e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.80470e-01 8.20375e-01 1.13190e-03 0e+00 27 1.39818e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.80470e-01 8.20256e-01 1.13190e-03 0e+00 28 1.39818e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.80470e-01 8.20257e-01 1.13190e-03 0e+00 29 1.39818e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.80470e-01 8.20321e-01 1.13190e-03 0e+00 30 1.39818e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.85192e-01 8.18115e-01 1.71819e-03 0e+00  0 1.26368e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.85192e-01 8.18164e-01 1.71819e-03 0e+00  1 1.26368e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.85192e-01 8.18716e-01 1.71819e-03 0e+00  2 1.26368e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.85192e-01 8.18151e-01 1.71819e-03 0e+00  3 1.26368e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.85192e-01 8.18399e-01 1.71819e-03 0e+00  4 1.26368e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.85192e-01 8.18926e-01 1.71819e-03 0e+00  5 1.26368e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.85192e-01 8.18940e-01 1.71819e-03 0e+00  6 1.26368e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.85192e-01 8.17914e-01 1.71819e-03 0e+00  7 1.26368e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.85192e-01 8.18462e-01 1.71819e-03 0e+00  8 1.26368e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.85192e-01 8.18453e-01 1.71819e-03 0e+00  9 1.26368e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.85192e-01 8.18432e-01 1.71819e-03 0e+00 10 1.26368e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.85192e-01 8.19130e-01 1.71819e-03 0e+00 11 1.26368e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.85192e-01 8.18298e-01 1.71819e-03 0e+00 12 1.26368e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.85192e-01 8.18350e-01 1.71819e-03 0e+00 13 1.26368e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.85192e-01 8.19239e-01 1.71819e-03 0e+00 14 1.26368e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.85192e-01 8.18345e-01 1.71819e-03 0e+00 15 1.26368e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.85192e-01 8.18324e-01 1.71819e-03 0e+00 16 1.26368e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.85192e-01 8.18499e-01 1.71819e-03 0e+00 17 1.26368e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.85192e-01 8.18822e-01 1.71819e-03 0e+00 18 1.26368e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.85192e-01 8.18881e-01 1.71819e-03 0e+00 19 1.26368e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.85192e-01 8.18483e-01 1.71819e-03 0e+00 20 1.26368e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.85192e-01 8.18544e-01 1.71819e-03 0e+00 21 1.26368e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.85192e-01 8.18813e-01 1.71819e-03 0e+00 22 1.26368e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.85192e-01 8.18573e-01 1.71819e-03 0e+00 23 1.26368e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.85192e-01 8.18602e-01 1.71819e-03 0e+00 24 1.26368e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.85192e-01 8.18609e-01 1.71819e-03 0e+00 25 1.26368e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.85192e-01 8.18878e-01 1.71819e-03 0e+00 26 1.26368e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.85192e-01 8.18839e-01 1.71819e-03 0e+00 27 1.26368e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.85192e-01 8.18611e-01 1.71819e-03 0e+00 28 1.26368e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.85192e-01 8.18679e-01 1.71819e-03 0e+00 29 1.26368e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.85192e-01 8.18576e-01 1.71819e-03 0e+00 30 1.26368e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.89860e-01 8.24776e-01 1.84534e-03 0e+00  0 1.89343e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.89860e-01 8.24663e-01 1.84534e-03 0e+00  1 1.89343e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.89860e-01 8.24242e-01 1.84534e-03 0e+00  2 1.89343e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.89860e-01 8.25023e-01 1.84534e-03 0e+00  3 1.89343e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.89860e-01 8.24713e-01 1.84534e-03 0e+00  4 1.89343e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.89860e-01 8.24393e-01 1.84534e-03 0e+00  5 1.89343e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.89860e-01 8.25158e-01 1.84534e-03 0e+00  6 1.89343e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.89860e-01 8.24230e-01 1.84534e-03 0e+00  7 1.89343e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.89860e-01 8.24594e-01 1.84534e-03 0e+00  8 1.89343e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.89860e-01 8.24364e-01 1.84534e-03 0e+00  9 1.89343e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.89860e-01 8.24447e-01 1.84534e-03 0e+00 10 1.89343e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.89860e-01 8.24300e-01 1.84534e-03 0e+00 11 1.89343e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.89860e-01 8.24249e-01 1.84534e-03 0e+00 12 1.89343e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.89860e-01 8.24532e-01 1.84534e-03 0e+00 13 1.89343e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.89860e-01 8.24258e-01 1.84534e-03 0e+00 14 1.89343e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.89860e-01 8.24186e-01 1.84534e-03 0e+00 15 1.89343e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.89860e-01 8.24285e-01 1.84534e-03 0e+00 16 1.89343e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.89860e-01 8.24102e-01 1.84534e-03 0e+00 17 1.89343e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.89860e-01 8.24291e-01 1.84534e-03 0e+00 18 1.89343e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.89860e-01 8.24308e-01 1.84534e-03 0e+00 19 1.89343e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.89860e-01 8.24250e-01 1.84534e-03 0e+00 20 1.89343e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.89860e-01 8.24337e-01 1.84534e-03 0e+00 21 1.89343e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.89860e-01 8.24325e-01 1.84534e-03 0e+00 22 1.89343e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.89860e-01 8.25077e-01 1.84534e-03 0e+00 23 1.89343e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.89860e-01 8.24870e-01 1.84534e-03 0e+00 24 1.89343e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.89860e-01 8.24575e-01 1.84534e-03 0e+00 25 1.89343e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.89860e-01 8.24308e-01 1.84534e-03 0e+00 26 1.89343e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.89860e-01 8.24522e-01 1.84534e-03 0e+00 27 1.89343e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.89860e-01 8.24632e-01 1.84534e-03 0e+00 28 1.89343e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.89860e-01 8.24768e-01 1.84534e-03 0e+00 29 1.89343e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.89860e-01 8.24494e-01 1.84534e-03 0e+00 30 1.89343e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.94474e-01 8.23748e-01 3.38259e-03 0e+00  0 6.35474e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.94474e-01 8.23066e-01 3.38259e-03 0e+00  1 6.35474e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.94474e-01 8.22288e-01 3.38259e-03 0e+00  2 6.35474e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.94474e-01 8.22453e-01 3.38259e-03 0e+00  3 6.35474e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.94474e-01 8.23089e-01 3.38259e-03 0e+00  4 6.35474e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.94474e-01 8.21933e-01 3.38259e-03 0e+00  5 6.35474e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.94474e-01 8.22649e-01 3.38259e-03 0e+00  6 6.35474e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.94474e-01 8.23623e-01 3.38259e-03 0e+00  7 6.35474e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.94474e-01 8.23340e-01 3.38259e-03 0e+00  8 6.35474e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.94474e-01 8.22998e-01 3.38259e-03 0e+00  9 6.35474e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.94474e-01 8.23294e-01 3.38259e-03 0e+00 10 6.35474e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.94474e-01 8.23438e-01 3.38259e-03 0e+00 11 6.35474e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.94474e-01 8.23290e-01 3.38259e-03 0e+00 12 6.35474e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.94474e-01 8.22840e-01 3.38259e-03 0e+00 13 6.35474e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.94474e-01 8.23032e-01 3.38259e-03 0e+00 14 6.35474e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.94474e-01 8.23032e-01 3.38259e-03 0e+00 15 6.35474e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.94474e-01 8.23367e-01 3.38259e-03 0e+00 16 6.35474e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.94474e-01 8.22985e-01 3.38259e-03 0e+00 17 6.35474e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.94474e-01 8.23294e-01 3.38259e-03 0e+00 18 6.35474e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.94474e-01 8.23922e-01 3.38259e-03 0e+00 19 6.35474e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.94474e-01 8.24180e-01 3.38259e-03 0e+00 20 6.35474e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.94474e-01 8.23708e-01 3.38259e-03 0e+00 21 6.35474e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.94474e-01 8.23572e-01 3.38259e-03 0e+00 22 6.35474e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.94474e-01 8.22726e-01 3.38259e-03 0e+00 23 6.35474e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.94474e-01 8.23452e-01 3.38259e-03 0e+00 24 6.35474e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.94474e-01 8.22779e-01 3.38259e-03 0e+00 25 6.35474e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.94474e-01 8.23471e-01 3.38259e-03 0e+00 26 6.35474e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.94474e-01 8.23032e-01 3.38259e-03 0e+00 27 6.35474e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.94474e-01 8.22699e-01 3.38259e-03 0e+00 28 6.35474e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.94474e-01 8.22977e-01 3.38259e-03 0e+00 29 6.35474e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.94474e-01 8.23105e-01 3.38259e-03 0e+00 30 6.35474e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.99034e-01 8.26130e-01 4.97864e-03 0e+00  0 9.15343e-02
64 7.373e+00 5.1246e+01 6.5e+01 3.99034e-01 8.26590e-01 4.97864e-03 0e+00  1 9.15343e-02
64 7.373e+00 5.1246e+01 6.5e+01 3.99034e-01 8.26319e-01 4.97864e-03 0e+00  2 9.15343e-02
64 7.373e+00 5.1246e+01 6.5e+01 3.99034e-01 8.26228e-01 4.97864e-03 0e+00  3 9.15343e-02
64 7.373e+00 5.1246e+01 6.5e+01 3.99034e-01 8.25154e-01 4.97864e-03 0e+00  4 9.15343e-02
64 7.373e+00 5.1246e+01 6.5e+01 3.99034e-01 8.24587e-01 4.97864e-03 0e+00  5 9.15343e-02
64 7.373e+00 5.1246e+01 6.5e+01 3.99034e-01 8.26095e-01 4.97864e-03 0e+00  6 9.15343e-02
64 7.373e+00 5.1246e+01 6.5e+01 3.99034e-01 8.25301e-01 4.97864e-03 0e+00  7 9.15343e-02
64 7.373e+00 5.1246e+01 6.5e+01 3.99034e-01 8.25511e-01 4.97864e-03 0e+00  8 9.15343e-02
64 7.373e+00 5.1246e+01 6.5e+01 3.99034e-01 8.27058e-01 4.97864e-03 0e+00  9 9.15343e-02
64 7.373e+00 5.1246e+01 6.5e+01 3.99034e-01 8.25624e-01 4.97864e-03 0e+00 10 9.15343e-02
64 7.373e+00 5.1246e+01 6.5e+01 3.99034e-01 8.26644e-01 4.97864e-03 0e+00 11 9.15343e-02
64 7.373e+00 5.1246e+01 6.5e+01 3.99034e-01 8.24175e-01 4.97864e-03 0e+00 12 9.15343e-02
64 7.373e+00 5.1246e+01 6.5e+01 3.99034e-01 8.25601e-01 4.97864e-03 0e+00 13 9.15343e-02
64 7.373e+00 5.1246e+01 6.5e+01 3.99034e-01 8.26887e-01 4.97864e-03 0e+00 14 9.15343e-02
64 7.373e+00 5.1246e+01 6.5e+01 3.99034e-01 8.26390e-01 4.97864e-03 0e+00 15 9.15343e-02
64 7.373e+00 5.1246e+01 6.5e+01 3.99034e-01 8.25708e-01 4.97864e-03 0e+00 16 9.15343e-02
64 7.373e+00 5.1246e+01 6.5e+01 3.99034e-01 8.27103e-01 4.97864e-03 0e+00 17 9.15343e-02
64 7.373e+00 5.1246e+01 6.5e+01 3.99034e-01 8.25354e-01 4.97864e-03 0e+00 18 9.15343e-02
64 7.373e+00 5.1246e+01 6.5e+01 3.99034e-01 8.25320e-01 4.97864e-03 0e+00 19 9.15343e-02
64 7.373e+00 5.1246e+01 6.5e+01 3.99034e-01 8.26020e-01 4.97864e-03 0e+00 20 9.15343e-02
64 7.373e+00 5.1246e+01 6.5e+01 3.99034e-01 8.26927e-01 4.97864e-03 0e+00 21 9.15343e-02
64 7.373e+00 5.1246e+01 6.5e+01 3.99034e-01 8.26459e-01 4.97864e-03 0e+00 22 9.15343e-02
64 7.373e+00 5.1246e+01 6.5e+01 3.99034e-01 8.24778e-01 4.97864e-03 0e+00 23 9.15343e-02
64 7.373e+00 5.1246e+01 6.5e+01 3.99034e-01 8.26893e-01 4.97864e-03 0e+00 24 9.15343e-02
64 7.373e+00 5.1246e+01 6.5e+01 3.99034e-01 8.25924e-01 4.97864e-03 0e+00 25 9.15343e-02
64 7.373e+00 5.1246e+01 6.5e+01 3.99034e-01 8.23831e-01 4.97864e-03 0e+00 26 9.15343e-02
64 7.373e+00 5.1246e+01 6.5e+01 3.99034e-01 8.26267e-01 4.97864e-03 0e+00 27 9.15343e-02
64 7.373e+00 5.1246e+01 6.5e+01 3.99034e-01 8.24402e-01 4.97864e-03 0e+00 28 9.15343e-02
64 7.373e+00 5.1246e+01 6.5e+01 3.99034e-01 8.26321e-01 4.97864e-03 0e+00 29 9.15343e-02
64 7.373e+00 5.1246e+01 6.5e+01 3.99034e-01 8.25938e-01 4.97864e-03 0e+00 30 9.15343e-02
64 7.373e+00 5.1246e+01 6.5e+01 4.03546e-01 8.31328e-01 2.01326e-03 0e+00  0 6.39322e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.03546e-01 8.31505e-01 2.01326e-03 0e+00  1 6.39322e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.03546e-01 8.31795e-01 2.01326e-03 0e+00  2 6.39322e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.03546e-01 8.32294e-01 2.01326e-03 0e+00  3 6.39322e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.03546e-01 8.31597e-01 2.01326e-03 0e+00  4 6.39322e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.03546e-01 8.31279e-01 2.01326e-03 0e+00  5 6.39322e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.03546e-01 8.31730e-01 2.01326e-03 0e+00  6 6.39322e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.03546e-01 8.31617e-01 2.01326e-03 0e+00  7 6.39322e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.03546e-01 8.31588e-01 2.01326e-03 0e+00  8 6.39322e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.03546e-01 8.31213e-01 2.01326e-03 0e+00  9 6.39322e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.03546e-01 8.30865e-01 2.01326e-03 0e+00 10 6.39322e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.03546e-01 8.31612e-01 2.01326e-03 0e+00 11 6.39322e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.03546e-01 8.31331e-01 2.01326e-03 0e+00 12 6.39322e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.03546e-01 8.30922e-01 2.01326e-03 0e+00 13 6.39322e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.03546e-01 8.31730e-01 2.01326e-03 0e+00 14 6.39322e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.03546e-01 8.30611e-01 2.01326e-03 0e+00 15 6.39322e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.03546e-01 8.31547e-01 2.01326e-03 0e+00 16 6.39322e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.03546e-01 8.31630e-01 2.01326e-03 0e+00 17 6.39322e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.03546e-01 8.31257e-01 2.01326e-03 0e+00 18 6.39322e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.03546e-01 8.31964e-01 2.01326e-03 0e+00 19 6.39322e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.03546e-01 8.31257e-01 2.01326e-03 0e+00 20 6.39322e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.03546e-01 8.31377e-01 2.01326e-03 0e+00 21 6.39322e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.03546e-01 8.31019e-01 2.01326e-03 0e+00 22 6.39322e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.03546e-01 8.31640e-01 2.01326e-03 0e+00 23 6.39322e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.03546e-01 8.31679e-01 2.01326e-03 0e+00 24 6.39322e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.03546e-01 8.31839e-01 2.01326e-03 0e+00 25 6.39322e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.03546e-01 8.31726e-01 2.01326e-03 0e+00 26 6.39322e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.03546e-01 8.31490e-01 2.01326e-03 0e+00 27 6.39322e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.03546e-01 8.30976e-01 2.01326e-03 0e+00 28 6.39322e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.03546e-01 8.30791e-01 2.01326e-03 0e+00 29 6.39322e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.03546e-01 8.31442e-01 2.01326e-03 0e+00 30 6.39322e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.08004e-01 8.37567e-01 3.84807e-03 0e+00  0 6.75461e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.08004e-01 8.40501e-01 3.84807e-03 0e+00  1 6.75461e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.08004e-01 8.38243e-01 3.84807e-03 0e+00  2 6.75461e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.08004e-01 8.38751e-01 3.84807e-03 0e+00  3 6.75461e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.08004e-01 8.38318e-01 3.84807e-03 0e+00  4 6.75461e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.08004e-01 8.38074e-01 3.84807e-03 0e+00  5 6.75461e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.08004e-01 8.38713e-01 3.84807e-03 0e+00  6 6.75461e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.08004e-01 8.39965e-01 3.84807e-03 0e+00  7 6.75461e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.08004e-01 8.38800e-01 3.84807e-03 0e+00  8 6.75461e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.08004e-01 8.38914e-01 3.84807e-03 0e+00  9 6.75461e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.08004e-01 8.37292e-01 3.84807e-03 0e+00 10 6.75461e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.08004e-01 8.38844e-01 3.84807e-03 0e+00 11 6.75461e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.08004e-01 8.37620e-01 3.84807e-03 0e+00 12 6.75461e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.08004e-01 8.38058e-01 3.84807e-03 0e+00 13 6.75461e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.08004e-01 8.39260e-01 3.84807e-03 0e+00 14 6.75461e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.08004e-01 8.37740e-01 3.84807e-03 0e+00 15 6.75461e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.08004e-01 8.38844e-01 3.84807e-03 0e+00 16 6.75461e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.08004e-01 8.37767e-01 3.84807e-03 0e+00 17 6.75461e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.08004e-01 8.39575e-01 3.84807e-03 0e+00 18 6.75461e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.08004e-01 8.39102e-01 3.84807e-03 0e+00 19 6.75461e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.08004e-01 8.38493e-01 3.84807e-03 0e+00 20 6.75461e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.08004e-01 8.38228e-01 3.84807e-03 0e+00 21 6.75461e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.08004e-01 8.37836e-01 3.84807e-03 0e+00 22 6.75461e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.08004e-01 8.38116e-01 3.84807e-03 0e+00 23 6.75461e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.08004e-01 8.38277e-01 3.84807e-03 0e+00 24 6.75461e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.08004e-01 8.39259e-01 3.84807e-03 0e+00 25 6.75461e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.08004e-01 8.38681e-01 3.84807e-03 0e+00 26 6.75461e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.08004e-01 8.38480e-01 3.84807e-03 0e+00 27 6.75461e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.08004e-01 8.38918e-01 3.84807e-03 0e+00 28 6.75461e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.08004e-01 8.37940e-01 3.84807e-03 0e+00 29 6.75461e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.08004e-01 8.38463e-01 3.84807e-03 0e+00 30 6.75461e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.16781e-01 8.04739e-01 2.23975e-02 0e+00  0 1.60771e+00
64 7.373e+00 5.1246e+01 6.5e+01 4.16781e-01 8.07236e-01 2.23975e-02 0e+00  1 1.60771e+00
64 7.373e+00 5.1246e+01 6.5e+01 4.16781e-01 8.07220e-01 2.23975e-02 0e+00  2 1.60771e+00
64 7.373e+00 5.1246e+01 6.5e+01 4.16781e-01 8.02225e-01 2.23975e-02 0e+00  3 1.60771e+00
64 7.373e+00 5.1246e+01 6.5e+01 4.16781e-01 8.06713e-01 2.23975e-02 0e+00  4 1.60771e+00
64 7.373e+00 5.1246e+01 6.5e+01 4.16781e-01 8.03002e-01 2.23975e-02 0e+00  5 1.60771e+00
64 7.373e+00 5.1246e+01 6.5e+01 4.16781e-01 8.06544e-01 2.23975e-02 0e+00  6 1.60771e+00
64 7.373e+00 5.1246e+01 6.5e+01 4.16781e-01 8.01826e-01 2.23975e-02 0e+00  7 1.60771e+00
64 7.373e+00 5.1246e+01 6.5e+01 4.16781e-01 8.05221e-01 2.23975e-02 0e+00  8 1.60771e+00
64 7.373e+00 5.1246e+01 6.5e+01 4.16781e-01 8.09461e-01 2.23975e-02 0e+00  9 1.60771e+00
64 7.373e+00 5.1246e+01 6.5e+01 4.16781e-01 8.11200e-01 2.23975e-02 0e+00 10 1.60771e+00
64 7.373e+00 5.1246e+01 6.5e+01 4.16781e-01 8.06530e-01 2.23975e-02 0e+00 11 1.60771e+00
64 7.373e+00 5.1246e+01 6.5e+01 4.16781e-01 8.01652e-01 2.23975e-02 0e+00 12 1.60771e+00
64 7.373e+00 5.1246e+01 6.5e+01 4.16781e-01 8.07710e-01 2.23975e-02 0e+00 13 1.60771e+00
64 7.373e+00 5.1246e+01 6.5e+01 4.16781e-01 8.06457e-01 2.23975e-02 0e+00 14 1.60771e+00
64 7.373e+00 5.1246e+01 6.5e+01 4.16781e-01 8.05359e-01 2.23975e-02 0e+00 15 1.60771e+00
64 7.373e+00 5.1246e+01 6.5e+01 4.16781e-01 8.00885e-01 2.23975e-02 0e+00 16 1.60771e+00
64 7.373e+00 5.1246e+01 6.5e+01 4.16781e-01 8.07781e-01 2.23975e-02 0e+00 17 1.60771e+00
64 7.373e+00 5.1246e+01 6.5e+01 4.16781e-01 8.06723e-01 2.23975e-02 0e+00 18 1.60771e+00
64 7.373e+00 5.1246e+01 6.5e+01 4.16781e-01 8.07176e-01 2.23975e-02 0e+00 19 1.60771e+00
64 7.373e+00 5.1246e+01 6.5e+01 4.16781e-01 8.10633e-01 2.23975e-02 0e+00 20 1.60771e+00
64 7.373e+00 5.1246e+01 6.5e+01 4.16781e-01 8.02623e-01 2.23975e-02 0e+00 21 1.60771e+00
64 7.373e+00 5.1246e+01 6.5e+01 4.16781e-01 8.04183e-01 2.23975e-02 0e+00 22 1.60771e+00
64 7.373e+00 5.1246e+01 6.5e+01 4.16781e-01 8.03041e-01 2.23975e-02 0e+00 23 1.60771e+00
64 7.373e+00 5.1246e+01 6.5e+01 4.16781e-01 8.06378e-01 2.23975e-02 0e+00 24 1.60771e+00
64 7.373e+00 5.1246e+01 6.5e+01 4.16781e-01 8.04570e-01 2.23975e-02 0e+00 25 1.60771e+00
64 7.373e+00 5.1246e+01 6.5e+01 4.16781e-01 8.06604e-01 2.23975e-02 0e+00 26 1.60771e+00
64 7.373e+00 5.1246e+01 6.5e+01 4.16781e-01 8.09641e-01 2.23975e-02 0e+00 27 1.60771e+00
64 7.373e+00 5.1246e+01 6.5e+01 4.16781e-01 8.12887e-01 2.23975e-02 0e+00 28 1.60771e+00
64 7.373e+00 5.1246e+01 6.5e+01 4.16781e-01 8.08420e-01 2.23975e-02 0e+00 29 1.60771e+00
64 7.373e+00 5.1246e+01 6.5e+01 4.16781e-01 8.05578e-01 2.23975e-02 0e+00 30 1.60771e+00
64 7.373e+00 5.1246e+01 6.5e+01 4.21100e-01 8.41908e-01 2.70518e-03 0e+00  0 1.29305e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.21100e-01 8.42684e-01 2.70518e-03 0e+00  1 1.29305e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.21100e-01 8.42075e-01 2.70518e-03 0e+00  2 1.29305e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.21100e-01 8.42689e-01 2.70518e-03 0e+00  3 1.29305e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.21100e-01 8.42988e-01 2.70518e-03 0e+00  4 1.29305e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.21100e-01 8.42627e-01 2.70518e-03 0e+00  5 1.29305e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.21100e-01 8.42709e-01 2.70518e-03 0e+00  6 1.29305e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.21100e-01 8.42869e-01 2.70518e-03 0e+00  7 1.29305e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.21100e-01 8.42269e-01 2.70518e-03 0e+00  8 1.29305e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.21100e-01 8.42513e-01 2.70518e-03 0e+00  9 1.29305e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.21100e-01 8.42293e-01 2.70518e-03 0e+00 10 1.29305e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.21100e-01 8.42475e-01 2.70518e-03 0e+00 11 1.29305e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.21100e-01 8.41195e-01 2.70518e-03 0e+00 12 1.29305e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.21100e-01 8.41404e-01 2.70518e-03 0e+00 13 1.29305e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.21100e-01 8.43242e-01 2.70518e-03 0e+00 14 1.29305e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.21100e-01 8.42259e-01 2.70518e-03 0e+00 15 1.29305e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.21100e-01 8.42107e-01 2.70518e-03 0e+00 16 1.29305e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.21100e-01 8.42617e-01 2.70518e-03 0e+00 17 1.29305e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.21100e-01 8.41834e-01 2.70518e-03 0e+00 18 1.29305e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.21100e-01 8.42345e-01 2.70518e-03 0e+00 19 1.29305e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.21100e-01 8.42425e-01 2.70518e-03 0e+00 20 1.29305e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.21100e-01 8.41346e-01 2.70518e-03 0e+00 21 1.29305e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.21100e-01 8.42274e-01 2.70518e-03 0e+00 22 1.29305e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.21100e-01 8.42347e-01 2.70518e-03 0e+00 23 1.29305e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.21100e-01 8.42228e-01 2.70518e-03 0e+00 24 1.29305e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.21100e-01 8.41697e-01 2.70518e-03 0e+00 25 1.29305e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.21100e-01 8.42824e-01 2.70518e-03 0e+00 26 1.29305e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.21100e-01 8.42781e-01 2.70518e-03 0e+00 27 1.29305e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.21100e-01 8.42874e-01 2.70518e-03 0e+00 28 1.29305e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.21100e-01 8.41914e-01 2.70518e-03 0e+00 29 1.29305e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.21100e-01 8.42325e-01 2.70518e-03 0e+00 30 1.29305e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.25377e-01 8.39556e-01 1.86611e-03 0e+00  0 6.27898e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.25377e-01 8.39547e-01 1.86611e-03 0e+00  1 6.27898e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.25377e-01 8.38945e-01 1.86611e-03 0e+00  2 6.27898e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.25377e-01 8.39383e-01 1.86611e-03 0e+00  3 6.27898e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.25377e-01 8.39244e-01 1.86611e-03 0e+00  4 6.27898e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.25377e-01 8.39898e-01 1.86611e-03 0e+00  5 6.27898e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.25377e-01 8.40026e-01 1.86611e-03 0e+00  6 6.27898e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.25377e-01 8.39218e-01 1.86611e-03 0e+00  7 6.27898e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.25377e-01 8.40057e-01 1.86611e-03 0e+00  8 6.27898e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.25377e-01 8.39819e-01 1.86611e-03 0e+00  9 6.27898e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.25377e-01 8.39112e-01 1.86611e-03 0e+00 10 6.27898e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.25377e-01 8.39475e-01 1.86611e-03 0e+00 11 6.27898e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.25377e-01 8.39438e-01 1.86611e-03 0e+00 12 6.27898e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.25377e-01 8.40131e-01 1.86611e-03 0e+00 13 6.27898e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.25377e-01 8.40091e-01 1.86611e-03 0e+00 14 6.27898e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.25377e-01 8.39456e-01 1.86611e-03 0e+00 15 6.27898e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.25377e-01 8.39212e-01 1.86611e-03 0e+00 16 6.27898e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.25377e-01 8.39143e-01 1.86611e-03 0e+00 17 6.27898e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.25377e-01 8.39587e-01 1.86611e-03 0e+00 18 6.27898e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.25377e-01 8.39544e-01 1.86611e-03 0e+00 19 6.27898e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.25377e-01 8.40104e-01 1.86611e-03 0e+00 20 6.27898e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.25377e-01 8.39438e-01 1.86611e-03 0e+00 21 6.27898e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.25377e-01 8.39791e-01 1.86611e-03 0e+00 22 6.27898e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.25377e-01 8.39745e-01 1.86611e-03 0e+00 23 6.27898e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.25377e-01 8.39804e-01 1.86611e-03 0e+00 24 6.27898e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.25377e-01 8.39056e-01 1.86611e-03 0e+00 25 6.27898e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.25377e-01 8.39633e-01 1.86611e-03 0e+00 26 6.27898e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.25377e-01 8.39422e-01 1.86611e-03 0e+00 27 6.27898e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.25377e-01 8.39381e-01 1.86611e-03 0e+00 28 6.27898e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.25377e-01 8.39585e-01 1.86611e-03 0e+00 29 6.27898e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.25377e-01 8.39584e-01 1.86611e-03 0e+00 30 6.27898e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.29606e-01 8.41565e-01 3.10380e-03 0e+00  0 1.65901e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.29606e-01 8.41572e-01 3.10380e-03 0e+00  1 1.65901e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.29606e-01 8.41791e-01 3.10380e-03 0e+00  2 1.65901e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.29606e-01 8.42016e-01 3.10380e-03 0e+00  3 1.65901e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.29606e-01 8.41283e-01 3.10380e-03 0e+00  4 1.65901e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.29606e-01 8.42489e-01 3.10380e-03 0e+00  5 1.65901e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.29606e-01 8.41808e-01 3.10380e-03 0e+00  6 1.65901e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.29606e-01 8.42179e-01 3.10380e-03 0e+00  7 1.65901e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.29606e-01 8.41246e-01 3.10380e-03 0e+00  8 1.65901e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.29606e-01 8.42282e-01 3.10380e-03 0e+00  9 1.65901e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.29606e-01 8.42093e-01 3.10380e-03 0e+00 10 1.65901e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.29606e-01 8.41782e-01 3.10380e-03 0e+00 11 1.65901e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.29606e-01 8.42587e-01 3.10380e-03 0e+00 12 1.65901e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.29606e-01 8.41932e-01 3.10380e-03 0e+00 13 1.65901e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.29606e-01 8.41829e-01 3.10380e-03 0e+00 14 1.65901e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.29606e-01 8.41546e-01 3.10380e-03 0e+00 15 1.65901e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.29606e-01 8.41457e-01 3.10380e-03 0e+00 16 1.65901e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.29606e-01 8.41612e-01 3.10380e-03 0e+00 17 1.65901e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.29606e-01 8.41800e-01 3.10380e-03 0e+00 18 1.65901e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.29606e-01 8.42041e-01 3.10380e-03 0e+00 19 1.65901e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.29606e-01 8.42269e-01 3.10380e-03 0e+00 20 1.65901e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.29606e-01 8.41647e-01 3.10380e-03 0e+00 21 1.65901e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.29606e-01 8.42741e-01 3.10380e-03 0e+00 22 1.65901e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.29606e-01 8.41334e-01 3.10380e-03 0e+00 23 1.65901e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.29606e-01 8.42884e-01 3.10380e-03 0e+00 24 1.65901e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.29606e-01 8.42512e-01 3.10380e-03 0e+00 25 1.65901e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.29606e-01 8.40913e-01 3.10380e-03 0e+00 26 1.65901e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.29606e-01 8.41928e-01 3.10380e-03 0e+00 27 1.65901e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.29606e-01 8.42673e-01 3.10380e-03 0e+00 28 1.65901e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.29606e-01 8.42526e-01 3.10380e-03 0e+00 29 1.65901e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.29606e-01 8.41961e-01 3.10380e-03 0e+00 30 1.65901e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.33799e-01 8.48732e-01 1.07187e-02 0e+00  0 8.79919e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.33799e-01 8.49492e-01 1.07187e-02 0e+00  1 8.79919e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.33799e-01 8.48425e-01 1.07187e-02 0e+00  2 8.79919e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.33799e-01 8.51017e-01 1.07187e-02 0e+00  3 8.79919e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.33799e-01 8.49362e-01 1.07187e-02 0e+00  4 8.79919e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.33799e-01 8.48591e-01 1.07187e-02 0e+00  5 8.79919e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.33799e-01 8.49965e-01 1.07187e-02 0e+00  6 8.79919e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.33799e-01 8.48021e-01 1.07187e-02 0e+00  7 8.79919e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.33799e-01 8.49061e-01 1.07187e-02 0e+00  8 8.79919e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.33799e-01 8.50836e-01 1.07187e-02 0e+00  9 8.79919e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.33799e-01 8.49944e-01 1.07187e-02 0e+00 10 8.79919e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.33799e-01 8.49479e-01 1.07187e-02 0e+00 11 8.79919e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.33799e-01 8.46804e-01 1.07187e-02 0e+00 12 8.79919e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.33799e-01 8.47750e-01 1.07187e-02 0e+00 13 8.79919e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.33799e-01 8.48645e-01 1.07187e-02 0e+00 14 8.79919e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.33799e-01 8.47364e-01 1.07187e-02 0e+00 15 8.79919e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.33799e-01 8.48049e-01 1.07187e-02 0e+00 16 8.79919e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.33799e-01 8.47099e-01 1.07187e-02 0e+00 17 8.79919e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.33799e-01 8.51394e-01 1.07187e-02 0e+00 18 8.79919e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.33799e-01 8.50379e-01 1.07187e-02 0e+00 19 8.79919e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.33799e-01 8.49227e-01 1.07187e-02 0e+00 20 8.79919e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.33799e-01 8.49257e-01 1.07187e-02 0e+00 21 8.79919e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.33799e-01 8.47564e-01 1.07187e-02 0e+00 22 8.79919e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.33799e-01 8.48694e-01 1.07187e-02 0e+00 23 8.79919e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.33799e-01 8.49410e-01 1.07187e-02 0e+00 24 8.79919e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.33799e-01 8.48963e-01 1.07187e-02 0e+00 25 8.79919e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.33799e-01 8.49414e-01 1.07187e-02 0e+00 26 8.79919e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.33799e-01 8.48931e-01 1.07187e-02 0e+00 27 8.79919e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.33799e-01 8.49884e-01 1.07187e-02 0e+00 28 8.79919e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.33799e-01 8.48152e-01 1.07187e-02 0e+00 29 8.79919e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.33799e-01 8.48517e-01 1.07187e-02 0e+00 30 8.79919e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.37950e-01 8.43638e-01 4.74443e-03 0e+00  0 1.53950e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.37950e-01 8.45491e-01 4.74443e-03 0e+00  1 1.53950e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.37950e-01 8.43222e-01 4.74443e-03 0e+00  2 1.53950e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.37950e-01 8.45924e-01 4.74443e-03 0e+00  3 1.53950e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.37950e-01 8.44239e-01 4.74443e-03 0e+00  4 1.53950e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.37950e-01 8.45714e-01 4.74443e-03 0e+00  5 1.53950e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.37950e-01 8.45960e-01 4.74443e-03 0e+00  6 1.53950e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.37950e-01 8.42826e-01 4.74443e-03 0e+00  7 1.53950e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.37950e-01 8.45055e-01 4.74443e-03 0e+00  8 1.53950e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.37950e-01 8.44453e-01 4.74443e-03 0e+00  9 1.53950e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.37950e-01 8.44330e-01 4.74443e-03 0e+00 10 1.53950e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.37950e-01 8.45724e-01 4.74443e-03 0e+00 11 1.53950e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.37950e-01 8.44994e-01 4.74443e-03 0e+00 12 1.53950e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.37950e-01 8.44376e-01 4.74443e-03 0e+00 13 1.53950e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.37950e-01 8.45314e-01 4.74443e-03 0e+00 14 1.53950e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.37950e-01 8.43465e-01 4.74443e-03 0e+00 15 1.53950e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.37950e-01 8.45209e-01 4.74443e-03 0e+00 16 1.53950e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.37950e-01 8.45657e-01 4.74443e-03 0e+00 17 1.53950e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.37950e-01 8.45141e-01 4.74443e-03 0e+00 18 1.53950e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.37950e-01 8.46698e-01 4.74443e-03 0e+00 19 1.53950e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.37950e-01 8.44092e-01 4.74443e-03 0e+00 20 1.53950e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.37950e-01 8.44035e-01 4.74443e-03 0e+00 21 1.53950e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.37950e-01 8.44778e-01 4.74443e-03 0e+00 22 1.53950e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.37950e-01 8.45238e-01 4.74443e-03 0e+00 23 1.53950e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.37950e-01 8.44483e-01 4.74443e-03 0e+00 24 1.53950e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.37950e-01 8.44940e-01 4.74443e-03 0e+00 25 1.53950e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.37950e-01 8.44830e-01 4.74443e-03 0e+00 26 1.53950e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.37950e-01 8.44917e-01 4.74443e-03 0e+00 27 1.53950e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.37950e-01 8.45508e-01 4.74443e-03 0e+00 28 1.53950e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.37950e-01 8.45540e-01 4.74443e-03 0e+00 29 1.53950e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.37950e-01 8.44864e-01 4.74443e-03 0e+00 30 1.53950e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.42065e-01 8.34846e-01 5.72542e-03 0e+00  0 4.61279e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.42065e-01 8.35067e-01 5.72542e-03 0e+00  1 4.61279e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.42065e-01 8.34340e-01 5.72542e-03 0e+00  2 4.61279e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.42065e-01 8.33886e-01 5.72542e-03 0e+00  3 4.61279e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.42065e-01 8.34681e-01 5.72542e-03 0e+00  4 4.61279e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.42065e-01 8.34934e-01 5.72542e-03 0e+00  5 4.61279e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.42065e-01 8.33525e-01 5.72542e-03 0e+00  6 4.61279e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.42065e-01 8.36985e-01 5.72542e-03 0e+00  7 4.61279e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.42065e-01 8.33999e-01 5.72542e-03 0e+00  8 4.61279e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.42065e-01 8.34481e-01 5.72542e-03 0e+00  9 4.61279e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.42065e-01 8.36071e-01 5.72542e-03 0e+00 10 4.61279e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.42065e-01 8.34349e-01 5.72542e-03 0e+00 11 4.61279e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.42065e-01 8.32422e-01 5.72542e-03 0e+00 12 4.61279e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.42065e-01 8.35681e-01 5.72542e-03 0e+00 13 4.61279e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.42065e-01 8.34581e-01 5.72542e-03 0e+00 14 4.61279e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.42065e-01 8.36096e-01 5.72542e-03 0e+00 15 4.61279e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.42065e-01 8.33515e-01 5.72542e-03 0e+00 16 4.61279e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.42065e-01 8.34594e-01 5.72542e-03 0e+00 17 4.61279e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.42065e-01 8.34265e-01 5.72542e-03 0e+00 18 4.61279e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.42065e-01 8.36136e-01 5.72542e-03 0e+00 19 4.61279e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.42065e-01 8.35504e-01 5.72542e-03 0e+00 20 4.61279e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.42065e-01 8.36298e-01 5.72542e-03 0e+00 21 4.61279e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.42065e-01 8.35224e-01 5.72542e-03 0e+00 22 4.61279e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.42065e-01 8.35738e-01 5.72542e-03 0e+00 23 4.61279e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.42065e-01 8.35791e-01 5.72542e-03 0e+00 24 4.61279e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.42065e-01 8.37404e-01 5.72542e-03 0e+00 25 4.61279e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.42065e-01 8.34102e-01 5.72542e-03 0e+00 26 4.61279e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.42065e-01 8.34532e-01 5.72542e-03 0e+00 27 4.61279e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.42065e-01 8.34404e-01 5.72542e-03 0e+00 28 4.61279e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.42065e-01 8.35405e-01 5.72542e-03 0e+00 29 4.61279e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.42065e-01 8.34848e-01 5.72542e-03 0e+00 30 4.61279e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.50174e-01 8.53124e-01 4.03884e-03 0e+00  0 2.84105e-02
64 7.373e+00 5.1246e+01 6.5e+01 4.50174e-01 8.54012e-01 4.03884e-03 0e+00  1 2.84105e-02
64 7.373e+00 5.1246e+01 6.5e+01 4.50174e-01 8.52890e-01 4.03884e-03 0e+00  2 2.84105e-02
64 7.373e+00 5.1246e+01 6.5e+01 4.50174e-01 8.52129e-01 4.03884e-03 0e+00  3 2.84105e-02
64 7.373e+00 5.1246e+01 6.5e+01 4.50174e-01 8.54884e-01 4.03884e-03 0e+00  4 2.84105e-02
64 7.373e+00 5.1246e+01 6.5e+01 4.50174e-01 8.52517e-01 4.03884e-03 0e+00  5 2.84105e-02
64 7.373e+00 5.1246e+01 6.5e+01 4.50174e-01 8.54397e-01 4.03884e-03 0e+00  6 2.84105e-02
64 7.373e+00 5.1246e+01 6.5e+01 4.50174e-01 8.52649e-01 4.03884e-03 0e+00  7 2.84105e-02
64 7.373e+00 5.1246e+01 6.5e+01 4.50174e-01 8.53187e-01 4.03884e-03 0e+00  8 2.84105e-02
64 7.373e+00 5.1246e+01 6.5e+01 4.50174e-01 8.53403e-01 4.03884e-03 0e+00  9 2.84105e-02
64 7.373e+00 5.1246e+01 6.5e+01 4.50174e-01 8.52933e-01 4.03884e-03 0e+00 10 2.84105e-02
64 7.373e+00 5.1246e+01 6.5e+01 4.50174e-01 8.55067e-01 4.03884e-03 0e+00 11 2.84105e-02
64 7.373e+00 5.1246e+01 6.5e+01 4.50174e-01 8.54888e-01 4.03884e-03 0e+00 12 2.84105e-02
64 7.373e+00 5.1246e+01 6.5e+01 4.50174e-01 8.53354e-01 4.03884e-03 0e+00 13 2.84105e-02
64 7.373e+00 5.1246e+01 6.5e+01 4.50174e-01 8.54661e-01 4.03884e-03 0e+00 14 2.84105e-02
64 7.373e+00 5.1246e+01 6.5e+01 4.50174e-01 8.53205e-01 4.03884e-03 0e+00 15 2.84105e-02
64 7.373e+00 5.1246e+01 6.5e+01 4.50174e-01 8.52822e-01 4.03884e-03 0e+00 16 2.84105e-02
64 7.373e+00 5.1246e+01 6.5e+01 4.50174e-01 8.53419e-01 4.03884e-03 0e+00 17 2.84105e-02
64 7.373e+00 5.1246e+01 6.5e+01 4.50174e-01 8.53218e-01 4.03884e-03 0e+00 18 2.84105e-02
64 7.373e+00 5.1246e+01 6.5e+01 4.50174e-01 8.54004e-01 4.03884e-03 0e+00 19 2.84105e-02
64 7.373e+00 5.1246e+01 6.5e+01 4.50174e-01 8.53115e-01 4.03884e-03 0e+00 20 2.84105e-02
64 7.373e+00 5.1246e+01 6.5e+01 4.50174e-01 8.53590e-01 4.03884e-03 0e+00 21 2.84105e-02
64 7.373e+00 5.1246e+01 6.5e+01 4.50174e-01 8.53191e-01 4.03884e-03 0e+00 22 2.84105e-02
64 7.373e+00 5.1246e+01 6.5e+01 4.50174e-01 8.53516e-01 4.03884e-03 0e+00 23 2.84105e-02
64 7.373e+00 5.1246e+01 6.5e+01 4.50174e-01 8.53736e-01 4.03884e-03 0e+00 24 2.84105e-02
64 7.373e+00 5.1246e+01 6.5e+01 4.50174e-01 8.53659e-01 4.03884e-03 0e+00 25 2.84105e-02
64 7.373e+00 5.1246e+01 6.5e+01 4.50174e-01 8.53761e-01 4.03884e-03 0e+00 26 2.84105e-02
64 7.373e+00 5.1246e+01 6.5e+01 4.50174e-01 8.53952e-01 4.03884e-03 0e+00 27 2.84105e-02
64 7.373e+00 5.1246e+01 6.5e+01 4.50174e-01 8.53674e-01 4.03884e-03 0e+00 28 2.84105e-02
64 7.373e+00 5.1246e+01 6.5e+01 4.50174e-01 8.55052e-01 4.03884e-03 0e+00 29 2.84105e-02
64 7.373e+00 5.1246e+01 6.5e+01 4.50174e-01 8.53605e-01 4.03884e-03 0e+00 30 2.84105e-02
64 7.373e+00 5.1246e+01 6.5e+01 4.54174e-01 8.50109e-01 5.91021e-03 0e+00  0 2.63036e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.54174e-01 8.49634e-01 5.91021e-03 0e+00  1 2.63036e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.54174e-01 8.50434e-01 5.91021e-03 0e+00  2 2.63036e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.54174e-01 8.49590e-01 5.91021e-03 0e+00  3 2.63036e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.54174e-01 8.50441e-01 5.91021e-03 0e+00  4 2.63036e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.54174e-01 8.49345e-01 5.91021e-03 0e+00  5 2.63036e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.54174e-01 8.49029e-01 5.91021e-03 0e+00  6 2.63036e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.54174e-01 8.48931e-01 5.91021e-03 0e+00  7 2.63036e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.54174e-01 8.49360e-01 5.91021e-03 0e+00  8 2.63036e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.54174e-01 8.49682e-01 5.91021e-03 0e+00  9 2.63036e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.54174e-01 8.50238e-01 5.91021e-03 0e+00 10 2.63036e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.54174e-01 8.49902e-01 5.91021e-03 0e+00 11 2.63036e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.54174e-01 8.49035e-01 5.91021e-03 0e+00 12 2.63036e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.54174e-01 8.49604e-01 5.91021e-03 0e+00 13 2.63036e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.54174e-01 8.48656e-01 5.91021e-03 0e+00 14 2.63036e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.54174e-01 8.49239e-01 5.91021e-03 0e+00 15 2.63036e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.54174e-01 8.50372e-01 5.91021e-03 0e+00 16 2.63036e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.54174e-01 8.48291e-01 5.91021e-03 0e+00 17 2.63036e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.54174e-01 8.48006e-01 5.91021e-03 0e+00 18 2.63036e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.54174e-01 8.48758e-01 5.91021e-03 0e+00 19 2.63036e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.54174e-01 8.48151e-01 5.91021e-03 0e+00 20 2.63036e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.54174e-01 8.50098e-01 5.91021e-03 0e+00 21 2.63036e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.54174e-01 8.51280e-01 5.91021e-03 0e+00 22 2.63036e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.54174e-01 8.50446e-01 5.91021e-03 0e+00 23 2.63036e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.54174e-01 8.48616e-01 5.91021e-03 0e+00 24 2.63036e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.54174e-01 8.49357e-01 5.91021e-03 0e+00 25 2.63036e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.54174e-01 8.50199e-01 5.91021e-03 0e+00 26 2.63036e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.54174e-01 8.49498e-01 5.91021e-03 0e+00 27 2.63036e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.54174e-01 8.48940e-01 5.91021e-03 0e+00 28 2.63036e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.54174e-01 8.49412e-01 5.91021e-03 0e+00 29 2.63036e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.54174e-01 8.49352e-01 5.91021e-03 0e+00 30 2.63036e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.58145e-01 8.48475e-01 1.02565e-02 0e+00  0 1.50838e+00
64 7.373e+00 5.1246e+01 6.5e+01 4.58145e-01 8.49248e-01 1.02565e-02 0e+00  1 1.50838e+00
64 7.373e+00 5.1246e+01 6.5e+01 4.58145e-01 8.48822e-01 1.02565e-02 0e+00  2 1.50838e+00
64 7.373e+00 5.1246e+01 6.5e+01 4.58145e-01 8.52851e-01 1.02565e-02 0e+00  3 1.50838e+00
64 7.373e+00 5.1246e+01 6.5e+01 4.58145e-01 8.49572e-01 1.02565e-02 0e+00  4 1.50838e+00
64 7.373e+00 5.1246e+01 6.5e+01 4.58145e-01 8.50539e-01 1.02565e-02 0e+00  5 1.50838e+00
64 7.373e+00 5.1246e+01 6.5e+01 4.58145e-01 8.50359e-01 1.02565e-02 0e+00  6 1.50838e+00
64 7.373e+00 5.1246e+01 6.5e+01 4.58145e-01 8.49471e-01 1.02565e-02 0e+00  7 1.50838e+00
64 7.373e+00 5.1246e+01 6.5e+01 4.58145e-01 8.49510e-01 1.02565e-02 0e+00  8 1.50838e+00
64 7.373e+00 5.1246e+01 6.5e+01 4.58145e-01 8.50438e-01 1.02565e-02 0e+00  9 1.50838e+00
64 7.373e+00 5.1246e+01 6.5e+01 4.58145e-01 8.48081e-01 1.02565e-02 0e+00 10 1.50838e+00
64 7.373e+00 5.1246e+01 6.5e+01 4.58145e-01 8.48001e-01 1.02565e-02 0e+00 11 1.50838e+00
64 7.373e+00 5.1246e+01 6.5e+01 4.58145e-01 8.47443e-01 1.02565e-02 0e+00 12 1.50838e+00
64 7.373e+00 5.1246e+01 6.5e+01 4.58145e-01 8.50815e-01 1.02565e-02 0e+00 13 1.50838e+00
64 7.373e+00 5.1246e+01 6.5e+01 4.58145e-01 8.48818e-01 1.02565e-02 0e+00 14 1.50838e+00
64 7.373e+00 5.1246e+01 6.5e+01 4.58145e-01 8.47655e-01 1.02565e-02 0e+00 15 1.50838e+00
64 7.373e+00 5.1246e+01 6.5e+01 4.58145e-01 8.50454e-01 1.02565e-02 0e+00 16 1.50838e+00
64 7.373e+00 5.1246e+01 6.5e+01 4.58145e-01 8.47221e-01 1.02565e-02 0e+00 17 1.50838e+00
64 7.373e+00 5.1246e+01 6.5e+01 4.58145e-01 8.47644e-01 1.02565e-02 0e+00 18 1.50838e+00
64 7.373e+00 5.1246e+01 6.5e+01 4.58145e-01 8.46388e-01 1.02565e-02 0e+00 19 1.50838e+00
64 7.373e+00 5.1246e+01 6.5e+01 4.58145e-01 8.50464e-01 1.02565e-02 0e+00 20 1.50838e+00
64 7.373e+00 5.1246e+01 6.5e+01 4.58145e-01 8.51350e-01 1.02565e-02 0e+00 21 1.50838e+00
64 7.373e+00 5.1246e+01 6.5e+01 4.58145e-01 8.48126e-01 1.02565e-02 0e+00 22 1.50838e+00
64 7.373e+00 5.1246e+01 6.5e+01 4.58145e-01 8.48015e-01 1.02565e-02 0e+00 23 1.50838e+00
64 7.373e+00 5.1246e+01 6.5e+01 4.58145e-01 8.46795e-01 1.02565e-02 0e+00 24 1.50838e+00
64 7.373e+00 5.1246e+01 6.5e+01 4.58145e-01 8.52497e-01 1.02565e-02 0e+00 25 1.50838e+00
64 7.373e+00 5.1246e+01 6.5e+01 4.58145e-01 8.46880e-01 1.02565e-02 0e+00 26 1.50838e+00
64 7.373e+00 5.1246e+01 6.5e+01 4.58145e-01 8.49624e-01 1.02565e-02 0e+00 27 1.50838e+00
64 7.373e+00 5.1246e+01 6.5e+01 4.58145e-01 8.52292e-01 1.02565e-02 0e+00 28 1.50838e+00
64 7.373e+00 5.1246e+01 6.5e+01 4.58145e-01 8.49117e-01 1.02565e-02 0e+00 29 1.50838e+00
64 7.373e+00 5.1246e+01 6.5e+01 4.58145e-01 8.48888e-01 1.02565e-02 0e+00 30 1.50838e+00
64 7.373e+00 5.1246e+01 6.5e+01 4.62073e-01 8.58654e-01 2.76609e-03 0e+00  0 3.87191e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.62073e-01 8.58290e-01 2.76609e-03 0e+00  1 3.87191e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.62073e-01 8.58142e-01 2.76609e-03 0e+00  2 3.87191e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.62073e-01 8.57966e-01 2.76609e-03 0e+00  3 3.87191e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.62073e-01 8.59005e-01 2.76609e-03 0e+00  4 3.87191e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.62073e-01 8.58745e-01 2.76609e-03 0e+00  5 3.87191e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.62073e-01 8.58521e-01 2.76609e-03 0e+00  6 3.87191e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.62073e-01 8.58230e-01 2.76609e-03 0e+00  7 3.87191e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.62073e-01 8.58485e-01 2.76609e-03 0e+00  8 3.87191e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.62073e-01 8.57861e-01 2.76609e-03 0e+00  9 3.87191e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.62073e-01 8.58776e-01 2.76609e-03 0e+00 10 3.87191e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.62073e-01 8.58503e-01 2.76609e-03 0e+00 11 3.87191e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.62073e-01 8.57550e-01 2.76609e-03 0e+00 12 3.87191e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.62073e-01 8.58066e-01 2.76609e-03 0e+00 13 3.87191e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.62073e-01 8.58234e-01 2.76609e-03 0e+00 14 3.87191e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.62073e-01 8.58210e-01 2.76609e-03 0e+00 15 3.87191e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.62073e-01 8.58159e-01 2.76609e-03 0e+00 16 3.87191e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.62073e-01 8.58359e-01 2.76609e-03 0e+00 17 3.87191e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.62073e-01 8.57717e-01 2.76609e-03 0e+00 18 3.87191e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.62073e-01 8.58725e-01 2.76609e-03 0e+00 19 3.87191e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.62073e-01 8.57997e-01 2.76609e-03 0e+00 20 3.87191e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.62073e-01 8.58628e-01 2.76609e-03 0e+00 21 3.87191e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.62073e-01 8.59089e-01 2.76609e-03 0e+00 22 3.87191e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.62073e-01 8.58465e-01 2.76609e-03 0e+00 23 3.87191e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.62073e-01 8.58533e-01 2.76609e-03 0e+00 24 3.87191e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.62073e-01 8.58163e-01 2.76609e-03 0e+00 25 3.87191e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.62073e-01 8.58938e-01 2.76609e-03 0e+00 26 3.87191e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.62073e-01 8.58643e-01 2.76609e-03 0e+00 27 3.87191e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.62073e-01 8.58204e-01 2.76609e-03 0e+00 28 3.87191e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.62073e-01 8.58691e-01 2.76609e-03 0e+00 29 3.87191e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.62073e-01 8.58403e-01 2.76609e-03 0e+00 30 3.87191e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.69839e-01 8.62813e-01 3.33057e-03 0e+00  0 1.71163e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.69839e-01 8.63058e-01 3.33057e-03 0e+00  1 1.71163e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.69839e-01 8.62762e-01 3.33057e-03 0e+00  2 1.71163e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.69839e-01 8.62941e-01 3.33057e-03 0e+00  3 1.71163e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.69839e-01 8.62987e-01 3.33057e-03 0e+00  4 1.71163e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.69839e-01 8.62616e-01 3.33057e-03 0e+00  5 1.71163e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.69839e-01 8.62804e-01 3.33057e-03 0e+00  6 1.71163e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.69839e-01 8.62871e-01 3.33057e-03 0e+00  7 1.71163e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.69839e-01 8.62873e-01 3.33057e-03 0e+00  8 1.71163e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.69839e-01 8.62592e-01 3.33057e-03 0e+00  9 1.71163e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.69839e-01 8.63096e-01 3.33057e-03 0e+00 10 1.71163e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.69839e-01 8.62433e-01 3.33057e-03 0e+00 11 1.71163e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.69839e-01 8.62580e-01 3.33057e-03 0e+00 12 1.71163e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.69839e-01 8.63074e-01 3.33057e-03 0e+00 13 1.71163e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.69839e-01 8.62423e-01 3.33057e-03 0e+00 14 1.71163e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.69839e-01 8.62776e-01 3.33057e-03 0e+00 15 1.71163e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.69839e-01 8.63262e-01 3.33057e-03 0e+00 16 1.71163e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.69839e-01 8.62377e-01 3.33057e-03 0e+00 17 1.71163e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.69839e-01 8.63755e-01 3.33057e-03 0e+00 18 1.71163e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.69839e-01 8.62464e-01 3.33057e-03 0e+00 19 1.71163e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.69839e-01 8.62679e-01 3.33057e-03 0e+00 20 1.71163e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.69839e-01 8.62701e-01 3.33057e-03 0e+00 21 1.71163e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.69839e-01 8.62700e-01 3.33057e-03 0e+00 22 1.71163e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.69839e-01 8.63088e-01 3.33057e-03 0e+00 23 1.71163e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.69839e-01 8.63936e-01 3.33057e-03 0e+00 24 1.71163e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.69839e-01 8.62827e-01 3.33057e-03 0e+00 25 1.71163e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.69839e-01 8.62441e-01 3.33057e-03 0e+00 26 1.71163e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.69839e-01 8.63339e-01 3.33057e-03 0e+00 27 1.71163e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.69839e-01 8.63132e-01 3.33057e-03 0e+00 28 1.71163e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.69839e-01 8.62741e-01 3.33057e-03 0e+00 29 1.71163e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.69839e-01 8.62874e-01 3.33057e-03 0e+00 30 1.71163e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.73677e-01 8.53285e-01 6.65388e-03 0e+00  0 4.43708e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.73677e-01 8.55431e-01 6.65388e-03 0e+00  1 4.43708e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.73677e-01 8.53267e-01 6.65388e-03 0e+00  2 4.43708e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.73677e-01 8.52531e-01 6.65388e-03 0e+00  3 4.43708e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.73677e-01 8.52812e-01 6.65388e-03 0e+00  4 4.43708e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.73677e-01 8.53945e-01 6.65388e-03 0e+00  5 4.43708e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.73677e-01 8.53446e-01 6.65388e-03 0e+00  6 4.43708e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.73677e-01 8.54433e-01 6.65388e-03 0e+00  7 4.43708e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.73677e-01 8.54694e-01 6.65388e-03 0e+00  8 4.43708e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.73677e-01 8.53676e-01 6.65388e-03 0e+00  9 4.43708e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.73677e-01 8.53501e-01 6.65388e-03 0e+00 10 4.43708e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.73677e-01 8.54939e-01 6.65388e-03 0e+00 11 4.43708e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.73677e-01 8.52769e-01 6.65388e-03 0e+00 12 4.43708e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.73677e-01 8.51730e-01 6.65388e-03 0e+00 13 4.43708e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.73677e-01 8.54190e-01 6.65388e-03 0e+00 14 4.43708e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.73677e-01 8.53295e-01 6.65388e-03 0e+00 15 4.43708e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.73677e-01 8.52981e-01 6.65388e-03 0e+00 16 4.43708e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.73677e-01 8.53271e-01 6.65388e-03 0e+00 17 4.43708e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.73677e-01 8.52332e-01 6.65388e-03 0e+00 18 4.43708e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.73677e-01 8.53080e-01 6.65388e-03 0e+00 19 4.43708e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.73677e-01 8.54277e-01 6.65388e-03 0e+00 20 4.43708e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.73677e-01 8.54288e-01 6.65388e-03 0e+00 21 4.43708e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.73677e-01 8.53559e-01 6.65388e-03 0e+00 22 4.43708e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.73677e-01 8.53319e-01 6.65388e-03 0e+00 23 4.43708e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.73677e-01 8.53555e-01 6.65388e-03 0e+00 24 4.43708e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.73677e-01 8.54497e-01 6.65388e-03 0e+00 25 4.43708e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.73677e-01 8.54123e-01 6.65388e-03 0e+00 26 4.43708e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.73677e-01 8.54970e-01 6.65388e-03 0e+00 27 4.43708e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.73677e-01 8.54204e-01 6.65388e-03 0e+00 28 4.43708e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.73677e-01 8.54041e-01 6.65388e-03 0e+00 29 4.43708e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.73677e-01 8.53677e-01 6.65388e-03 0e+00 30 4.43708e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.81257e-01 8.62477e-01 4.46301e-03 0e+00  0 7.98282e-02
64 7.373e+00 5.1246e+01 6.5e+01 4.81257e-01 8.61779e-01 4.46301e-03 0e+00  1 7.98282e-02
64 7.373e+00 5.1246e+01 6.5e+01 4.81257e-01 8.62164e-01 4.46301e-03 0e+00  2 7.98282e-02
64 7.373e+00 5.1246e+01 6.5e+01 4.81257e-01 8.61196e-01 4.46301e-03 0e+00  3 7.98282e-02
64 7.373e+00 5.1246e+01 6.5e+01 4.81257e-01 8.62047e-01 4.46301e-03 0e+00  4 7.98282e-02
64 7.373e+00 5.1246e+01 6.5e+01 4.81257e-01 8.61647e-01 4.46301e-03 0e+00  5 7.98282e-02
64 7.373e+00 5.1246e+01 6.5e+01 4.81257e-01 8.62610e-01 4.46301e-03 0e+00  6 7.98282e-02
64 7.373e+00 5.1246e+01 6.5e+01 4.81257e-01 8.62292e-01 4.46301e-03 0e+00  7 7.98282e-02
64 7.373e+00 5.1246e+01 6.5e+01 4.81257e-01 8.62712e-01 4.46301e-03 0e+00  8 7.98282e-02
64 7.373e+00 5.1246e+01 6.5e+01 4.81257e-01 8.61995e-01 4.46301e-03 0e+00  9 7.98282e-02
64 7.373e+00 5.1246e+01 6.5e+01 4.81257e-01 8.62051e-01 4.46301e-03 0e+00 10 7.98282e-02
64 7.373e+00 5.1246e+01 6.5e+01 4.81257e-01 8.61254e-01 4.46301e-03 0e+00 11 7.98282e-02
64 7.373e+00 5.1246e+01 6.5e+01 4.81257e-01 8.60866e-01 4.46301e-03 0e+00 12 7.98282e-02
64 7.373e+00 5.1246e+01 6.5e+01 4.81257e-01 8.60403e-01 4.46301e-03 0e+00 13 7.98282e-02
64 7.373e+00 5.1246e+01 6.5e+01 4.81257e-01 8.61892e-01 4.46301e-03 0e+00 14 7.98282e-02
64 7.373e+00 5.1246e+01 6.5e+01 4.81257e-01 8.62282e-01 4.46301e-03 0e+00 15 7.98282e-02
64 7.373e+00 5.1246e+01 6.5e+01 4.81257e-01 8.61457e-01 4.46301e-03 0e+00 16 7.98282e-02
64 7.373e+00 5.1246e+01 6.5e+01 4.81257e-01 8.61861e-01 4.46301e-03 0e+00 17 7.98282e-02
64 7.373e+00 5.1246e+01 6.5e+01 4.81257e-01 8.61632e-01 4.46301e-03 0e+00 18 7.98282e-02
64 7.373e+00 5.1246e+01 6.5e+01 4.81257e-01 8.63177e-01 4.46301e-03 0e+00 19 7.98282e-02
64 7.373e+00 5.1246e+01 6.5e+01 4.81257e-01 8.61880e-01 4.46301e-03 0e+00 20 7.98282e-02
64 7.373e+00 5.1246e+01 6.5e+01 4.81257e-01 8.63121e-01 4.46301e-03 0e+00 21 7.98282e-02
64 7.373e+00 5.1246e+01 6.5e+01 4.81257e-01 8.59979e-01 4.46301e-03 0e+00 22 7.98282e-02
64 7.373e+00 5.1246e+01 6.5e+01 4.81257e-01 8.61742e-01 4.46301e-03 0e+00 23 7.98282e-02
64 7.373e+00 5.1246e+01 6.5e+01 4.81257e-01 8.62177e-01 4.46301e-03 0e+00 24 7.98282e-02
64 7.373e+00 5.1246e+01 6.5e+01 4.81257e-01 8.60549e-01 4.46301e-03 0e+00 25 7.98282e-02
64 7.373e+00 5.1246e+01 6.5e+01 4.81257e-01 8.61417e-01 4.46301e-03 0e+00 26 7.98282e-02
64 7.373e+00 5.1246e+01 6.5e+01 4.81257e-01 8.62828e-01 4.46301e-03 0e+00 27 7.98282e-02
64 7.373e+00 5.1246e+01 6.5e+01 4.81257e-01 8.61759e-01 4.46301e-03 0e+00 28 7.98282e-02
64 7.373e+00 5.1246e+01 6.5e+01 4.81257e-01 8.61053e-01 4.46301e-03 0e+00 29 7.98282e-02
64 7.373e+00 5.1246e+01 6.5e+01 4.81257e-01 8.61843e-01 4.46301e-03 0e+00 30 7.98282e-02


==> anc/lattice/tzerob7596gstatecorrsng <==
64 7.596e+00 6.25403e+01 6.5e+01 4.73166e-02 3.73758e-01 4.40198e-05 0e+00  0 7.86526e-02
64 7.596e+00 6.25403e+01 6.5e+01 4.73166e-02 3.73761e-01 4.40198e-05 0e+00  1 7.86526e-02
64 7.596e+00 6.25403e+01 6.5e+01 4.73166e-02 3.73760e-01 4.40198e-05 0e+00  2 7.86526e-02
64 7.596e+00 6.25403e+01 6.5e+01 4.73166e-02 3.73757e-01 4.40198e-05 0e+00  3 7.86526e-02
64 7.596e+00 6.25403e+01 6.5e+01 4.73166e-02 3.73758e-01 4.40198e-05 0e+00  4 7.86526e-02
64 7.596e+00 6.25403e+01 6.5e+01 4.73166e-02 3.73755e-01 4.40198e-05 0e+00  5 7.86526e-02
64 7.596e+00 6.25403e+01 6.5e+01 4.73166e-02 3.73765e-01 4.40198e-05 0e+00  6 7.86526e-02
64 7.596e+00 6.25403e+01 6.5e+01 4.73166e-02 3.73763e-01 4.40198e-05 0e+00  7 7.86526e-02
64 7.596e+00 6.25403e+01 6.5e+01 4.73166e-02 3.73766e-01 4.40198e-05 0e+00  8 7.86526e-02
64 7.596e+00 6.25403e+01 6.5e+01 4.73166e-02 3.73767e-01 4.40198e-05 0e+00  9 7.86526e-02
64 7.596e+00 6.25403e+01 6.5e+01 4.73166e-02 3.73753e-01 4.40198e-05 0e+00 10 7.86526e-02
64 7.596e+00 6.25403e+01 6.5e+01 4.73166e-02 3.73762e-01 4.40198e-05 0e+00 11 7.86526e-02
64 7.596e+00 6.25403e+01 6.5e+01 4.73166e-02 3.73758e-01 4.40198e-05 0e+00 12 7.86526e-02
64 7.596e+00 6.25403e+01 6.5e+01 4.73166e-02 3.73760e-01 4.40198e-05 0e+00 13 7.86526e-02
64 7.596e+00 6.25403e+01 6.5e+01 4.73166e-02 3.73757e-01 4.40198e-05 0e+00 14 7.86526e-02
64 7.596e+00 6.25403e+01 6.5e+01 4.73166e-02 3.73760e-01 4.40198e-05 0e+00 15 7.86526e-02
64 7.596e+00 6.25403e+01 6.5e+01 4.73166e-02 3.73759e-01 4.40198e-05 0e+00 16 7.86526e-02
64 7.596e+00 6.25403e+01 6.5e+01 4.73166e-02 3.73768e-01 4.40198e-05 0e+00 17 7.86526e-02
64 7.596e+00 6.25403e+01 6.5e+01 4.73166e-02 3.73757e-01 4.40198e-05 0e+00 18 7.86526e-02
64 7.596e+00 6.25403e+01 6.5e+01 4.73166e-02 3.73770e-01 4.40198e-05 0e+00 19 7.86526e-02
64 7.596e+00 6.25403e+01 6.5e+01 4.73166e-02 3.73768e-01 4.40198e-05 0e+00 20 7.86526e-02
64 7.596e+00 6.25403e+01 6.5e+01 4.73166e-02 3.73761e-01 4.40198e-05 0e+00 21 7.86526e-02
64 7.596e+00 6.25403e+01 6.5e+01 4.73166e-02 3.73762e-01 4.40198e-05 0e+00 22 7.86526e-02
64 7.596e+00 6.25403e+01 6.5e+01 4.73166e-02 3.73752e-01 4.40198e-05 0e+00 23 7.86526e-02
64 7.596e+00 6.25403e+01 6.5e+01 4.73166e-02 3.73760e-01 4.40198e-05 0e+00 24 7.86526e-02
64 7.596e+00 6.25403e+01 6.5e+01 4.73166e-02 3.73762e-01 4.40198e-05 0e+00 25 7.86526e-02
64 7.596e+00 6.25403e+01 6.5e+01 4.73166e-02 3.73763e-01 4.40198e-05 0e+00 26 7.86526e-02
64 7.596e+00 6.25403e+01 6.5e+01 4.73166e-02 3.73751e-01 4.40198e-05 0e+00 27 7.86526e-02
64 7.596e+00 6.25403e+01 6.5e+01 4.73166e-02 3.73755e-01 4.40198e-05 0e+00 28 7.86526e-02
64 7.596e+00 6.25403e+01 6.5e+01 4.73166e-02 3.73752e-01 4.40198e-05 0e+00 29 7.86526e-02
64 7.596e+00 6.25403e+01 6.5e+01 4.73166e-02 3.73760e-01 4.40198e-05 0e+00 30 7.86526e-02
64 7.596e+00 6.25403e+01 6.5e+01 7.06570e-02 4.76027e-01 5.61736e-05 0e+00  0 6.26704e-01
64 7.596e+00 6.25403e+01 6.5e+01 7.06570e-02 4.76034e-01 5.61736e-05 0e+00  1 6.26704e-01
64 7.596e+00 6.25403e+01 6.5e+01 7.06570e-02 4.76016e-01 5.61736e-05 0e+00  2 6.26704e-01
64 7.596e+00 6.25403e+01 6.5e+01 7.06570e-02 4.76043e-01 5.61736e-05 0e+00  3 6.26704e-01
64 7.596e+00 6.25403e+01 6.5e+01 7.06570e-02 4.76046e-01 5.61736e-05 0e+00  4 6.26704e-01
64 7.596e+00 6.25403e+01 6.5e+01 7.06570e-02 4.76044e-01 5.61736e-05 0e+00  5 6.26704e-01
64 7.596e+00 6.25403e+01 6.5e+01 7.06570e-02 4.76052e-01 5.61736e-05 0e+00  6 6.26704e-01
64 7.596e+00 6.25403e+01 6.5e+01 7.06570e-02 4.76025e-01 5.61736e-05 0e+00  7 6.26704e-01
64 7.596e+00 6.25403e+01 6.5e+01 7.06570e-02 4.76024e-01 5.61736e-05 0e+00  8 6.26704e-01
64 7.596e+00 6.25403e+01 6.5e+01 7.06570e-02 4.76049e-01 5.61736e-05 0e+00  9 6.26704e-01
64 7.596e+00 6.25403e+01 6.5e+01 7.06570e-02 4.76029e-01 5.61736e-05 0e+00 10 6.26704e-01
64 7.596e+00 6.25403e+01 6.5e+01 7.06570e-02 4.76044e-01 5.61736e-05 0e+00 11 6.26704e-01
64 7.596e+00 6.25403e+01 6.5e+01 7.06570e-02 4.76021e-01 5.61736e-05 0e+00 12 6.26704e-01
64 7.596e+00 6.25403e+01 6.5e+01 7.06570e-02 4.76036e-01 5.61736e-05 0e+00 13 6.26704e-01
64 7.596e+00 6.25403e+01 6.5e+01 7.06570e-02 4.76029e-01 5.61736e-05 0e+00 14 6.26704e-01
64 7.596e+00 6.25403e+01 6.5e+01 7.06570e-02 4.76024e-01 5.61736e-05 0e+00 15 6.26704e-01
64 7.596e+00 6.25403e+01 6.5e+01 7.06570e-02 4.76030e-01 5.61736e-05 0e+00 16 6.26704e-01
64 7.596e+00 6.25403e+01 6.5e+01 7.06570e-02 4.76033e-01 5.61736e-05 0e+00 17 6.26704e-01
64 7.596e+00 6.25403e+01 6.5e+01 7.06570e-02 4.76031e-01 5.61736e-05 0e+00 18 6.26704e-01
64 7.596e+00 6.25403e+01 6.5e+01 7.06570e-02 4.76034e-01 5.61736e-05 0e+00 19 6.26704e-01
64 7.596e+00 6.25403e+01 6.5e+01 7.06570e-02 4.76038e-01 5.61736e-05 0e+00 20 6.26704e-01
64 7.596e+00 6.25403e+01 6.5e+01 7.06570e-02 4.76020e-01 5.61736e-05 0e+00 21 6.26704e-01
64 7.596e+00 6.25403e+01 6.5e+01 7.06570e-02 4.76028e-01 5.61736e-05 0e+00 22 6.26704e-01
64 7.596e+00 6.25403e+01 6.5e+01 7.06570e-02 4.76055e-01 5.61736e-05 0e+00 23 6.26704e-01
64 7.596e+00 6.25403e+01 6.5e+01 7.06570e-02 4.76033e-01 5.61736e-05 0e+00 24 6.26704e-01
64 7.596e+00 6.25403e+01 6.5e+01 7.06570e-02 4.76032e-01 5.61736e-05 0e+00 25 6.26704e-01
64 7.596e+00 6.25403e+01 6.5e+01 7.06570e-02 4.76015e-01 5.61736e-05 0e+00 26 6.26704e-01
64 7.596e+00 6.25403e+01 6.5e+01 7.06570e-02 4.76025e-01 5.61736e-05 0e+00 27 6.26704e-01
64 7.596e+00 6.25403e+01 6.5e+01 7.06570e-02 4.76037e-01 5.61736e-05 0e+00 28 6.26704e-01
64 7.596e+00 6.25403e+01 6.5e+01 7.06570e-02 4.76036e-01 5.61736e-05 0e+00 29 6.26704e-01
64 7.596e+00 6.25403e+01 6.5e+01 7.06570e-02 4.76032e-01 5.61736e-05 0e+00 30 6.26704e-01
64 7.596e+00 6.25403e+01 6.5e+01 8.80673e-02 5.23519e-01 1.46040e-04 0e+00  0 4.07111e-01
64 7.596e+00 6.25403e+01 6.5e+01 8.80673e-02 5.23537e-01 1.46040e-04 0e+00  1 4.07111e-01
64 7.596e+00 6.25403e+01 6.5e+01 8.80673e-02 5.23501e-01 1.46040e-04 0e+00  2 4.07111e-01
64 7.596e+00 6.25403e+01 6.5e+01 8.80673e-02 5.23522e-01 1.46040e-04 0e+00  3 4.07111e-01
64 7.596e+00 6.25403e+01 6.5e+01 8.80673e-02 5.23494e-01 1.46040e-04 0e+00  4 4.07111e-01
64 7.596e+00 6.25403e+01 6.5e+01 8.80673e-02 5.23565e-01 1.46040e-04 0e+00  5 4.07111e-01
64 7.596e+00 6.25403e+01 6.5e+01 8.80673e-02 5.23494e-01 1.46040e-04 0e+00  6 4.07111e-01
64 7.596e+00 6.25403e+01 6.5e+01 8.80673e-02 5.23543e-01 1.46040e-04 0e+00  7 4.07111e-01
64 7.596e+00 6.25403e+01 6.5e+01 8.80673e-02 5.23491e-01 1.46040e-04 0e+00  8 4.07111e-01
64 7.596e+00 6.25403e+01 6.5e+01 8.80673e-02 5.23491e-01 1.46040e-04 0e+00  9 4.07111e-01
64 7.596e+00 6.25403e+01 6.5e+01 8.80673e-02 5.23566e-01 1.46040e-04 0e+00 10 4.07111e-01
64 7.596e+00 6.25403e+01 6.5e+01 8.80673e-02 5.23513e-01 1.46040e-04 0e+00 11 4.07111e-01
64 7.596e+00 6.25403e+01 6.5e+01 8.80673e-02 5.23482e-01 1.46040e-04 0e+00 12 4.07111e-01
64 7.596e+00 6.25403e+01 6.5e+01 8.80673e-02 5.23474e-01 1.46040e-04 0e+00 13 4.07111e-01
64 7.596e+00 6.25403e+01 6.5e+01 8.80673e-02 5.23531e-01 1.46040e-04 0e+00 14 4.07111e-01
64 7.596e+00 6.25403e+01 6.5e+01 8.80673e-02 5.23493e-01 1.46040e-04 0e+00 15 4.07111e-01
64 7.596e+00 6.25403e+01 6.5e+01 8.80673e-02 5.23499e-01 1.46040e-04 0e+00 16 4.07111e-01
64 7.596e+00 6.25403e+01 6.5e+01 8.80673e-02 5.23517e-01 1.46040e-04 0e+00 17 4.07111e-01
64 7.596e+00 6.25403e+01 6.5e+01 8.80673e-02 5.23459e-01 1.46040e-04 0e+00 18 4.07111e-01
64 7.596e+00 6.25403e+01 6.5e+01 8.80673e-02 5.23523e-01 1.46040e-04 0e+00 19 4.07111e-01
64 7.596e+00 6.25403e+01 6.5e+01 8.80673e-02 5.23487e-01 1.46040e-04 0e+00 20 4.07111e-01
64 7.596e+00 6.25403e+01 6.5e+01 8.80673e-02 5.23484e-01 1.46040e-04 0e+00 21 4.07111e-01
64 7.596e+00 6.25403e+01 6.5e+01 8.80673e-02 5.23541e-01 1.46040e-04 0e+00 22 4.07111e-01
64 7.596e+00 6.25403e+01 6.5e+01 8.80673e-02 5.23470e-01 1.46040e-04 0e+00 23 4.07111e-01
64 7.596e+00 6.25403e+01 6.5e+01 8.80673e-02 5.23481e-01 1.46040e-04 0e+00 24 4.07111e-01
64 7.596e+00 6.25403e+01 6.5e+01 8.80673e-02 5.23496e-01 1.46040e-04 0e+00 25 4.07111e-01
64 7.596e+00 6.25403e+01 6.5e+01 8.80673e-02 5.23518e-01 1.46040e-04 0e+00 26 4.07111e-01
64 7.596e+00 6.25403e+01 6.5e+01 8.80673e-02 5.23509e-01 1.46040e-04 0e+00 27 4.07111e-01
64 7.596e+00 6.25403e+01 6.5e+01 8.80673e-02 5.23485e-01 1.46040e-04 0e+00 28 4.07111e-01
64 7.596e+00 6.25403e+01 6.5e+01 8.80673e-02 5.23534e-01 1.46040e-04 0e+00 29 4.07111e-01
64 7.596e+00 6.25403e+01 6.5e+01 8.80673e-02 5.23507e-01 1.46040e-04 0e+00 30 4.07111e-01
64 7.596e+00 6.25403e+01 6.5e+01 9.56388e-02 5.42792e-01 1.14620e-04 0e+00  0 8.67537e-01
64 7.596e+00 6.25403e+01 6.5e+01 9.56388e-02 5.42817e-01 1.14620e-04 0e+00  1 8.67537e-01
64 7.596e+00 6.25403e+01 6.5e+01 9.56388e-02 5.42822e-01 1.14620e-04 0e+00  2 8.67537e-01
64 7.596e+00 6.25403e+01 6.5e+01 9.56388e-02 5.42815e-01 1.14620e-04 0e+00  3 8.67537e-01
64 7.596e+00 6.25403e+01 6.5e+01 9.56388e-02 5.42806e-01 1.14620e-04 0e+00  4 8.67537e-01
64 7.596e+00 6.25403e+01 6.5e+01 9.56388e-02 5.42776e-01 1.14620e-04 0e+00  5 8.67537e-01
64 7.596e+00 6.25403e+01 6.5e+01 9.56388e-02 5.42837e-01 1.14620e-04 0e+00  6 8.67537e-01
64 7.596e+00 6.25403e+01 6.5e+01 9.56388e-02 5.42783e-01 1.14620e-04 0e+00  7 8.67537e-01
64 7.596e+00 6.25403e+01 6.5e+01 9.56388e-02 5.42822e-01 1.14620e-04 0e+00  8 8.67537e-01
64 7.596e+00 6.25403e+01 6.5e+01 9.56388e-02 5.42808e-01 1.14620e-04 0e+00  9 8.67537e-01
64 7.596e+00 6.25403e+01 6.5e+01 9.56388e-02 5.42796e-01 1.14620e-04 0e+00 10 8.67537e-01
64 7.596e+00 6.25403e+01 6.5e+01 9.56388e-02 5.42847e-01 1.14620e-04 0e+00 11 8.67537e-01
64 7.596e+00 6.25403e+01 6.5e+01 9.56388e-02 5.42805e-01 1.14620e-04 0e+00 12 8.67537e-01
64 7.596e+00 6.25403e+01 6.5e+01 9.56388e-02 5.42825e-01 1.14620e-04 0e+00 13 8.67537e-01
64 7.596e+00 6.25403e+01 6.5e+01 9.56388e-02 5.42806e-01 1.14620e-04 0e+00 14 8.67537e-01
64 7.596e+00 6.25403e+01 6.5e+01 9.56388e-02 5.42813e-01 1.14620e-04 0e+00 15 8.67537e-01
64 7.596e+00 6.25403e+01 6.5e+01 9.56388e-02 5.42830e-01 1.14620e-04 0e+00 16 8.67537e-01
64 7.596e+00 6.25403e+01 6.5e+01 9.56388e-02 5.42798e-01 1.14620e-04 0e+00 17 8.67537e-01
64 7.596e+00 6.25403e+01 6.5e+01 9.56388e-02 5.42787e-01 1.14620e-04 0e+00 18 8.67537e-01
64 7.596e+00 6.25403e+01 6.5e+01 9.56388e-02 5.42767e-01 1.14620e-04 0e+00 19 8.67537e-01
64 7.596e+00 6.25403e+01 6.5e+01 9.56388e-02 5.42808e-01 1.14620e-04 0e+00 20 8.67537e-01
64 7.596e+00 6.25403e+01 6.5e+01 9.56388e-02 5.42786e-01 1.14620e-04 0e+00 21 8.67537e-01
64 7.596e+00 6.25403e+01 6.5e+01 9.56388e-02 5.42769e-01 1.14620e-04 0e+00 22 8.67537e-01
64 7.596e+00 6.25403e+01 6.5e+01 9.56388e-02 5.42793e-01 1.14620e-04 0e+00 23 8.67537e-01
64 7.596e+00 6.25403e+01 6.5e+01 9.56388e-02 5.42810e-01 1.14620e-04 0e+00 24 8.67537e-01
64 7.596e+00 6.25403e+01 6.5e+01 9.56388e-02 5.42777e-01 1.14620e-04 0e+00 25 8.67537e-01
64 7.596e+00 6.25403e+01 6.5e+01 9.56388e-02 5.42799e-01 1.14620e-04 0e+00 26 8.67537e-01
64 7.596e+00 6.25403e+01 6.5e+01 9.56388e-02 5.42808e-01 1.14620e-04 0e+00 27 8.67537e-01
64 7.596e+00 6.25403e+01 6.5e+01 9.56388e-02 5.42825e-01 1.14620e-04 0e+00 28 8.67537e-01
64 7.596e+00 6.25403e+01 6.5e+01 9.56388e-02 5.42829e-01 1.14620e-04 0e+00 29 8.67537e-01
64 7.596e+00 6.25403e+01 6.5e+01 9.56388e-02 5.42805e-01 1.14620e-04 0e+00 30 8.67537e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.09673e-01 5.69128e-01 8.41369e-05 0e+00  0 3.25117e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.09673e-01 5.69130e-01 8.41369e-05 0e+00  1 3.25117e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.09673e-01 5.69129e-01 8.41369e-05 0e+00  2 3.25117e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.09673e-01 5.69133e-01 8.41369e-05 0e+00  3 3.25117e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.09673e-01 5.69130e-01 8.41369e-05 0e+00  4 3.25117e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.09673e-01 5.69101e-01 8.41369e-05 0e+00  5 3.25117e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.09673e-01 5.69103e-01 8.41369e-05 0e+00  6 3.25117e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.09673e-01 5.69094e-01 8.41369e-05 0e+00  7 3.25117e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.09673e-01 5.69149e-01 8.41369e-05 0e+00  8 3.25117e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.09673e-01 5.69117e-01 8.41369e-05 0e+00  9 3.25117e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.09673e-01 5.69132e-01 8.41369e-05 0e+00 10 3.25117e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.09673e-01 5.69125e-01 8.41369e-05 0e+00 11 3.25117e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.09673e-01 5.69157e-01 8.41369e-05 0e+00 12 3.25117e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.09673e-01 5.69137e-01 8.41369e-05 0e+00 13 3.25117e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.09673e-01 5.69115e-01 8.41369e-05 0e+00 14 3.25117e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.09673e-01 5.69136e-01 8.41369e-05 0e+00 15 3.25117e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.09673e-01 5.69127e-01 8.41369e-05 0e+00 16 3.25117e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.09673e-01 5.69128e-01 8.41369e-05 0e+00 17 3.25117e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.09673e-01 5.69106e-01 8.41369e-05 0e+00 18 3.25117e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.09673e-01 5.69132e-01 8.41369e-05 0e+00 19 3.25117e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.09673e-01 5.69121e-01 8.41369e-05 0e+00 20 3.25117e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.09673e-01 5.69100e-01 8.41369e-05 0e+00 21 3.25117e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.09673e-01 5.69100e-01 8.41369e-05 0e+00 22 3.25117e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.09673e-01 5.69130e-01 8.41369e-05 0e+00 23 3.25117e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.09673e-01 5.69130e-01 8.41369e-05 0e+00 24 3.25117e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.09673e-01 5.69149e-01 8.41369e-05 0e+00 25 3.25117e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.09673e-01 5.69130e-01 8.41369e-05 0e+00 26 3.25117e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.09673e-01 5.69121e-01 8.41369e-05 0e+00 27 3.25117e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.09673e-01 5.69150e-01 8.41369e-05 0e+00 28 3.25117e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.09673e-01 5.69124e-01 8.41369e-05 0e+00 29 3.25117e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.09673e-01 5.69125e-01 8.41369e-05 0e+00 30 3.25117e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.21513e-01 5.87763e-01 2.39761e-04 0e+00  0 4.78189e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.21513e-01 5.87796e-01 2.39761e-04 0e+00  1 4.78189e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.21513e-01 5.87773e-01 2.39761e-04 0e+00  2 4.78189e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.21513e-01 5.87864e-01 2.39761e-04 0e+00  3 4.78189e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.21513e-01 5.87852e-01 2.39761e-04 0e+00  4 4.78189e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.21513e-01 5.87808e-01 2.39761e-04 0e+00  5 4.78189e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.21513e-01 5.87871e-01 2.39761e-04 0e+00  6 4.78189e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.21513e-01 5.87859e-01 2.39761e-04 0e+00  7 4.78189e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.21513e-01 5.87782e-01 2.39761e-04 0e+00  8 4.78189e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.21513e-01 5.87871e-01 2.39761e-04 0e+00  9 4.78189e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.21513e-01 5.87883e-01 2.39761e-04 0e+00 10 4.78189e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.21513e-01 5.87767e-01 2.39761e-04 0e+00 11 4.78189e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.21513e-01 5.87839e-01 2.39761e-04 0e+00 12 4.78189e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.21513e-01 5.87723e-01 2.39761e-04 0e+00 13 4.78189e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.21513e-01 5.87829e-01 2.39761e-04 0e+00 14 4.78189e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.21513e-01 5.87830e-01 2.39761e-04 0e+00 15 4.78189e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.21513e-01 5.87868e-01 2.39761e-04 0e+00 16 4.78189e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.21513e-01 5.87852e-01 2.39761e-04 0e+00 17 4.78189e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.21513e-01 5.87799e-01 2.39761e-04 0e+00 18 4.78189e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.21513e-01 5.87825e-01 2.39761e-04 0e+00 19 4.78189e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.21513e-01 5.87709e-01 2.39761e-04 0e+00 20 4.78189e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.21513e-01 5.87831e-01 2.39761e-04 0e+00 21 4.78189e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.21513e-01 5.87902e-01 2.39761e-04 0e+00 22 4.78189e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.21513e-01 5.87823e-01 2.39761e-04 0e+00 23 4.78189e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.21513e-01 5.87834e-01 2.39761e-04 0e+00 24 4.78189e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.21513e-01 5.87795e-01 2.39761e-04 0e+00 25 4.78189e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.21513e-01 5.87802e-01 2.39761e-04 0e+00 26 4.78189e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.21513e-01 5.87827e-01 2.39761e-04 0e+00 27 4.78189e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.21513e-01 5.87783e-01 2.39761e-04 0e+00 28 4.78189e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.21513e-01 5.87817e-01 2.39761e-04 0e+00 29 4.78189e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.21513e-01 5.87819e-01 2.39761e-04 0e+00 30 4.78189e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.39362e-01 6.12794e-01 3.91267e-04 0e+00  0 5.35405e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.39362e-01 6.12793e-01 3.91267e-04 0e+00  1 5.35405e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.39362e-01 6.12792e-01 3.91267e-04 0e+00  2 5.35405e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.39362e-01 6.12824e-01 3.91267e-04 0e+00  3 5.35405e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.39362e-01 6.12791e-01 3.91267e-04 0e+00  4 5.35405e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.39362e-01 6.12817e-01 3.91267e-04 0e+00  5 5.35405e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.39362e-01 6.12790e-01 3.91267e-04 0e+00  6 5.35405e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.39362e-01 6.12818e-01 3.91267e-04 0e+00  7 5.35405e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.39362e-01 6.12790e-01 3.91267e-04 0e+00  8 5.35405e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.39362e-01 6.12808e-01 3.91267e-04 0e+00  9 5.35405e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.39362e-01 6.12792e-01 3.91267e-04 0e+00 10 5.35405e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.39362e-01 6.12791e-01 3.91267e-04 0e+00 11 5.35405e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.39362e-01 6.12771e-01 3.91267e-04 0e+00 12 5.35405e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.39362e-01 6.12760e-01 3.91267e-04 0e+00 13 5.35405e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.39362e-01 6.12790e-01 3.91267e-04 0e+00 14 5.35405e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.39362e-01 6.12772e-01 3.91267e-04 0e+00 15 5.35405e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.39362e-01 6.12820e-01 3.91267e-04 0e+00 16 5.35405e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.39362e-01 6.12835e-01 3.91267e-04 0e+00 17 5.35405e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.39362e-01 6.12769e-01 3.91267e-04 0e+00 18 5.35405e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.39362e-01 6.12796e-01 3.91267e-04 0e+00 19 5.35405e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.39362e-01 6.12806e-01 3.91267e-04 0e+00 20 5.35405e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.39362e-01 6.12842e-01 3.91267e-04 0e+00 21 5.35405e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.39362e-01 6.12838e-01 3.91267e-04 0e+00 22 5.35405e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.39362e-01 6.12816e-01 3.91267e-04 0e+00 23 5.35405e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.39362e-01 6.12828e-01 3.91267e-04 0e+00 24 5.35405e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.39362e-01 6.12733e-01 3.91267e-04 0e+00 25 5.35405e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.39362e-01 6.12828e-01 3.91267e-04 0e+00 26 5.35405e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.39362e-01 6.12784e-01 3.91267e-04 0e+00 27 5.35405e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.39362e-01 6.12819e-01 3.91267e-04 0e+00 28 5.35405e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.39362e-01 6.12809e-01 3.91267e-04 0e+00 29 5.35405e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.39362e-01 6.12801e-01 3.91267e-04 0e+00 30 5.35405e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.46835e-01 6.21862e-01 2.73999e-04 0e+00  0 1.14667e+00
64 7.596e+00 6.25403e+01 6.5e+01 1.46835e-01 6.21744e-01 2.73999e-04 0e+00  1 1.14667e+00
64 7.596e+00 6.25403e+01 6.5e+01 1.46835e-01 6.21786e-01 2.73999e-04 0e+00  2 1.14667e+00
64 7.596e+00 6.25403e+01 6.5e+01 1.46835e-01 6.21894e-01 2.73999e-04 0e+00  3 1.14667e+00
64 7.596e+00 6.25403e+01 6.5e+01 1.46835e-01 6.21790e-01 2.73999e-04 0e+00  4 1.14667e+00
64 7.596e+00 6.25403e+01 6.5e+01 1.46835e-01 6.21921e-01 2.73999e-04 0e+00  5 1.14667e+00
64 7.596e+00 6.25403e+01 6.5e+01 1.46835e-01 6.21810e-01 2.73999e-04 0e+00  6 1.14667e+00
64 7.596e+00 6.25403e+01 6.5e+01 1.46835e-01 6.21837e-01 2.73999e-04 0e+00  7 1.14667e+00
64 7.596e+00 6.25403e+01 6.5e+01 1.46835e-01 6.21789e-01 2.73999e-04 0e+00  8 1.14667e+00
64 7.596e+00 6.25403e+01 6.5e+01 1.46835e-01 6.21859e-01 2.73999e-04 0e+00  9 1.14667e+00
64 7.596e+00 6.25403e+01 6.5e+01 1.46835e-01 6.21843e-01 2.73999e-04 0e+00 10 1.14667e+00
64 7.596e+00 6.25403e+01 6.5e+01 1.46835e-01 6.21794e-01 2.73999e-04 0e+00 11 1.14667e+00
64 7.596e+00 6.25403e+01 6.5e+01 1.46835e-01 6.21863e-01 2.73999e-04 0e+00 12 1.14667e+00
64 7.596e+00 6.25403e+01 6.5e+01 1.46835e-01 6.21799e-01 2.73999e-04 0e+00 13 1.14667e+00
64 7.596e+00 6.25403e+01 6.5e+01 1.46835e-01 6.21831e-01 2.73999e-04 0e+00 14 1.14667e+00
64 7.596e+00 6.25403e+01 6.5e+01 1.46835e-01 6.21861e-01 2.73999e-04 0e+00 15 1.14667e+00
64 7.596e+00 6.25403e+01 6.5e+01 1.46835e-01 6.21845e-01 2.73999e-04 0e+00 16 1.14667e+00
64 7.596e+00 6.25403e+01 6.5e+01 1.46835e-01 6.21917e-01 2.73999e-04 0e+00 17 1.14667e+00
64 7.596e+00 6.25403e+01 6.5e+01 1.46835e-01 6.21748e-01 2.73999e-04 0e+00 18 1.14667e+00
64 7.596e+00 6.25403e+01 6.5e+01 1.46835e-01 6.21916e-01 2.73999e-04 0e+00 19 1.14667e+00
64 7.596e+00 6.25403e+01 6.5e+01 1.46835e-01 6.21821e-01 2.73999e-04 0e+00 20 1.14667e+00
64 7.596e+00 6.25403e+01 6.5e+01 1.46835e-01 6.21828e-01 2.73999e-04 0e+00 21 1.14667e+00
64 7.596e+00 6.25403e+01 6.5e+01 1.46835e-01 6.21874e-01 2.73999e-04 0e+00 22 1.14667e+00
64 7.596e+00 6.25403e+01 6.5e+01 1.46835e-01 6.21823e-01 2.73999e-04 0e+00 23 1.14667e+00
64 7.596e+00 6.25403e+01 6.5e+01 1.46835e-01 6.21863e-01 2.73999e-04 0e+00 24 1.14667e+00
64 7.596e+00 6.25403e+01 6.5e+01 1.46835e-01 6.21815e-01 2.73999e-04 0e+00 25 1.14667e+00
64 7.596e+00 6.25403e+01 6.5e+01 1.46835e-01 6.21811e-01 2.73999e-04 0e+00 26 1.14667e+00
64 7.596e+00 6.25403e+01 6.5e+01 1.46835e-01 6.21895e-01 2.73999e-04 0e+00 27 1.14667e+00
64 7.596e+00 6.25403e+01 6.5e+01 1.46835e-01 6.21959e-01 2.73999e-04 0e+00 28 1.14667e+00
64 7.596e+00 6.25403e+01 6.5e+01 1.46835e-01 6.21900e-01 2.73999e-04 0e+00 29 1.14667e+00
64 7.596e+00 6.25403e+01 6.5e+01 1.46835e-01 6.21844e-01 2.73999e-04 0e+00 30 1.14667e+00
64 7.596e+00 6.25403e+01 6.5e+01 1.48486e-01 6.23760e-01 5.40718e-04 0e+00  0 4.05238e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.48486e-01 6.23780e-01 5.40718e-04 0e+00  1 4.05238e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.48486e-01 6.23751e-01 5.40718e-04 0e+00  2 4.05238e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.48486e-01 6.23762e-01 5.40718e-04 0e+00  3 4.05238e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.48486e-01 6.23735e-01 5.40718e-04 0e+00  4 4.05238e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.48486e-01 6.23758e-01 5.40718e-04 0e+00  5 4.05238e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.48486e-01 6.23780e-01 5.40718e-04 0e+00  6 4.05238e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.48486e-01 6.23791e-01 5.40718e-04 0e+00  7 4.05238e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.48486e-01 6.23732e-01 5.40718e-04 0e+00  8 4.05238e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.48486e-01 6.23759e-01 5.40718e-04 0e+00  9 4.05238e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.48486e-01 6.23755e-01 5.40718e-04 0e+00 10 4.05238e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.48486e-01 6.23770e-01 5.40718e-04 0e+00 11 4.05238e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.48486e-01 6.23789e-01 5.40718e-04 0e+00 12 4.05238e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.48486e-01 6.23757e-01 5.40718e-04 0e+00 13 4.05238e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.48486e-01 6.23742e-01 5.40718e-04 0e+00 14 4.05238e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.48486e-01 6.23760e-01 5.40718e-04 0e+00 15 4.05238e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.48486e-01 6.23771e-01 5.40718e-04 0e+00 16 4.05238e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.48486e-01 6.23783e-01 5.40718e-04 0e+00 17 4.05238e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.48486e-01 6.23787e-01 5.40718e-04 0e+00 18 4.05238e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.48486e-01 6.23764e-01 5.40718e-04 0e+00 19 4.05238e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.48486e-01 6.23761e-01 5.40718e-04 0e+00 20 4.05238e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.48486e-01 6.23801e-01 5.40718e-04 0e+00 21 4.05238e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.48486e-01 6.23782e-01 5.40718e-04 0e+00 22 4.05238e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.48486e-01 6.23788e-01 5.40718e-04 0e+00 23 4.05238e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.48486e-01 6.23779e-01 5.40718e-04 0e+00 24 4.05238e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.48486e-01 6.23746e-01 5.40718e-04 0e+00 25 4.05238e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.48486e-01 6.23767e-01 5.40718e-04 0e+00 26 4.05238e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.48486e-01 6.23766e-01 5.40718e-04 0e+00 27 4.05238e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.48486e-01 6.23784e-01 5.40718e-04 0e+00 28 4.05238e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.48486e-01 6.23795e-01 5.40718e-04 0e+00 29 4.05238e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.48486e-01 6.23769e-01 5.40718e-04 0e+00 30 4.05238e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.55323e-01 6.31784e-01 7.99615e-04 0e+00  0 1.07681e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.55323e-01 6.31775e-01 7.99615e-04 0e+00  1 1.07681e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.55323e-01 6.31802e-01 7.99615e-04 0e+00  2 1.07681e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.55323e-01 6.31808e-01 7.99615e-04 0e+00  3 1.07681e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.55323e-01 6.31806e-01 7.99615e-04 0e+00  4 1.07681e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.55323e-01 6.31815e-01 7.99615e-04 0e+00  5 1.07681e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.55323e-01 6.31795e-01 7.99615e-04 0e+00  6 1.07681e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.55323e-01 6.31805e-01 7.99615e-04 0e+00  7 1.07681e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.55323e-01 6.31774e-01 7.99615e-04 0e+00  8 1.07681e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.55323e-01 6.31831e-01 7.99615e-04 0e+00  9 1.07681e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.55323e-01 6.31764e-01 7.99615e-04 0e+00 10 1.07681e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.55323e-01 6.31818e-01 7.99615e-04 0e+00 11 1.07681e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.55323e-01 6.31800e-01 7.99615e-04 0e+00 12 1.07681e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.55323e-01 6.31773e-01 7.99615e-04 0e+00 13 1.07681e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.55323e-01 6.31755e-01 7.99615e-04 0e+00 14 1.07681e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.55323e-01 6.31817e-01 7.99615e-04 0e+00 15 1.07681e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.55323e-01 6.31778e-01 7.99615e-04 0e+00 16 1.07681e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.55323e-01 6.31785e-01 7.99615e-04 0e+00 17 1.07681e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.55323e-01 6.31781e-01 7.99615e-04 0e+00 18 1.07681e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.55323e-01 6.31833e-01 7.99615e-04 0e+00 19 1.07681e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.55323e-01 6.31806e-01 7.99615e-04 0e+00 20 1.07681e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.55323e-01 6.31828e-01 7.99615e-04 0e+00 21 1.07681e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.55323e-01 6.31803e-01 7.99615e-04 0e+00 22 1.07681e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.55323e-01 6.31824e-01 7.99615e-04 0e+00 23 1.07681e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.55323e-01 6.31814e-01 7.99615e-04 0e+00 24 1.07681e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.55323e-01 6.31795e-01 7.99615e-04 0e+00 25 1.07681e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.55323e-01 6.31830e-01 7.99615e-04 0e+00 26 1.07681e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.55323e-01 6.31789e-01 7.99615e-04 0e+00 27 1.07681e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.55323e-01 6.31823e-01 7.99615e-04 0e+00 28 1.07681e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.55323e-01 6.31809e-01 7.99615e-04 0e+00 29 1.07681e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.55323e-01 6.31801e-01 7.99615e-04 0e+00 30 1.07681e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.63397e-01 6.39372e-01 5.31906e-04 0e+00  0 1.91675e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.63397e-01 6.39604e-01 5.31906e-04 0e+00  1 1.91675e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.63397e-01 6.39413e-01 5.31906e-04 0e+00  2 1.91675e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.63397e-01 6.39500e-01 5.31906e-04 0e+00  3 1.91675e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.63397e-01 6.39519e-01 5.31906e-04 0e+00  4 1.91675e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.63397e-01 6.39634e-01 5.31906e-04 0e+00  5 1.91675e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.63397e-01 6.39389e-01 5.31906e-04 0e+00  6 1.91675e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.63397e-01 6.39318e-01 5.31906e-04 0e+00  7 1.91675e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.63397e-01 6.39648e-01 5.31906e-04 0e+00  8 1.91675e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.63397e-01 6.39354e-01 5.31906e-04 0e+00  9 1.91675e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.63397e-01 6.39523e-01 5.31906e-04 0e+00 10 1.91675e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.63397e-01 6.39443e-01 5.31906e-04 0e+00 11 1.91675e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.63397e-01 6.39436e-01 5.31906e-04 0e+00 12 1.91675e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.63397e-01 6.39637e-01 5.31906e-04 0e+00 13 1.91675e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.63397e-01 6.39504e-01 5.31906e-04 0e+00 14 1.91675e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.63397e-01 6.39451e-01 5.31906e-04 0e+00 15 1.91675e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.63397e-01 6.39370e-01 5.31906e-04 0e+00 16 1.91675e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.63397e-01 6.39552e-01 5.31906e-04 0e+00 17 1.91675e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.63397e-01 6.39490e-01 5.31906e-04 0e+00 18 1.91675e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.63397e-01 6.39506e-01 5.31906e-04 0e+00 19 1.91675e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.63397e-01 6.39462e-01 5.31906e-04 0e+00 20 1.91675e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.63397e-01 6.39361e-01 5.31906e-04 0e+00 21 1.91675e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.63397e-01 6.39480e-01 5.31906e-04 0e+00 22 1.91675e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.63397e-01 6.39717e-01 5.31906e-04 0e+00 23 1.91675e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.63397e-01 6.39363e-01 5.31906e-04 0e+00 24 1.91675e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.63397e-01 6.39364e-01 5.31906e-04 0e+00 25 1.91675e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.63397e-01 6.39410e-01 5.31906e-04 0e+00 26 1.91675e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.63397e-01 6.39456e-01 5.31906e-04 0e+00 27 1.91675e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.63397e-01 6.39432e-01 5.31906e-04 0e+00 28 1.91675e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.63397e-01 6.39458e-01 5.31906e-04 0e+00 29 1.91675e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.63397e-01 6.39472e-01 5.31906e-04 0e+00 30 1.91675e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.71388e-01 6.47913e-01 1.64596e-03 0e+00  0 1.37854e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.71388e-01 6.47930e-01 1.64596e-03 0e+00  1 1.37854e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.71388e-01 6.47943e-01 1.64596e-03 0e+00  2 1.37854e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.71388e-01 6.47848e-01 1.64596e-03 0e+00  3 1.37854e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.71388e-01 6.47991e-01 1.64596e-03 0e+00  4 1.37854e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.71388e-01 6.47865e-01 1.64596e-03 0e+00  5 1.37854e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.71388e-01 6.47883e-01 1.64596e-03 0e+00  6 1.37854e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.71388e-01 6.48012e-01 1.64596e-03 0e+00  7 1.37854e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.71388e-01 6.47911e-01 1.64596e-03 0e+00  8 1.37854e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.71388e-01 6.47846e-01 1.64596e-03 0e+00  9 1.37854e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.71388e-01 6.47807e-01 1.64596e-03 0e+00 10 1.37854e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.71388e-01 6.47969e-01 1.64596e-03 0e+00 11 1.37854e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.71388e-01 6.48004e-01 1.64596e-03 0e+00 12 1.37854e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.71388e-01 6.47974e-01 1.64596e-03 0e+00 13 1.37854e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.71388e-01 6.47817e-01 1.64596e-03 0e+00 14 1.37854e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.71388e-01 6.47876e-01 1.64596e-03 0e+00 15 1.37854e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.71388e-01 6.47936e-01 1.64596e-03 0e+00 16 1.37854e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.71388e-01 6.47826e-01 1.64596e-03 0e+00 17 1.37854e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.71388e-01 6.47861e-01 1.64596e-03 0e+00 18 1.37854e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.71388e-01 6.47972e-01 1.64596e-03 0e+00 19 1.37854e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.71388e-01 6.47970e-01 1.64596e-03 0e+00 20 1.37854e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.71388e-01 6.47897e-01 1.64596e-03 0e+00 21 1.37854e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.71388e-01 6.47936e-01 1.64596e-03 0e+00 22 1.37854e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.71388e-01 6.47914e-01 1.64596e-03 0e+00 23 1.37854e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.71388e-01 6.47970e-01 1.64596e-03 0e+00 24 1.37854e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.71388e-01 6.47832e-01 1.64596e-03 0e+00 25 1.37854e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.71388e-01 6.47839e-01 1.64596e-03 0e+00 26 1.37854e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.71388e-01 6.47960e-01 1.64596e-03 0e+00 27 1.37854e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.71388e-01 6.47936e-01 1.64596e-03 0e+00 28 1.37854e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.71388e-01 6.47860e-01 1.64596e-03 0e+00 29 1.37854e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.71388e-01 6.47910e-01 1.64596e-03 0e+00 30 1.37854e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.77613e-01 6.54212e-01 3.72384e-04 0e+00  0 1.89166e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.77613e-01 6.54228e-01 3.72384e-04 0e+00  1 1.89166e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.77613e-01 6.54187e-01 3.72384e-04 0e+00  2 1.89166e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.77613e-01 6.54230e-01 3.72384e-04 0e+00  3 1.89166e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.77613e-01 6.54215e-01 3.72384e-04 0e+00  4 1.89166e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.77613e-01 6.54258e-01 3.72384e-04 0e+00  5 1.89166e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.77613e-01 6.54241e-01 3.72384e-04 0e+00  6 1.89166e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.77613e-01 6.54181e-01 3.72384e-04 0e+00  7 1.89166e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.77613e-01 6.54240e-01 3.72384e-04 0e+00  8 1.89166e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.77613e-01 6.54262e-01 3.72384e-04 0e+00  9 1.89166e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.77613e-01 6.54210e-01 3.72384e-04 0e+00 10 1.89166e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.77613e-01 6.54273e-01 3.72384e-04 0e+00 11 1.89166e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.77613e-01 6.54310e-01 3.72384e-04 0e+00 12 1.89166e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.77613e-01 6.54178e-01 3.72384e-04 0e+00 13 1.89166e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.77613e-01 6.54186e-01 3.72384e-04 0e+00 14 1.89166e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.77613e-01 6.54226e-01 3.72384e-04 0e+00 15 1.89166e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.77613e-01 6.54212e-01 3.72384e-04 0e+00 16 1.89166e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.77613e-01 6.54228e-01 3.72384e-04 0e+00 17 1.89166e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.77613e-01 6.54279e-01 3.72384e-04 0e+00 18 1.89166e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.77613e-01 6.54227e-01 3.72384e-04 0e+00 19 1.89166e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.77613e-01 6.54310e-01 3.72384e-04 0e+00 20 1.89166e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.77613e-01 6.54262e-01 3.72384e-04 0e+00 21 1.89166e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.77613e-01 6.54254e-01 3.72384e-04 0e+00 22 1.89166e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.77613e-01 6.54230e-01 3.72384e-04 0e+00 23 1.89166e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.77613e-01 6.54232e-01 3.72384e-04 0e+00 24 1.89166e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.77613e-01 6.54225e-01 3.72384e-04 0e+00 25 1.89166e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.77613e-01 6.54247e-01 3.72384e-04 0e+00 26 1.89166e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.77613e-01 6.54212e-01 3.72384e-04 0e+00 27 1.89166e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.77613e-01 6.54259e-01 3.72384e-04 0e+00 28 1.89166e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.77613e-01 6.54263e-01 3.72384e-04 0e+00 29 1.89166e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.77613e-01 6.54236e-01 3.72384e-04 0e+00 30 1.89166e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.84603e-01 6.60313e-01 2.43895e-04 0e+00  0 4.38223e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.84603e-01 6.60378e-01 2.43895e-04 0e+00  1 4.38223e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.84603e-01 6.60372e-01 2.43895e-04 0e+00  2 4.38223e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.84603e-01 6.60440e-01 2.43895e-04 0e+00  3 4.38223e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.84603e-01 6.60390e-01 2.43895e-04 0e+00  4 4.38223e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.84603e-01 6.60462e-01 2.43895e-04 0e+00  5 4.38223e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.84603e-01 6.60304e-01 2.43895e-04 0e+00  6 4.38223e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.84603e-01 6.60335e-01 2.43895e-04 0e+00  7 4.38223e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.84603e-01 6.60418e-01 2.43895e-04 0e+00  8 4.38223e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.84603e-01 6.60426e-01 2.43895e-04 0e+00  9 4.38223e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.84603e-01 6.60417e-01 2.43895e-04 0e+00 10 4.38223e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.84603e-01 6.60363e-01 2.43895e-04 0e+00 11 4.38223e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.84603e-01 6.60406e-01 2.43895e-04 0e+00 12 4.38223e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.84603e-01 6.60350e-01 2.43895e-04 0e+00 13 4.38223e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.84603e-01 6.60331e-01 2.43895e-04 0e+00 14 4.38223e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.84603e-01 6.60431e-01 2.43895e-04 0e+00 15 4.38223e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.84603e-01 6.60392e-01 2.43895e-04 0e+00 16 4.38223e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.84603e-01 6.60429e-01 2.43895e-04 0e+00 17 4.38223e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.84603e-01 6.60372e-01 2.43895e-04 0e+00 18 4.38223e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.84603e-01 6.60440e-01 2.43895e-04 0e+00 19 4.38223e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.84603e-01 6.60377e-01 2.43895e-04 0e+00 20 4.38223e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.84603e-01 6.60355e-01 2.43895e-04 0e+00 21 4.38223e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.84603e-01 6.60389e-01 2.43895e-04 0e+00 22 4.38223e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.84603e-01 6.60413e-01 2.43895e-04 0e+00 23 4.38223e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.84603e-01 6.60399e-01 2.43895e-04 0e+00 24 4.38223e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.84603e-01 6.60321e-01 2.43895e-04 0e+00 25 4.38223e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.84603e-01 6.60362e-01 2.43895e-04 0e+00 26 4.38223e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.84603e-01 6.60458e-01 2.43895e-04 0e+00 27 4.38223e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.84603e-01 6.60471e-01 2.43895e-04 0e+00 28 4.38223e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.84603e-01 6.60401e-01 2.43895e-04 0e+00 29 4.38223e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.84603e-01 6.60391e-01 2.43895e-04 0e+00 30 4.38223e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.96808e-01 6.70979e-01 5.59997e-04 0e+00  0 5.14853e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.96808e-01 6.71278e-01 5.59997e-04 0e+00  1 5.14853e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.96808e-01 6.71088e-01 5.59997e-04 0e+00  2 5.14853e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.96808e-01 6.71127e-01 5.59997e-04 0e+00  3 5.14853e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.96808e-01 6.71037e-01 5.59997e-04 0e+00  4 5.14853e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.96808e-01 6.71155e-01 5.59997e-04 0e+00  5 5.14853e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.96808e-01 6.71048e-01 5.59997e-04 0e+00  6 5.14853e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.96808e-01 6.70981e-01 5.59997e-04 0e+00  7 5.14853e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.96808e-01 6.71009e-01 5.59997e-04 0e+00  8 5.14853e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.96808e-01 6.71130e-01 5.59997e-04 0e+00  9 5.14853e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.96808e-01 6.70758e-01 5.59997e-04 0e+00 10 5.14853e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.96808e-01 6.71055e-01 5.59997e-04 0e+00 11 5.14853e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.96808e-01 6.70946e-01 5.59997e-04 0e+00 12 5.14853e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.96808e-01 6.70928e-01 5.59997e-04 0e+00 13 5.14853e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.96808e-01 6.71017e-01 5.59997e-04 0e+00 14 5.14853e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.96808e-01 6.70968e-01 5.59997e-04 0e+00 15 5.14853e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.96808e-01 6.71026e-01 5.59997e-04 0e+00 16 5.14853e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.96808e-01 6.71062e-01 5.59997e-04 0e+00 17 5.14853e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.96808e-01 6.70962e-01 5.59997e-04 0e+00 18 5.14853e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.96808e-01 6.70817e-01 5.59997e-04 0e+00 19 5.14853e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.96808e-01 6.70974e-01 5.59997e-04 0e+00 20 5.14853e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.96808e-01 6.71067e-01 5.59997e-04 0e+00 21 5.14853e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.96808e-01 6.71058e-01 5.59997e-04 0e+00 22 5.14853e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.96808e-01 6.71052e-01 5.59997e-04 0e+00 23 5.14853e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.96808e-01 6.70872e-01 5.59997e-04 0e+00 24 5.14853e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.96808e-01 6.71067e-01 5.59997e-04 0e+00 25 5.14853e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.96808e-01 6.71089e-01 5.59997e-04 0e+00 26 5.14853e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.96808e-01 6.71067e-01 5.59997e-04 0e+00 27 5.14853e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.96808e-01 6.70864e-01 5.59997e-04 0e+00 28 5.14853e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.96808e-01 6.71074e-01 5.59997e-04 0e+00 29 5.14853e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.96808e-01 6.71018e-01 5.59997e-04 0e+00 30 5.14853e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.02940e-01 6.75649e-01 3.99224e-04 0e+00  0 2.58038e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.02940e-01 6.75697e-01 3.99224e-04 0e+00  1 2.58038e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.02940e-01 6.75771e-01 3.99224e-04 0e+00  2 2.58038e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.02940e-01 6.75633e-01 3.99224e-04 0e+00  3 2.58038e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.02940e-01 6.75753e-01 3.99224e-04 0e+00  4 2.58038e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.02940e-01 6.75765e-01 3.99224e-04 0e+00  5 2.58038e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.02940e-01 6.75638e-01 3.99224e-04 0e+00  6 2.58038e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.02940e-01 6.75523e-01 3.99224e-04 0e+00  7 2.58038e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.02940e-01 6.75698e-01 3.99224e-04 0e+00  8 2.58038e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.02940e-01 6.75753e-01 3.99224e-04 0e+00  9 2.58038e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.02940e-01 6.75681e-01 3.99224e-04 0e+00 10 2.58038e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.02940e-01 6.75705e-01 3.99224e-04 0e+00 11 2.58038e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.02940e-01 6.75614e-01 3.99224e-04 0e+00 12 2.58038e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.02940e-01 6.75596e-01 3.99224e-04 0e+00 13 2.58038e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.02940e-01 6.75549e-01 3.99224e-04 0e+00 14 2.58038e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.02940e-01 6.75680e-01 3.99224e-04 0e+00 15 2.58038e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.02940e-01 6.75616e-01 3.99224e-04 0e+00 16 2.58038e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.02940e-01 6.75615e-01 3.99224e-04 0e+00 17 2.58038e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.02940e-01 6.75645e-01 3.99224e-04 0e+00 18 2.58038e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.02940e-01 6.75655e-01 3.99224e-04 0e+00 19 2.58038e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.02940e-01 6.75680e-01 3.99224e-04 0e+00 20 2.58038e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.02940e-01 6.75826e-01 3.99224e-04 0e+00 21 2.58038e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.02940e-01 6.75628e-01 3.99224e-04 0e+00 22 2.58038e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.02940e-01 6.75765e-01 3.99224e-04 0e+00 23 2.58038e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.02940e-01 6.75735e-01 3.99224e-04 0e+00 24 2.58038e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.02940e-01 6.75679e-01 3.99224e-04 0e+00 25 2.58038e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.02940e-01 6.75664e-01 3.99224e-04 0e+00 26 2.58038e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.02940e-01 6.75711e-01 3.99224e-04 0e+00 27 2.58038e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.02940e-01 6.75488e-01 3.99224e-04 0e+00 28 2.58038e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.02940e-01 6.75666e-01 3.99224e-04 0e+00 29 2.58038e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.02940e-01 6.75668e-01 3.99224e-04 0e+00 30 2.58038e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.03556e-01 6.75902e-01 1.28013e-03 0e+00  0 8.32764e-02
64 7.596e+00 6.25403e+01 6.5e+01 2.03556e-01 6.75914e-01 1.28013e-03 0e+00  1 8.32764e-02
64 7.596e+00 6.25403e+01 6.5e+01 2.03556e-01 6.75884e-01 1.28013e-03 0e+00  2 8.32764e-02
64 7.596e+00 6.25403e+01 6.5e+01 2.03556e-01 6.75866e-01 1.28013e-03 0e+00  3 8.32764e-02
64 7.596e+00 6.25403e+01 6.5e+01 2.03556e-01 6.75940e-01 1.28013e-03 0e+00  4 8.32764e-02
64 7.596e+00 6.25403e+01 6.5e+01 2.03556e-01 6.75932e-01 1.28013e-03 0e+00  5 8.32764e-02
64 7.596e+00 6.25403e+01 6.5e+01 2.03556e-01 6.75894e-01 1.28013e-03 0e+00  6 8.32764e-02
64 7.596e+00 6.25403e+01 6.5e+01 2.03556e-01 6.75988e-01 1.28013e-03 0e+00  7 8.32764e-02
64 7.596e+00 6.25403e+01 6.5e+01 2.03556e-01 6.75849e-01 1.28013e-03 0e+00  8 8.32764e-02
64 7.596e+00 6.25403e+01 6.5e+01 2.03556e-01 6.75903e-01 1.28013e-03 0e+00  9 8.32764e-02
64 7.596e+00 6.25403e+01 6.5e+01 2.03556e-01 6.75919e-01 1.28013e-03 0e+00 10 8.32764e-02
64 7.596e+00 6.25403e+01 6.5e+01 2.03556e-01 6.75847e-01 1.28013e-03 0e+00 11 8.32764e-02
64 7.596e+00 6.25403e+01 6.5e+01 2.03556e-01 6.76013e-01 1.28013e-03 0e+00 12 8.32764e-02
64 7.596e+00 6.25403e+01 6.5e+01 2.03556e-01 6.76037e-01 1.28013e-03 0e+00 13 8.32764e-02
64 7.596e+00 6.25403e+01 6.5e+01 2.03556e-01 6.75920e-01 1.28013e-03 0e+00 14 8.32764e-02
64 7.596e+00 6.25403e+01 6.5e+01 2.03556e-01 6.75939e-01 1.28013e-03 0e+00 15 8.32764e-02
64 7.596e+00 6.25403e+01 6.5e+01 2.03556e-01 6.75937e-01 1.28013e-03 0e+00 16 8.32764e-02
64 7.596e+00 6.25403e+01 6.5e+01 2.03556e-01 6.76002e-01 1.28013e-03 0e+00 17 8.32764e-02
64 7.596e+00 6.25403e+01 6.5e+01 2.03556e-01 6.75949e-01 1.28013e-03 0e+00 18 8.32764e-02
64 7.596e+00 6.25403e+01 6.5e+01 2.03556e-01 6.76030e-01 1.28013e-03 0e+00 19 8.32764e-02
64 7.596e+00 6.25403e+01 6.5e+01 2.03556e-01 6.76014e-01 1.28013e-03 0e+00 20 8.32764e-02
64 7.596e+00 6.25403e+01 6.5e+01 2.03556e-01 6.75967e-01 1.28013e-03 0e+00 21 8.32764e-02
64 7.596e+00 6.25403e+01 6.5e+01 2.03556e-01 6.75884e-01 1.28013e-03 0e+00 22 8.32764e-02
64 7.596e+00 6.25403e+01 6.5e+01 2.03556e-01 6.75890e-01 1.28013e-03 0e+00 23 8.32764e-02
64 7.596e+00 6.25403e+01 6.5e+01 2.03556e-01 6.75961e-01 1.28013e-03 0e+00 24 8.32764e-02
64 7.596e+00 6.25403e+01 6.5e+01 2.03556e-01 6.75868e-01 1.28013e-03 0e+00 25 8.32764e-02
64 7.596e+00 6.25403e+01 6.5e+01 2.03556e-01 6.75955e-01 1.28013e-03 0e+00 26 8.32764e-02
64 7.596e+00 6.25403e+01 6.5e+01 2.03556e-01 6.75881e-01 1.28013e-03 0e+00 27 8.32764e-02
64 7.596e+00 6.25403e+01 6.5e+01 2.03556e-01 6.75902e-01 1.28013e-03 0e+00 28 8.32764e-02
64 7.596e+00 6.25403e+01 6.5e+01 2.03556e-01 6.75921e-01 1.28013e-03 0e+00 29 8.32764e-02
64 7.596e+00 6.25403e+01 6.5e+01 2.03556e-01 6.75930e-01 1.28013e-03 0e+00 30 8.32764e-02
64 7.596e+00 6.25403e+01 6.5e+01 2.08949e-01 6.80276e-01 8.79898e-04 0e+00  0 6.93501e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.08949e-01 6.80332e-01 8.79898e-04 0e+00  1 6.93501e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.08949e-01 6.80332e-01 8.79898e-04 0e+00  2 6.93501e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.08949e-01 6.80323e-01 8.79898e-04 0e+00  3 6.93501e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.08949e-01 6.80331e-01 8.79898e-04 0e+00  4 6.93501e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.08949e-01 6.80396e-01 8.79898e-04 0e+00  5 6.93501e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.08949e-01 6.80317e-01 8.79898e-04 0e+00  6 6.93501e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.08949e-01 6.80246e-01 8.79898e-04 0e+00  7 6.93501e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.08949e-01 6.80330e-01 8.79898e-04 0e+00  8 6.93501e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.08949e-01 6.80399e-01 8.79898e-04 0e+00  9 6.93501e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.08949e-01 6.80254e-01 8.79898e-04 0e+00 10 6.93501e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.08949e-01 6.80368e-01 8.79898e-04 0e+00 11 6.93501e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.08949e-01 6.80395e-01 8.79898e-04 0e+00 12 6.93501e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.08949e-01 6.80363e-01 8.79898e-04 0e+00 13 6.93501e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.08949e-01 6.80321e-01 8.79898e-04 0e+00 14 6.93501e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.08949e-01 6.80292e-01 8.79898e-04 0e+00 15 6.93501e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.08949e-01 6.80325e-01 8.79898e-04 0e+00 16 6.93501e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.08949e-01 6.80191e-01 8.79898e-04 0e+00 17 6.93501e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.08949e-01 6.80319e-01 8.79898e-04 0e+00 18 6.93501e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.08949e-01 6.80434e-01 8.79898e-04 0e+00 19 6.93501e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.08949e-01 6.80364e-01 8.79898e-04 0e+00 20 6.93501e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.08949e-01 6.80354e-01 8.79898e-04 0e+00 21 6.93501e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.08949e-01 6.80356e-01 8.79898e-04 0e+00 22 6.93501e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.08949e-01 6.80340e-01 8.79898e-04 0e+00 23 6.93501e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.08949e-01 6.80242e-01 8.79898e-04 0e+00 24 6.93501e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.08949e-01 6.80306e-01 8.79898e-04 0e+00 25 6.93501e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.08949e-01 6.80340e-01 8.79898e-04 0e+00 26 6.93501e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.08949e-01 6.80397e-01 8.79898e-04 0e+00 27 6.93501e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.08949e-01 6.80345e-01 8.79898e-04 0e+00 28 6.93501e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.08949e-01 6.80361e-01 8.79898e-04 0e+00 29 6.93501e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.08949e-01 6.80332e-01 8.79898e-04 0e+00 30 6.93501e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.09112e-01 6.81164e-01 1.13201e-03 0e+00  0 5.27588e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.09112e-01 6.81371e-01 1.13201e-03 0e+00  1 5.27588e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.09112e-01 6.81232e-01 1.13201e-03 0e+00  2 5.27588e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.09112e-01 6.81098e-01 1.13201e-03 0e+00  3 5.27588e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.09112e-01 6.81112e-01 1.13201e-03 0e+00  4 5.27588e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.09112e-01 6.81182e-01 1.13201e-03 0e+00  5 5.27588e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.09112e-01 6.81218e-01 1.13201e-03 0e+00  6 5.27588e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.09112e-01 6.81373e-01 1.13201e-03 0e+00  7 5.27588e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.09112e-01 6.81378e-01 1.13201e-03 0e+00  8 5.27588e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.09112e-01 6.81289e-01 1.13201e-03 0e+00  9 5.27588e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.09112e-01 6.81115e-01 1.13201e-03 0e+00 10 5.27588e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.09112e-01 6.81643e-01 1.13201e-03 0e+00 11 5.27588e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.09112e-01 6.81153e-01 1.13201e-03 0e+00 12 5.27588e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.09112e-01 6.80885e-01 1.13201e-03 0e+00 13 5.27588e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.09112e-01 6.81419e-01 1.13201e-03 0e+00 14 5.27588e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.09112e-01 6.81234e-01 1.13201e-03 0e+00 15 5.27588e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.09112e-01 6.80878e-01 1.13201e-03 0e+00 16 5.27588e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.09112e-01 6.81643e-01 1.13201e-03 0e+00 17 5.27588e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.09112e-01 6.81182e-01 1.13201e-03 0e+00 18 5.27588e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.09112e-01 6.81174e-01 1.13201e-03 0e+00 19 5.27588e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.09112e-01 6.81332e-01 1.13201e-03 0e+00 20 5.27588e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.09112e-01 6.81316e-01 1.13201e-03 0e+00 21 5.27588e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.09112e-01 6.81217e-01 1.13201e-03 0e+00 22 5.27588e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.09112e-01 6.81070e-01 1.13201e-03 0e+00 23 5.27588e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.09112e-01 6.81705e-01 1.13201e-03 0e+00 24 5.27588e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.09112e-01 6.81397e-01 1.13201e-03 0e+00 25 5.27588e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.09112e-01 6.81384e-01 1.13201e-03 0e+00 26 5.27588e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.09112e-01 6.81093e-01 1.13201e-03 0e+00 27 5.27588e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.09112e-01 6.81002e-01 1.13201e-03 0e+00 28 5.27588e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.09112e-01 6.81536e-01 1.13201e-03 0e+00 29 5.27588e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.09112e-01 6.81252e-01 1.13201e-03 0e+00 30 5.27588e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.14845e-01 6.84806e-01 1.92981e-03 0e+00  0 1.46029e+00
64 7.596e+00 6.25403e+01 6.5e+01 2.14845e-01 6.84221e-01 1.92981e-03 0e+00  1 1.46029e+00
64 7.596e+00 6.25403e+01 6.5e+01 2.14845e-01 6.84565e-01 1.92981e-03 0e+00  2 1.46029e+00
64 7.596e+00 6.25403e+01 6.5e+01 2.14845e-01 6.84826e-01 1.92981e-03 0e+00  3 1.46029e+00
64 7.596e+00 6.25403e+01 6.5e+01 2.14845e-01 6.84452e-01 1.92981e-03 0e+00  4 1.46029e+00
64 7.596e+00 6.25403e+01 6.5e+01 2.14845e-01 6.84501e-01 1.92981e-03 0e+00  5 1.46029e+00
64 7.596e+00 6.25403e+01 6.5e+01 2.14845e-01 6.84494e-01 1.92981e-03 0e+00  6 1.46029e+00
64 7.596e+00 6.25403e+01 6.5e+01 2.14845e-01 6.84267e-01 1.92981e-03 0e+00  7 1.46029e+00
64 7.596e+00 6.25403e+01 6.5e+01 2.14845e-01 6.84554e-01 1.92981e-03 0e+00  8 1.46029e+00
64 7.596e+00 6.25403e+01 6.5e+01 2.14845e-01 6.84897e-01 1.92981e-03 0e+00  9 1.46029e+00
64 7.596e+00 6.25403e+01 6.5e+01 2.14845e-01 6.84603e-01 1.92981e-03 0e+00 10 1.46029e+00
64 7.596e+00 6.25403e+01 6.5e+01 2.14845e-01 6.84542e-01 1.92981e-03 0e+00 11 1.46029e+00
64 7.596e+00 6.25403e+01 6.5e+01 2.14845e-01 6.84584e-01 1.92981e-03 0e+00 12 1.46029e+00
64 7.596e+00 6.25403e+01 6.5e+01 2.14845e-01 6.84513e-01 1.92981e-03 0e+00 13 1.46029e+00
64 7.596e+00 6.25403e+01 6.5e+01 2.14845e-01 6.84725e-01 1.92981e-03 0e+00 14 1.46029e+00
64 7.596e+00 6.25403e+01 6.5e+01 2.14845e-01 6.84475e-01 1.92981e-03 0e+00 15 1.46029e+00
64 7.596e+00 6.25403e+01 6.5e+01 2.14845e-01 6.84571e-01 1.92981e-03 0e+00 16 1.46029e+00
64 7.596e+00 6.25403e+01 6.5e+01 2.14845e-01 6.84802e-01 1.92981e-03 0e+00 17 1.46029e+00
64 7.596e+00 6.25403e+01 6.5e+01 2.14845e-01 6.84558e-01 1.92981e-03 0e+00 18 1.46029e+00
64 7.596e+00 6.25403e+01 6.5e+01 2.14845e-01 6.84579e-01 1.92981e-03 0e+00 19 1.46029e+00
64 7.596e+00 6.25403e+01 6.5e+01 2.14845e-01 6.84604e-01 1.92981e-03 0e+00 20 1.46029e+00
64 7.596e+00 6.25403e+01 6.5e+01 2.14845e-01 6.85009e-01 1.92981e-03 0e+00 21 1.46029e+00
64 7.596e+00 6.25403e+01 6.5e+01 2.14845e-01 6.84276e-01 1.92981e-03 0e+00 22 1.46029e+00
64 7.596e+00 6.25403e+01 6.5e+01 2.14845e-01 6.84717e-01 1.92981e-03 0e+00 23 1.46029e+00
64 7.596e+00 6.25403e+01 6.5e+01 2.14845e-01 6.84645e-01 1.92981e-03 0e+00 24 1.46029e+00
64 7.596e+00 6.25403e+01 6.5e+01 2.14845e-01 6.84361e-01 1.92981e-03 0e+00 25 1.46029e+00
64 7.596e+00 6.25403e+01 6.5e+01 2.14845e-01 6.84618e-01 1.92981e-03 0e+00 26 1.46029e+00
64 7.596e+00 6.25403e+01 6.5e+01 2.14845e-01 6.84648e-01 1.92981e-03 0e+00 27 1.46029e+00
64 7.596e+00 6.25403e+01 6.5e+01 2.14845e-01 6.84668e-01 1.92981e-03 0e+00 28 1.46029e+00
64 7.596e+00 6.25403e+01 6.5e+01 2.14845e-01 6.84706e-01 1.92981e-03 0e+00 29 1.46029e+00
64 7.596e+00 6.25403e+01 6.5e+01 2.14845e-01 6.84607e-01 1.92981e-03 0e+00 30 1.46029e+00
64 7.596e+00 6.25403e+01 6.5e+01 2.20163e-01 6.88863e-01 1.18685e-03 0e+00  0 4.05464e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.20163e-01 6.88831e-01 1.18685e-03 0e+00  1 4.05464e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.20163e-01 6.88941e-01 1.18685e-03 0e+00  2 4.05464e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.20163e-01 6.88881e-01 1.18685e-03 0e+00  3 4.05464e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.20163e-01 6.88904e-01 1.18685e-03 0e+00  4 4.05464e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.20163e-01 6.88943e-01 1.18685e-03 0e+00  5 4.05464e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.20163e-01 6.88848e-01 1.18685e-03 0e+00  6 4.05464e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.20163e-01 6.88961e-01 1.18685e-03 0e+00  7 4.05464e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.20163e-01 6.88900e-01 1.18685e-03 0e+00  8 4.05464e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.20163e-01 6.88943e-01 1.18685e-03 0e+00  9 4.05464e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.20163e-01 6.88863e-01 1.18685e-03 0e+00 10 4.05464e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.20163e-01 6.88931e-01 1.18685e-03 0e+00 11 4.05464e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.20163e-01 6.88915e-01 1.18685e-03 0e+00 12 4.05464e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.20163e-01 6.88883e-01 1.18685e-03 0e+00 13 4.05464e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.20163e-01 6.88954e-01 1.18685e-03 0e+00 14 4.05464e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.20163e-01 6.88970e-01 1.18685e-03 0e+00 15 4.05464e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.20163e-01 6.88971e-01 1.18685e-03 0e+00 16 4.05464e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.20163e-01 6.88951e-01 1.18685e-03 0e+00 17 4.05464e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.20163e-01 6.88961e-01 1.18685e-03 0e+00 18 4.05464e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.20163e-01 6.88926e-01 1.18685e-03 0e+00 19 4.05464e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.20163e-01 6.88969e-01 1.18685e-03 0e+00 20 4.05464e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.20163e-01 6.88945e-01 1.18685e-03 0e+00 21 4.05464e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.20163e-01 6.88859e-01 1.18685e-03 0e+00 22 4.05464e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.20163e-01 6.88923e-01 1.18685e-03 0e+00 23 4.05464e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.20163e-01 6.88917e-01 1.18685e-03 0e+00 24 4.05464e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.20163e-01 6.88907e-01 1.18685e-03 0e+00 25 4.05464e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.20163e-01 6.88880e-01 1.18685e-03 0e+00 26 4.05464e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.20163e-01 6.88988e-01 1.18685e-03 0e+00 27 4.05464e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.20163e-01 6.88971e-01 1.18685e-03 0e+00 28 4.05464e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.20163e-01 6.88937e-01 1.18685e-03 0e+00 29 4.05464e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.20163e-01 6.88915e-01 1.18685e-03 0e+00 30 4.05464e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.25694e-01 6.90946e-01 1.03773e-03 0e+00  0 4.92604e-02
64 7.596e+00 6.25403e+01 6.5e+01 2.25694e-01 6.91040e-01 1.03773e-03 0e+00  1 4.92604e-02
64 7.596e+00 6.25403e+01 6.5e+01 2.25694e-01 6.91075e-01 1.03773e-03 0e+00  2 4.92604e-02
64 7.596e+00 6.25403e+01 6.5e+01 2.25694e-01 6.91344e-01 1.03773e-03 0e+00  3 4.92604e-02
64 7.596e+00 6.25403e+01 6.5e+01 2.25694e-01 6.91287e-01 1.03773e-03 0e+00  4 4.92604e-02
64 7.596e+00 6.25403e+01 6.5e+01 2.25694e-01 6.91322e-01 1.03773e-03 0e+00  5 4.92604e-02
64 7.596e+00 6.25403e+01 6.5e+01 2.25694e-01 6.91037e-01 1.03773e-03 0e+00  6 4.92604e-02
64 7.596e+00 6.25403e+01 6.5e+01 2.25694e-01 6.91269e-01 1.03773e-03 0e+00  7 4.92604e-02
64 7.596e+00 6.25403e+01 6.5e+01 2.25694e-01 6.91247e-01 1.03773e-03 0e+00  8 4.92604e-02
64 7.596e+00 6.25403e+01 6.5e+01 2.25694e-01 6.91200e-01 1.03773e-03 0e+00  9 4.92604e-02
64 7.596e+00 6.25403e+01 6.5e+01 2.25694e-01 6.91230e-01 1.03773e-03 0e+00 10 4.92604e-02
64 7.596e+00 6.25403e+01 6.5e+01 2.25694e-01 6.91234e-01 1.03773e-03 0e+00 11 4.92604e-02
64 7.596e+00 6.25403e+01 6.5e+01 2.25694e-01 6.91340e-01 1.03773e-03 0e+00 12 4.92604e-02
64 7.596e+00 6.25403e+01 6.5e+01 2.25694e-01 6.91193e-01 1.03773e-03 0e+00 13 4.92604e-02
64 7.596e+00 6.25403e+01 6.5e+01 2.25694e-01 6.91228e-01 1.03773e-03 0e+00 14 4.92604e-02
64 7.596e+00 6.25403e+01 6.5e+01 2.25694e-01 6.91311e-01 1.03773e-03 0e+00 15 4.92604e-02
64 7.596e+00 6.25403e+01 6.5e+01 2.25694e-01 6.91410e-01 1.03773e-03 0e+00 16 4.92604e-02
64 7.596e+00 6.25403e+01 6.5e+01 2.25694e-01 6.91421e-01 1.03773e-03 0e+00 17 4.92604e-02
64 7.596e+00 6.25403e+01 6.5e+01 2.25694e-01 6.91249e-01 1.03773e-03 0e+00 18 4.92604e-02
64 7.596e+00 6.25403e+01 6.5e+01 2.25694e-01 6.91175e-01 1.03773e-03 0e+00 19 4.92604e-02
64 7.596e+00 6.25403e+01 6.5e+01 2.25694e-01 6.91246e-01 1.03773e-03 0e+00 20 4.92604e-02
64 7.596e+00 6.25403e+01 6.5e+01 2.25694e-01 6.91169e-01 1.03773e-03 0e+00 21 4.92604e-02
64 7.596e+00 6.25403e+01 6.5e+01 2.25694e-01 6.91102e-01 1.03773e-03 0e+00 22 4.92604e-02
64 7.596e+00 6.25403e+01 6.5e+01 2.25694e-01 6.91119e-01 1.03773e-03 0e+00 23 4.92604e-02
64 7.596e+00 6.25403e+01 6.5e+01 2.25694e-01 6.91305e-01 1.03773e-03 0e+00 24 4.92604e-02
64 7.596e+00 6.25403e+01 6.5e+01 2.25694e-01 6.91519e-01 1.03773e-03 0e+00 25 4.92604e-02
64 7.596e+00 6.25403e+01 6.5e+01 2.25694e-01 6.91116e-01 1.03773e-03 0e+00 26 4.92604e-02
64 7.596e+00 6.25403e+01 6.5e+01 2.25694e-01 6.91278e-01 1.03773e-03 0e+00 27 4.92604e-02
64 7.596e+00 6.25403e+01 6.5e+01 2.25694e-01 6.91300e-01 1.03773e-03 0e+00 28 4.92604e-02
64 7.596e+00 6.25403e+01 6.5e+01 2.25694e-01 6.91242e-01 1.03773e-03 0e+00 29 4.92604e-02
64 7.596e+00 6.25403e+01 6.5e+01 2.25694e-01 6.91232e-01 1.03773e-03 0e+00 30 4.92604e-02
64 7.596e+00 6.25403e+01 6.5e+01 2.31254e-01 6.95774e-01 1.27648e-03 0e+00  0 3.54742e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.31254e-01 6.95469e-01 1.27648e-03 0e+00  1 3.54742e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.31254e-01 6.95715e-01 1.27648e-03 0e+00  2 3.54742e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.31254e-01 6.95887e-01 1.27648e-03 0e+00  3 3.54742e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.31254e-01 6.95432e-01 1.27648e-03 0e+00  4 3.54742e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.31254e-01 6.96191e-01 1.27648e-03 0e+00  5 3.54742e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.31254e-01 6.95909e-01 1.27648e-03 0e+00  6 3.54742e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.31254e-01 6.95998e-01 1.27648e-03 0e+00  7 3.54742e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.31254e-01 6.95540e-01 1.27648e-03 0e+00  8 3.54742e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.31254e-01 6.96409e-01 1.27648e-03 0e+00  9 3.54742e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.31254e-01 6.96149e-01 1.27648e-03 0e+00 10 3.54742e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.31254e-01 6.95866e-01 1.27648e-03 0e+00 11 3.54742e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.31254e-01 6.95732e-01 1.27648e-03 0e+00 12 3.54742e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.31254e-01 6.95702e-01 1.27648e-03 0e+00 13 3.54742e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.31254e-01 6.95601e-01 1.27648e-03 0e+00 14 3.54742e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.31254e-01 6.95666e-01 1.27648e-03 0e+00 15 3.54742e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.31254e-01 6.96031e-01 1.27648e-03 0e+00 16 3.54742e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.31254e-01 6.95672e-01 1.27648e-03 0e+00 17 3.54742e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.31254e-01 6.95681e-01 1.27648e-03 0e+00 18 3.54742e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.31254e-01 6.95695e-01 1.27648e-03 0e+00 19 3.54742e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.31254e-01 6.95589e-01 1.27648e-03 0e+00 20 3.54742e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.31254e-01 6.95494e-01 1.27648e-03 0e+00 21 3.54742e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.31254e-01 6.95734e-01 1.27648e-03 0e+00 22 3.54742e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.31254e-01 6.95870e-01 1.27648e-03 0e+00 23 3.54742e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.31254e-01 6.95719e-01 1.27648e-03 0e+00 24 3.54742e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.31254e-01 6.95282e-01 1.27648e-03 0e+00 25 3.54742e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.31254e-01 6.95934e-01 1.27648e-03 0e+00 26 3.54742e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.31254e-01 6.95625e-01 1.27648e-03 0e+00 27 3.54742e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.31254e-01 6.95542e-01 1.27648e-03 0e+00 28 3.54742e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.31254e-01 6.95856e-01 1.27648e-03 0e+00 29 3.54742e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.31254e-01 6.95750e-01 1.27648e-03 0e+00 30 3.54742e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.41355e-01 7.03550e-01 3.60738e-04 0e+00  0 5.34874e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.41355e-01 7.03512e-01 3.60738e-04 0e+00  1 5.34874e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.41355e-01 7.03627e-01 3.60738e-04 0e+00  2 5.34874e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.41355e-01 7.03461e-01 3.60738e-04 0e+00  3 5.34874e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.41355e-01 7.03715e-01 3.60738e-04 0e+00  4 5.34874e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.41355e-01 7.03591e-01 3.60738e-04 0e+00  5 5.34874e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.41355e-01 7.03512e-01 3.60738e-04 0e+00  6 5.34874e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.41355e-01 7.03715e-01 3.60738e-04 0e+00  7 5.34874e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.41355e-01 7.03533e-01 3.60738e-04 0e+00  8 5.34874e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.41355e-01 7.03612e-01 3.60738e-04 0e+00  9 5.34874e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.41355e-01 7.03577e-01 3.60738e-04 0e+00 10 5.34874e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.41355e-01 7.03523e-01 3.60738e-04 0e+00 11 5.34874e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.41355e-01 7.03569e-01 3.60738e-04 0e+00 12 5.34874e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.41355e-01 7.03492e-01 3.60738e-04 0e+00 13 5.34874e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.41355e-01 7.03628e-01 3.60738e-04 0e+00 14 5.34874e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.41355e-01 7.03643e-01 3.60738e-04 0e+00 15 5.34874e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.41355e-01 7.03495e-01 3.60738e-04 0e+00 16 5.34874e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.41355e-01 7.03650e-01 3.60738e-04 0e+00 17 5.34874e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.41355e-01 7.03550e-01 3.60738e-04 0e+00 18 5.34874e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.41355e-01 7.03668e-01 3.60738e-04 0e+00 19 5.34874e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.41355e-01 7.03590e-01 3.60738e-04 0e+00 20 5.34874e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.41355e-01 7.03621e-01 3.60738e-04 0e+00 21 5.34874e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.41355e-01 7.03634e-01 3.60738e-04 0e+00 22 5.34874e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.41355e-01 7.03539e-01 3.60738e-04 0e+00 23 5.34874e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.41355e-01 7.03623e-01 3.60738e-04 0e+00 24 5.34874e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.41355e-01 7.03610e-01 3.60738e-04 0e+00 25 5.34874e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.41355e-01 7.03643e-01 3.60738e-04 0e+00 26 5.34874e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.41355e-01 7.03568e-01 3.60738e-04 0e+00 27 5.34874e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.41355e-01 7.03661e-01 3.60738e-04 0e+00 28 5.34874e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.41355e-01 7.03649e-01 3.60738e-04 0e+00 29 5.34874e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.41355e-01 7.03594e-01 3.60738e-04 0e+00 30 5.34874e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.46141e-01 7.06834e-01 1.11145e-03 0e+00  0 5.46344e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.46141e-01 7.06879e-01 1.11145e-03 0e+00  1 5.46344e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.46141e-01 7.06911e-01 1.11145e-03 0e+00  2 5.46344e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.46141e-01 7.06873e-01 1.11145e-03 0e+00  3 5.46344e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.46141e-01 7.06901e-01 1.11145e-03 0e+00  4 5.46344e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.46141e-01 7.06889e-01 1.11145e-03 0e+00  5 5.46344e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.46141e-01 7.06922e-01 1.11145e-03 0e+00  6 5.46344e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.46141e-01 7.06920e-01 1.11145e-03 0e+00  7 5.46344e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.46141e-01 7.06870e-01 1.11145e-03 0e+00  8 5.46344e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.46141e-01 7.06940e-01 1.11145e-03 0e+00  9 5.46344e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.46141e-01 7.06906e-01 1.11145e-03 0e+00 10 5.46344e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.46141e-01 7.06890e-01 1.11145e-03 0e+00 11 5.46344e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.46141e-01 7.06896e-01 1.11145e-03 0e+00 12 5.46344e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.46141e-01 7.06872e-01 1.11145e-03 0e+00 13 5.46344e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.46141e-01 7.06848e-01 1.11145e-03 0e+00 14 5.46344e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.46141e-01 7.06899e-01 1.11145e-03 0e+00 15 5.46344e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.46141e-01 7.06870e-01 1.11145e-03 0e+00 16 5.46344e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.46141e-01 7.06847e-01 1.11145e-03 0e+00 17 5.46344e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.46141e-01 7.06867e-01 1.11145e-03 0e+00 18 5.46344e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.46141e-01 7.06897e-01 1.11145e-03 0e+00 19 5.46344e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.46141e-01 7.06874e-01 1.11145e-03 0e+00 20 5.46344e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.46141e-01 7.06903e-01 1.11145e-03 0e+00 21 5.46344e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.46141e-01 7.06873e-01 1.11145e-03 0e+00 22 5.46344e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.46141e-01 7.06885e-01 1.11145e-03 0e+00 23 5.46344e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.46141e-01 7.06928e-01 1.11145e-03 0e+00 24 5.46344e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.46141e-01 7.06869e-01 1.11145e-03 0e+00 25 5.46344e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.46141e-01 7.06932e-01 1.11145e-03 0e+00 26 5.46344e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.46141e-01 7.06895e-01 1.11145e-03 0e+00 27 5.46344e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.46141e-01 7.06853e-01 1.11145e-03 0e+00 28 5.46344e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.46141e-01 7.06919e-01 1.11145e-03 0e+00 29 5.46344e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.46141e-01 7.06889e-01 1.11145e-03 0e+00 30 5.46344e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.51346e-01 7.08729e-01 5.55817e-04 0e+00  0 6.22873e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.51346e-01 7.08826e-01 5.55817e-04 0e+00  1 6.22873e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.51346e-01 7.08780e-01 5.55817e-04 0e+00  2 6.22873e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.51346e-01 7.08703e-01 5.55817e-04 0e+00  3 6.22873e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.51346e-01 7.08758e-01 5.55817e-04 0e+00  4 6.22873e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.51346e-01 7.08862e-01 5.55817e-04 0e+00  5 6.22873e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.51346e-01 7.08908e-01 5.55817e-04 0e+00  6 6.22873e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.51346e-01 7.08706e-01 5.55817e-04 0e+00  7 6.22873e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.51346e-01 7.08773e-01 5.55817e-04 0e+00  8 6.22873e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.51346e-01 7.08886e-01 5.55817e-04 0e+00  9 6.22873e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.51346e-01 7.08930e-01 5.55817e-04 0e+00 10 6.22873e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.51346e-01 7.08830e-01 5.55817e-04 0e+00 11 6.22873e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.51346e-01 7.08688e-01 5.55817e-04 0e+00 12 6.22873e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.51346e-01 7.08710e-01 5.55817e-04 0e+00 13 6.22873e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.51346e-01 7.08762e-01 5.55817e-04 0e+00 14 6.22873e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.51346e-01 7.08870e-01 5.55817e-04 0e+00 15 6.22873e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.51346e-01 7.08886e-01 5.55817e-04 0e+00 16 6.22873e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.51346e-01 7.08811e-01 5.55817e-04 0e+00 17 6.22873e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.51346e-01 7.08739e-01 5.55817e-04 0e+00 18 6.22873e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.51346e-01 7.08761e-01 5.55817e-04 0e+00 19 6.22873e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.51346e-01 7.08651e-01 5.55817e-04 0e+00 20 6.22873e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.51346e-01 7.08866e-01 5.55817e-04 0e+00 21 6.22873e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.51346e-01 7.08692e-01 5.55817e-04 0e+00 22 6.22873e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.51346e-01 7.08984e-01 5.55817e-04 0e+00 23 6.22873e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.51346e-01 7.08582e-01 5.55817e-04 0e+00 24 6.22873e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.51346e-01 7.08589e-01 5.55817e-04 0e+00 25 6.22873e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.51346e-01 7.08748e-01 5.55817e-04 0e+00 26 6.22873e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.51346e-01 7.08809e-01 5.55817e-04 0e+00 27 6.22873e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.51346e-01 7.08993e-01 5.55817e-04 0e+00 28 6.22873e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.51346e-01 7.08901e-01 5.55817e-04 0e+00 29 6.22873e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.51346e-01 7.08809e-01 5.55817e-04 0e+00 30 6.22873e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.56138e-01 7.13514e-01 7.62160e-04 0e+00  0 2.61134e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.56138e-01 7.13514e-01 7.62160e-04 0e+00  1 2.61134e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.56138e-01 7.13505e-01 7.62160e-04 0e+00  2 2.61134e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.56138e-01 7.13580e-01 7.62160e-04 0e+00  3 2.61134e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.56138e-01 7.13657e-01 7.62160e-04 0e+00  4 2.61134e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.56138e-01 7.13772e-01 7.62160e-04 0e+00  5 2.61134e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.56138e-01 7.13682e-01 7.62160e-04 0e+00  6 2.61134e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.56138e-01 7.13486e-01 7.62160e-04 0e+00  7 2.61134e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.56138e-01 7.13717e-01 7.62160e-04 0e+00  8 2.61134e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.56138e-01 7.13761e-01 7.62160e-04 0e+00  9 2.61134e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.56138e-01 7.13675e-01 7.62160e-04 0e+00 10 2.61134e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.56138e-01 7.13836e-01 7.62160e-04 0e+00 11 2.61134e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.56138e-01 7.13806e-01 7.62160e-04 0e+00 12 2.61134e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.56138e-01 7.13390e-01 7.62160e-04 0e+00 13 2.61134e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.56138e-01 7.13520e-01 7.62160e-04 0e+00 14 2.61134e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.56138e-01 7.13560e-01 7.62160e-04 0e+00 15 2.61134e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.56138e-01 7.13643e-01 7.62160e-04 0e+00 16 2.61134e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.56138e-01 7.13322e-01 7.62160e-04 0e+00 17 2.61134e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.56138e-01 7.13556e-01 7.62160e-04 0e+00 18 2.61134e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.56138e-01 7.13484e-01 7.62160e-04 0e+00 19 2.61134e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.56138e-01 7.13586e-01 7.62160e-04 0e+00 20 2.61134e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.56138e-01 7.13672e-01 7.62160e-04 0e+00 21 2.61134e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.56138e-01 7.13670e-01 7.62160e-04 0e+00 22 2.61134e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.56138e-01 7.13790e-01 7.62160e-04 0e+00 23 2.61134e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.56138e-01 7.13677e-01 7.62160e-04 0e+00 24 2.61134e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.56138e-01 7.13680e-01 7.62160e-04 0e+00 25 2.61134e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.56138e-01 7.13575e-01 7.62160e-04 0e+00 26 2.61134e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.56138e-01 7.13861e-01 7.62160e-04 0e+00 27 2.61134e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.56138e-01 7.13868e-01 7.62160e-04 0e+00 28 2.61134e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.56138e-01 7.13814e-01 7.62160e-04 0e+00 29 2.61134e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.56138e-01 7.13638e-01 7.62160e-04 0e+00 30 2.61134e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.65454e-01 7.17599e-01 7.72927e-04 0e+00  0 6.76327e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.65454e-01 7.17482e-01 7.72927e-04 0e+00  1 6.76327e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.65454e-01 7.17677e-01 7.72927e-04 0e+00  2 6.76327e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.65454e-01 7.17374e-01 7.72927e-04 0e+00  3 6.76327e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.65454e-01 7.17411e-01 7.72927e-04 0e+00  4 6.76327e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.65454e-01 7.17763e-01 7.72927e-04 0e+00  5 6.76327e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.65454e-01 7.17610e-01 7.72927e-04 0e+00  6 6.76327e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.65454e-01 7.17183e-01 7.72927e-04 0e+00  7 6.76327e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.65454e-01 7.17593e-01 7.72927e-04 0e+00  8 6.76327e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.65454e-01 7.17611e-01 7.72927e-04 0e+00  9 6.76327e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.65454e-01 7.17618e-01 7.72927e-04 0e+00 10 6.76327e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.65454e-01 7.17596e-01 7.72927e-04 0e+00 11 6.76327e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.65454e-01 7.17444e-01 7.72927e-04 0e+00 12 6.76327e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.65454e-01 7.17504e-01 7.72927e-04 0e+00 13 6.76327e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.65454e-01 7.17630e-01 7.72927e-04 0e+00 14 6.76327e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.65454e-01 7.17601e-01 7.72927e-04 0e+00 15 6.76327e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.65454e-01 7.17441e-01 7.72927e-04 0e+00 16 6.76327e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.65454e-01 7.17439e-01 7.72927e-04 0e+00 17 6.76327e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.65454e-01 7.17726e-01 7.72927e-04 0e+00 18 6.76327e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.65454e-01 7.17632e-01 7.72927e-04 0e+00 19 6.76327e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.65454e-01 7.17625e-01 7.72927e-04 0e+00 20 6.76327e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.65454e-01 7.17931e-01 7.72927e-04 0e+00 21 6.76327e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.65454e-01 7.17593e-01 7.72927e-04 0e+00 22 6.76327e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.65454e-01 7.17772e-01 7.72927e-04 0e+00 23 6.76327e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.65454e-01 7.17524e-01 7.72927e-04 0e+00 24 6.76327e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.65454e-01 7.17499e-01 7.72927e-04 0e+00 25 6.76327e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.65454e-01 7.17511e-01 7.72927e-04 0e+00 26 6.76327e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.65454e-01 7.17636e-01 7.72927e-04 0e+00 27 6.76327e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.65454e-01 7.17654e-01 7.72927e-04 0e+00 28 6.76327e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.65454e-01 7.17758e-01 7.72927e-04 0e+00 29 6.76327e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.65454e-01 7.17580e-01 7.72927e-04 0e+00 30 6.76327e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.69989e-01 7.22019e-01 1.04658e-03 0e+00  0 3.48487e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.69989e-01 7.21648e-01 1.04658e-03 0e+00  1 3.48487e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.69989e-01 7.21663e-01 1.04658e-03 0e+00  2 3.48487e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.69989e-01 7.21816e-01 1.04658e-03 0e+00  3 3.48487e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.69989e-01 7.21677e-01 1.04658e-03 0e+00  4 3.48487e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.69989e-01 7.21726e-01 1.04658e-03 0e+00  5 3.48487e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.69989e-01 7.21848e-01 1.04658e-03 0e+00  6 3.48487e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.69989e-01 7.21710e-01 1.04658e-03 0e+00  7 3.48487e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.69989e-01 7.22150e-01 1.04658e-03 0e+00  8 3.48487e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.69989e-01 7.22003e-01 1.04658e-03 0e+00  9 3.48487e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.69989e-01 7.22086e-01 1.04658e-03 0e+00 10 3.48487e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.69989e-01 7.21795e-01 1.04658e-03 0e+00 11 3.48487e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.69989e-01 7.21967e-01 1.04658e-03 0e+00 12 3.48487e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.69989e-01 7.21757e-01 1.04658e-03 0e+00 13 3.48487e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.69989e-01 7.21866e-01 1.04658e-03 0e+00 14 3.48487e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.69989e-01 7.21942e-01 1.04658e-03 0e+00 15 3.48487e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.69989e-01 7.21797e-01 1.04658e-03 0e+00 16 3.48487e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.69989e-01 7.22063e-01 1.04658e-03 0e+00 17 3.48487e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.69989e-01 7.21877e-01 1.04658e-03 0e+00 18 3.48487e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.69989e-01 7.22045e-01 1.04658e-03 0e+00 19 3.48487e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.69989e-01 7.21567e-01 1.04658e-03 0e+00 20 3.48487e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.69989e-01 7.22176e-01 1.04658e-03 0e+00 21 3.48487e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.69989e-01 7.21948e-01 1.04658e-03 0e+00 22 3.48487e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.69989e-01 7.21652e-01 1.04658e-03 0e+00 23 3.48487e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.69989e-01 7.22163e-01 1.04658e-03 0e+00 24 3.48487e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.69989e-01 7.21511e-01 1.04658e-03 0e+00 25 3.48487e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.69989e-01 7.21627e-01 1.04658e-03 0e+00 26 3.48487e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.69989e-01 7.22039e-01 1.04658e-03 0e+00 27 3.48487e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.69989e-01 7.22101e-01 1.04658e-03 0e+00 28 3.48487e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.69989e-01 7.21912e-01 1.04658e-03 0e+00 29 3.48487e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.69989e-01 7.21872e-01 1.04658e-03 0e+00 30 3.48487e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.78847e-01 7.26218e-01 1.32132e-03 0e+00  0 3.90739e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.78847e-01 7.25651e-01 1.32132e-03 0e+00  1 3.90739e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.78847e-01 7.25953e-01 1.32132e-03 0e+00  2 3.90739e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.78847e-01 7.25957e-01 1.32132e-03 0e+00  3 3.90739e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.78847e-01 7.26339e-01 1.32132e-03 0e+00  4 3.90739e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.78847e-01 7.26063e-01 1.32132e-03 0e+00  5 3.90739e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.78847e-01 7.26040e-01 1.32132e-03 0e+00  6 3.90739e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.78847e-01 7.26119e-01 1.32132e-03 0e+00  7 3.90739e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.78847e-01 7.25704e-01 1.32132e-03 0e+00  8 3.90739e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.78847e-01 7.26010e-01 1.32132e-03 0e+00  9 3.90739e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.78847e-01 7.26086e-01 1.32132e-03 0e+00 10 3.90739e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.78847e-01 7.26012e-01 1.32132e-03 0e+00 11 3.90739e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.78847e-01 7.25985e-01 1.32132e-03 0e+00 12 3.90739e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.78847e-01 7.25717e-01 1.32132e-03 0e+00 13 3.90739e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.78847e-01 7.26109e-01 1.32132e-03 0e+00 14 3.90739e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.78847e-01 7.25810e-01 1.32132e-03 0e+00 15 3.90739e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.78847e-01 7.26049e-01 1.32132e-03 0e+00 16 3.90739e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.78847e-01 7.25844e-01 1.32132e-03 0e+00 17 3.90739e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.78847e-01 7.25963e-01 1.32132e-03 0e+00 18 3.90739e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.78847e-01 7.25997e-01 1.32132e-03 0e+00 19 3.90739e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.78847e-01 7.25397e-01 1.32132e-03 0e+00 20 3.90739e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.78847e-01 7.25948e-01 1.32132e-03 0e+00 21 3.90739e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.78847e-01 7.25625e-01 1.32132e-03 0e+00 22 3.90739e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.78847e-01 7.25612e-01 1.32132e-03 0e+00 23 3.90739e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.78847e-01 7.25615e-01 1.32132e-03 0e+00 24 3.90739e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.78847e-01 7.25635e-01 1.32132e-03 0e+00 25 3.90739e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.78847e-01 7.26189e-01 1.32132e-03 0e+00 26 3.90739e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.78847e-01 7.25955e-01 1.32132e-03 0e+00 27 3.90739e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.78847e-01 7.26547e-01 1.32132e-03 0e+00 28 3.90739e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.78847e-01 7.25925e-01 1.32132e-03 0e+00 29 3.90739e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.78847e-01 7.25938e-01 1.32132e-03 0e+00 30 3.90739e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.83170e-01 7.28068e-01 1.40746e-03 0e+00  0 8.93207e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.83170e-01 7.27961e-01 1.40746e-03 0e+00  1 8.93207e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.83170e-01 7.27995e-01 1.40746e-03 0e+00  2 8.93207e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.83170e-01 7.27936e-01 1.40746e-03 0e+00  3 8.93207e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.83170e-01 7.27876e-01 1.40746e-03 0e+00  4 8.93207e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.83170e-01 7.27744e-01 1.40746e-03 0e+00  5 8.93207e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.83170e-01 7.28088e-01 1.40746e-03 0e+00  6 8.93207e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.83170e-01 7.28000e-01 1.40746e-03 0e+00  7 8.93207e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.83170e-01 7.28030e-01 1.40746e-03 0e+00  8 8.93207e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.83170e-01 7.27886e-01 1.40746e-03 0e+00  9 8.93207e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.83170e-01 7.28116e-01 1.40746e-03 0e+00 10 8.93207e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.83170e-01 7.27701e-01 1.40746e-03 0e+00 11 8.93207e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.83170e-01 7.27790e-01 1.40746e-03 0e+00 12 8.93207e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.83170e-01 7.27858e-01 1.40746e-03 0e+00 13 8.93207e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.83170e-01 7.27818e-01 1.40746e-03 0e+00 14 8.93207e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.83170e-01 7.27897e-01 1.40746e-03 0e+00 15 8.93207e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.83170e-01 7.27941e-01 1.40746e-03 0e+00 16 8.93207e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.83170e-01 7.28021e-01 1.40746e-03 0e+00 17 8.93207e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.83170e-01 7.27887e-01 1.40746e-03 0e+00 18 8.93207e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.83170e-01 7.27850e-01 1.40746e-03 0e+00 19 8.93207e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.83170e-01 7.27855e-01 1.40746e-03 0e+00 20 8.93207e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.83170e-01 7.28049e-01 1.40746e-03 0e+00 21 8.93207e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.83170e-01 7.27996e-01 1.40746e-03 0e+00 22 8.93207e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.83170e-01 7.27982e-01 1.40746e-03 0e+00 23 8.93207e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.83170e-01 7.28020e-01 1.40746e-03 0e+00 24 8.93207e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.83170e-01 7.27949e-01 1.40746e-03 0e+00 25 8.93207e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.83170e-01 7.27793e-01 1.40746e-03 0e+00 26 8.93207e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.83170e-01 7.27795e-01 1.40746e-03 0e+00 27 8.93207e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.83170e-01 7.28231e-01 1.40746e-03 0e+00 28 8.93207e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.83170e-01 7.28011e-01 1.40746e-03 0e+00 29 8.93207e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.83170e-01 7.27938e-01 1.40746e-03 0e+00 30 8.93207e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.87429e-01 7.30052e-01 8.98632e-04 0e+00  0 2.06700e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.87429e-01 7.30248e-01 8.98632e-04 0e+00  1 2.06700e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.87429e-01 7.30159e-01 8.98632e-04 0e+00  2 2.06700e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.87429e-01 7.30103e-01 8.98632e-04 0e+00  3 2.06700e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.87429e-01 7.30064e-01 8.98632e-04 0e+00  4 2.06700e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.87429e-01 7.30366e-01 8.98632e-04 0e+00  5 2.06700e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.87429e-01 7.30239e-01 8.98632e-04 0e+00  6 2.06700e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.87429e-01 7.30086e-01 8.98632e-04 0e+00  7 2.06700e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.87429e-01 7.29961e-01 8.98632e-04 0e+00  8 2.06700e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.87429e-01 7.30210e-01 8.98632e-04 0e+00  9 2.06700e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.87429e-01 7.30199e-01 8.98632e-04 0e+00 10 2.06700e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.87429e-01 7.30339e-01 8.98632e-04 0e+00 11 2.06700e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.87429e-01 7.30548e-01 8.98632e-04 0e+00 12 2.06700e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.87429e-01 7.30318e-01 8.98632e-04 0e+00 13 2.06700e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.87429e-01 7.29993e-01 8.98632e-04 0e+00 14 2.06700e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.87429e-01 7.30073e-01 8.98632e-04 0e+00 15 2.06700e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.87429e-01 7.30478e-01 8.98632e-04 0e+00 16 2.06700e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.87429e-01 7.30253e-01 8.98632e-04 0e+00 17 2.06700e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.87429e-01 7.30101e-01 8.98632e-04 0e+00 18 2.06700e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.87429e-01 7.29998e-01 8.98632e-04 0e+00 19 2.06700e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.87429e-01 7.30379e-01 8.98632e-04 0e+00 20 2.06700e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.87429e-01 7.30131e-01 8.98632e-04 0e+00 21 2.06700e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.87429e-01 7.29952e-01 8.98632e-04 0e+00 22 2.06700e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.87429e-01 7.30000e-01 8.98632e-04 0e+00 23 2.06700e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.87429e-01 7.30430e-01 8.98632e-04 0e+00 24 2.06700e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.87429e-01 7.30129e-01 8.98632e-04 0e+00 25 2.06700e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.87429e-01 7.30164e-01 8.98632e-04 0e+00 26 2.06700e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.87429e-01 7.30202e-01 8.98632e-04 0e+00 27 2.06700e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.87429e-01 7.29944e-01 8.98632e-04 0e+00 28 2.06700e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.87429e-01 7.30461e-01 8.98632e-04 0e+00 29 2.06700e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.87429e-01 7.30189e-01 8.98632e-04 0e+00 30 2.06700e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.91624e-01 7.32302e-01 8.83761e-04 0e+00  0 7.52286e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.91624e-01 7.32378e-01 8.83761e-04 0e+00  1 7.52286e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.91624e-01 7.32590e-01 8.83761e-04 0e+00  2 7.52286e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.91624e-01 7.32486e-01 8.83761e-04 0e+00  3 7.52286e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.91624e-01 7.32454e-01 8.83761e-04 0e+00  4 7.52286e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.91624e-01 7.32626e-01 8.83761e-04 0e+00  5 7.52286e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.91624e-01 7.32613e-01 8.83761e-04 0e+00  6 7.52286e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.91624e-01 7.32745e-01 8.83761e-04 0e+00  7 7.52286e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.91624e-01 7.32654e-01 8.83761e-04 0e+00  8 7.52286e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.91624e-01 7.32579e-01 8.83761e-04 0e+00  9 7.52286e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.91624e-01 7.32220e-01 8.83761e-04 0e+00 10 7.52286e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.91624e-01 7.32488e-01 8.83761e-04 0e+00 11 7.52286e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.91624e-01 7.32473e-01 8.83761e-04 0e+00 12 7.52286e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.91624e-01 7.32974e-01 8.83761e-04 0e+00 13 7.52286e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.91624e-01 7.32467e-01 8.83761e-04 0e+00 14 7.52286e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.91624e-01 7.32517e-01 8.83761e-04 0e+00 15 7.52286e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.91624e-01 7.32557e-01 8.83761e-04 0e+00 16 7.52286e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.91624e-01 7.32712e-01 8.83761e-04 0e+00 17 7.52286e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.91624e-01 7.32404e-01 8.83761e-04 0e+00 18 7.52286e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.91624e-01 7.32577e-01 8.83761e-04 0e+00 19 7.52286e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.91624e-01 7.32450e-01 8.83761e-04 0e+00 20 7.52286e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.91624e-01 7.32464e-01 8.83761e-04 0e+00 21 7.52286e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.91624e-01 7.32562e-01 8.83761e-04 0e+00 22 7.52286e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.91624e-01 7.32711e-01 8.83761e-04 0e+00 23 7.52286e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.91624e-01 7.32451e-01 8.83761e-04 0e+00 24 7.52286e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.91624e-01 7.32300e-01 8.83761e-04 0e+00 25 7.52286e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.91624e-01 7.32396e-01 8.83761e-04 0e+00 26 7.52286e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.91624e-01 7.32593e-01 8.83761e-04 0e+00 27 7.52286e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.91624e-01 7.32703e-01 8.83761e-04 0e+00 28 7.52286e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.91624e-01 7.32164e-01 8.83761e-04 0e+00 29 7.52286e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.91624e-01 7.32520e-01 8.83761e-04 0e+00 30 7.52286e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.95760e-01 7.36056e-01 1.88793e-03 0e+00  0 2.17520e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.95760e-01 7.35126e-01 1.88793e-03 0e+00  1 2.17520e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.95760e-01 7.35482e-01 1.88793e-03 0e+00  2 2.17520e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.95760e-01 7.35580e-01 1.88793e-03 0e+00  3 2.17520e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.95760e-01 7.35658e-01 1.88793e-03 0e+00  4 2.17520e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.95760e-01 7.35922e-01 1.88793e-03 0e+00  5 2.17520e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.95760e-01 7.35762e-01 1.88793e-03 0e+00  6 2.17520e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.95760e-01 7.36026e-01 1.88793e-03 0e+00  7 2.17520e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.95760e-01 7.35133e-01 1.88793e-03 0e+00  8 2.17520e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.95760e-01 7.35236e-01 1.88793e-03 0e+00  9 2.17520e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.95760e-01 7.35689e-01 1.88793e-03 0e+00 10 2.17520e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.95760e-01 7.35532e-01 1.88793e-03 0e+00 11 2.17520e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.95760e-01 7.35690e-01 1.88793e-03 0e+00 12 2.17520e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.95760e-01 7.35731e-01 1.88793e-03 0e+00 13 2.17520e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.95760e-01 7.35822e-01 1.88793e-03 0e+00 14 2.17520e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.95760e-01 7.35913e-01 1.88793e-03 0e+00 15 2.17520e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.95760e-01 7.35693e-01 1.88793e-03 0e+00 16 2.17520e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.95760e-01 7.35878e-01 1.88793e-03 0e+00 17 2.17520e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.95760e-01 7.35503e-01 1.88793e-03 0e+00 18 2.17520e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.95760e-01 7.35484e-01 1.88793e-03 0e+00 19 2.17520e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.95760e-01 7.36555e-01 1.88793e-03 0e+00 20 2.17520e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.95760e-01 7.36057e-01 1.88793e-03 0e+00 21 2.17520e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.95760e-01 7.36474e-01 1.88793e-03 0e+00 22 2.17520e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.95760e-01 7.35887e-01 1.88793e-03 0e+00 23 2.17520e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.95760e-01 7.35559e-01 1.88793e-03 0e+00 24 2.17520e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.95760e-01 7.36229e-01 1.88793e-03 0e+00 25 2.17520e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.95760e-01 7.35287e-01 1.88793e-03 0e+00 26 2.17520e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.95760e-01 7.35504e-01 1.88793e-03 0e+00 27 2.17520e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.95760e-01 7.35947e-01 1.88793e-03 0e+00 28 2.17520e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.95760e-01 7.35235e-01 1.88793e-03 0e+00 29 2.17520e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.95760e-01 7.35722e-01 1.88793e-03 0e+00 30 2.17520e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.99841e-01 7.37669e-01 3.95217e-04 0e+00  0 3.57828e-02
64 7.596e+00 6.25403e+01 6.5e+01 2.99841e-01 7.37798e-01 3.95217e-04 0e+00  1 3.57828e-02
64 7.596e+00 6.25403e+01 6.5e+01 2.99841e-01 7.37761e-01 3.95217e-04 0e+00  2 3.57828e-02
64 7.596e+00 6.25403e+01 6.5e+01 2.99841e-01 7.37653e-01 3.95217e-04 0e+00  3 3.57828e-02
64 7.596e+00 6.25403e+01 6.5e+01 2.99841e-01 7.37743e-01 3.95217e-04 0e+00  4 3.57828e-02
64 7.596e+00 6.25403e+01 6.5e+01 2.99841e-01 7.37748e-01 3.95217e-04 0e+00  5 3.57828e-02
64 7.596e+00 6.25403e+01 6.5e+01 2.99841e-01 7.37745e-01 3.95217e-04 0e+00  6 3.57828e-02
64 7.596e+00 6.25403e+01 6.5e+01 2.99841e-01 7.37754e-01 3.95217e-04 0e+00  7 3.57828e-02
64 7.596e+00 6.25403e+01 6.5e+01 2.99841e-01 7.37676e-01 3.95217e-04 0e+00  8 3.57828e-02
64 7.596e+00 6.25403e+01 6.5e+01 2.99841e-01 7.37733e-01 3.95217e-04 0e+00  9 3.57828e-02
64 7.596e+00 6.25403e+01 6.5e+01 2.99841e-01 7.37784e-01 3.95217e-04 0e+00 10 3.57828e-02
64 7.596e+00 6.25403e+01 6.5e+01 2.99841e-01 7.37797e-01 3.95217e-04 0e+00 11 3.57828e-02
64 7.596e+00 6.25403e+01 6.5e+01 2.99841e-01 7.37709e-01 3.95217e-04 0e+00 12 3.57828e-02
64 7.596e+00 6.25403e+01 6.5e+01 2.99841e-01 7.37817e-01 3.95217e-04 0e+00 13 3.57828e-02
64 7.596e+00 6.25403e+01 6.5e+01 2.99841e-01 7.37798e-01 3.95217e-04 0e+00 14 3.57828e-02
64 7.596e+00 6.25403e+01 6.5e+01 2.99841e-01 7.37778e-01 3.95217e-04 0e+00 15 3.57828e-02
64 7.596e+00 6.25403e+01 6.5e+01 2.99841e-01 7.37811e-01 3.95217e-04 0e+00 16 3.57828e-02
64 7.596e+00 6.25403e+01 6.5e+01 2.99841e-01 7.37761e-01 3.95217e-04 0e+00 17 3.57828e-02
64 7.596e+00 6.25403e+01 6.5e+01 2.99841e-01 7.37673e-01 3.95217e-04 0e+00 18 3.57828e-02
64 7.596e+00 6.25403e+01 6.5e+01 2.99841e-01 7.37940e-01 3.95217e-04 0e+00 19 3.57828e-02
64 7.596e+00 6.25403e+01 6.5e+01 2.99841e-01 7.37889e-01 3.95217e-04 0e+00 20 3.57828e-02
64 7.596e+00 6.25403e+01 6.5e+01 2.99841e-01 7.37826e-01 3.95217e-04 0e+00 21 3.57828e-02
64 7.596e+00 6.25403e+01 6.5e+01 2.99841e-01 7.37748e-01 3.95217e-04 0e+00 22 3.57828e-02
64 7.596e+00 6.25403e+01 6.5e+01 2.99841e-01 7.37811e-01 3.95217e-04 0e+00 23 3.57828e-02
64 7.596e+00 6.25403e+01 6.5e+01 2.99841e-01 7.37798e-01 3.95217e-04 0e+00 24 3.57828e-02
64 7.596e+00 6.25403e+01 6.5e+01 2.99841e-01 7.37788e-01 3.95217e-04 0e+00 25 3.57828e-02
64 7.596e+00 6.25403e+01 6.5e+01 2.99841e-01 7.37824e-01 3.95217e-04 0e+00 26 3.57828e-02
64 7.596e+00 6.25403e+01 6.5e+01 2.99841e-01 7.37547e-01 3.95217e-04 0e+00 27 3.57828e-02
64 7.596e+00 6.25403e+01 6.5e+01 2.99841e-01 7.37751e-01 3.95217e-04 0e+00 28 3.57828e-02
64 7.596e+00 6.25403e+01 6.5e+01 2.99841e-01 7.37731e-01 3.95217e-04 0e+00 29 3.57828e-02
64 7.596e+00 6.25403e+01 6.5e+01 2.99841e-01 7.37762e-01 3.95217e-04 0e+00 30 3.57828e-02
64 7.596e+00 6.25403e+01 6.5e+01 3.03863e-01 7.37616e-01 1.16164e-03 0e+00  0 1.56831e+00
64 7.596e+00 6.25403e+01 6.5e+01 3.03863e-01 7.38218e-01 1.16164e-03 0e+00  1 1.56831e+00
64 7.596e+00 6.25403e+01 6.5e+01 3.03863e-01 7.37832e-01 1.16164e-03 0e+00  2 1.56831e+00
64 7.596e+00 6.25403e+01 6.5e+01 3.03863e-01 7.37960e-01 1.16164e-03 0e+00  3 1.56831e+00
64 7.596e+00 6.25403e+01 6.5e+01 3.03863e-01 7.37904e-01 1.16164e-03 0e+00  4 1.56831e+00
64 7.596e+00 6.25403e+01 6.5e+01 3.03863e-01 7.37802e-01 1.16164e-03 0e+00  5 1.56831e+00
64 7.596e+00 6.25403e+01 6.5e+01 3.03863e-01 7.37904e-01 1.16164e-03 0e+00  6 1.56831e+00
64 7.596e+00 6.25403e+01 6.5e+01 3.03863e-01 7.37620e-01 1.16164e-03 0e+00  7 1.56831e+00
64 7.596e+00 6.25403e+01 6.5e+01 3.03863e-01 7.37431e-01 1.16164e-03 0e+00  8 1.56831e+00
64 7.596e+00 6.25403e+01 6.5e+01 3.03863e-01 7.37599e-01 1.16164e-03 0e+00  9 1.56831e+00
64 7.596e+00 6.25403e+01 6.5e+01 3.03863e-01 7.37569e-01 1.16164e-03 0e+00 10 1.56831e+00
64 7.596e+00 6.25403e+01 6.5e+01 3.03863e-01 7.37789e-01 1.16164e-03 0e+00 11 1.56831e+00
64 7.596e+00 6.25403e+01 6.5e+01 3.03863e-01 7.37848e-01 1.16164e-03 0e+00 12 1.56831e+00
64 7.596e+00 6.25403e+01 6.5e+01 3.03863e-01 7.37974e-01 1.16164e-03 0e+00 13 1.56831e+00
64 7.596e+00 6.25403e+01 6.5e+01 3.03863e-01 7.38042e-01 1.16164e-03 0e+00 14 1.56831e+00
64 7.596e+00 6.25403e+01 6.5e+01 3.03863e-01 7.37514e-01 1.16164e-03 0e+00 15 1.56831e+00
64 7.596e+00 6.25403e+01 6.5e+01 3.03863e-01 7.37786e-01 1.16164e-03 0e+00 16 1.56831e+00
64 7.596e+00 6.25403e+01 6.5e+01 3.03863e-01 7.38120e-01 1.16164e-03 0e+00 17 1.56831e+00
64 7.596e+00 6.25403e+01 6.5e+01 3.03863e-01 7.37606e-01 1.16164e-03 0e+00 18 1.56831e+00
64 7.596e+00 6.25403e+01 6.5e+01 3.03863e-01 7.37772e-01 1.16164e-03 0e+00 19 1.56831e+00
64 7.596e+00 6.25403e+01 6.5e+01 3.03863e-01 7.37825e-01 1.16164e-03 0e+00 20 1.56831e+00
64 7.596e+00 6.25403e+01 6.5e+01 3.03863e-01 7.37666e-01 1.16164e-03 0e+00 21 1.56831e+00
64 7.596e+00 6.25403e+01 6.5e+01 3.03863e-01 7.37826e-01 1.16164e-03 0e+00 22 1.56831e+00
64 7.596e+00 6.25403e+01 6.5e+01 3.03863e-01 7.37898e-01 1.16164e-03 0e+00 23 1.56831e+00
64 7.596e+00 6.25403e+01 6.5e+01 3.03863e-01 7.37489e-01 1.16164e-03 0e+00 24 1.56831e+00
64 7.596e+00 6.25403e+01 6.5e+01 3.03863e-01 7.37596e-01 1.16164e-03 0e+00 25 1.56831e+00
64 7.596e+00 6.25403e+01 6.5e+01 3.03863e-01 7.38150e-01 1.16164e-03 0e+00 26 1.56831e+00
64 7.596e+00 6.25403e+01 6.5e+01 3.03863e-01 7.38014e-01 1.16164e-03 0e+00 27 1.56831e+00
64 7.596e+00 6.25403e+01 6.5e+01 3.03863e-01 7.37893e-01 1.16164e-03 0e+00 28 1.56831e+00
64 7.596e+00 6.25403e+01 6.5e+01 3.03863e-01 7.37934e-01 1.16164e-03 0e+00 29 1.56831e+00
64 7.596e+00 6.25403e+01 6.5e+01 3.03863e-01 7.37803e-01 1.16164e-03 0e+00 30 1.56831e+00
64 7.596e+00 6.25403e+01 6.5e+01 3.11760e-01 7.41794e-01 1.47111e-03 0e+00  0 8.73838e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.11760e-01 7.41280e-01 1.47111e-03 0e+00  1 8.73838e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.11760e-01 7.41358e-01 1.47111e-03 0e+00  2 8.73838e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.11760e-01 7.41574e-01 1.47111e-03 0e+00  3 8.73838e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.11760e-01 7.41202e-01 1.47111e-03 0e+00  4 8.73838e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.11760e-01 7.41327e-01 1.47111e-03 0e+00  5 8.73838e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.11760e-01 7.41455e-01 1.47111e-03 0e+00  6 8.73838e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.11760e-01 7.41191e-01 1.47111e-03 0e+00  7 8.73838e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.11760e-01 7.41332e-01 1.47111e-03 0e+00  8 8.73838e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.11760e-01 7.41599e-01 1.47111e-03 0e+00  9 8.73838e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.11760e-01 7.41882e-01 1.47111e-03 0e+00 10 8.73838e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.11760e-01 7.42031e-01 1.47111e-03 0e+00 11 8.73838e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.11760e-01 7.41343e-01 1.47111e-03 0e+00 12 8.73838e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.11760e-01 7.41338e-01 1.47111e-03 0e+00 13 8.73838e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.11760e-01 7.41420e-01 1.47111e-03 0e+00 14 8.73838e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.11760e-01 7.41506e-01 1.47111e-03 0e+00 15 8.73838e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.11760e-01 7.41308e-01 1.47111e-03 0e+00 16 8.73838e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.11760e-01 7.40842e-01 1.47111e-03 0e+00 17 8.73838e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.11760e-01 7.41782e-01 1.47111e-03 0e+00 18 8.73838e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.11760e-01 7.41370e-01 1.47111e-03 0e+00 19 8.73838e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.11760e-01 7.40869e-01 1.47111e-03 0e+00 20 8.73838e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.11760e-01 7.41722e-01 1.47111e-03 0e+00 21 8.73838e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.11760e-01 7.41248e-01 1.47111e-03 0e+00 22 8.73838e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.11760e-01 7.41277e-01 1.47111e-03 0e+00 23 8.73838e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.11760e-01 7.41162e-01 1.47111e-03 0e+00 24 8.73838e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.11760e-01 7.40984e-01 1.47111e-03 0e+00 25 8.73838e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.11760e-01 7.41607e-01 1.47111e-03 0e+00 26 8.73838e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.11760e-01 7.41195e-01 1.47111e-03 0e+00 27 8.73838e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.11760e-01 7.41610e-01 1.47111e-03 0e+00 28 8.73838e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.11760e-01 7.41342e-01 1.47111e-03 0e+00 29 8.73838e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.11760e-01 7.41396e-01 1.47111e-03 0e+00 30 8.73838e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.15630e-01 7.45752e-01 4.12899e-04 0e+00  0 1.84099e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.15630e-01 7.45859e-01 4.12899e-04 0e+00  1 1.84099e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.15630e-01 7.45776e-01 4.12899e-04 0e+00  2 1.84099e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.15630e-01 7.45661e-01 4.12899e-04 0e+00  3 1.84099e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.15630e-01 7.45806e-01 4.12899e-04 0e+00  4 1.84099e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.15630e-01 7.45814e-01 4.12899e-04 0e+00  5 1.84099e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.15630e-01 7.45819e-01 4.12899e-04 0e+00  6 1.84099e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.15630e-01 7.45751e-01 4.12899e-04 0e+00  7 1.84099e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.15630e-01 7.45768e-01 4.12899e-04 0e+00  8 1.84099e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.15630e-01 7.45854e-01 4.12899e-04 0e+00  9 1.84099e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.15630e-01 7.45677e-01 4.12899e-04 0e+00 10 1.84099e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.15630e-01 7.45777e-01 4.12899e-04 0e+00 11 1.84099e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.15630e-01 7.45735e-01 4.12899e-04 0e+00 12 1.84099e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.15630e-01 7.45849e-01 4.12899e-04 0e+00 13 1.84099e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.15630e-01 7.45606e-01 4.12899e-04 0e+00 14 1.84099e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.15630e-01 7.45749e-01 4.12899e-04 0e+00 15 1.84099e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.15630e-01 7.45793e-01 4.12899e-04 0e+00 16 1.84099e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.15630e-01 7.45814e-01 4.12899e-04 0e+00 17 1.84099e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.15630e-01 7.45702e-01 4.12899e-04 0e+00 18 1.84099e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.15630e-01 7.45732e-01 4.12899e-04 0e+00 19 1.84099e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.15630e-01 7.45779e-01 4.12899e-04 0e+00 20 1.84099e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.15630e-01 7.45799e-01 4.12899e-04 0e+00 21 1.84099e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.15630e-01 7.45702e-01 4.12899e-04 0e+00 22 1.84099e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.15630e-01 7.45805e-01 4.12899e-04 0e+00 23 1.84099e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.15630e-01 7.45701e-01 4.12899e-04 0e+00 24 1.84099e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.15630e-01 7.45724e-01 4.12899e-04 0e+00 25 1.84099e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.15630e-01 7.45799e-01 4.12899e-04 0e+00 26 1.84099e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.15630e-01 7.45706e-01 4.12899e-04 0e+00 27 1.84099e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.15630e-01 7.45776e-01 4.12899e-04 0e+00 28 1.84099e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.15630e-01 7.45703e-01 4.12899e-04 0e+00 29 1.84099e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.15630e-01 7.45761e-01 4.12899e-04 0e+00 30 1.84099e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.19455e-01 7.48213e-01 1.20297e-03 0e+00  0 5.68547e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.19455e-01 7.48188e-01 1.20297e-03 0e+00  1 5.68547e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.19455e-01 7.48467e-01 1.20297e-03 0e+00  2 5.68547e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.19455e-01 7.47973e-01 1.20297e-03 0e+00  3 5.68547e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.19455e-01 7.48637e-01 1.20297e-03 0e+00  4 5.68547e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.19455e-01 7.48218e-01 1.20297e-03 0e+00  5 5.68547e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.19455e-01 7.48434e-01 1.20297e-03 0e+00  6 5.68547e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.19455e-01 7.48366e-01 1.20297e-03 0e+00  7 5.68547e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.19455e-01 7.48417e-01 1.20297e-03 0e+00  8 5.68547e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.19455e-01 7.48282e-01 1.20297e-03 0e+00  9 5.68547e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.19455e-01 7.48115e-01 1.20297e-03 0e+00 10 5.68547e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.19455e-01 7.48459e-01 1.20297e-03 0e+00 11 5.68547e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.19455e-01 7.48446e-01 1.20297e-03 0e+00 12 5.68547e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.19455e-01 7.48573e-01 1.20297e-03 0e+00 13 5.68547e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.19455e-01 7.48062e-01 1.20297e-03 0e+00 14 5.68547e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.19455e-01 7.48381e-01 1.20297e-03 0e+00 15 5.68547e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.19455e-01 7.48456e-01 1.20297e-03 0e+00 16 5.68547e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.19455e-01 7.48584e-01 1.20297e-03 0e+00 17 5.68547e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.19455e-01 7.48481e-01 1.20297e-03 0e+00 18 5.68547e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.19455e-01 7.48271e-01 1.20297e-03 0e+00 19 5.68547e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.19455e-01 7.48803e-01 1.20297e-03 0e+00 20 5.68547e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.19455e-01 7.48621e-01 1.20297e-03 0e+00 21 5.68547e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.19455e-01 7.47988e-01 1.20297e-03 0e+00 22 5.68547e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.19455e-01 7.48286e-01 1.20297e-03 0e+00 23 5.68547e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.19455e-01 7.48512e-01 1.20297e-03 0e+00 24 5.68547e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.19455e-01 7.48464e-01 1.20297e-03 0e+00 25 5.68547e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.19455e-01 7.48300e-01 1.20297e-03 0e+00 26 5.68547e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.19455e-01 7.48162e-01 1.20297e-03 0e+00 27 5.68547e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.19455e-01 7.48735e-01 1.20297e-03 0e+00 28 5.68547e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.19455e-01 7.48823e-01 1.20297e-03 0e+00 29 5.68547e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.19455e-01 7.48384e-01 1.20297e-03 0e+00 30 5.68547e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.23236e-01 7.49340e-01 2.40958e-03 0e+00  0 3.13906e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.23236e-01 7.49169e-01 2.40958e-03 0e+00  1 3.13906e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.23236e-01 7.49215e-01 2.40958e-03 0e+00  2 3.13906e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.23236e-01 7.49246e-01 2.40958e-03 0e+00  3 3.13906e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.23236e-01 7.49691e-01 2.40958e-03 0e+00  4 3.13906e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.23236e-01 7.49279e-01 2.40958e-03 0e+00  5 3.13906e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.23236e-01 7.49228e-01 2.40958e-03 0e+00  6 3.13906e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.23236e-01 7.49491e-01 2.40958e-03 0e+00  7 3.13906e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.23236e-01 7.49145e-01 2.40958e-03 0e+00  8 3.13906e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.23236e-01 7.49480e-01 2.40958e-03 0e+00  9 3.13906e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.23236e-01 7.49561e-01 2.40958e-03 0e+00 10 3.13906e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.23236e-01 7.49306e-01 2.40958e-03 0e+00 11 3.13906e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.23236e-01 7.49433e-01 2.40958e-03 0e+00 12 3.13906e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.23236e-01 7.49314e-01 2.40958e-03 0e+00 13 3.13906e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.23236e-01 7.49438e-01 2.40958e-03 0e+00 14 3.13906e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.23236e-01 7.49364e-01 2.40958e-03 0e+00 15 3.13906e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.23236e-01 7.48983e-01 2.40958e-03 0e+00 16 3.13906e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.23236e-01 7.49365e-01 2.40958e-03 0e+00 17 3.13906e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.23236e-01 7.49317e-01 2.40958e-03 0e+00 18 3.13906e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.23236e-01 7.49368e-01 2.40958e-03 0e+00 19 3.13906e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.23236e-01 7.49290e-01 2.40958e-03 0e+00 20 3.13906e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.23236e-01 7.49161e-01 2.40958e-03 0e+00 21 3.13906e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.23236e-01 7.49597e-01 2.40958e-03 0e+00 22 3.13906e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.23236e-01 7.49227e-01 2.40958e-03 0e+00 23 3.13906e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.23236e-01 7.49149e-01 2.40958e-03 0e+00 24 3.13906e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.23236e-01 7.49239e-01 2.40958e-03 0e+00 25 3.13906e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.23236e-01 7.49530e-01 2.40958e-03 0e+00 26 3.13906e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.23236e-01 7.49214e-01 2.40958e-03 0e+00 27 3.13906e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.23236e-01 7.49060e-01 2.40958e-03 0e+00 28 3.13906e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.23236e-01 7.49151e-01 2.40958e-03 0e+00 29 3.13906e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.23236e-01 7.49311e-01 2.40958e-03 0e+00 30 3.13906e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.26972e-01 7.51945e-01 9.33095e-04 0e+00  0 3.70264e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.26972e-01 7.52209e-01 9.33095e-04 0e+00  1 3.70264e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.26972e-01 7.51800e-01 9.33095e-04 0e+00  2 3.70264e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.26972e-01 7.51715e-01 9.33095e-04 0e+00  3 3.70264e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.26972e-01 7.51920e-01 9.33095e-04 0e+00  4 3.70264e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.26972e-01 7.52063e-01 9.33095e-04 0e+00  5 3.70264e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.26972e-01 7.52175e-01 9.33095e-04 0e+00  6 3.70264e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.26972e-01 7.52135e-01 9.33095e-04 0e+00  7 3.70264e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.26972e-01 7.52017e-01 9.33095e-04 0e+00  8 3.70264e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.26972e-01 7.52188e-01 9.33095e-04 0e+00  9 3.70264e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.26972e-01 7.52093e-01 9.33095e-04 0e+00 10 3.70264e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.26972e-01 7.52155e-01 9.33095e-04 0e+00 11 3.70264e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.26972e-01 7.51937e-01 9.33095e-04 0e+00 12 3.70264e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.26972e-01 7.52035e-01 9.33095e-04 0e+00 13 3.70264e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.26972e-01 7.52216e-01 9.33095e-04 0e+00 14 3.70264e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.26972e-01 7.52241e-01 9.33095e-04 0e+00 15 3.70264e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.26972e-01 7.52093e-01 9.33095e-04 0e+00 16 3.70264e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.26972e-01 7.52014e-01 9.33095e-04 0e+00 17 3.70264e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.26972e-01 7.51893e-01 9.33095e-04 0e+00 18 3.70264e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.26972e-01 7.52191e-01 9.33095e-04 0e+00 19 3.70264e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.26972e-01 7.52251e-01 9.33095e-04 0e+00 20 3.70264e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.26972e-01 7.52278e-01 9.33095e-04 0e+00 21 3.70264e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.26972e-01 7.51964e-01 9.33095e-04 0e+00 22 3.70264e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.26972e-01 7.52107e-01 9.33095e-04 0e+00 23 3.70264e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.26972e-01 7.52071e-01 9.33095e-04 0e+00 24 3.70264e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.26972e-01 7.51902e-01 9.33095e-04 0e+00 25 3.70264e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.26972e-01 7.52005e-01 9.33095e-04 0e+00 26 3.70264e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.26972e-01 7.52185e-01 9.33095e-04 0e+00 27 3.70264e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.26972e-01 7.52030e-01 9.33095e-04 0e+00 28 3.70264e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.26972e-01 7.52187e-01 9.33095e-04 0e+00 29 3.70264e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.26972e-01 7.52066e-01 9.33095e-04 0e+00 30 3.70264e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.30669e-01 7.52717e-01 7.71035e-04 0e+00  0 3.65017e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.30669e-01 7.52711e-01 7.71035e-04 0e+00  1 3.65017e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.30669e-01 7.52763e-01 7.71035e-04 0e+00  2 3.65017e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.30669e-01 7.52647e-01 7.71035e-04 0e+00  3 3.65017e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.30669e-01 7.52549e-01 7.71035e-04 0e+00  4 3.65017e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.30669e-01 7.52809e-01 7.71035e-04 0e+00  5 3.65017e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.30669e-01 7.52753e-01 7.71035e-04 0e+00  6 3.65017e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.30669e-01 7.52730e-01 7.71035e-04 0e+00  7 3.65017e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.30669e-01 7.52730e-01 7.71035e-04 0e+00  8 3.65017e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.30669e-01 7.52734e-01 7.71035e-04 0e+00  9 3.65017e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.30669e-01 7.52631e-01 7.71035e-04 0e+00 10 3.65017e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.30669e-01 7.52690e-01 7.71035e-04 0e+00 11 3.65017e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.30669e-01 7.52859e-01 7.71035e-04 0e+00 12 3.65017e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.30669e-01 7.52611e-01 7.71035e-04 0e+00 13 3.65017e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.30669e-01 7.52843e-01 7.71035e-04 0e+00 14 3.65017e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.30669e-01 7.52362e-01 7.71035e-04 0e+00 15 3.65017e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.30669e-01 7.52408e-01 7.71035e-04 0e+00 16 3.65017e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.30669e-01 7.52617e-01 7.71035e-04 0e+00 17 3.65017e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.30669e-01 7.52522e-01 7.71035e-04 0e+00 18 3.65017e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.30669e-01 7.52879e-01 7.71035e-04 0e+00 19 3.65017e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.30669e-01 7.52864e-01 7.71035e-04 0e+00 20 3.65017e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.30669e-01 7.52733e-01 7.71035e-04 0e+00 21 3.65017e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.30669e-01 7.52471e-01 7.71035e-04 0e+00 22 3.65017e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.30669e-01 7.52748e-01 7.71035e-04 0e+00 23 3.65017e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.30669e-01 7.52918e-01 7.71035e-04 0e+00 24 3.65017e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.30669e-01 7.52636e-01 7.71035e-04 0e+00 25 3.65017e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.30669e-01 7.52396e-01 7.71035e-04 0e+00 26 3.65017e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.30669e-01 7.52623e-01 7.71035e-04 0e+00 27 3.65017e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.30669e-01 7.52528e-01 7.71035e-04 0e+00 28 3.65017e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.30669e-01 7.52696e-01 7.71035e-04 0e+00 29 3.65017e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.30669e-01 7.52673e-01 7.71035e-04 0e+00 30 3.65017e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.34322e-01 7.53941e-01 1.99991e-03 0e+00  0 7.94992e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.34322e-01 7.54001e-01 1.99991e-03 0e+00  1 7.94992e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.34322e-01 7.53975e-01 1.99991e-03 0e+00  2 7.94992e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.34322e-01 7.53694e-01 1.99991e-03 0e+00  3 7.94992e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.34322e-01 7.54247e-01 1.99991e-03 0e+00  4 7.94992e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.34322e-01 7.53928e-01 1.99991e-03 0e+00  5 7.94992e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.34322e-01 7.53911e-01 1.99991e-03 0e+00  6 7.94992e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.34322e-01 7.53874e-01 1.99991e-03 0e+00  7 7.94992e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.34322e-01 7.53908e-01 1.99991e-03 0e+00  8 7.94992e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.34322e-01 7.54128e-01 1.99991e-03 0e+00  9 7.94992e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.34322e-01 7.54128e-01 1.99991e-03 0e+00 10 7.94992e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.34322e-01 7.53853e-01 1.99991e-03 0e+00 11 7.94992e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.34322e-01 7.53978e-01 1.99991e-03 0e+00 12 7.94992e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.34322e-01 7.53905e-01 1.99991e-03 0e+00 13 7.94992e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.34322e-01 7.53896e-01 1.99991e-03 0e+00 14 7.94992e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.34322e-01 7.54006e-01 1.99991e-03 0e+00 15 7.94992e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.34322e-01 7.54005e-01 1.99991e-03 0e+00 16 7.94992e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.34322e-01 7.54066e-01 1.99991e-03 0e+00 17 7.94992e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.34322e-01 7.53857e-01 1.99991e-03 0e+00 18 7.94992e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.34322e-01 7.54036e-01 1.99991e-03 0e+00 19 7.94992e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.34322e-01 7.53895e-01 1.99991e-03 0e+00 20 7.94992e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.34322e-01 7.54034e-01 1.99991e-03 0e+00 21 7.94992e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.34322e-01 7.54035e-01 1.99991e-03 0e+00 22 7.94992e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.34322e-01 7.53950e-01 1.99991e-03 0e+00 23 7.94992e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.34322e-01 7.53991e-01 1.99991e-03 0e+00 24 7.94992e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.34322e-01 7.53979e-01 1.99991e-03 0e+00 25 7.94992e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.34322e-01 7.53989e-01 1.99991e-03 0e+00 26 7.94992e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.34322e-01 7.54150e-01 1.99991e-03 0e+00 27 7.94992e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.34322e-01 7.53886e-01 1.99991e-03 0e+00 28 7.94992e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.34322e-01 7.53963e-01 1.99991e-03 0e+00 29 7.94992e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.34322e-01 7.53974e-01 1.99991e-03 0e+00 30 7.94992e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.41514e-01 7.56344e-01 1.18681e-03 0e+00  0 1.04425e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.41514e-01 7.55968e-01 1.18681e-03 0e+00  1 1.04425e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.41514e-01 7.56320e-01 1.18681e-03 0e+00  2 1.04425e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.41514e-01 7.55866e-01 1.18681e-03 0e+00  3 1.04425e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.41514e-01 7.55689e-01 1.18681e-03 0e+00  4 1.04425e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.41514e-01 7.56091e-01 1.18681e-03 0e+00  5 1.04425e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.41514e-01 7.56340e-01 1.18681e-03 0e+00  6 1.04425e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.41514e-01 7.56193e-01 1.18681e-03 0e+00  7 1.04425e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.41514e-01 7.56397e-01 1.18681e-03 0e+00  8 1.04425e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.41514e-01 7.55942e-01 1.18681e-03 0e+00  9 1.04425e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.41514e-01 7.55776e-01 1.18681e-03 0e+00 10 1.04425e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.41514e-01 7.56157e-01 1.18681e-03 0e+00 11 1.04425e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.41514e-01 7.56043e-01 1.18681e-03 0e+00 12 1.04425e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.41514e-01 7.55832e-01 1.18681e-03 0e+00 13 1.04425e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.41514e-01 7.55985e-01 1.18681e-03 0e+00 14 1.04425e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.41514e-01 7.56315e-01 1.18681e-03 0e+00 15 1.04425e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.41514e-01 7.56166e-01 1.18681e-03 0e+00 16 1.04425e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.41514e-01 7.55920e-01 1.18681e-03 0e+00 17 1.04425e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.41514e-01 7.56135e-01 1.18681e-03 0e+00 18 1.04425e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.41514e-01 7.56115e-01 1.18681e-03 0e+00 19 1.04425e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.41514e-01 7.56408e-01 1.18681e-03 0e+00 20 1.04425e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.41514e-01 7.56175e-01 1.18681e-03 0e+00 21 1.04425e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.41514e-01 7.56478e-01 1.18681e-03 0e+00 22 1.04425e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.41514e-01 7.56059e-01 1.18681e-03 0e+00 23 1.04425e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.41514e-01 7.55958e-01 1.18681e-03 0e+00 24 1.04425e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.41514e-01 7.56272e-01 1.18681e-03 0e+00 25 1.04425e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.41514e-01 7.55887e-01 1.18681e-03 0e+00 26 1.04425e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.41514e-01 7.56154e-01 1.18681e-03 0e+00 27 1.04425e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.41514e-01 7.56378e-01 1.18681e-03 0e+00 28 1.04425e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.41514e-01 7.56608e-01 1.18681e-03 0e+00 29 1.04425e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.41514e-01 7.56134e-01 1.18681e-03 0e+00 30 1.04425e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.45053e-01 7.59342e-01 1.26315e-03 0e+00  0 3.30446e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.45053e-01 7.59672e-01 1.26315e-03 0e+00  1 3.30446e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.45053e-01 7.59764e-01 1.26315e-03 0e+00  2 3.30446e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.45053e-01 7.59687e-01 1.26315e-03 0e+00  3 3.30446e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.45053e-01 7.59763e-01 1.26315e-03 0e+00  4 3.30446e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.45053e-01 7.59216e-01 1.26315e-03 0e+00  5 3.30446e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.45053e-01 7.59470e-01 1.26315e-03 0e+00  6 3.30446e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.45053e-01 7.59592e-01 1.26315e-03 0e+00  7 3.30446e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.45053e-01 7.59602e-01 1.26315e-03 0e+00  8 3.30446e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.45053e-01 7.59693e-01 1.26315e-03 0e+00  9 3.30446e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.45053e-01 7.59425e-01 1.26315e-03 0e+00 10 3.30446e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.45053e-01 7.59509e-01 1.26315e-03 0e+00 11 3.30446e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.45053e-01 7.59981e-01 1.26315e-03 0e+00 12 3.30446e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.45053e-01 7.60003e-01 1.26315e-03 0e+00 13 3.30446e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.45053e-01 7.60012e-01 1.26315e-03 0e+00 14 3.30446e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.45053e-01 7.59755e-01 1.26315e-03 0e+00 15 3.30446e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.45053e-01 7.59573e-01 1.26315e-03 0e+00 16 3.30446e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.45053e-01 7.59940e-01 1.26315e-03 0e+00 17 3.30446e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.45053e-01 7.60011e-01 1.26315e-03 0e+00 18 3.30446e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.45053e-01 7.59671e-01 1.26315e-03 0e+00 19 3.30446e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.45053e-01 7.59628e-01 1.26315e-03 0e+00 20 3.30446e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.45053e-01 7.59646e-01 1.26315e-03 0e+00 21 3.30446e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.45053e-01 7.60112e-01 1.26315e-03 0e+00 22 3.30446e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.45053e-01 7.59663e-01 1.26315e-03 0e+00 23 3.30446e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.45053e-01 7.59465e-01 1.26315e-03 0e+00 24 3.30446e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.45053e-01 7.59730e-01 1.26315e-03 0e+00 25 3.30446e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.45053e-01 7.60095e-01 1.26315e-03 0e+00 26 3.30446e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.45053e-01 7.59882e-01 1.26315e-03 0e+00 27 3.30446e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.45053e-01 7.59704e-01 1.26315e-03 0e+00 28 3.30446e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.45053e-01 7.60109e-01 1.26315e-03 0e+00 29 3.30446e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.45053e-01 7.59723e-01 1.26315e-03 0e+00 30 3.30446e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.48558e-01 7.58105e-01 1.48091e-03 0e+00  0 7.87881e-04
64 7.596e+00 6.25403e+01 6.5e+01 3.48558e-01 7.58379e-01 1.48091e-03 0e+00  1 7.87881e-04
64 7.596e+00 6.25403e+01 6.5e+01 3.48558e-01 7.58733e-01 1.48091e-03 0e+00  2 7.87881e-04
64 7.596e+00 6.25403e+01 6.5e+01 3.48558e-01 7.57948e-01 1.48091e-03 0e+00  3 7.87881e-04
64 7.596e+00 6.25403e+01 6.5e+01 3.48558e-01 7.58532e-01 1.48091e-03 0e+00  4 7.87881e-04
64 7.596e+00 6.25403e+01 6.5e+01 3.48558e-01 7.58659e-01 1.48091e-03 0e+00  5 7.87881e-04
64 7.596e+00 6.25403e+01 6.5e+01 3.48558e-01 7.58292e-01 1.48091e-03 0e+00  6 7.87881e-04
64 7.596e+00 6.25403e+01 6.5e+01 3.48558e-01 7.58070e-01 1.48091e-03 0e+00  7 7.87881e-04
64 7.596e+00 6.25403e+01 6.5e+01 3.48558e-01 7.58350e-01 1.48091e-03 0e+00  8 7.87881e-04
64 7.596e+00 6.25403e+01 6.5e+01 3.48558e-01 7.58552e-01 1.48091e-03 0e+00  9 7.87881e-04
64 7.596e+00 6.25403e+01 6.5e+01 3.48558e-01 7.58289e-01 1.48091e-03 0e+00 10 7.87881e-04
64 7.596e+00 6.25403e+01 6.5e+01 3.48558e-01 7.58767e-01 1.48091e-03 0e+00 11 7.87881e-04
64 7.596e+00 6.25403e+01 6.5e+01 3.48558e-01 7.58002e-01 1.48091e-03 0e+00 12 7.87881e-04
64 7.596e+00 6.25403e+01 6.5e+01 3.48558e-01 7.58463e-01 1.48091e-03 0e+00 13 7.87881e-04
64 7.596e+00 6.25403e+01 6.5e+01 3.48558e-01 7.58516e-01 1.48091e-03 0e+00 14 7.87881e-04
64 7.596e+00 6.25403e+01 6.5e+01 3.48558e-01 7.58905e-01 1.48091e-03 0e+00 15 7.87881e-04
64 7.596e+00 6.25403e+01 6.5e+01 3.48558e-01 7.58682e-01 1.48091e-03 0e+00 16 7.87881e-04
64 7.596e+00 6.25403e+01 6.5e+01 3.48558e-01 7.58885e-01 1.48091e-03 0e+00 17 7.87881e-04
64 7.596e+00 6.25403e+01 6.5e+01 3.48558e-01 7.58374e-01 1.48091e-03 0e+00 18 7.87881e-04
64 7.596e+00 6.25403e+01 6.5e+01 3.48558e-01 7.58599e-01 1.48091e-03 0e+00 19 7.87881e-04
64 7.596e+00 6.25403e+01 6.5e+01 3.48558e-01 7.57969e-01 1.48091e-03 0e+00 20 7.87881e-04
64 7.596e+00 6.25403e+01 6.5e+01 3.48558e-01 7.58544e-01 1.48091e-03 0e+00 21 7.87881e-04
64 7.596e+00 6.25403e+01 6.5e+01 3.48558e-01 7.57895e-01 1.48091e-03 0e+00 22 7.87881e-04
64 7.596e+00 6.25403e+01 6.5e+01 3.48558e-01 7.58066e-01 1.48091e-03 0e+00 23 7.87881e-04
64 7.596e+00 6.25403e+01 6.5e+01 3.48558e-01 7.58448e-01 1.48091e-03 0e+00 24 7.87881e-04
64 7.596e+00 6.25403e+01 6.5e+01 3.48558e-01 7.58274e-01 1.48091e-03 0e+00 25 7.87881e-04
64 7.596e+00 6.25403e+01 6.5e+01 3.48558e-01 7.58084e-01 1.48091e-03 0e+00 26 7.87881e-04
64 7.596e+00 6.25403e+01 6.5e+01 3.48558e-01 7.58340e-01 1.48091e-03 0e+00 27 7.87881e-04
64 7.596e+00 6.25403e+01 6.5e+01 3.48558e-01 7.58331e-01 1.48091e-03 0e+00 28 7.87881e-04
64 7.596e+00 6.25403e+01 6.5e+01 3.48558e-01 7.58496e-01 1.48091e-03 0e+00 29 7.87881e-04
64 7.596e+00 6.25403e+01 6.5e+01 3.48558e-01 7.58385e-01 1.48091e-03 0e+00 30 7.87881e-04
64 7.596e+00 6.25403e+01 6.5e+01 3.52023e-01 7.62074e-01 9.89794e-04 0e+00  0 3.63972e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.52023e-01 7.62075e-01 9.89794e-04 0e+00  1 3.63972e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.52023e-01 7.62376e-01 9.89794e-04 0e+00  2 3.63972e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.52023e-01 7.62167e-01 9.89794e-04 0e+00  3 3.63972e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.52023e-01 7.62396e-01 9.89794e-04 0e+00  4 3.63972e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.52023e-01 7.62176e-01 9.89794e-04 0e+00  5 3.63972e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.52023e-01 7.62329e-01 9.89794e-04 0e+00  6 3.63972e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.52023e-01 7.61845e-01 9.89794e-04 0e+00  7 3.63972e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.52023e-01 7.62319e-01 9.89794e-04 0e+00  8 3.63972e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.52023e-01 7.62275e-01 9.89794e-04 0e+00  9 3.63972e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.52023e-01 7.62408e-01 9.89794e-04 0e+00 10 3.63972e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.52023e-01 7.61886e-01 9.89794e-04 0e+00 11 3.63972e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.52023e-01 7.62167e-01 9.89794e-04 0e+00 12 3.63972e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.52023e-01 7.62266e-01 9.89794e-04 0e+00 13 3.63972e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.52023e-01 7.62335e-01 9.89794e-04 0e+00 14 3.63972e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.52023e-01 7.62467e-01 9.89794e-04 0e+00 15 3.63972e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.52023e-01 7.61983e-01 9.89794e-04 0e+00 16 3.63972e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.52023e-01 7.62276e-01 9.89794e-04 0e+00 17 3.63972e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.52023e-01 7.62215e-01 9.89794e-04 0e+00 18 3.63972e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.52023e-01 7.62265e-01 9.89794e-04 0e+00 19 3.63972e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.52023e-01 7.62255e-01 9.89794e-04 0e+00 20 3.63972e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.52023e-01 7.62473e-01 9.89794e-04 0e+00 21 3.63972e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.52023e-01 7.62388e-01 9.89794e-04 0e+00 22 3.63972e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.52023e-01 7.62377e-01 9.89794e-04 0e+00 23 3.63972e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.52023e-01 7.62497e-01 9.89794e-04 0e+00 24 3.63972e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.52023e-01 7.62194e-01 9.89794e-04 0e+00 25 3.63972e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.52023e-01 7.62015e-01 9.89794e-04 0e+00 26 3.63972e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.52023e-01 7.62229e-01 9.89794e-04 0e+00 27 3.63972e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.52023e-01 7.62041e-01 9.89794e-04 0e+00 28 3.63972e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.52023e-01 7.62182e-01 9.89794e-04 0e+00 29 3.63972e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.52023e-01 7.62229e-01 9.89794e-04 0e+00 30 3.63972e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.55459e-01 7.63631e-01 1.23220e-03 0e+00  0 2.18067e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.55459e-01 7.63786e-01 1.23220e-03 0e+00  1 2.18067e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.55459e-01 7.63342e-01 1.23220e-03 0e+00  2 2.18067e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.55459e-01 7.63807e-01 1.23220e-03 0e+00  3 2.18067e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.55459e-01 7.63339e-01 1.23220e-03 0e+00  4 2.18067e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.55459e-01 7.63679e-01 1.23220e-03 0e+00  5 2.18067e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.55459e-01 7.63333e-01 1.23220e-03 0e+00  6 2.18067e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.55459e-01 7.63994e-01 1.23220e-03 0e+00  7 2.18067e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.55459e-01 7.63583e-01 1.23220e-03 0e+00  8 2.18067e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.55459e-01 7.64052e-01 1.23220e-03 0e+00  9 2.18067e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.55459e-01 7.63958e-01 1.23220e-03 0e+00 10 2.18067e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.55459e-01 7.63553e-01 1.23220e-03 0e+00 11 2.18067e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.55459e-01 7.63859e-01 1.23220e-03 0e+00 12 2.18067e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.55459e-01 7.63800e-01 1.23220e-03 0e+00 13 2.18067e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.55459e-01 7.63410e-01 1.23220e-03 0e+00 14 2.18067e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.55459e-01 7.63337e-01 1.23220e-03 0e+00 15 2.18067e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.55459e-01 7.63886e-01 1.23220e-03 0e+00 16 2.18067e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.55459e-01 7.63376e-01 1.23220e-03 0e+00 17 2.18067e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.55459e-01 7.63407e-01 1.23220e-03 0e+00 18 2.18067e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.55459e-01 7.63785e-01 1.23220e-03 0e+00 19 2.18067e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.55459e-01 7.63764e-01 1.23220e-03 0e+00 20 2.18067e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.55459e-01 7.63207e-01 1.23220e-03 0e+00 21 2.18067e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.55459e-01 7.63502e-01 1.23220e-03 0e+00 22 2.18067e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.55459e-01 7.63507e-01 1.23220e-03 0e+00 23 2.18067e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.55459e-01 7.63659e-01 1.23220e-03 0e+00 24 2.18067e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.55459e-01 7.63493e-01 1.23220e-03 0e+00 25 2.18067e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.55459e-01 7.63655e-01 1.23220e-03 0e+00 26 2.18067e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.55459e-01 7.63654e-01 1.23220e-03 0e+00 27 2.18067e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.55459e-01 7.63626e-01 1.23220e-03 0e+00 28 2.18067e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.55459e-01 7.63923e-01 1.23220e-03 0e+00 29 2.18067e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.55459e-01 7.63630e-01 1.23220e-03 0e+00 30 2.18067e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.58860e-01 7.63177e-01 1.54920e-03 0e+00  0 3.06419e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.58860e-01 7.63873e-01 1.54920e-03 0e+00  1 3.06419e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.58860e-01 7.63788e-01 1.54920e-03 0e+00  2 3.06419e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.58860e-01 7.63890e-01 1.54920e-03 0e+00  3 3.06419e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.58860e-01 7.63654e-01 1.54920e-03 0e+00  4 3.06419e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.58860e-01 7.63413e-01 1.54920e-03 0e+00  5 3.06419e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.58860e-01 7.63701e-01 1.54920e-03 0e+00  6 3.06419e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.58860e-01 7.63675e-01 1.54920e-03 0e+00  7 3.06419e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.58860e-01 7.63394e-01 1.54920e-03 0e+00  8 3.06419e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.58860e-01 7.63382e-01 1.54920e-03 0e+00  9 3.06419e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.58860e-01 7.64024e-01 1.54920e-03 0e+00 10 3.06419e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.58860e-01 7.64403e-01 1.54920e-03 0e+00 11 3.06419e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.58860e-01 7.63772e-01 1.54920e-03 0e+00 12 3.06419e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.58860e-01 7.64092e-01 1.54920e-03 0e+00 13 3.06419e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.58860e-01 7.63685e-01 1.54920e-03 0e+00 14 3.06419e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.58860e-01 7.64212e-01 1.54920e-03 0e+00 15 3.06419e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.58860e-01 7.63977e-01 1.54920e-03 0e+00 16 3.06419e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.58860e-01 7.63950e-01 1.54920e-03 0e+00 17 3.06419e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.58860e-01 7.63470e-01 1.54920e-03 0e+00 18 3.06419e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.58860e-01 7.63681e-01 1.54920e-03 0e+00 19 3.06419e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.58860e-01 7.64250e-01 1.54920e-03 0e+00 20 3.06419e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.58860e-01 7.63795e-01 1.54920e-03 0e+00 21 3.06419e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.58860e-01 7.63799e-01 1.54920e-03 0e+00 22 3.06419e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.58860e-01 7.63359e-01 1.54920e-03 0e+00 23 3.06419e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.58860e-01 7.63364e-01 1.54920e-03 0e+00 24 3.06419e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.58860e-01 7.63701e-01 1.54920e-03 0e+00 25 3.06419e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.58860e-01 7.63509e-01 1.54920e-03 0e+00 26 3.06419e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.58860e-01 7.63980e-01 1.54920e-03 0e+00 27 3.06419e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.58860e-01 7.63536e-01 1.54920e-03 0e+00 28 3.06419e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.58860e-01 7.63773e-01 1.54920e-03 0e+00 29 3.06419e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.58860e-01 7.63742e-01 1.54920e-03 0e+00 30 3.06419e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.62231e-01 7.67217e-01 1.31887e-03 0e+00  0 8.57109e-02
64 7.596e+00 6.25403e+01 6.5e+01 3.62231e-01 7.67307e-01 1.31887e-03 0e+00  1 8.57109e-02
64 7.596e+00 6.25403e+01 6.5e+01 3.62231e-01 7.67168e-01 1.31887e-03 0e+00  2 8.57109e-02
64 7.596e+00 6.25403e+01 6.5e+01 3.62231e-01 7.67072e-01 1.31887e-03 0e+00  3 8.57109e-02
64 7.596e+00 6.25403e+01 6.5e+01 3.62231e-01 7.67681e-01 1.31887e-03 0e+00  4 8.57109e-02
64 7.596e+00 6.25403e+01 6.5e+01 3.62231e-01 7.67763e-01 1.31887e-03 0e+00  5 8.57109e-02
64 7.596e+00 6.25403e+01 6.5e+01 3.62231e-01 7.67365e-01 1.31887e-03 0e+00  6 8.57109e-02
64 7.596e+00 6.25403e+01 6.5e+01 3.62231e-01 7.66893e-01 1.31887e-03 0e+00  7 8.57109e-02
64 7.596e+00 6.25403e+01 6.5e+01 3.62231e-01 7.67429e-01 1.31887e-03 0e+00  8 8.57109e-02
64 7.596e+00 6.25403e+01 6.5e+01 3.62231e-01 7.67638e-01 1.31887e-03 0e+00  9 8.57109e-02
64 7.596e+00 6.25403e+01 6.5e+01 3.62231e-01 7.67446e-01 1.31887e-03 0e+00 10 8.57109e-02
64 7.596e+00 6.25403e+01 6.5e+01 3.62231e-01 7.67860e-01 1.31887e-03 0e+00 11 8.57109e-02
64 7.596e+00 6.25403e+01 6.5e+01 3.62231e-01 7.66878e-01 1.31887e-03 0e+00 12 8.57109e-02
64 7.596e+00 6.25403e+01 6.5e+01 3.62231e-01 7.67375e-01 1.31887e-03 0e+00 13 8.57109e-02
64 7.596e+00 6.25403e+01 6.5e+01 3.62231e-01 7.67198e-01 1.31887e-03 0e+00 14 8.57109e-02
64 7.596e+00 6.25403e+01 6.5e+01 3.62231e-01 7.67680e-01 1.31887e-03 0e+00 15 8.57109e-02
64 7.596e+00 6.25403e+01 6.5e+01 3.62231e-01 7.67641e-01 1.31887e-03 0e+00 16 8.57109e-02
64 7.596e+00 6.25403e+01 6.5e+01 3.62231e-01 7.67230e-01 1.31887e-03 0e+00 17 8.57109e-02
64 7.596e+00 6.25403e+01 6.5e+01 3.62231e-01 7.67350e-01 1.31887e-03 0e+00 18 8.57109e-02
64 7.596e+00 6.25403e+01 6.5e+01 3.62231e-01 7.67441e-01 1.31887e-03 0e+00 19 8.57109e-02
64 7.596e+00 6.25403e+01 6.5e+01 3.62231e-01 7.67342e-01 1.31887e-03 0e+00 20 8.57109e-02
64 7.596e+00 6.25403e+01 6.5e+01 3.62231e-01 7.67431e-01 1.31887e-03 0e+00 21 8.57109e-02
64 7.596e+00 6.25403e+01 6.5e+01 3.62231e-01 7.67282e-01 1.31887e-03 0e+00 22 8.57109e-02
64 7.596e+00 6.25403e+01 6.5e+01 3.62231e-01 7.67448e-01 1.31887e-03 0e+00 23 8.57109e-02
64 7.596e+00 6.25403e+01 6.5e+01 3.62231e-01 7.67306e-01 1.31887e-03 0e+00 24 8.57109e-02
64 7.596e+00 6.25403e+01 6.5e+01 3.62231e-01 7.67638e-01 1.31887e-03 0e+00 25 8.57109e-02
64 7.596e+00 6.25403e+01 6.5e+01 3.62231e-01 7.67591e-01 1.31887e-03 0e+00 26 8.57109e-02
64 7.596e+00 6.25403e+01 6.5e+01 3.62231e-01 7.67705e-01 1.31887e-03 0e+00 27 8.57109e-02
64 7.596e+00 6.25403e+01 6.5e+01 3.62231e-01 7.67717e-01 1.31887e-03 0e+00 28 8.57109e-02
64 7.596e+00 6.25403e+01 6.5e+01 3.62231e-01 7.67549e-01 1.31887e-03 0e+00 29 8.57109e-02
64 7.596e+00 6.25403e+01 6.5e+01 3.62231e-01 7.67421e-01 1.31887e-03 0e+00 30 8.57109e-02
64 7.596e+00 6.25403e+01 6.5e+01 3.68876e-01 7.69237e-01 1.22550e-03 0e+00  0 1.07947e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.68876e-01 7.69358e-01 1.22550e-03 0e+00  1 1.07947e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.68876e-01 7.69154e-01 1.22550e-03 0e+00  2 1.07947e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.68876e-01 7.69485e-01 1.22550e-03 0e+00  3 1.07947e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.68876e-01 7.69166e-01 1.22550e-03 0e+00  4 1.07947e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.68876e-01 7.68941e-01 1.22550e-03 0e+00  5 1.07947e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.68876e-01 7.69004e-01 1.22550e-03 0e+00  6 1.07947e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.68876e-01 7.68975e-01 1.22550e-03 0e+00  7 1.07947e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.68876e-01 7.69694e-01 1.22550e-03 0e+00  8 1.07947e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.68876e-01 7.69352e-01 1.22550e-03 0e+00  9 1.07947e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.68876e-01 7.69136e-01 1.22550e-03 0e+00 10 1.07947e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.68876e-01 7.69247e-01 1.22550e-03 0e+00 11 1.07947e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.68876e-01 7.69479e-01 1.22550e-03 0e+00 12 1.07947e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.68876e-01 7.69468e-01 1.22550e-03 0e+00 13 1.07947e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.68876e-01 7.68863e-01 1.22550e-03 0e+00 14 1.07947e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.68876e-01 7.69512e-01 1.22550e-03 0e+00 15 1.07947e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.68876e-01 7.68764e-01 1.22550e-03 0e+00 16 1.07947e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.68876e-01 7.69467e-01 1.22550e-03 0e+00 17 1.07947e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.68876e-01 7.69443e-01 1.22550e-03 0e+00 18 1.07947e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.68876e-01 7.69113e-01 1.22550e-03 0e+00 19 1.07947e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.68876e-01 7.68955e-01 1.22550e-03 0e+00 20 1.07947e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.68876e-01 7.69294e-01 1.22550e-03 0e+00 21 1.07947e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.68876e-01 7.69011e-01 1.22550e-03 0e+00 22 1.07947e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.68876e-01 7.69033e-01 1.22550e-03 0e+00 23 1.07947e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.68876e-01 7.69048e-01 1.22550e-03 0e+00 24 1.07947e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.68876e-01 7.68997e-01 1.22550e-03 0e+00 25 1.07947e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.68876e-01 7.69359e-01 1.22550e-03 0e+00 26 1.07947e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.68876e-01 7.68941e-01 1.22550e-03 0e+00 27 1.07947e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.68876e-01 7.69188e-01 1.22550e-03 0e+00 28 1.07947e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.68876e-01 7.69004e-01 1.22550e-03 0e+00 29 1.07947e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.68876e-01 7.69190e-01 1.22550e-03 0e+00 30 1.07947e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.72154e-01 7.69448e-01 1.59885e-03 0e+00  0 5.16707e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.72154e-01 7.70158e-01 1.59885e-03 0e+00  1 5.16707e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.72154e-01 7.69757e-01 1.59885e-03 0e+00  2 5.16707e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.72154e-01 7.70247e-01 1.59885e-03 0e+00  3 5.16707e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.72154e-01 7.69515e-01 1.59885e-03 0e+00  4 5.16707e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.72154e-01 7.70016e-01 1.59885e-03 0e+00  5 5.16707e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.72154e-01 7.69844e-01 1.59885e-03 0e+00  6 5.16707e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.72154e-01 7.69563e-01 1.59885e-03 0e+00  7 5.16707e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.72154e-01 7.69450e-01 1.59885e-03 0e+00  8 5.16707e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.72154e-01 7.69528e-01 1.59885e-03 0e+00  9 5.16707e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.72154e-01 7.69219e-01 1.59885e-03 0e+00 10 5.16707e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.72154e-01 7.69272e-01 1.59885e-03 0e+00 11 5.16707e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.72154e-01 7.69541e-01 1.59885e-03 0e+00 12 5.16707e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.72154e-01 7.69812e-01 1.59885e-03 0e+00 13 5.16707e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.72154e-01 7.69960e-01 1.59885e-03 0e+00 14 5.16707e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.72154e-01 7.69654e-01 1.59885e-03 0e+00 15 5.16707e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.72154e-01 7.69710e-01 1.59885e-03 0e+00 16 5.16707e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.72154e-01 7.69568e-01 1.59885e-03 0e+00 17 5.16707e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.72154e-01 7.69485e-01 1.59885e-03 0e+00 18 5.16707e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.72154e-01 7.69441e-01 1.59885e-03 0e+00 19 5.16707e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.72154e-01 7.69904e-01 1.59885e-03 0e+00 20 5.16707e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.72154e-01 7.70142e-01 1.59885e-03 0e+00 21 5.16707e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.72154e-01 7.69742e-01 1.59885e-03 0e+00 22 5.16707e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.72154e-01 7.69827e-01 1.59885e-03 0e+00 23 5.16707e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.72154e-01 7.69895e-01 1.59885e-03 0e+00 24 5.16707e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.72154e-01 7.69759e-01 1.59885e-03 0e+00 25 5.16707e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.72154e-01 7.69847e-01 1.59885e-03 0e+00 26 5.16707e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.72154e-01 7.69542e-01 1.59885e-03 0e+00 27 5.16707e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.72154e-01 7.69573e-01 1.59885e-03 0e+00 28 5.16707e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.72154e-01 7.69635e-01 1.59885e-03 0e+00 29 5.16707e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.72154e-01 7.69706e-01 1.59885e-03 0e+00 30 5.16707e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.75408e-01 7.72795e-01 1.72036e-03 0e+00  0 1.50582e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.75408e-01 7.72688e-01 1.72036e-03 0e+00  1 1.50582e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.75408e-01 7.72296e-01 1.72036e-03 0e+00  2 1.50582e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.75408e-01 7.72149e-01 1.72036e-03 0e+00  3 1.50582e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.75408e-01 7.72207e-01 1.72036e-03 0e+00  4 1.50582e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.75408e-01 7.72664e-01 1.72036e-03 0e+00  5 1.50582e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.75408e-01 7.72931e-01 1.72036e-03 0e+00  6 1.50582e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.75408e-01 7.72178e-01 1.72036e-03 0e+00  7 1.50582e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.75408e-01 7.71881e-01 1.72036e-03 0e+00  8 1.50582e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.75408e-01 7.72058e-01 1.72036e-03 0e+00  9 1.50582e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.75408e-01 7.71876e-01 1.72036e-03 0e+00 10 1.50582e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.75408e-01 7.72493e-01 1.72036e-03 0e+00 11 1.50582e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.75408e-01 7.72702e-01 1.72036e-03 0e+00 12 1.50582e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.75408e-01 7.72334e-01 1.72036e-03 0e+00 13 1.50582e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.75408e-01 7.72036e-01 1.72036e-03 0e+00 14 1.50582e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.75408e-01 7.72456e-01 1.72036e-03 0e+00 15 1.50582e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.75408e-01 7.72579e-01 1.72036e-03 0e+00 16 1.50582e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.75408e-01 7.72491e-01 1.72036e-03 0e+00 17 1.50582e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.75408e-01 7.72499e-01 1.72036e-03 0e+00 18 1.50582e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.75408e-01 7.72130e-01 1.72036e-03 0e+00 19 1.50582e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.75408e-01 7.72881e-01 1.72036e-03 0e+00 20 1.50582e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.75408e-01 7.72273e-01 1.72036e-03 0e+00 21 1.50582e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.75408e-01 7.72298e-01 1.72036e-03 0e+00 22 1.50582e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.75408e-01 7.72103e-01 1.72036e-03 0e+00 23 1.50582e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.75408e-01 7.72816e-01 1.72036e-03 0e+00 24 1.50582e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.75408e-01 7.72622e-01 1.72036e-03 0e+00 25 1.50582e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.75408e-01 7.72451e-01 1.72036e-03 0e+00 26 1.50582e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.75408e-01 7.72450e-01 1.72036e-03 0e+00 27 1.50582e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.75408e-01 7.73021e-01 1.72036e-03 0e+00 28 1.50582e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.75408e-01 7.72728e-01 1.72036e-03 0e+00 29 1.50582e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.75408e-01 7.72437e-01 1.72036e-03 0e+00 30 1.50582e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.78626e-01 7.72747e-01 9.83876e-04 0e+00  0 4.64777e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.78626e-01 7.72691e-01 9.83876e-04 0e+00  1 4.64777e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.78626e-01 7.72863e-01 9.83876e-04 0e+00  2 4.64777e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.78626e-01 7.72519e-01 9.83876e-04 0e+00  3 4.64777e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.78626e-01 7.72774e-01 9.83876e-04 0e+00  4 4.64777e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.78626e-01 7.72728e-01 9.83876e-04 0e+00  5 4.64777e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.78626e-01 7.73154e-01 9.83876e-04 0e+00  6 4.64777e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.78626e-01 7.72954e-01 9.83876e-04 0e+00  7 4.64777e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.78626e-01 7.72763e-01 9.83876e-04 0e+00  8 4.64777e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.78626e-01 7.73155e-01 9.83876e-04 0e+00  9 4.64777e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.78626e-01 7.73196e-01 9.83876e-04 0e+00 10 4.64777e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.78626e-01 7.72883e-01 9.83876e-04 0e+00 11 4.64777e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.78626e-01 7.72917e-01 9.83876e-04 0e+00 12 4.64777e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.78626e-01 7.72723e-01 9.83876e-04 0e+00 13 4.64777e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.78626e-01 7.72994e-01 9.83876e-04 0e+00 14 4.64777e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.78626e-01 7.72931e-01 9.83876e-04 0e+00 15 4.64777e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.78626e-01 7.72490e-01 9.83876e-04 0e+00 16 4.64777e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.78626e-01 7.72618e-01 9.83876e-04 0e+00 17 4.64777e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.78626e-01 7.72974e-01 9.83876e-04 0e+00 18 4.64777e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.78626e-01 7.72928e-01 9.83876e-04 0e+00 19 4.64777e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.78626e-01 7.72821e-01 9.83876e-04 0e+00 20 4.64777e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.78626e-01 7.72666e-01 9.83876e-04 0e+00 21 4.64777e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.78626e-01 7.72589e-01 9.83876e-04 0e+00 22 4.64777e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.78626e-01 7.73051e-01 9.83876e-04 0e+00 23 4.64777e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.78626e-01 7.72849e-01 9.83876e-04 0e+00 24 4.64777e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.78626e-01 7.72756e-01 9.83876e-04 0e+00 25 4.64777e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.78626e-01 7.72663e-01 9.83876e-04 0e+00 26 4.64777e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.78626e-01 7.72687e-01 9.83876e-04 0e+00 27 4.64777e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.78626e-01 7.72799e-01 9.83876e-04 0e+00 28 4.64777e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.78626e-01 7.72572e-01 9.83876e-04 0e+00 29 4.64777e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.78626e-01 7.72815e-01 9.83876e-04 0e+00 30 4.64777e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.84990e-01 7.77157e-01 1.02432e-03 0e+00  0 2.83282e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.84990e-01 7.77105e-01 1.02432e-03 0e+00  1 2.83282e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.84990e-01 7.77499e-01 1.02432e-03 0e+00  2 2.83282e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.84990e-01 7.76951e-01 1.02432e-03 0e+00  3 2.83282e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.84990e-01 7.76878e-01 1.02432e-03 0e+00  4 2.83282e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.84990e-01 7.77208e-01 1.02432e-03 0e+00  5 2.83282e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.84990e-01 7.76614e-01 1.02432e-03 0e+00  6 2.83282e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.84990e-01 7.76958e-01 1.02432e-03 0e+00  7 2.83282e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.84990e-01 7.77164e-01 1.02432e-03 0e+00  8 2.83282e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.84990e-01 7.77146e-01 1.02432e-03 0e+00  9 2.83282e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.84990e-01 7.77185e-01 1.02432e-03 0e+00 10 2.83282e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.84990e-01 7.77081e-01 1.02432e-03 0e+00 11 2.83282e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.84990e-01 7.76918e-01 1.02432e-03 0e+00 12 2.83282e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.84990e-01 7.77077e-01 1.02432e-03 0e+00 13 2.83282e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.84990e-01 7.76791e-01 1.02432e-03 0e+00 14 2.83282e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.84990e-01 7.76999e-01 1.02432e-03 0e+00 15 2.83282e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.84990e-01 7.76732e-01 1.02432e-03 0e+00 16 2.83282e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.84990e-01 7.77268e-01 1.02432e-03 0e+00 17 2.83282e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.84990e-01 7.77021e-01 1.02432e-03 0e+00 18 2.83282e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.84990e-01 7.76910e-01 1.02432e-03 0e+00 19 2.83282e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.84990e-01 7.76921e-01 1.02432e-03 0e+00 20 2.83282e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.84990e-01 7.77066e-01 1.02432e-03 0e+00 21 2.83282e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.84990e-01 7.76868e-01 1.02432e-03 0e+00 22 2.83282e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.84990e-01 7.76964e-01 1.02432e-03 0e+00 23 2.83282e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.84990e-01 7.77247e-01 1.02432e-03 0e+00 24 2.83282e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.84990e-01 7.77143e-01 1.02432e-03 0e+00 25 2.83282e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.84990e-01 7.77251e-01 1.02432e-03 0e+00 26 2.83282e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.84990e-01 7.77110e-01 1.02432e-03 0e+00 27 2.83282e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.84990e-01 7.77001e-01 1.02432e-03 0e+00 28 2.83282e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.84990e-01 7.77072e-01 1.02432e-03 0e+00 29 2.83282e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.84990e-01 7.77045e-01 1.02432e-03 0e+00 30 2.83282e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.88135e-01 7.78428e-01 1.12656e-03 0e+00  0 1.73112e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.88135e-01 7.78325e-01 1.12656e-03 0e+00  1 1.73112e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.88135e-01 7.78518e-01 1.12656e-03 0e+00  2 1.73112e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.88135e-01 7.78237e-01 1.12656e-03 0e+00  3 1.73112e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.88135e-01 7.78558e-01 1.12656e-03 0e+00  4 1.73112e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.88135e-01 7.78699e-01 1.12656e-03 0e+00  5 1.73112e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.88135e-01 7.78536e-01 1.12656e-03 0e+00  6 1.73112e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.88135e-01 7.78301e-01 1.12656e-03 0e+00  7 1.73112e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.88135e-01 7.78177e-01 1.12656e-03 0e+00  8 1.73112e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.88135e-01 7.78593e-01 1.12656e-03 0e+00  9 1.73112e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.88135e-01 7.78691e-01 1.12656e-03 0e+00 10 1.73112e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.88135e-01 7.78680e-01 1.12656e-03 0e+00 11 1.73112e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.88135e-01 7.78471e-01 1.12656e-03 0e+00 12 1.73112e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.88135e-01 7.78327e-01 1.12656e-03 0e+00 13 1.73112e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.88135e-01 7.78045e-01 1.12656e-03 0e+00 14 1.73112e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.88135e-01 7.78742e-01 1.12656e-03 0e+00 15 1.73112e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.88135e-01 7.78506e-01 1.12656e-03 0e+00 16 1.73112e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.88135e-01 7.78323e-01 1.12656e-03 0e+00 17 1.73112e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.88135e-01 7.78424e-01 1.12656e-03 0e+00 18 1.73112e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.88135e-01 7.78155e-01 1.12656e-03 0e+00 19 1.73112e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.88135e-01 7.78650e-01 1.12656e-03 0e+00 20 1.73112e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.88135e-01 7.78586e-01 1.12656e-03 0e+00 21 1.73112e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.88135e-01 7.78177e-01 1.12656e-03 0e+00 22 1.73112e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.88135e-01 7.78160e-01 1.12656e-03 0e+00 23 1.73112e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.88135e-01 7.78473e-01 1.12656e-03 0e+00 24 1.73112e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.88135e-01 7.78335e-01 1.12656e-03 0e+00 25 1.73112e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.88135e-01 7.78196e-01 1.12656e-03 0e+00 26 1.73112e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.88135e-01 7.78915e-01 1.12656e-03 0e+00 27 1.73112e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.88135e-01 7.78327e-01 1.12656e-03 0e+00 28 1.73112e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.88135e-01 7.78489e-01 1.12656e-03 0e+00 29 1.73112e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.88135e-01 7.78435e-01 1.12656e-03 0e+00 30 1.73112e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.94346e-01 7.83696e-01 9.23478e-04 0e+00  0 1.28526e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.94346e-01 7.83558e-01 9.23478e-04 0e+00  1 1.28526e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.94346e-01 7.83664e-01 9.23478e-04 0e+00  2 1.28526e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.94346e-01 7.83615e-01 9.23478e-04 0e+00  3 1.28526e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.94346e-01 7.83773e-01 9.23478e-04 0e+00  4 1.28526e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.94346e-01 7.83990e-01 9.23478e-04 0e+00  5 1.28526e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.94346e-01 7.83912e-01 9.23478e-04 0e+00  6 1.28526e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.94346e-01 7.84021e-01 9.23478e-04 0e+00  7 1.28526e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.94346e-01 7.83730e-01 9.23478e-04 0e+00  8 1.28526e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.94346e-01 7.83736e-01 9.23478e-04 0e+00  9 1.28526e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.94346e-01 7.83700e-01 9.23478e-04 0e+00 10 1.28526e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.94346e-01 7.83899e-01 9.23478e-04 0e+00 11 1.28526e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.94346e-01 7.84150e-01 9.23478e-04 0e+00 12 1.28526e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.94346e-01 7.83648e-01 9.23478e-04 0e+00 13 1.28526e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.94346e-01 7.83755e-01 9.23478e-04 0e+00 14 1.28526e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.94346e-01 7.83833e-01 9.23478e-04 0e+00 15 1.28526e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.94346e-01 7.83751e-01 9.23478e-04 0e+00 16 1.28526e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.94346e-01 7.83718e-01 9.23478e-04 0e+00 17 1.28526e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.94346e-01 7.83952e-01 9.23478e-04 0e+00 18 1.28526e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.94346e-01 7.84017e-01 9.23478e-04 0e+00 19 1.28526e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.94346e-01 7.83772e-01 9.23478e-04 0e+00 20 1.28526e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.94346e-01 7.84035e-01 9.23478e-04 0e+00 21 1.28526e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.94346e-01 7.83733e-01 9.23478e-04 0e+00 22 1.28526e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.94346e-01 7.83817e-01 9.23478e-04 0e+00 23 1.28526e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.94346e-01 7.83646e-01 9.23478e-04 0e+00 24 1.28526e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.94346e-01 7.83850e-01 9.23478e-04 0e+00 25 1.28526e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.94346e-01 7.83596e-01 9.23478e-04 0e+00 26 1.28526e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.94346e-01 7.83572e-01 9.23478e-04 0e+00 27 1.28526e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.94346e-01 7.83960e-01 9.23478e-04 0e+00 28 1.28526e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.94346e-01 7.83657e-01 9.23478e-04 0e+00 29 1.28526e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.94346e-01 7.83791e-01 9.23478e-04 0e+00 30 1.28526e-01


==> anc/lattice/tzerob7825gstatecorrsng <==
64 7.825e+00 7.64304e+01 6.5e+01 3.87175e-02 3.53805e-01 1.58772e-05 0e+00  0 5.87480e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.87175e-02 3.53806e-01 1.58772e-05 0e+00  1 5.87480e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.87175e-02 3.53800e-01 1.58772e-05 0e+00  2 5.87480e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.87175e-02 3.53800e-01 1.58772e-05 0e+00  3 5.87480e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.87175e-02 3.53801e-01 1.58772e-05 0e+00  4 5.87480e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.87175e-02 3.53805e-01 1.58772e-05 0e+00  5 5.87480e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.87175e-02 3.53799e-01 1.58772e-05 0e+00  6 5.87480e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.87175e-02 3.53801e-01 1.58772e-05 0e+00  7 5.87480e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.87175e-02 3.53798e-01 1.58772e-05 0e+00  8 5.87480e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.87175e-02 3.53802e-01 1.58772e-05 0e+00  9 5.87480e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.87175e-02 3.53803e-01 1.58772e-05 0e+00 10 5.87480e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.87175e-02 3.53796e-01 1.58772e-05 0e+00 11 5.87480e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.87175e-02 3.53805e-01 1.58772e-05 0e+00 12 5.87480e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.87175e-02 3.53796e-01 1.58772e-05 0e+00 13 5.87480e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.87175e-02 3.53800e-01 1.58772e-05 0e+00 14 5.87480e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.87175e-02 3.53802e-01 1.58772e-05 0e+00 15 5.87480e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.87175e-02 3.53807e-01 1.58772e-05 0e+00 16 5.87480e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.87175e-02 3.53800e-01 1.58772e-05 0e+00 17 5.87480e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.87175e-02 3.53804e-01 1.58772e-05 0e+00 18 5.87480e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.87175e-02 3.53803e-01 1.58772e-05 0e+00 19 5.87480e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.87175e-02 3.53802e-01 1.58772e-05 0e+00 20 5.87480e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.87175e-02 3.53804e-01 1.58772e-05 0e+00 21 5.87480e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.87175e-02 3.53803e-01 1.58772e-05 0e+00 22 5.87480e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.87175e-02 3.53807e-01 1.58772e-05 0e+00 23 5.87480e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.87175e-02 3.53804e-01 1.58772e-05 0e+00 24 5.87480e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.87175e-02 3.53801e-01 1.58772e-05 0e+00 25 5.87480e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.87175e-02 3.53804e-01 1.58772e-05 0e+00 26 5.87480e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.87175e-02 3.53801e-01 1.58772e-05 0e+00 27 5.87480e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.87175e-02 3.53806e-01 1.58772e-05 0e+00 28 5.87480e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.87175e-02 3.53805e-01 1.58772e-05 0e+00 29 5.87480e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.87175e-02 3.53802e-01 1.58772e-05 0e+00 30 5.87480e-01
64 7.825e+00 7.64304e+01 6.5e+01 5.78160e-02 4.48221e-01 9.37282e-05 0e+00  0 5.07428e-01
64 7.825e+00 7.64304e+01 6.5e+01 5.78160e-02 4.48218e-01 9.37282e-05 0e+00  1 5.07428e-01
64 7.825e+00 7.64304e+01 6.5e+01 5.78160e-02 4.48215e-01 9.37282e-05 0e+00  2 5.07428e-01
64 7.825e+00 7.64304e+01 6.5e+01 5.78160e-02 4.48213e-01 9.37282e-05 0e+00  3 5.07428e-01
64 7.825e+00 7.64304e+01 6.5e+01 5.78160e-02 4.48215e-01 9.37282e-05 0e+00  4 5.07428e-01
64 7.825e+00 7.64304e+01 6.5e+01 5.78160e-02 4.48213e-01 9.37282e-05 0e+00  5 5.07428e-01
64 7.825e+00 7.64304e+01 6.5e+01 5.78160e-02 4.48217e-01 9.37282e-05 0e+00  6 5.07428e-01
64 7.825e+00 7.64304e+01 6.5e+01 5.78160e-02 4.48220e-01 9.37282e-05 0e+00  7 5.07428e-01
64 7.825e+00 7.64304e+01 6.5e+01 5.78160e-02 4.48206e-01 9.37282e-05 0e+00  8 5.07428e-01
64 7.825e+00 7.64304e+01 6.5e+01 5.78160e-02 4.48215e-01 9.37282e-05 0e+00  9 5.07428e-01
64 7.825e+00 7.64304e+01 6.5e+01 5.78160e-02 4.48219e-01 9.37282e-05 0e+00 10 5.07428e-01
64 7.825e+00 7.64304e+01 6.5e+01 5.78160e-02 4.48206e-01 9.37282e-05 0e+00 11 5.07428e-01
64 7.825e+00 7.64304e+01 6.5e+01 5.78160e-02 4.48221e-01 9.37282e-05 0e+00 12 5.07428e-01
64 7.825e+00 7.64304e+01 6.5e+01 5.78160e-02 4.48217e-01 9.37282e-05 0e+00 13 5.07428e-01
64 7.825e+00 7.64304e+01 6.5e+01 5.78160e-02 4.48215e-01 9.37282e-05 0e+00 14 5.07428e-01
64 7.825e+00 7.64304e+01 6.5e+01 5.78160e-02 4.48224e-01 9.37282e-05 0e+00 15 5.07428e-01
64 7.825e+00 7.64304e+01 6.5e+01 5.78160e-02 4.48220e-01 9.37282e-05 0e+00 16 5.07428e-01
64 7.825e+00 7.64304e+01 6.5e+01 5.78160e-02 4.48221e-01 9.37282e-05 0e+00 17 5.07428e-01
64 7.825e+00 7.64304e+01 6.5e+01 5.78160e-02 4.48221e-01 9.37282e-05 0e+00 18 5.07428e-01
64 7.825e+00 7.64304e+01 6.5e+01 5.78160e-02 4.48209e-01 9.37282e-05 0e+00 19 5.07428e-01
64 7.825e+00 7.64304e+01 6.5e+01 5.78160e-02 4.48216e-01 9.37282e-05 0e+00 20 5.07428e-01
64 7.825e+00 7.64304e+01 6.5e+01 5.78160e-02 4.48215e-01 9.37282e-05 0e+00 21 5.07428e-01
64 7.825e+00 7.64304e+01 6.5e+01 5.78160e-02 4.48213e-01 9.37282e-05 0e+00 22 5.07428e-01
64 7.825e+00 7.64304e+01 6.5e+01 5.78160e-02 4.48217e-01 9.37282e-05 0e+00 23 5.07428e-01
64 7.825e+00 7.64304e+01 6.5e+01 5.78160e-02 4.48217e-01 9.37282e-05 0e+00 24 5.07428e-01
64 7.825e+00 7.64304e+01 6.5e+01 5.78160e-02 4.48221e-01 9.37282e-05 0e+00 25 5.07428e-01
64 7.825e+00 7.64304e+01 6.5e+01 5.78160e-02 4.48219e-01 9.37282e-05 0e+00 26 5.07428e-01
64 7.825e+00 7.64304e+01 6.5e+01 5.78160e-02 4.48209e-01 9.37282e-05 0e+00 27 5.07428e-01
64 7.825e+00 7.64304e+01 6.5e+01 5.78160e-02 4.48218e-01 9.37282e-05 0e+00 28 5.07428e-01
64 7.825e+00 7.64304e+01 6.5e+01 5.78160e-02 4.48219e-01 9.37282e-05 0e+00 29 5.07428e-01
64 7.825e+00 7.64304e+01 6.5e+01 5.78160e-02 4.48216e-01 9.37282e-05 0e+00 30 5.07428e-01
64 7.825e+00 7.64304e+01 6.5e+01 7.20623e-02 4.91874e-01 2.63230e-04 0e+00  0 3.16346e-01
64 7.825e+00 7.64304e+01 6.5e+01 7.20623e-02 4.91883e-01 2.63230e-04 0e+00  1 3.16346e-01
64 7.825e+00 7.64304e+01 6.5e+01 7.20623e-02 4.91894e-01 2.63230e-04 0e+00  2 3.16346e-01
64 7.825e+00 7.64304e+01 6.5e+01 7.20623e-02 4.91845e-01 2.63230e-04 0e+00  3 3.16346e-01
64 7.825e+00 7.64304e+01 6.5e+01 7.20623e-02 4.91796e-01 2.63230e-04 0e+00  4 3.16346e-01
64 7.825e+00 7.64304e+01 6.5e+01 7.20623e-02 4.91866e-01 2.63230e-04 0e+00  5 3.16346e-01
64 7.825e+00 7.64304e+01 6.5e+01 7.20623e-02 4.91864e-01 2.63230e-04 0e+00  6 3.16346e-01
64 7.825e+00 7.64304e+01 6.5e+01 7.20623e-02 4.91844e-01 2.63230e-04 0e+00  7 3.16346e-01
64 7.825e+00 7.64304e+01 6.5e+01 7.20623e-02 4.91825e-01 2.63230e-04 0e+00  8 3.16346e-01
64 7.825e+00 7.64304e+01 6.5e+01 7.20623e-02 4.91905e-01 2.63230e-04 0e+00  9 3.16346e-01
64 7.825e+00 7.64304e+01 6.5e+01 7.20623e-02 4.91836e-01 2.63230e-04 0e+00 10 3.16346e-01
64 7.825e+00 7.64304e+01 6.5e+01 7.20623e-02 4.91860e-01 2.63230e-04 0e+00 11 3.16346e-01
64 7.825e+00 7.64304e+01 6.5e+01 7.20623e-02 4.91923e-01 2.63230e-04 0e+00 12 3.16346e-01
64 7.825e+00 7.64304e+01 6.5e+01 7.20623e-02 4.91910e-01 2.63230e-04 0e+00 13 3.16346e-01
64 7.825e+00 7.64304e+01 6.5e+01 7.20623e-02 4.91890e-01 2.63230e-04 0e+00 14 3.16346e-01
64 7.825e+00 7.64304e+01 6.5e+01 7.20623e-02 4.91970e-01 2.63230e-04 0e+00 15 3.16346e-01
64 7.825e+00 7.64304e+01 6.5e+01 7.20623e-02 4.91894e-01 2.63230e-04 0e+00 16 3.16346e-01
64 7.825e+00 7.64304e+01 6.5e+01 7.20623e-02 4.91919e-01 2.63230e-04 0e+00 17 3.16346e-01
64 7.825e+00 7.64304e+01 6.5e+01 7.20623e-02 4.91917e-01 2.63230e-04 0e+00 18 3.16346e-01
64 7.825e+00 7.64304e+01 6.5e+01 7.20623e-02 4.91919e-01 2.63230e-04 0e+00 19 3.16346e-01
64 7.825e+00 7.64304e+01 6.5e+01 7.20623e-02 4.91785e-01 2.63230e-04 0e+00 20 3.16346e-01
64 7.825e+00 7.64304e+01 6.5e+01 7.20623e-02 4.91768e-01 2.63230e-04 0e+00 21 3.16346e-01
64 7.825e+00 7.64304e+01 6.5e+01 7.20623e-02 4.91824e-01 2.63230e-04 0e+00 22 3.16346e-01
64 7.825e+00 7.64304e+01 6.5e+01 7.20623e-02 4.91924e-01 2.63230e-04 0e+00 23 3.16346e-01
64 7.825e+00 7.64304e+01 6.5e+01 7.20623e-02 4.91860e-01 2.63230e-04 0e+00 24 3.16346e-01
64 7.825e+00 7.64304e+01 6.5e+01 7.20623e-02 4.91851e-01 2.63230e-04 0e+00 25 3.16346e-01
64 7.825e+00 7.64304e+01 6.5e+01 7.20623e-02 4.91889e-01 2.63230e-04 0e+00 26 3.16346e-01
64 7.825e+00 7.64304e+01 6.5e+01 7.20623e-02 4.91800e-01 2.63230e-04 0e+00 27 3.16346e-01
64 7.825e+00 7.64304e+01 6.5e+01 7.20623e-02 4.91896e-01 2.63230e-04 0e+00 28 3.16346e-01
64 7.825e+00 7.64304e+01 6.5e+01 7.20623e-02 4.91938e-01 2.63230e-04 0e+00 29 3.16346e-01
64 7.825e+00 7.64304e+01 6.5e+01 7.20623e-02 4.91872e-01 2.63230e-04 0e+00 30 3.16346e-01
64 7.825e+00 7.64304e+01 6.5e+01 7.82578e-02 5.08701e-01 1.51105e-04 0e+00  0 7.58129e-04
64 7.825e+00 7.64304e+01 6.5e+01 7.82578e-02 5.08723e-01 1.51105e-04 0e+00  1 7.58129e-04
64 7.825e+00 7.64304e+01 6.5e+01 7.82578e-02 5.08728e-01 1.51105e-04 0e+00  2 7.58129e-04
64 7.825e+00 7.64304e+01 6.5e+01 7.82578e-02 5.08707e-01 1.51105e-04 0e+00  3 7.58129e-04
64 7.825e+00 7.64304e+01 6.5e+01 7.82578e-02 5.08698e-01 1.51105e-04 0e+00  4 7.58129e-04
64 7.825e+00 7.64304e+01 6.5e+01 7.82578e-02 5.08703e-01 1.51105e-04 0e+00  5 7.58129e-04
64 7.825e+00 7.64304e+01 6.5e+01 7.82578e-02 5.08633e-01 1.51105e-04 0e+00  6 7.58129e-04
64 7.825e+00 7.64304e+01 6.5e+01 7.82578e-02 5.08721e-01 1.51105e-04 0e+00  7 7.58129e-04
64 7.825e+00 7.64304e+01 6.5e+01 7.82578e-02 5.08684e-01 1.51105e-04 0e+00  8 7.58129e-04
64 7.825e+00 7.64304e+01 6.5e+01 7.82578e-02 5.08764e-01 1.51105e-04 0e+00  9 7.58129e-04
64 7.825e+00 7.64304e+01 6.5e+01 7.82578e-02 5.08659e-01 1.51105e-04 0e+00 10 7.58129e-04
64 7.825e+00 7.64304e+01 6.5e+01 7.82578e-02 5.08654e-01 1.51105e-04 0e+00 11 7.58129e-04
64 7.825e+00 7.64304e+01 6.5e+01 7.82578e-02 5.08715e-01 1.51105e-04 0e+00 12 7.58129e-04
64 7.825e+00 7.64304e+01 6.5e+01 7.82578e-02 5.08677e-01 1.51105e-04 0e+00 13 7.58129e-04
64 7.825e+00 7.64304e+01 6.5e+01 7.82578e-02 5.08751e-01 1.51105e-04 0e+00 14 7.58129e-04
64 7.825e+00 7.64304e+01 6.5e+01 7.82578e-02 5.08671e-01 1.51105e-04 0e+00 15 7.58129e-04
64 7.825e+00 7.64304e+01 6.5e+01 7.82578e-02 5.08701e-01 1.51105e-04 0e+00 16 7.58129e-04
64 7.825e+00 7.64304e+01 6.5e+01 7.82578e-02 5.08691e-01 1.51105e-04 0e+00 17 7.58129e-04
64 7.825e+00 7.64304e+01 6.5e+01 7.82578e-02 5.08702e-01 1.51105e-04 0e+00 18 7.58129e-04
64 7.825e+00 7.64304e+01 6.5e+01 7.82578e-02 5.08703e-01 1.51105e-04 0e+00 19 7.58129e-04
64 7.825e+00 7.64304e+01 6.5e+01 7.82578e-02 5.08699e-01 1.51105e-04 0e+00 20 7.58129e-04
64 7.825e+00 7.64304e+01 6.5e+01 7.82578e-02 5.08664e-01 1.51105e-04 0e+00 21 7.58129e-04
64 7.825e+00 7.64304e+01 6.5e+01 7.82578e-02 5.08738e-01 1.51105e-04 0e+00 22 7.58129e-04
64 7.825e+00 7.64304e+01 6.5e+01 7.82578e-02 5.08710e-01 1.51105e-04 0e+00 23 7.58129e-04
64 7.825e+00 7.64304e+01 6.5e+01 7.82578e-02 5.08710e-01 1.51105e-04 0e+00 24 7.58129e-04
64 7.825e+00 7.64304e+01 6.5e+01 7.82578e-02 5.08661e-01 1.51105e-04 0e+00 25 7.58129e-04
64 7.825e+00 7.64304e+01 6.5e+01 7.82578e-02 5.08711e-01 1.51105e-04 0e+00 26 7.58129e-04
64 7.825e+00 7.64304e+01 6.5e+01 7.82578e-02 5.08716e-01 1.51105e-04 0e+00 27 7.58129e-04
64 7.825e+00 7.64304e+01 6.5e+01 7.82578e-02 5.08695e-01 1.51105e-04 0e+00 28 7.58129e-04
64 7.825e+00 7.64304e+01 6.5e+01 7.82578e-02 5.08693e-01 1.51105e-04 0e+00 29 7.58129e-04
64 7.825e+00 7.64304e+01 6.5e+01 7.82578e-02 5.08699e-01 1.51105e-04 0e+00 30 7.58129e-04
64 7.825e+00 7.64304e+01 6.5e+01 8.97411e-02 5.32262e-01 1.55395e-04 0e+00  0 4.53663e-01
64 7.825e+00 7.64304e+01 6.5e+01 8.97411e-02 5.32264e-01 1.55395e-04 0e+00  1 4.53663e-01
64 7.825e+00 7.64304e+01 6.5e+01 8.97411e-02 5.32215e-01 1.55395e-04 0e+00  2 4.53663e-01
64 7.825e+00 7.64304e+01 6.5e+01 8.97411e-02 5.32300e-01 1.55395e-04 0e+00  3 4.53663e-01
64 7.825e+00 7.64304e+01 6.5e+01 8.97411e-02 5.32231e-01 1.55395e-04 0e+00  4 4.53663e-01
64 7.825e+00 7.64304e+01 6.5e+01 8.97411e-02 5.32207e-01 1.55395e-04 0e+00  5 4.53663e-01
64 7.825e+00 7.64304e+01 6.5e+01 8.97411e-02 5.32250e-01 1.55395e-04 0e+00  6 4.53663e-01
64 7.825e+00 7.64304e+01 6.5e+01 8.97411e-02 5.32234e-01 1.55395e-04 0e+00  7 4.53663e-01
64 7.825e+00 7.64304e+01 6.5e+01 8.97411e-02 5.32235e-01 1.55395e-04 0e+00  8 4.53663e-01
64 7.825e+00 7.64304e+01 6.5e+01 8.97411e-02 5.32281e-01 1.55395e-04 0e+00  9 4.53663e-01
64 7.825e+00 7.64304e+01 6.5e+01 8.97411e-02 5.32232e-01 1.55395e-04 0e+00 10 4.53663e-01
64 7.825e+00 7.64304e+01 6.5e+01 8.97411e-02 5.32231e-01 1.55395e-04 0e+00 11 4.53663e-01
64 7.825e+00 7.64304e+01 6.5e+01 8.97411e-02 5.32271e-01 1.55395e-04 0e+00 12 4.53663e-01
64 7.825e+00 7.64304e+01 6.5e+01 8.97411e-02 5.32249e-01 1.55395e-04 0e+00 13 4.53663e-01
64 7.825e+00 7.64304e+01 6.5e+01 8.97411e-02 5.32205e-01 1.55395e-04 0e+00 14 4.53663e-01
64 7.825e+00 7.64304e+01 6.5e+01 8.97411e-02 5.32277e-01 1.55395e-04 0e+00 15 4.53663e-01
64 7.825e+00 7.64304e+01 6.5e+01 8.97411e-02 5.32243e-01 1.55395e-04 0e+00 16 4.53663e-01
64 7.825e+00 7.64304e+01 6.5e+01 8.97411e-02 5.32262e-01 1.55395e-04 0e+00 17 4.53663e-01
64 7.825e+00 7.64304e+01 6.5e+01 8.97411e-02 5.32275e-01 1.55395e-04 0e+00 18 4.53663e-01
64 7.825e+00 7.64304e+01 6.5e+01 8.97411e-02 5.32211e-01 1.55395e-04 0e+00 19 4.53663e-01
64 7.825e+00 7.64304e+01 6.5e+01 8.97411e-02 5.32203e-01 1.55395e-04 0e+00 20 4.53663e-01
64 7.825e+00 7.64304e+01 6.5e+01 8.97411e-02 5.32240e-01 1.55395e-04 0e+00 21 4.53663e-01
64 7.825e+00 7.64304e+01 6.5e+01 8.97411e-02 5.32222e-01 1.55395e-04 0e+00 22 4.53663e-01
64 7.825e+00 7.64304e+01 6.5e+01 8.97411e-02 5.32206e-01 1.55395e-04 0e+00 23 4.53663e-01
64 7.825e+00 7.64304e+01 6.5e+01 8.97411e-02 5.32255e-01 1.55395e-04 0e+00 24 4.53663e-01
64 7.825e+00 7.64304e+01 6.5e+01 8.97411e-02 5.32248e-01 1.55395e-04 0e+00 25 4.53663e-01
64 7.825e+00 7.64304e+01 6.5e+01 8.97411e-02 5.32228e-01 1.55395e-04 0e+00 26 4.53663e-01
64 7.825e+00 7.64304e+01 6.5e+01 8.97411e-02 5.32240e-01 1.55395e-04 0e+00 27 4.53663e-01
64 7.825e+00 7.64304e+01 6.5e+01 8.97411e-02 5.32221e-01 1.55395e-04 0e+00 28 4.53663e-01
64 7.825e+00 7.64304e+01 6.5e+01 8.97411e-02 5.32206e-01 1.55395e-04 0e+00 29 4.53663e-01
64 7.825e+00 7.64304e+01 6.5e+01 8.97411e-02 5.32240e-01 1.55395e-04 0e+00 30 4.53663e-01
64 7.825e+00 7.64304e+01 6.5e+01 9.94295e-02 5.49117e-01 2.45795e-04 0e+00  0 4.60531e-01
64 7.825e+00 7.64304e+01 6.5e+01 9.94295e-02 5.49113e-01 2.45795e-04 0e+00  1 4.60531e-01
64 7.825e+00 7.64304e+01 6.5e+01 9.94295e-02 5.49148e-01 2.45795e-04 0e+00  2 4.60531e-01
64 7.825e+00 7.64304e+01 6.5e+01 9.94295e-02 5.49117e-01 2.45795e-04 0e+00  3 4.60531e-01
64 7.825e+00 7.64304e+01 6.5e+01 9.94295e-02 5.49011e-01 2.45795e-04 0e+00  4 4.60531e-01
64 7.825e+00 7.64304e+01 6.5e+01 9.94295e-02 5.49110e-01 2.45795e-04 0e+00  5 4.60531e-01
64 7.825e+00 7.64304e+01 6.5e+01 9.94295e-02 5.49217e-01 2.45795e-04 0e+00  6 4.60531e-01
64 7.825e+00 7.64304e+01 6.5e+01 9.94295e-02 5.49067e-01 2.45795e-04 0e+00  7 4.60531e-01
64 7.825e+00 7.64304e+01 6.5e+01 9.94295e-02 5.49081e-01 2.45795e-04 0e+00  8 4.60531e-01
64 7.825e+00 7.64304e+01 6.5e+01 9.94295e-02 5.49078e-01 2.45795e-04 0e+00  9 4.60531e-01
64 7.825e+00 7.64304e+01 6.5e+01 9.94295e-02 5.49122e-01 2.45795e-04 0e+00 10 4.60531e-01
64 7.825e+00 7.64304e+01 6.5e+01 9.94295e-02 5.49124e-01 2.45795e-04 0e+00 11 4.60531e-01
64 7.825e+00 7.64304e+01 6.5e+01 9.94295e-02 5.49136e-01 2.45795e-04 0e+00 12 4.60531e-01
64 7.825e+00 7.64304e+01 6.5e+01 9.94295e-02 5.49095e-01 2.45795e-04 0e+00 13 4.60531e-01
64 7.825e+00 7.64304e+01 6.5e+01 9.94295e-02 5.49075e-01 2.45795e-04 0e+00 14 4.60531e-01
64 7.825e+00 7.64304e+01 6.5e+01 9.94295e-02 5.49187e-01 2.45795e-04 0e+00 15 4.60531e-01
64 7.825e+00 7.64304e+01 6.5e+01 9.94295e-02 5.49116e-01 2.45795e-04 0e+00 16 4.60531e-01
64 7.825e+00 7.64304e+01 6.5e+01 9.94295e-02 5.49089e-01 2.45795e-04 0e+00 17 4.60531e-01
64 7.825e+00 7.64304e+01 6.5e+01 9.94295e-02 5.49136e-01 2.45795e-04 0e+00 18 4.60531e-01
64 7.825e+00 7.64304e+01 6.5e+01 9.94295e-02 5.49071e-01 2.45795e-04 0e+00 19 4.60531e-01
64 7.825e+00 7.64304e+01 6.5e+01 9.94295e-02 5.49094e-01 2.45795e-04 0e+00 20 4.60531e-01
64 7.825e+00 7.64304e+01 6.5e+01 9.94295e-02 5.49139e-01 2.45795e-04 0e+00 21 4.60531e-01
64 7.825e+00 7.64304e+01 6.5e+01 9.94295e-02 5.49172e-01 2.45795e-04 0e+00 22 4.60531e-01
64 7.825e+00 7.64304e+01 6.5e+01 9.94295e-02 5.49096e-01 2.45795e-04 0e+00 23 4.60531e-01
64 7.825e+00 7.64304e+01 6.5e+01 9.94295e-02 5.49173e-01 2.45795e-04 0e+00 24 4.60531e-01
64 7.825e+00 7.64304e+01 6.5e+01 9.94295e-02 5.49113e-01 2.45795e-04 0e+00 25 4.60531e-01
64 7.825e+00 7.64304e+01 6.5e+01 9.94295e-02 5.49121e-01 2.45795e-04 0e+00 26 4.60531e-01
64 7.825e+00 7.64304e+01 6.5e+01 9.94295e-02 5.49097e-01 2.45795e-04 0e+00 27 4.60531e-01
64 7.825e+00 7.64304e+01 6.5e+01 9.94295e-02 5.49165e-01 2.45795e-04 0e+00 28 4.60531e-01
64 7.825e+00 7.64304e+01 6.5e+01 9.94295e-02 5.49098e-01 2.45795e-04 0e+00 29 4.60531e-01
64 7.825e+00 7.64304e+01 6.5e+01 9.94295e-02 5.49116e-01 2.45795e-04 0e+00 30 4.60531e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.14035e-01 5.70999e-01 3.32536e-04 0e+00  0 8.69120e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.14035e-01 5.71073e-01 3.32536e-04 0e+00  1 8.69120e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.14035e-01 5.71004e-01 3.32536e-04 0e+00  2 8.69120e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.14035e-01 5.71016e-01 3.32536e-04 0e+00  3 8.69120e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.14035e-01 5.71005e-01 3.32536e-04 0e+00  4 8.69120e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.14035e-01 5.70994e-01 3.32536e-04 0e+00  5 8.69120e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.14035e-01 5.70975e-01 3.32536e-04 0e+00  6 8.69120e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.14035e-01 5.71024e-01 3.32536e-04 0e+00  7 8.69120e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.14035e-01 5.70996e-01 3.32536e-04 0e+00  8 8.69120e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.14035e-01 5.71007e-01 3.32536e-04 0e+00  9 8.69120e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.14035e-01 5.70997e-01 3.32536e-04 0e+00 10 8.69120e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.14035e-01 5.71001e-01 3.32536e-04 0e+00 11 8.69120e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.14035e-01 5.71018e-01 3.32536e-04 0e+00 12 8.69120e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.14035e-01 5.71026e-01 3.32536e-04 0e+00 13 8.69120e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.14035e-01 5.70951e-01 3.32536e-04 0e+00 14 8.69120e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.14035e-01 5.70994e-01 3.32536e-04 0e+00 15 8.69120e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.14035e-01 5.71013e-01 3.32536e-04 0e+00 16 8.69120e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.14035e-01 5.71014e-01 3.32536e-04 0e+00 17 8.69120e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.14035e-01 5.71003e-01 3.32536e-04 0e+00 18 8.69120e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.14035e-01 5.70987e-01 3.32536e-04 0e+00 19 8.69120e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.14035e-01 5.70974e-01 3.32536e-04 0e+00 20 8.69120e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.14035e-01 5.71039e-01 3.32536e-04 0e+00 21 8.69120e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.14035e-01 5.71047e-01 3.32536e-04 0e+00 22 8.69120e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.14035e-01 5.70978e-01 3.32536e-04 0e+00 23 8.69120e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.14035e-01 5.70960e-01 3.32536e-04 0e+00 24 8.69120e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.14035e-01 5.71012e-01 3.32536e-04 0e+00 25 8.69120e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.14035e-01 5.70964e-01 3.32536e-04 0e+00 26 8.69120e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.14035e-01 5.70955e-01 3.32536e-04 0e+00 27 8.69120e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.14035e-01 5.71007e-01 3.32536e-04 0e+00 28 8.69120e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.14035e-01 5.71013e-01 3.32536e-04 0e+00 29 8.69120e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.14035e-01 5.71002e-01 3.32536e-04 0e+00 30 8.69120e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.20150e-01 5.79427e-01 3.15363e-04 0e+00  0 2.24869e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.20150e-01 5.79415e-01 3.15363e-04 0e+00  1 2.24869e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.20150e-01 5.79427e-01 3.15363e-04 0e+00  2 2.24869e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.20150e-01 5.79426e-01 3.15363e-04 0e+00  3 2.24869e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.20150e-01 5.79441e-01 3.15363e-04 0e+00  4 2.24869e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.20150e-01 5.79392e-01 3.15363e-04 0e+00  5 2.24869e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.20150e-01 5.79435e-01 3.15363e-04 0e+00  6 2.24869e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.20150e-01 5.79430e-01 3.15363e-04 0e+00  7 2.24869e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.20150e-01 5.79413e-01 3.15363e-04 0e+00  8 2.24869e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.20150e-01 5.79421e-01 3.15363e-04 0e+00  9 2.24869e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.20150e-01 5.79417e-01 3.15363e-04 0e+00 10 2.24869e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.20150e-01 5.79424e-01 3.15363e-04 0e+00 11 2.24869e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.20150e-01 5.79438e-01 3.15363e-04 0e+00 12 2.24869e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.20150e-01 5.79430e-01 3.15363e-04 0e+00 13 2.24869e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.20150e-01 5.79409e-01 3.15363e-04 0e+00 14 2.24869e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.20150e-01 5.79435e-01 3.15363e-04 0e+00 15 2.24869e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.20150e-01 5.79429e-01 3.15363e-04 0e+00 16 2.24869e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.20150e-01 5.79421e-01 3.15363e-04 0e+00 17 2.24869e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.20150e-01 5.79425e-01 3.15363e-04 0e+00 18 2.24869e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.20150e-01 5.79420e-01 3.15363e-04 0e+00 19 2.24869e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.20150e-01 5.79411e-01 3.15363e-04 0e+00 20 2.24869e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.20150e-01 5.79417e-01 3.15363e-04 0e+00 21 2.24869e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.20150e-01 5.79423e-01 3.15363e-04 0e+00 22 2.24869e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.20150e-01 5.79425e-01 3.15363e-04 0e+00 23 2.24869e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.20150e-01 5.79431e-01 3.15363e-04 0e+00 24 2.24869e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.20150e-01 5.79426e-01 3.15363e-04 0e+00 25 2.24869e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.20150e-01 5.79428e-01 3.15363e-04 0e+00 26 2.24869e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.20150e-01 5.79422e-01 3.15363e-04 0e+00 27 2.24869e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.20150e-01 5.79421e-01 3.15363e-04 0e+00 28 2.24869e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.20150e-01 5.79421e-01 3.15363e-04 0e+00 29 2.24869e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.20150e-01 5.79423e-01 3.15363e-04 0e+00 30 2.24869e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.21501e-01 5.80682e-01 1.93217e-04 0e+00  0 7.62637e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.21501e-01 5.80633e-01 1.93217e-04 0e+00  1 7.62637e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.21501e-01 5.80666e-01 1.93217e-04 0e+00  2 7.62637e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.21501e-01 5.80624e-01 1.93217e-04 0e+00  3 7.62637e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.21501e-01 5.80631e-01 1.93217e-04 0e+00  4 7.62637e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.21501e-01 5.80719e-01 1.93217e-04 0e+00  5 7.62637e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.21501e-01 5.80706e-01 1.93217e-04 0e+00  6 7.62637e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.21501e-01 5.80649e-01 1.93217e-04 0e+00  7 7.62637e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.21501e-01 5.80597e-01 1.93217e-04 0e+00  8 7.62637e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.21501e-01 5.80660e-01 1.93217e-04 0e+00  9 7.62637e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.21501e-01 5.80653e-01 1.93217e-04 0e+00 10 7.62637e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.21501e-01 5.80667e-01 1.93217e-04 0e+00 11 7.62637e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.21501e-01 5.80622e-01 1.93217e-04 0e+00 12 7.62637e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.21501e-01 5.80731e-01 1.93217e-04 0e+00 13 7.62637e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.21501e-01 5.80612e-01 1.93217e-04 0e+00 14 7.62637e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.21501e-01 5.80642e-01 1.93217e-04 0e+00 15 7.62637e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.21501e-01 5.80706e-01 1.93217e-04 0e+00 16 7.62637e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.21501e-01 5.80676e-01 1.93217e-04 0e+00 17 7.62637e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.21501e-01 5.80676e-01 1.93217e-04 0e+00 18 7.62637e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.21501e-01 5.80689e-01 1.93217e-04 0e+00 19 7.62637e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.21501e-01 5.80691e-01 1.93217e-04 0e+00 20 7.62637e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.21501e-01 5.80619e-01 1.93217e-04 0e+00 21 7.62637e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.21501e-01 5.80685e-01 1.93217e-04 0e+00 22 7.62637e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.21501e-01 5.80670e-01 1.93217e-04 0e+00 23 7.62637e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.21501e-01 5.80635e-01 1.93217e-04 0e+00 24 7.62637e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.21501e-01 5.80747e-01 1.93217e-04 0e+00 25 7.62637e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.21501e-01 5.80645e-01 1.93217e-04 0e+00 26 7.62637e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.21501e-01 5.80682e-01 1.93217e-04 0e+00 27 7.62637e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.21501e-01 5.80638e-01 1.93217e-04 0e+00 28 7.62637e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.21501e-01 5.80638e-01 1.93217e-04 0e+00 29 7.62637e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.21501e-01 5.80663e-01 1.93217e-04 0e+00 30 7.62637e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.27095e-01 5.87513e-01 3.51811e-04 0e+00  0 1.97594e-02
64 7.825e+00 7.64304e+01 6.5e+01 1.27095e-01 5.87549e-01 3.51811e-04 0e+00  1 1.97594e-02
64 7.825e+00 7.64304e+01 6.5e+01 1.27095e-01 5.87528e-01 3.51811e-04 0e+00  2 1.97594e-02
64 7.825e+00 7.64304e+01 6.5e+01 1.27095e-01 5.87604e-01 3.51811e-04 0e+00  3 1.97594e-02
64 7.825e+00 7.64304e+01 6.5e+01 1.27095e-01 5.87503e-01 3.51811e-04 0e+00  4 1.97594e-02
64 7.825e+00 7.64304e+01 6.5e+01 1.27095e-01 5.87536e-01 3.51811e-04 0e+00  5 1.97594e-02
64 7.825e+00 7.64304e+01 6.5e+01 1.27095e-01 5.87531e-01 3.51811e-04 0e+00  6 1.97594e-02
64 7.825e+00 7.64304e+01 6.5e+01 1.27095e-01 5.87544e-01 3.51811e-04 0e+00  7 1.97594e-02
64 7.825e+00 7.64304e+01 6.5e+01 1.27095e-01 5.87491e-01 3.51811e-04 0e+00  8 1.97594e-02
64 7.825e+00 7.64304e+01 6.5e+01 1.27095e-01 5.87505e-01 3.51811e-04 0e+00  9 1.97594e-02
64 7.825e+00 7.64304e+01 6.5e+01 1.27095e-01 5.87502e-01 3.51811e-04 0e+00 10 1.97594e-02
64 7.825e+00 7.64304e+01 6.5e+01 1.27095e-01 5.87511e-01 3.51811e-04 0e+00 11 1.97594e-02
64 7.825e+00 7.64304e+01 6.5e+01 1.27095e-01 5.87567e-01 3.51811e-04 0e+00 12 1.97594e-02
64 7.825e+00 7.64304e+01 6.5e+01 1.27095e-01 5.87519e-01 3.51811e-04 0e+00 13 1.97594e-02
64 7.825e+00 7.64304e+01 6.5e+01 1.27095e-01 5.87573e-01 3.51811e-04 0e+00 14 1.97594e-02
64 7.825e+00 7.64304e+01 6.5e+01 1.27095e-01 5.87503e-01 3.51811e-04 0e+00 15 1.97594e-02
64 7.825e+00 7.64304e+01 6.5e+01 1.27095e-01 5.87588e-01 3.51811e-04 0e+00 16 1.97594e-02
64 7.825e+00 7.64304e+01 6.5e+01 1.27095e-01 5.87486e-01 3.51811e-04 0e+00 17 1.97594e-02
64 7.825e+00 7.64304e+01 6.5e+01 1.27095e-01 5.87557e-01 3.51811e-04 0e+00 18 1.97594e-02
64 7.825e+00 7.64304e+01 6.5e+01 1.27095e-01 5.87615e-01 3.51811e-04 0e+00 19 1.97594e-02
64 7.825e+00 7.64304e+01 6.5e+01 1.27095e-01 5.87589e-01 3.51811e-04 0e+00 20 1.97594e-02
64 7.825e+00 7.64304e+01 6.5e+01 1.27095e-01 5.87581e-01 3.51811e-04 0e+00 21 1.97594e-02
64 7.825e+00 7.64304e+01 6.5e+01 1.27095e-01 5.87540e-01 3.51811e-04 0e+00 22 1.97594e-02
64 7.825e+00 7.64304e+01 6.5e+01 1.27095e-01 5.87521e-01 3.51811e-04 0e+00 23 1.97594e-02
64 7.825e+00 7.64304e+01 6.5e+01 1.27095e-01 5.87511e-01 3.51811e-04 0e+00 24 1.97594e-02
64 7.825e+00 7.64304e+01 6.5e+01 1.27095e-01 5.87473e-01 3.51811e-04 0e+00 25 1.97594e-02
64 7.825e+00 7.64304e+01 6.5e+01 1.27095e-01 5.87526e-01 3.51811e-04 0e+00 26 1.97594e-02
64 7.825e+00 7.64304e+01 6.5e+01 1.27095e-01 5.87628e-01 3.51811e-04 0e+00 27 1.97594e-02
64 7.825e+00 7.64304e+01 6.5e+01 1.27095e-01 5.87589e-01 3.51811e-04 0e+00 28 1.97594e-02
64 7.825e+00 7.64304e+01 6.5e+01 1.27095e-01 5.87540e-01 3.51811e-04 0e+00 29 1.97594e-02
64 7.825e+00 7.64304e+01 6.5e+01 1.27095e-01 5.87541e-01 3.51811e-04 0e+00 30 1.97594e-02
64 7.825e+00 7.64304e+01 6.5e+01 1.33702e-01 5.95103e-01 3.85761e-04 0e+00  0 7.57418e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.33702e-01 5.95080e-01 3.85761e-04 0e+00  1 7.57418e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.33702e-01 5.95068e-01 3.85761e-04 0e+00  2 7.57418e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.33702e-01 5.95037e-01 3.85761e-04 0e+00  3 7.57418e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.33702e-01 5.95112e-01 3.85761e-04 0e+00  4 7.57418e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.33702e-01 5.95240e-01 3.85761e-04 0e+00  5 7.57418e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.33702e-01 5.95185e-01 3.85761e-04 0e+00  6 7.57418e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.33702e-01 5.95063e-01 3.85761e-04 0e+00  7 7.57418e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.33702e-01 5.95078e-01 3.85761e-04 0e+00  8 7.57418e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.33702e-01 5.94965e-01 3.85761e-04 0e+00  9 7.57418e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.33702e-01 5.95162e-01 3.85761e-04 0e+00 10 7.57418e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.33702e-01 5.95100e-01 3.85761e-04 0e+00 11 7.57418e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.33702e-01 5.95041e-01 3.85761e-04 0e+00 12 7.57418e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.33702e-01 5.95073e-01 3.85761e-04 0e+00 13 7.57418e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.33702e-01 5.95187e-01 3.85761e-04 0e+00 14 7.57418e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.33702e-01 5.95079e-01 3.85761e-04 0e+00 15 7.57418e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.33702e-01 5.95120e-01 3.85761e-04 0e+00 16 7.57418e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.33702e-01 5.95079e-01 3.85761e-04 0e+00 17 7.57418e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.33702e-01 5.95136e-01 3.85761e-04 0e+00 18 7.57418e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.33702e-01 5.95138e-01 3.85761e-04 0e+00 19 7.57418e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.33702e-01 5.95214e-01 3.85761e-04 0e+00 20 7.57418e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.33702e-01 5.95103e-01 3.85761e-04 0e+00 21 7.57418e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.33702e-01 5.95155e-01 3.85761e-04 0e+00 22 7.57418e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.33702e-01 5.95117e-01 3.85761e-04 0e+00 23 7.57418e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.33702e-01 5.95089e-01 3.85761e-04 0e+00 24 7.57418e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.33702e-01 5.94969e-01 3.85761e-04 0e+00 25 7.57418e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.33702e-01 5.94983e-01 3.85761e-04 0e+00 26 7.57418e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.33702e-01 5.95133e-01 3.85761e-04 0e+00 27 7.57418e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.33702e-01 5.94931e-01 3.85761e-04 0e+00 28 7.57418e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.33702e-01 5.95091e-01 3.85761e-04 0e+00 29 7.57418e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.33702e-01 5.95098e-01 3.85761e-04 0e+00 30 7.57418e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.40240e-01 6.02357e-01 4.57266e-04 0e+00  0 6.17115e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.40240e-01 6.02446e-01 4.57266e-04 0e+00  1 6.17115e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.40240e-01 6.02375e-01 4.57266e-04 0e+00  2 6.17115e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.40240e-01 6.02472e-01 4.57266e-04 0e+00  3 6.17115e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.40240e-01 6.02369e-01 4.57266e-04 0e+00  4 6.17115e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.40240e-01 6.02323e-01 4.57266e-04 0e+00  5 6.17115e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.40240e-01 6.02249e-01 4.57266e-04 0e+00  6 6.17115e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.40240e-01 6.02326e-01 4.57266e-04 0e+00  7 6.17115e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.40240e-01 6.02315e-01 4.57266e-04 0e+00  8 6.17115e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.40240e-01 6.02263e-01 4.57266e-04 0e+00  9 6.17115e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.40240e-01 6.02419e-01 4.57266e-04 0e+00 10 6.17115e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.40240e-01 6.02436e-01 4.57266e-04 0e+00 11 6.17115e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.40240e-01 6.02361e-01 4.57266e-04 0e+00 12 6.17115e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.40240e-01 6.02424e-01 4.57266e-04 0e+00 13 6.17115e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.40240e-01 6.02327e-01 4.57266e-04 0e+00 14 6.17115e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.40240e-01 6.02514e-01 4.57266e-04 0e+00 15 6.17115e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.40240e-01 6.02368e-01 4.57266e-04 0e+00 16 6.17115e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.40240e-01 6.02518e-01 4.57266e-04 0e+00 17 6.17115e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.40240e-01 6.02466e-01 4.57266e-04 0e+00 18 6.17115e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.40240e-01 6.02378e-01 4.57266e-04 0e+00 19 6.17115e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.40240e-01 6.02445e-01 4.57266e-04 0e+00 20 6.17115e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.40240e-01 6.02494e-01 4.57266e-04 0e+00 21 6.17115e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.40240e-01 6.02361e-01 4.57266e-04 0e+00 22 6.17115e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.40240e-01 6.02337e-01 4.57266e-04 0e+00 23 6.17115e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.40240e-01 6.02285e-01 4.57266e-04 0e+00 24 6.17115e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.40240e-01 6.02441e-01 4.57266e-04 0e+00 25 6.17115e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.40240e-01 6.02291e-01 4.57266e-04 0e+00 26 6.17115e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.40240e-01 6.02464e-01 4.57266e-04 0e+00 27 6.17115e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.40240e-01 6.02375e-01 4.57266e-04 0e+00 28 6.17115e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.40240e-01 6.02474e-01 4.57266e-04 0e+00 29 6.17115e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.40240e-01 6.02386e-01 4.57266e-04 0e+00 30 6.17115e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.45335e-01 6.07242e-01 3.06547e-04 0e+00  0 8.87591e-02
64 7.825e+00 7.64304e+01 6.5e+01 1.45335e-01 6.07097e-01 3.06547e-04 0e+00  1 8.87591e-02
64 7.825e+00 7.64304e+01 6.5e+01 1.45335e-01 6.07207e-01 3.06547e-04 0e+00  2 8.87591e-02
64 7.825e+00 7.64304e+01 6.5e+01 1.45335e-01 6.07150e-01 3.06547e-04 0e+00  3 8.87591e-02
64 7.825e+00 7.64304e+01 6.5e+01 1.45335e-01 6.07204e-01 3.06547e-04 0e+00  4 8.87591e-02
64 7.825e+00 7.64304e+01 6.5e+01 1.45335e-01 6.07231e-01 3.06547e-04 0e+00  5 8.87591e-02
64 7.825e+00 7.64304e+01 6.5e+01 1.45335e-01 6.07238e-01 3.06547e-04 0e+00  6 8.87591e-02
64 7.825e+00 7.64304e+01 6.5e+01 1.45335e-01 6.07208e-01 3.06547e-04 0e+00  7 8.87591e-02
64 7.825e+00 7.64304e+01 6.5e+01 1.45335e-01 6.07181e-01 3.06547e-04 0e+00  8 8.87591e-02
64 7.825e+00 7.64304e+01 6.5e+01 1.45335e-01 6.07194e-01 3.06547e-04 0e+00  9 8.87591e-02
64 7.825e+00 7.64304e+01 6.5e+01 1.45335e-01 6.07207e-01 3.06547e-04 0e+00 10 8.87591e-02
64 7.825e+00 7.64304e+01 6.5e+01 1.45335e-01 6.07249e-01 3.06547e-04 0e+00 11 8.87591e-02
64 7.825e+00 7.64304e+01 6.5e+01 1.45335e-01 6.07026e-01 3.06547e-04 0e+00 12 8.87591e-02
64 7.825e+00 7.64304e+01 6.5e+01 1.45335e-01 6.07268e-01 3.06547e-04 0e+00 13 8.87591e-02
64 7.825e+00 7.64304e+01 6.5e+01 1.45335e-01 6.07214e-01 3.06547e-04 0e+00 14 8.87591e-02
64 7.825e+00 7.64304e+01 6.5e+01 1.45335e-01 6.07226e-01 3.06547e-04 0e+00 15 8.87591e-02
64 7.825e+00 7.64304e+01 6.5e+01 1.45335e-01 6.07164e-01 3.06547e-04 0e+00 16 8.87591e-02
64 7.825e+00 7.64304e+01 6.5e+01 1.45335e-01 6.07130e-01 3.06547e-04 0e+00 17 8.87591e-02
64 7.825e+00 7.64304e+01 6.5e+01 1.45335e-01 6.07258e-01 3.06547e-04 0e+00 18 8.87591e-02
64 7.825e+00 7.64304e+01 6.5e+01 1.45335e-01 6.07290e-01 3.06547e-04 0e+00 19 8.87591e-02
64 7.825e+00 7.64304e+01 6.5e+01 1.45335e-01 6.07185e-01 3.06547e-04 0e+00 20 8.87591e-02
64 7.825e+00 7.64304e+01 6.5e+01 1.45335e-01 6.07233e-01 3.06547e-04 0e+00 21 8.87591e-02
64 7.825e+00 7.64304e+01 6.5e+01 1.45335e-01 6.07210e-01 3.06547e-04 0e+00 22 8.87591e-02
64 7.825e+00 7.64304e+01 6.5e+01 1.45335e-01 6.07169e-01 3.06547e-04 0e+00 23 8.87591e-02
64 7.825e+00 7.64304e+01 6.5e+01 1.45335e-01 6.07205e-01 3.06547e-04 0e+00 24 8.87591e-02
64 7.825e+00 7.64304e+01 6.5e+01 1.45335e-01 6.07111e-01 3.06547e-04 0e+00 25 8.87591e-02
64 7.825e+00 7.64304e+01 6.5e+01 1.45335e-01 6.07144e-01 3.06547e-04 0e+00 26 8.87591e-02
64 7.825e+00 7.64304e+01 6.5e+01 1.45335e-01 6.07246e-01 3.06547e-04 0e+00 27 8.87591e-02
64 7.825e+00 7.64304e+01 6.5e+01 1.45335e-01 6.07206e-01 3.06547e-04 0e+00 28 8.87591e-02
64 7.825e+00 7.64304e+01 6.5e+01 1.45335e-01 6.07268e-01 3.06547e-04 0e+00 29 8.87591e-02
64 7.825e+00 7.64304e+01 6.5e+01 1.45335e-01 6.07199e-01 3.06547e-04 0e+00 30 8.87591e-02
64 7.825e+00 7.64304e+01 6.5e+01 1.51054e-01 6.12447e-01 2.10683e-04 0e+00  0 8.50733e-02
64 7.825e+00 7.64304e+01 6.5e+01 1.51054e-01 6.12478e-01 2.10683e-04 0e+00  1 8.50733e-02
64 7.825e+00 7.64304e+01 6.5e+01 1.51054e-01 6.12445e-01 2.10683e-04 0e+00  2 8.50733e-02
64 7.825e+00 7.64304e+01 6.5e+01 1.51054e-01 6.12463e-01 2.10683e-04 0e+00  3 8.50733e-02
64 7.825e+00 7.64304e+01 6.5e+01 1.51054e-01 6.12473e-01 2.10683e-04 0e+00  4 8.50733e-02
64 7.825e+00 7.64304e+01 6.5e+01 1.51054e-01 6.12536e-01 2.10683e-04 0e+00  5 8.50733e-02
64 7.825e+00 7.64304e+01 6.5e+01 1.51054e-01 6.12422e-01 2.10683e-04 0e+00  6 8.50733e-02
64 7.825e+00 7.64304e+01 6.5e+01 1.51054e-01 6.12483e-01 2.10683e-04 0e+00  7 8.50733e-02
64 7.825e+00 7.64304e+01 6.5e+01 1.51054e-01 6.12403e-01 2.10683e-04 0e+00  8 8.50733e-02
64 7.825e+00 7.64304e+01 6.5e+01 1.51054e-01 6.12445e-01 2.10683e-04 0e+00  9 8.50733e-02
64 7.825e+00 7.64304e+01 6.5e+01 1.51054e-01 6.12488e-01 2.10683e-04 0e+00 10 8.50733e-02
64 7.825e+00 7.64304e+01 6.5e+01 1.51054e-01 6.12408e-01 2.10683e-04 0e+00 11 8.50733e-02
64 7.825e+00 7.64304e+01 6.5e+01 1.51054e-01 6.12427e-01 2.10683e-04 0e+00 12 8.50733e-02
64 7.825e+00 7.64304e+01 6.5e+01 1.51054e-01 6.12459e-01 2.10683e-04 0e+00 13 8.50733e-02
64 7.825e+00 7.64304e+01 6.5e+01 1.51054e-01 6.12492e-01 2.10683e-04 0e+00 14 8.50733e-02
64 7.825e+00 7.64304e+01 6.5e+01 1.51054e-01 6.12522e-01 2.10683e-04 0e+00 15 8.50733e-02
64 7.825e+00 7.64304e+01 6.5e+01 1.51054e-01 6.12418e-01 2.10683e-04 0e+00 16 8.50733e-02
64 7.825e+00 7.64304e+01 6.5e+01 1.51054e-01 6.12466e-01 2.10683e-04 0e+00 17 8.50733e-02
64 7.825e+00 7.64304e+01 6.5e+01 1.51054e-01 6.12414e-01 2.10683e-04 0e+00 18 8.50733e-02
64 7.825e+00 7.64304e+01 6.5e+01 1.51054e-01 6.12476e-01 2.10683e-04 0e+00 19 8.50733e-02
64 7.825e+00 7.64304e+01 6.5e+01 1.51054e-01 6.12376e-01 2.10683e-04 0e+00 20 8.50733e-02
64 7.825e+00 7.64304e+01 6.5e+01 1.51054e-01 6.12503e-01 2.10683e-04 0e+00 21 8.50733e-02
64 7.825e+00 7.64304e+01 6.5e+01 1.51054e-01 6.12482e-01 2.10683e-04 0e+00 22 8.50733e-02
64 7.825e+00 7.64304e+01 6.5e+01 1.51054e-01 6.12472e-01 2.10683e-04 0e+00 23 8.50733e-02
64 7.825e+00 7.64304e+01 6.5e+01 1.51054e-01 6.12467e-01 2.10683e-04 0e+00 24 8.50733e-02
64 7.825e+00 7.64304e+01 6.5e+01 1.51054e-01 6.12509e-01 2.10683e-04 0e+00 25 8.50733e-02
64 7.825e+00 7.64304e+01 6.5e+01 1.51054e-01 6.12404e-01 2.10683e-04 0e+00 26 8.50733e-02
64 7.825e+00 7.64304e+01 6.5e+01 1.51054e-01 6.12435e-01 2.10683e-04 0e+00 27 8.50733e-02
64 7.825e+00 7.64304e+01 6.5e+01 1.51054e-01 6.12401e-01 2.10683e-04 0e+00 28 8.50733e-02
64 7.825e+00 7.64304e+01 6.5e+01 1.51054e-01 6.12471e-01 2.10683e-04 0e+00 29 8.50733e-02
64 7.825e+00 7.64304e+01 6.5e+01 1.51054e-01 6.12457e-01 2.10683e-04 0e+00 30 8.50733e-02
64 7.825e+00 7.64304e+01 6.5e+01 1.61041e-01 6.21694e-01 5.88984e-04 0e+00  0 4.39552e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.61041e-01 6.21768e-01 5.88984e-04 0e+00  1 4.39552e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.61041e-01 6.21792e-01 5.88984e-04 0e+00  2 4.39552e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.61041e-01 6.21779e-01 5.88984e-04 0e+00  3 4.39552e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.61041e-01 6.21761e-01 5.88984e-04 0e+00  4 4.39552e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.61041e-01 6.21776e-01 5.88984e-04 0e+00  5 4.39552e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.61041e-01 6.21766e-01 5.88984e-04 0e+00  6 4.39552e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.61041e-01 6.21753e-01 5.88984e-04 0e+00  7 4.39552e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.61041e-01 6.21761e-01 5.88984e-04 0e+00  8 4.39552e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.61041e-01 6.21784e-01 5.88984e-04 0e+00  9 4.39552e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.61041e-01 6.21761e-01 5.88984e-04 0e+00 10 4.39552e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.61041e-01 6.21764e-01 5.88984e-04 0e+00 11 4.39552e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.61041e-01 6.21784e-01 5.88984e-04 0e+00 12 4.39552e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.61041e-01 6.21762e-01 5.88984e-04 0e+00 13 4.39552e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.61041e-01 6.21763e-01 5.88984e-04 0e+00 14 4.39552e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.61041e-01 6.21774e-01 5.88984e-04 0e+00 15 4.39552e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.61041e-01 6.21787e-01 5.88984e-04 0e+00 16 4.39552e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.61041e-01 6.21795e-01 5.88984e-04 0e+00 17 4.39552e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.61041e-01 6.21807e-01 5.88984e-04 0e+00 18 4.39552e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.61041e-01 6.21771e-01 5.88984e-04 0e+00 19 4.39552e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.61041e-01 6.21741e-01 5.88984e-04 0e+00 20 4.39552e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.61041e-01 6.21704e-01 5.88984e-04 0e+00 21 4.39552e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.61041e-01 6.21792e-01 5.88984e-04 0e+00 22 4.39552e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.61041e-01 6.21800e-01 5.88984e-04 0e+00 23 4.39552e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.61041e-01 6.21808e-01 5.88984e-04 0e+00 24 4.39552e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.61041e-01 6.21733e-01 5.88984e-04 0e+00 25 4.39552e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.61041e-01 6.21763e-01 5.88984e-04 0e+00 26 4.39552e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.61041e-01 6.21793e-01 5.88984e-04 0e+00 27 4.39552e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.61041e-01 6.21773e-01 5.88984e-04 0e+00 28 4.39552e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.61041e-01 6.21748e-01 5.88984e-04 0e+00 29 4.39552e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.61041e-01 6.21773e-01 5.88984e-04 0e+00 30 4.39552e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.66059e-01 6.25669e-01 2.08768e-04 0e+00  0 3.35318e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.66059e-01 6.25684e-01 2.08768e-04 0e+00  1 3.35318e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.66059e-01 6.25617e-01 2.08768e-04 0e+00  2 3.35318e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.66059e-01 6.25731e-01 2.08768e-04 0e+00  3 3.35318e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.66059e-01 6.25616e-01 2.08768e-04 0e+00  4 3.35318e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.66059e-01 6.25704e-01 2.08768e-04 0e+00  5 3.35318e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.66059e-01 6.25690e-01 2.08768e-04 0e+00  6 3.35318e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.66059e-01 6.25626e-01 2.08768e-04 0e+00  7 3.35318e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.66059e-01 6.25643e-01 2.08768e-04 0e+00  8 3.35318e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.66059e-01 6.25706e-01 2.08768e-04 0e+00  9 3.35318e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.66059e-01 6.25686e-01 2.08768e-04 0e+00 10 3.35318e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.66059e-01 6.25669e-01 2.08768e-04 0e+00 11 3.35318e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.66059e-01 6.25728e-01 2.08768e-04 0e+00 12 3.35318e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.66059e-01 6.25740e-01 2.08768e-04 0e+00 13 3.35318e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.66059e-01 6.25753e-01 2.08768e-04 0e+00 14 3.35318e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.66059e-01 6.25686e-01 2.08768e-04 0e+00 15 3.35318e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.66059e-01 6.25681e-01 2.08768e-04 0e+00 16 3.35318e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.66059e-01 6.25636e-01 2.08768e-04 0e+00 17 3.35318e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.66059e-01 6.25697e-01 2.08768e-04 0e+00 18 3.35318e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.66059e-01 6.25745e-01 2.08768e-04 0e+00 19 3.35318e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.66059e-01 6.25751e-01 2.08768e-04 0e+00 20 3.35318e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.66059e-01 6.25664e-01 2.08768e-04 0e+00 21 3.35318e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.66059e-01 6.25682e-01 2.08768e-04 0e+00 22 3.35318e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.66059e-01 6.25651e-01 2.08768e-04 0e+00 23 3.35318e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.66059e-01 6.25706e-01 2.08768e-04 0e+00 24 3.35318e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.66059e-01 6.25673e-01 2.08768e-04 0e+00 25 3.35318e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.66059e-01 6.25670e-01 2.08768e-04 0e+00 26 3.35318e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.66059e-01 6.25648e-01 2.08768e-04 0e+00 27 3.35318e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.66059e-01 6.25668e-01 2.08768e-04 0e+00 28 3.35318e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.66059e-01 6.25670e-01 2.08768e-04 0e+00 29 3.35318e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.66059e-01 6.25684e-01 2.08768e-04 0e+00 30 3.35318e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.66563e-01 6.26139e-01 3.45571e-04 0e+00  0 3.21108e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.66563e-01 6.26191e-01 3.45571e-04 0e+00  1 3.21108e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.66563e-01 6.26186e-01 3.45571e-04 0e+00  2 3.21108e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.66563e-01 6.26245e-01 3.45571e-04 0e+00  3 3.21108e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.66563e-01 6.26066e-01 3.45571e-04 0e+00  4 3.21108e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.66563e-01 6.26253e-01 3.45571e-04 0e+00  5 3.21108e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.66563e-01 6.26157e-01 3.45571e-04 0e+00  6 3.21108e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.66563e-01 6.26196e-01 3.45571e-04 0e+00  7 3.21108e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.66563e-01 6.26044e-01 3.45571e-04 0e+00  8 3.21108e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.66563e-01 6.26275e-01 3.45571e-04 0e+00  9 3.21108e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.66563e-01 6.26163e-01 3.45571e-04 0e+00 10 3.21108e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.66563e-01 6.26195e-01 3.45571e-04 0e+00 11 3.21108e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.66563e-01 6.26174e-01 3.45571e-04 0e+00 12 3.21108e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.66563e-01 6.26124e-01 3.45571e-04 0e+00 13 3.21108e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.66563e-01 6.26096e-01 3.45571e-04 0e+00 14 3.21108e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.66563e-01 6.26222e-01 3.45571e-04 0e+00 15 3.21108e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.66563e-01 6.26106e-01 3.45571e-04 0e+00 16 3.21108e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.66563e-01 6.26097e-01 3.45571e-04 0e+00 17 3.21108e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.66563e-01 6.26166e-01 3.45571e-04 0e+00 18 3.21108e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.66563e-01 6.26157e-01 3.45571e-04 0e+00 19 3.21108e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.66563e-01 6.26102e-01 3.45571e-04 0e+00 20 3.21108e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.66563e-01 6.26231e-01 3.45571e-04 0e+00 21 3.21108e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.66563e-01 6.26293e-01 3.45571e-04 0e+00 22 3.21108e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.66563e-01 6.26200e-01 3.45571e-04 0e+00 23 3.21108e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.66563e-01 6.26146e-01 3.45571e-04 0e+00 24 3.21108e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.66563e-01 6.26153e-01 3.45571e-04 0e+00 25 3.21108e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.66563e-01 6.26288e-01 3.45571e-04 0e+00 26 3.21108e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.66563e-01 6.26188e-01 3.45571e-04 0e+00 27 3.21108e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.66563e-01 6.26115e-01 3.45571e-04 0e+00 28 3.21108e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.66563e-01 6.26223e-01 3.45571e-04 0e+00 29 3.21108e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.66563e-01 6.26173e-01 3.45571e-04 0e+00 30 3.21108e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.70976e-01 6.29397e-01 7.98835e-04 0e+00  0 2.29123e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.70976e-01 6.29536e-01 7.98835e-04 0e+00  1 2.29123e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.70976e-01 6.29362e-01 7.98835e-04 0e+00  2 2.29123e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.70976e-01 6.29310e-01 7.98835e-04 0e+00  3 2.29123e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.70976e-01 6.29338e-01 7.98835e-04 0e+00  4 2.29123e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.70976e-01 6.29311e-01 7.98835e-04 0e+00  5 2.29123e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.70976e-01 6.29363e-01 7.98835e-04 0e+00  6 2.29123e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.70976e-01 6.29368e-01 7.98835e-04 0e+00  7 2.29123e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.70976e-01 6.29290e-01 7.98835e-04 0e+00  8 2.29123e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.70976e-01 6.29367e-01 7.98835e-04 0e+00  9 2.29123e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.70976e-01 6.29278e-01 7.98835e-04 0e+00 10 2.29123e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.70976e-01 6.29281e-01 7.98835e-04 0e+00 11 2.29123e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.70976e-01 6.29474e-01 7.98835e-04 0e+00 12 2.29123e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.70976e-01 6.29344e-01 7.98835e-04 0e+00 13 2.29123e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.70976e-01 6.29281e-01 7.98835e-04 0e+00 14 2.29123e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.70976e-01 6.29462e-01 7.98835e-04 0e+00 15 2.29123e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.70976e-01 6.29438e-01 7.98835e-04 0e+00 16 2.29123e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.70976e-01 6.29354e-01 7.98835e-04 0e+00 17 2.29123e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.70976e-01 6.29264e-01 7.98835e-04 0e+00 18 2.29123e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.70976e-01 6.29319e-01 7.98835e-04 0e+00 19 2.29123e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.70976e-01 6.29553e-01 7.98835e-04 0e+00 20 2.29123e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.70976e-01 6.29420e-01 7.98835e-04 0e+00 21 2.29123e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.70976e-01 6.29406e-01 7.98835e-04 0e+00 22 2.29123e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.70976e-01 6.29337e-01 7.98835e-04 0e+00 23 2.29123e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.70976e-01 6.29471e-01 7.98835e-04 0e+00 24 2.29123e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.70976e-01 6.29225e-01 7.98835e-04 0e+00 25 2.29123e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.70976e-01 6.29289e-01 7.98835e-04 0e+00 26 2.29123e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.70976e-01 6.29308e-01 7.98835e-04 0e+00 27 2.29123e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.70976e-01 6.29254e-01 7.98835e-04 0e+00 28 2.29123e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.70976e-01 6.29245e-01 7.98835e-04 0e+00 29 2.29123e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.70976e-01 6.29355e-01 7.98835e-04 0e+00 30 2.29123e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.71109e-01 6.28559e-01 8.95199e-04 0e+00  0 1.22169e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.71109e-01 6.28576e-01 8.95199e-04 0e+00  1 1.22169e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.71109e-01 6.28368e-01 8.95199e-04 0e+00  2 1.22169e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.71109e-01 6.28622e-01 8.95199e-04 0e+00  3 1.22169e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.71109e-01 6.28228e-01 8.95199e-04 0e+00  4 1.22169e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.71109e-01 6.28693e-01 8.95199e-04 0e+00  5 1.22169e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.71109e-01 6.28690e-01 8.95199e-04 0e+00  6 1.22169e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.71109e-01 6.28331e-01 8.95199e-04 0e+00  7 1.22169e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.71109e-01 6.28570e-01 8.95199e-04 0e+00  8 1.22169e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.71109e-01 6.28591e-01 8.95199e-04 0e+00  9 1.22169e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.71109e-01 6.28346e-01 8.95199e-04 0e+00 10 1.22169e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.71109e-01 6.28543e-01 8.95199e-04 0e+00 11 1.22169e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.71109e-01 6.28578e-01 8.95199e-04 0e+00 12 1.22169e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.71109e-01 6.28586e-01 8.95199e-04 0e+00 13 1.22169e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.71109e-01 6.28729e-01 8.95199e-04 0e+00 14 1.22169e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.71109e-01 6.28664e-01 8.95199e-04 0e+00 15 1.22169e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.71109e-01 6.28323e-01 8.95199e-04 0e+00 16 1.22169e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.71109e-01 6.28507e-01 8.95199e-04 0e+00 17 1.22169e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.71109e-01 6.28633e-01 8.95199e-04 0e+00 18 1.22169e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.71109e-01 6.28302e-01 8.95199e-04 0e+00 19 1.22169e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.71109e-01 6.28959e-01 8.95199e-04 0e+00 20 1.22169e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.71109e-01 6.28678e-01 8.95199e-04 0e+00 21 1.22169e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.71109e-01 6.28612e-01 8.95199e-04 0e+00 22 1.22169e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.71109e-01 6.28511e-01 8.95199e-04 0e+00 23 1.22169e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.71109e-01 6.28900e-01 8.95199e-04 0e+00 24 1.22169e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.71109e-01 6.28499e-01 8.95199e-04 0e+00 25 1.22169e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.71109e-01 6.28395e-01 8.95199e-04 0e+00 26 1.22169e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.71109e-01 6.28491e-01 8.95199e-04 0e+00 27 1.22169e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.71109e-01 6.28427e-01 8.95199e-04 0e+00 28 1.22169e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.71109e-01 6.28719e-01 8.95199e-04 0e+00 29 1.22169e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.71109e-01 6.28583e-01 8.95199e-04 0e+00 30 1.22169e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.75800e-01 6.32965e-01 5.82400e-04 0e+00  0 7.35994e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.75800e-01 6.33236e-01 5.82400e-04 0e+00  1 7.35994e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.75800e-01 6.33266e-01 5.82400e-04 0e+00  2 7.35994e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.75800e-01 6.33255e-01 5.82400e-04 0e+00  3 7.35994e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.75800e-01 6.33209e-01 5.82400e-04 0e+00  4 7.35994e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.75800e-01 6.33254e-01 5.82400e-04 0e+00  5 7.35994e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.75800e-01 6.33311e-01 5.82400e-04 0e+00  6 7.35994e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.75800e-01 6.33239e-01 5.82400e-04 0e+00  7 7.35994e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.75800e-01 6.33220e-01 5.82400e-04 0e+00  8 7.35994e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.75800e-01 6.33246e-01 5.82400e-04 0e+00  9 7.35994e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.75800e-01 6.33251e-01 5.82400e-04 0e+00 10 7.35994e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.75800e-01 6.33347e-01 5.82400e-04 0e+00 11 7.35994e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.75800e-01 6.33079e-01 5.82400e-04 0e+00 12 7.35994e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.75800e-01 6.33306e-01 5.82400e-04 0e+00 13 7.35994e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.75800e-01 6.33204e-01 5.82400e-04 0e+00 14 7.35994e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.75800e-01 6.33162e-01 5.82400e-04 0e+00 15 7.35994e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.75800e-01 6.33044e-01 5.82400e-04 0e+00 16 7.35994e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.75800e-01 6.33274e-01 5.82400e-04 0e+00 17 7.35994e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.75800e-01 6.33303e-01 5.82400e-04 0e+00 18 7.35994e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.75800e-01 6.33063e-01 5.82400e-04 0e+00 19 7.35994e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.75800e-01 6.33192e-01 5.82400e-04 0e+00 20 7.35994e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.75800e-01 6.33376e-01 5.82400e-04 0e+00 21 7.35994e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.75800e-01 6.33081e-01 5.82400e-04 0e+00 22 7.35994e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.75800e-01 6.33155e-01 5.82400e-04 0e+00 23 7.35994e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.75800e-01 6.33287e-01 5.82400e-04 0e+00 24 7.35994e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.75800e-01 6.33283e-01 5.82400e-04 0e+00 25 7.35994e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.75800e-01 6.33019e-01 5.82400e-04 0e+00 26 7.35994e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.75800e-01 6.33108e-01 5.82400e-04 0e+00 27 7.35994e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.75800e-01 6.33003e-01 5.82400e-04 0e+00 28 7.35994e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.75800e-01 6.33296e-01 5.82400e-04 0e+00 29 7.35994e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.75800e-01 6.33201e-01 5.82400e-04 0e+00 30 7.35994e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.80152e-01 6.37254e-01 5.67851e-04 0e+00  0 2.39401e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.80152e-01 6.37233e-01 5.67851e-04 0e+00  1 2.39401e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.80152e-01 6.37188e-01 5.67851e-04 0e+00  2 2.39401e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.80152e-01 6.37126e-01 5.67851e-04 0e+00  3 2.39401e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.80152e-01 6.36993e-01 5.67851e-04 0e+00  4 2.39401e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.80152e-01 6.37277e-01 5.67851e-04 0e+00  5 2.39401e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.80152e-01 6.37146e-01 5.67851e-04 0e+00  6 2.39401e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.80152e-01 6.37227e-01 5.67851e-04 0e+00  7 2.39401e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.80152e-01 6.37105e-01 5.67851e-04 0e+00  8 2.39401e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.80152e-01 6.37413e-01 5.67851e-04 0e+00  9 2.39401e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.80152e-01 6.37308e-01 5.67851e-04 0e+00 10 2.39401e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.80152e-01 6.37223e-01 5.67851e-04 0e+00 11 2.39401e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.80152e-01 6.37089e-01 5.67851e-04 0e+00 12 2.39401e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.80152e-01 6.37323e-01 5.67851e-04 0e+00 13 2.39401e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.80152e-01 6.37200e-01 5.67851e-04 0e+00 14 2.39401e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.80152e-01 6.37222e-01 5.67851e-04 0e+00 15 2.39401e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.80152e-01 6.37256e-01 5.67851e-04 0e+00 16 2.39401e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.80152e-01 6.37166e-01 5.67851e-04 0e+00 17 2.39401e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.80152e-01 6.37338e-01 5.67851e-04 0e+00 18 2.39401e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.80152e-01 6.37207e-01 5.67851e-04 0e+00 19 2.39401e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.80152e-01 6.37265e-01 5.67851e-04 0e+00 20 2.39401e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.80152e-01 6.37459e-01 5.67851e-04 0e+00 21 2.39401e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.80152e-01 6.37182e-01 5.67851e-04 0e+00 22 2.39401e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.80152e-01 6.37286e-01 5.67851e-04 0e+00 23 2.39401e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.80152e-01 6.37226e-01 5.67851e-04 0e+00 24 2.39401e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.80152e-01 6.37385e-01 5.67851e-04 0e+00 25 2.39401e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.80152e-01 6.37281e-01 5.67851e-04 0e+00 26 2.39401e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.80152e-01 6.37291e-01 5.67851e-04 0e+00 27 2.39401e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.80152e-01 6.37178e-01 5.67851e-04 0e+00 28 2.39401e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.80152e-01 6.37298e-01 5.67851e-04 0e+00 29 2.39401e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.80152e-01 6.37233e-01 5.67851e-04 0e+00 30 2.39401e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.84677e-01 6.40151e-01 3.04196e-04 0e+00  0 3.08436e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.84677e-01 6.40218e-01 3.04196e-04 0e+00  1 3.08436e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.84677e-01 6.40211e-01 3.04196e-04 0e+00  2 3.08436e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.84677e-01 6.40104e-01 3.04196e-04 0e+00  3 3.08436e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.84677e-01 6.40160e-01 3.04196e-04 0e+00  4 3.08436e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.84677e-01 6.40189e-01 3.04196e-04 0e+00  5 3.08436e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.84677e-01 6.40346e-01 3.04196e-04 0e+00  6 3.08436e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.84677e-01 6.40210e-01 3.04196e-04 0e+00  7 3.08436e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.84677e-01 6.40191e-01 3.04196e-04 0e+00  8 3.08436e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.84677e-01 6.40190e-01 3.04196e-04 0e+00  9 3.08436e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.84677e-01 6.40196e-01 3.04196e-04 0e+00 10 3.08436e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.84677e-01 6.40141e-01 3.04196e-04 0e+00 11 3.08436e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.84677e-01 6.40201e-01 3.04196e-04 0e+00 12 3.08436e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.84677e-01 6.40121e-01 3.04196e-04 0e+00 13 3.08436e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.84677e-01 6.40127e-01 3.04196e-04 0e+00 14 3.08436e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.84677e-01 6.40197e-01 3.04196e-04 0e+00 15 3.08436e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.84677e-01 6.40119e-01 3.04196e-04 0e+00 16 3.08436e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.84677e-01 6.40193e-01 3.04196e-04 0e+00 17 3.08436e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.84677e-01 6.40139e-01 3.04196e-04 0e+00 18 3.08436e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.84677e-01 6.40166e-01 3.04196e-04 0e+00 19 3.08436e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.84677e-01 6.40203e-01 3.04196e-04 0e+00 20 3.08436e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.84677e-01 6.40211e-01 3.04196e-04 0e+00 21 3.08436e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.84677e-01 6.40211e-01 3.04196e-04 0e+00 22 3.08436e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.84677e-01 6.40213e-01 3.04196e-04 0e+00 23 3.08436e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.84677e-01 6.40225e-01 3.04196e-04 0e+00 24 3.08436e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.84677e-01 6.40257e-01 3.04196e-04 0e+00 25 3.08436e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.84677e-01 6.40088e-01 3.04196e-04 0e+00 26 3.08436e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.84677e-01 6.40243e-01 3.04196e-04 0e+00 27 3.08436e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.84677e-01 6.40222e-01 3.04196e-04 0e+00 28 3.08436e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.84677e-01 6.40053e-01 3.04196e-04 0e+00 29 3.08436e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.84677e-01 6.40185e-01 3.04196e-04 0e+00 30 3.08436e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.89227e-01 6.43373e-01 3.22746e-04 0e+00  0 9.92595e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.89227e-01 6.43440e-01 3.22746e-04 0e+00  1 9.92595e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.89227e-01 6.43443e-01 3.22746e-04 0e+00  2 9.92595e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.89227e-01 6.43358e-01 3.22746e-04 0e+00  3 9.92595e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.89227e-01 6.43371e-01 3.22746e-04 0e+00  4 9.92595e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.89227e-01 6.43492e-01 3.22746e-04 0e+00  5 9.92595e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.89227e-01 6.43525e-01 3.22746e-04 0e+00  6 9.92595e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.89227e-01 6.43386e-01 3.22746e-04 0e+00  7 9.92595e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.89227e-01 6.43368e-01 3.22746e-04 0e+00  8 9.92595e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.89227e-01 6.43398e-01 3.22746e-04 0e+00  9 9.92595e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.89227e-01 6.43508e-01 3.22746e-04 0e+00 10 9.92595e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.89227e-01 6.43494e-01 3.22746e-04 0e+00 11 9.92595e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.89227e-01 6.43290e-01 3.22746e-04 0e+00 12 9.92595e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.89227e-01 6.43387e-01 3.22746e-04 0e+00 13 9.92595e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.89227e-01 6.43337e-01 3.22746e-04 0e+00 14 9.92595e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.89227e-01 6.43420e-01 3.22746e-04 0e+00 15 9.92595e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.89227e-01 6.43402e-01 3.22746e-04 0e+00 16 9.92595e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.89227e-01 6.43436e-01 3.22746e-04 0e+00 17 9.92595e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.89227e-01 6.43494e-01 3.22746e-04 0e+00 18 9.92595e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.89227e-01 6.43378e-01 3.22746e-04 0e+00 19 9.92595e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.89227e-01 6.43393e-01 3.22746e-04 0e+00 20 9.92595e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.89227e-01 6.43520e-01 3.22746e-04 0e+00 21 9.92595e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.89227e-01 6.43367e-01 3.22746e-04 0e+00 22 9.92595e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.89227e-01 6.43412e-01 3.22746e-04 0e+00 23 9.92595e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.89227e-01 6.43485e-01 3.22746e-04 0e+00 24 9.92595e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.89227e-01 6.43397e-01 3.22746e-04 0e+00 25 9.92595e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.89227e-01 6.43381e-01 3.22746e-04 0e+00 26 9.92595e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.89227e-01 6.43412e-01 3.22746e-04 0e+00 27 9.92595e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.89227e-01 6.43371e-01 3.22746e-04 0e+00 28 9.92595e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.89227e-01 6.43518e-01 3.22746e-04 0e+00 29 9.92595e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.89227e-01 6.43418e-01 3.22746e-04 0e+00 30 9.92595e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.97492e-01 6.48569e-01 1.35289e-03 0e+00  0 4.70450e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.97492e-01 6.48505e-01 1.35289e-03 0e+00  1 4.70450e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.97492e-01 6.48573e-01 1.35289e-03 0e+00  2 4.70450e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.97492e-01 6.48605e-01 1.35289e-03 0e+00  3 4.70450e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.97492e-01 6.48676e-01 1.35289e-03 0e+00  4 4.70450e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.97492e-01 6.48542e-01 1.35289e-03 0e+00  5 4.70450e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.97492e-01 6.48561e-01 1.35289e-03 0e+00  6 4.70450e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.97492e-01 6.48517e-01 1.35289e-03 0e+00  7 4.70450e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.97492e-01 6.48491e-01 1.35289e-03 0e+00  8 4.70450e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.97492e-01 6.48541e-01 1.35289e-03 0e+00  9 4.70450e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.97492e-01 6.48488e-01 1.35289e-03 0e+00 10 4.70450e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.97492e-01 6.48507e-01 1.35289e-03 0e+00 11 4.70450e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.97492e-01 6.48517e-01 1.35289e-03 0e+00 12 4.70450e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.97492e-01 6.48503e-01 1.35289e-03 0e+00 13 4.70450e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.97492e-01 6.48618e-01 1.35289e-03 0e+00 14 4.70450e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.97492e-01 6.48568e-01 1.35289e-03 0e+00 15 4.70450e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.97492e-01 6.48519e-01 1.35289e-03 0e+00 16 4.70450e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.97492e-01 6.48427e-01 1.35289e-03 0e+00 17 4.70450e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.97492e-01 6.48479e-01 1.35289e-03 0e+00 18 4.70450e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.97492e-01 6.48639e-01 1.35289e-03 0e+00 19 4.70450e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.97492e-01 6.48566e-01 1.35289e-03 0e+00 20 4.70450e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.97492e-01 6.48672e-01 1.35289e-03 0e+00 21 4.70450e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.97492e-01 6.48498e-01 1.35289e-03 0e+00 22 4.70450e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.97492e-01 6.48581e-01 1.35289e-03 0e+00 23 4.70450e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.97492e-01 6.48599e-01 1.35289e-03 0e+00 24 4.70450e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.97492e-01 6.48604e-01 1.35289e-03 0e+00 25 4.70450e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.97492e-01 6.48534e-01 1.35289e-03 0e+00 26 4.70450e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.97492e-01 6.48561e-01 1.35289e-03 0e+00 27 4.70450e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.97492e-01 6.48424e-01 1.35289e-03 0e+00 28 4.70450e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.97492e-01 6.48646e-01 1.35289e-03 0e+00 29 4.70450e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.97492e-01 6.48549e-01 1.35289e-03 0e+00 30 4.70450e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.01408e-01 6.51597e-01 3.93200e-04 0e+00  0 7.42210e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.01408e-01 6.51606e-01 3.93200e-04 0e+00  1 7.42210e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.01408e-01 6.51558e-01 3.93200e-04 0e+00  2 7.42210e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.01408e-01 6.51519e-01 3.93200e-04 0e+00  3 7.42210e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.01408e-01 6.51418e-01 3.93200e-04 0e+00  4 7.42210e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.01408e-01 6.51575e-01 3.93200e-04 0e+00  5 7.42210e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.01408e-01 6.51750e-01 3.93200e-04 0e+00  6 7.42210e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.01408e-01 6.51522e-01 3.93200e-04 0e+00  7 7.42210e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.01408e-01 6.51524e-01 3.93200e-04 0e+00  8 7.42210e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.01408e-01 6.51557e-01 3.93200e-04 0e+00  9 7.42210e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.01408e-01 6.51605e-01 3.93200e-04 0e+00 10 7.42210e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.01408e-01 6.51571e-01 3.93200e-04 0e+00 11 7.42210e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.01408e-01 6.51561e-01 3.93200e-04 0e+00 12 7.42210e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.01408e-01 6.51611e-01 3.93200e-04 0e+00 13 7.42210e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.01408e-01 6.51517e-01 3.93200e-04 0e+00 14 7.42210e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.01408e-01 6.51569e-01 3.93200e-04 0e+00 15 7.42210e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.01408e-01 6.51513e-01 3.93200e-04 0e+00 16 7.42210e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.01408e-01 6.51599e-01 3.93200e-04 0e+00 17 7.42210e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.01408e-01 6.51618e-01 3.93200e-04 0e+00 18 7.42210e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.01408e-01 6.51520e-01 3.93200e-04 0e+00 19 7.42210e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.01408e-01 6.51646e-01 3.93200e-04 0e+00 20 7.42210e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.01408e-01 6.51742e-01 3.93200e-04 0e+00 21 7.42210e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.01408e-01 6.51562e-01 3.93200e-04 0e+00 22 7.42210e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.01408e-01 6.51511e-01 3.93200e-04 0e+00 23 7.42210e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.01408e-01 6.51580e-01 3.93200e-04 0e+00 24 7.42210e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.01408e-01 6.51568e-01 3.93200e-04 0e+00 25 7.42210e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.01408e-01 6.51543e-01 3.93200e-04 0e+00 26 7.42210e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.01408e-01 6.51537e-01 3.93200e-04 0e+00 27 7.42210e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.01408e-01 6.51447e-01 3.93200e-04 0e+00 28 7.42210e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.01408e-01 6.51645e-01 3.93200e-04 0e+00 29 7.42210e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.01408e-01 6.51570e-01 3.93200e-04 0e+00 30 7.42210e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.05668e-01 6.53639e-01 3.85618e-04 0e+00  0 2.19842e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.05668e-01 6.53662e-01 3.85618e-04 0e+00  1 2.19842e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.05668e-01 6.53596e-01 3.85618e-04 0e+00  2 2.19842e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.05668e-01 6.53685e-01 3.85618e-04 0e+00  3 2.19842e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.05668e-01 6.53771e-01 3.85618e-04 0e+00  4 2.19842e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.05668e-01 6.53562e-01 3.85618e-04 0e+00  5 2.19842e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.05668e-01 6.53646e-01 3.85618e-04 0e+00  6 2.19842e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.05668e-01 6.53560e-01 3.85618e-04 0e+00  7 2.19842e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.05668e-01 6.53696e-01 3.85618e-04 0e+00  8 2.19842e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.05668e-01 6.53645e-01 3.85618e-04 0e+00  9 2.19842e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.05668e-01 6.53707e-01 3.85618e-04 0e+00 10 2.19842e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.05668e-01 6.53634e-01 3.85618e-04 0e+00 11 2.19842e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.05668e-01 6.53654e-01 3.85618e-04 0e+00 12 2.19842e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.05668e-01 6.53625e-01 3.85618e-04 0e+00 13 2.19842e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.05668e-01 6.53737e-01 3.85618e-04 0e+00 14 2.19842e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.05668e-01 6.53712e-01 3.85618e-04 0e+00 15 2.19842e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.05668e-01 6.53632e-01 3.85618e-04 0e+00 16 2.19842e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.05668e-01 6.53647e-01 3.85618e-04 0e+00 17 2.19842e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.05668e-01 6.53657e-01 3.85618e-04 0e+00 18 2.19842e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.05668e-01 6.53651e-01 3.85618e-04 0e+00 19 2.19842e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.05668e-01 6.53662e-01 3.85618e-04 0e+00 20 2.19842e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.05668e-01 6.53688e-01 3.85618e-04 0e+00 21 2.19842e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.05668e-01 6.53819e-01 3.85618e-04 0e+00 22 2.19842e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.05668e-01 6.53503e-01 3.85618e-04 0e+00 23 2.19842e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.05668e-01 6.53713e-01 3.85618e-04 0e+00 24 2.19842e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.05668e-01 6.53682e-01 3.85618e-04 0e+00 25 2.19842e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.05668e-01 6.53777e-01 3.85618e-04 0e+00 26 2.19842e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.05668e-01 6.53697e-01 3.85618e-04 0e+00 27 2.19842e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.05668e-01 6.53500e-01 3.85618e-04 0e+00 28 2.19842e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.05668e-01 6.53699e-01 3.85618e-04 0e+00 29 2.19842e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.05668e-01 6.53664e-01 3.85618e-04 0e+00 30 2.19842e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.09588e-01 6.56081e-01 7.97698e-04 0e+00  0 1.58037e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.09588e-01 6.56293e-01 7.97698e-04 0e+00  1 1.58037e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.09588e-01 6.56188e-01 7.97698e-04 0e+00  2 1.58037e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.09588e-01 6.56133e-01 7.97698e-04 0e+00  3 1.58037e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.09588e-01 6.56267e-01 7.97698e-04 0e+00  4 1.58037e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.09588e-01 6.55877e-01 7.97698e-04 0e+00  5 1.58037e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.09588e-01 6.56378e-01 7.97698e-04 0e+00  6 1.58037e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.09588e-01 6.56099e-01 7.97698e-04 0e+00  7 1.58037e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.09588e-01 6.56113e-01 7.97698e-04 0e+00  8 1.58037e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.09588e-01 6.56296e-01 7.97698e-04 0e+00  9 1.58037e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.09588e-01 6.56160e-01 7.97698e-04 0e+00 10 1.58037e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.09588e-01 6.56502e-01 7.97698e-04 0e+00 11 1.58037e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.09588e-01 6.56415e-01 7.97698e-04 0e+00 12 1.58037e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.09588e-01 6.56195e-01 7.97698e-04 0e+00 13 1.58037e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.09588e-01 6.56087e-01 7.97698e-04 0e+00 14 1.58037e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.09588e-01 6.56011e-01 7.97698e-04 0e+00 15 1.58037e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.09588e-01 6.55924e-01 7.97698e-04 0e+00 16 1.58037e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.09588e-01 6.55987e-01 7.97698e-04 0e+00 17 1.58037e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.09588e-01 6.56065e-01 7.97698e-04 0e+00 18 1.58037e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.09588e-01 6.56222e-01 7.97698e-04 0e+00 19 1.58037e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.09588e-01 6.56047e-01 7.97698e-04 0e+00 20 1.58037e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.09588e-01 6.56137e-01 7.97698e-04 0e+00 21 1.58037e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.09588e-01 6.55979e-01 7.97698e-04 0e+00 22 1.58037e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.09588e-01 6.56170e-01 7.97698e-04 0e+00 23 1.58037e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.09588e-01 6.56199e-01 7.97698e-04 0e+00 24 1.58037e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.09588e-01 6.56214e-01 7.97698e-04 0e+00 25 1.58037e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.09588e-01 6.56142e-01 7.97698e-04 0e+00 26 1.58037e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.09588e-01 6.56428e-01 7.97698e-04 0e+00 27 1.58037e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.09588e-01 6.56217e-01 7.97698e-04 0e+00 28 1.58037e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.09588e-01 6.56203e-01 7.97698e-04 0e+00 29 1.58037e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.09588e-01 6.56167e-01 7.97698e-04 0e+00 30 1.58037e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.17211e-01 6.60214e-01 6.83560e-04 0e+00  0 2.25736e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.17211e-01 6.60128e-01 6.83560e-04 0e+00  1 2.25736e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.17211e-01 6.60053e-01 6.83560e-04 0e+00  2 2.25736e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.17211e-01 6.60156e-01 6.83560e-04 0e+00  3 2.25736e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.17211e-01 6.60288e-01 6.83560e-04 0e+00  4 2.25736e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.17211e-01 6.60175e-01 6.83560e-04 0e+00  5 2.25736e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.17211e-01 6.60351e-01 6.83560e-04 0e+00  6 2.25736e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.17211e-01 6.60262e-01 6.83560e-04 0e+00  7 2.25736e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.17211e-01 6.60240e-01 6.83560e-04 0e+00  8 2.25736e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.17211e-01 6.59951e-01 6.83560e-04 0e+00  9 2.25736e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.17211e-01 6.59803e-01 6.83560e-04 0e+00 10 2.25736e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.17211e-01 6.60241e-01 6.83560e-04 0e+00 11 2.25736e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.17211e-01 6.59939e-01 6.83560e-04 0e+00 12 2.25736e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.17211e-01 6.60242e-01 6.83560e-04 0e+00 13 2.25736e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.17211e-01 6.60191e-01 6.83560e-04 0e+00 14 2.25736e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.17211e-01 6.60235e-01 6.83560e-04 0e+00 15 2.25736e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.17211e-01 6.60353e-01 6.83560e-04 0e+00 16 2.25736e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.17211e-01 6.60090e-01 6.83560e-04 0e+00 17 2.25736e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.17211e-01 6.60100e-01 6.83560e-04 0e+00 18 2.25736e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.17211e-01 6.59986e-01 6.83560e-04 0e+00 19 2.25736e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.17211e-01 6.60298e-01 6.83560e-04 0e+00 20 2.25736e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.17211e-01 6.60230e-01 6.83560e-04 0e+00 21 2.25736e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.17211e-01 6.60114e-01 6.83560e-04 0e+00 22 2.25736e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.17211e-01 6.60330e-01 6.83560e-04 0e+00 23 2.25736e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.17211e-01 6.60092e-01 6.83560e-04 0e+00 24 2.25736e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.17211e-01 6.60109e-01 6.83560e-04 0e+00 25 2.25736e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.17211e-01 6.60151e-01 6.83560e-04 0e+00 26 2.25736e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.17211e-01 6.60280e-01 6.83560e-04 0e+00 27 2.25736e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.17211e-01 6.60153e-01 6.83560e-04 0e+00 28 2.25736e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.17211e-01 6.60085e-01 6.83560e-04 0e+00 29 2.25736e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.17211e-01 6.60161e-01 6.83560e-04 0e+00 30 2.25736e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.20922e-01 6.63163e-01 5.43672e-04 0e+00  0 3.29641e-03
64 7.825e+00 7.64304e+01 6.5e+01 2.20922e-01 6.62874e-01 5.43672e-04 0e+00  1 3.29641e-03
64 7.825e+00 7.64304e+01 6.5e+01 2.20922e-01 6.63150e-01 5.43672e-04 0e+00  2 3.29641e-03
64 7.825e+00 7.64304e+01 6.5e+01 2.20922e-01 6.63099e-01 5.43672e-04 0e+00  3 3.29641e-03
64 7.825e+00 7.64304e+01 6.5e+01 2.20922e-01 6.63213e-01 5.43672e-04 0e+00  4 3.29641e-03
64 7.825e+00 7.64304e+01 6.5e+01 2.20922e-01 6.63078e-01 5.43672e-04 0e+00  5 3.29641e-03
64 7.825e+00 7.64304e+01 6.5e+01 2.20922e-01 6.63313e-01 5.43672e-04 0e+00  6 3.29641e-03
64 7.825e+00 7.64304e+01 6.5e+01 2.20922e-01 6.63112e-01 5.43672e-04 0e+00  7 3.29641e-03
64 7.825e+00 7.64304e+01 6.5e+01 2.20922e-01 6.63101e-01 5.43672e-04 0e+00  8 3.29641e-03
64 7.825e+00 7.64304e+01 6.5e+01 2.20922e-01 6.63211e-01 5.43672e-04 0e+00  9 3.29641e-03
64 7.825e+00 7.64304e+01 6.5e+01 2.20922e-01 6.63239e-01 5.43672e-04 0e+00 10 3.29641e-03
64 7.825e+00 7.64304e+01 6.5e+01 2.20922e-01 6.63226e-01 5.43672e-04 0e+00 11 3.29641e-03
64 7.825e+00 7.64304e+01 6.5e+01 2.20922e-01 6.63179e-01 5.43672e-04 0e+00 12 3.29641e-03
64 7.825e+00 7.64304e+01 6.5e+01 2.20922e-01 6.63055e-01 5.43672e-04 0e+00 13 3.29641e-03
64 7.825e+00 7.64304e+01 6.5e+01 2.20922e-01 6.63117e-01 5.43672e-04 0e+00 14 3.29641e-03
64 7.825e+00 7.64304e+01 6.5e+01 2.20922e-01 6.63123e-01 5.43672e-04 0e+00 15 3.29641e-03
64 7.825e+00 7.64304e+01 6.5e+01 2.20922e-01 6.63082e-01 5.43672e-04 0e+00 16 3.29641e-03
64 7.825e+00 7.64304e+01 6.5e+01 2.20922e-01 6.63199e-01 5.43672e-04 0e+00 17 3.29641e-03
64 7.825e+00 7.64304e+01 6.5e+01 2.20922e-01 6.63100e-01 5.43672e-04 0e+00 18 3.29641e-03
64 7.825e+00 7.64304e+01 6.5e+01 2.20922e-01 6.62924e-01 5.43672e-04 0e+00 19 3.29641e-03
64 7.825e+00 7.64304e+01 6.5e+01 2.20922e-01 6.63196e-01 5.43672e-04 0e+00 20 3.29641e-03
64 7.825e+00 7.64304e+01 6.5e+01 2.20922e-01 6.63054e-01 5.43672e-04 0e+00 21 3.29641e-03
64 7.825e+00 7.64304e+01 6.5e+01 2.20922e-01 6.63226e-01 5.43672e-04 0e+00 22 3.29641e-03
64 7.825e+00 7.64304e+01 6.5e+01 2.20922e-01 6.62904e-01 5.43672e-04 0e+00 23 3.29641e-03
64 7.825e+00 7.64304e+01 6.5e+01 2.20922e-01 6.63016e-01 5.43672e-04 0e+00 24 3.29641e-03
64 7.825e+00 7.64304e+01 6.5e+01 2.20922e-01 6.63067e-01 5.43672e-04 0e+00 25 3.29641e-03
64 7.825e+00 7.64304e+01 6.5e+01 2.20922e-01 6.63176e-01 5.43672e-04 0e+00 26 3.29641e-03
64 7.825e+00 7.64304e+01 6.5e+01 2.20922e-01 6.63020e-01 5.43672e-04 0e+00 27 3.29641e-03
64 7.825e+00 7.64304e+01 6.5e+01 2.20922e-01 6.63040e-01 5.43672e-04 0e+00 28 3.29641e-03
64 7.825e+00 7.64304e+01 6.5e+01 2.20922e-01 6.63034e-01 5.43672e-04 0e+00 29 3.29641e-03
64 7.825e+00 7.64304e+01 6.5e+01 2.20922e-01 6.63110e-01 5.43672e-04 0e+00 30 3.29641e-03
64 7.825e+00 7.64304e+01 6.5e+01 2.28170e-01 6.67552e-01 9.56396e-04 0e+00  0 2.52542e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.28170e-01 6.67834e-01 9.56396e-04 0e+00  1 2.52542e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.28170e-01 6.67735e-01 9.56396e-04 0e+00  2 2.52542e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.28170e-01 6.67793e-01 9.56396e-04 0e+00  3 2.52542e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.28170e-01 6.67610e-01 9.56396e-04 0e+00  4 2.52542e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.28170e-01 6.67618e-01 9.56396e-04 0e+00  5 2.52542e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.28170e-01 6.67951e-01 9.56396e-04 0e+00  6 2.52542e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.28170e-01 6.67772e-01 9.56396e-04 0e+00  7 2.52542e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.28170e-01 6.67920e-01 9.56396e-04 0e+00  8 2.52542e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.28170e-01 6.67903e-01 9.56396e-04 0e+00  9 2.52542e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.28170e-01 6.67761e-01 9.56396e-04 0e+00 10 2.52542e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.28170e-01 6.68107e-01 9.56396e-04 0e+00 11 2.52542e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.28170e-01 6.67822e-01 9.56396e-04 0e+00 12 2.52542e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.28170e-01 6.67727e-01 9.56396e-04 0e+00 13 2.52542e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.28170e-01 6.68019e-01 9.56396e-04 0e+00 14 2.52542e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.28170e-01 6.67898e-01 9.56396e-04 0e+00 15 2.52542e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.28170e-01 6.67617e-01 9.56396e-04 0e+00 16 2.52542e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.28170e-01 6.67765e-01 9.56396e-04 0e+00 17 2.52542e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.28170e-01 6.67622e-01 9.56396e-04 0e+00 18 2.52542e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.28170e-01 6.67753e-01 9.56396e-04 0e+00 19 2.52542e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.28170e-01 6.67415e-01 9.56396e-04 0e+00 20 2.52542e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.28170e-01 6.68006e-01 9.56396e-04 0e+00 21 2.52542e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.28170e-01 6.67831e-01 9.56396e-04 0e+00 22 2.52542e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.28170e-01 6.67860e-01 9.56396e-04 0e+00 23 2.52542e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.28170e-01 6.67831e-01 9.56396e-04 0e+00 24 2.52542e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.28170e-01 6.67739e-01 9.56396e-04 0e+00 25 2.52542e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.28170e-01 6.67695e-01 9.56396e-04 0e+00 26 2.52542e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.28170e-01 6.68301e-01 9.56396e-04 0e+00 27 2.52542e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.28170e-01 6.67558e-01 9.56396e-04 0e+00 28 2.52542e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.28170e-01 6.67780e-01 9.56396e-04 0e+00 29 2.52542e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.28170e-01 6.67794e-01 9.56396e-04 0e+00 30 2.52542e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.31708e-01 6.69617e-01 5.41216e-04 0e+00  0 8.16663e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.31708e-01 6.69609e-01 5.41216e-04 0e+00  1 8.16663e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.31708e-01 6.69748e-01 5.41216e-04 0e+00  2 8.16663e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.31708e-01 6.69724e-01 5.41216e-04 0e+00  3 8.16663e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.31708e-01 6.69583e-01 5.41216e-04 0e+00  4 8.16663e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.31708e-01 6.69685e-01 5.41216e-04 0e+00  5 8.16663e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.31708e-01 6.69551e-01 5.41216e-04 0e+00  6 8.16663e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.31708e-01 6.69763e-01 5.41216e-04 0e+00  7 8.16663e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.31708e-01 6.69476e-01 5.41216e-04 0e+00  8 8.16663e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.31708e-01 6.69595e-01 5.41216e-04 0e+00  9 8.16663e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.31708e-01 6.69602e-01 5.41216e-04 0e+00 10 8.16663e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.31708e-01 6.69776e-01 5.41216e-04 0e+00 11 8.16663e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.31708e-01 6.69579e-01 5.41216e-04 0e+00 12 8.16663e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.31708e-01 6.69596e-01 5.41216e-04 0e+00 13 8.16663e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.31708e-01 6.69613e-01 5.41216e-04 0e+00 14 8.16663e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.31708e-01 6.69579e-01 5.41216e-04 0e+00 15 8.16663e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.31708e-01 6.69708e-01 5.41216e-04 0e+00 16 8.16663e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.31708e-01 6.69583e-01 5.41216e-04 0e+00 17 8.16663e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.31708e-01 6.69602e-01 5.41216e-04 0e+00 18 8.16663e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.31708e-01 6.69640e-01 5.41216e-04 0e+00 19 8.16663e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.31708e-01 6.69818e-01 5.41216e-04 0e+00 20 8.16663e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.31708e-01 6.69635e-01 5.41216e-04 0e+00 21 8.16663e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.31708e-01 6.69450e-01 5.41216e-04 0e+00 22 8.16663e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.31708e-01 6.69553e-01 5.41216e-04 0e+00 23 8.16663e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.31708e-01 6.69662e-01 5.41216e-04 0e+00 24 8.16663e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.31708e-01 6.69450e-01 5.41216e-04 0e+00 25 8.16663e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.31708e-01 6.69522e-01 5.41216e-04 0e+00 26 8.16663e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.31708e-01 6.69687e-01 5.41216e-04 0e+00 27 8.16663e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.31708e-01 6.69636e-01 5.41216e-04 0e+00 28 8.16663e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.31708e-01 6.69674e-01 5.41216e-04 0e+00 29 8.16663e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.31708e-01 6.69624e-01 5.41216e-04 0e+00 30 8.16663e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.35193e-01 6.71571e-01 7.38879e-04 0e+00  0 2.05762e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.35193e-01 6.71528e-01 7.38879e-04 0e+00  1 2.05762e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.35193e-01 6.71555e-01 7.38879e-04 0e+00  2 2.05762e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.35193e-01 6.71381e-01 7.38879e-04 0e+00  3 2.05762e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.35193e-01 6.71259e-01 7.38879e-04 0e+00  4 2.05762e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.35193e-01 6.71357e-01 7.38879e-04 0e+00  5 2.05762e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.35193e-01 6.71651e-01 7.38879e-04 0e+00  6 2.05762e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.35193e-01 6.71437e-01 7.38879e-04 0e+00  7 2.05762e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.35193e-01 6.71681e-01 7.38879e-04 0e+00  8 2.05762e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.35193e-01 6.71580e-01 7.38879e-04 0e+00  9 2.05762e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.35193e-01 6.71487e-01 7.38879e-04 0e+00 10 2.05762e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.35193e-01 6.71506e-01 7.38879e-04 0e+00 11 2.05762e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.35193e-01 6.71323e-01 7.38879e-04 0e+00 12 2.05762e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.35193e-01 6.71299e-01 7.38879e-04 0e+00 13 2.05762e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.35193e-01 6.71342e-01 7.38879e-04 0e+00 14 2.05762e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.35193e-01 6.71259e-01 7.38879e-04 0e+00 15 2.05762e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.35193e-01 6.71494e-01 7.38879e-04 0e+00 16 2.05762e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.35193e-01 6.71460e-01 7.38879e-04 0e+00 17 2.05762e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.35193e-01 6.71396e-01 7.38879e-04 0e+00 18 2.05762e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.35193e-01 6.71353e-01 7.38879e-04 0e+00 19 2.05762e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.35193e-01 6.71624e-01 7.38879e-04 0e+00 20 2.05762e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.35193e-01 6.71680e-01 7.38879e-04 0e+00 21 2.05762e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.35193e-01 6.71361e-01 7.38879e-04 0e+00 22 2.05762e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.35193e-01 6.71373e-01 7.38879e-04 0e+00 23 2.05762e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.35193e-01 6.71271e-01 7.38879e-04 0e+00 24 2.05762e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.35193e-01 6.71616e-01 7.38879e-04 0e+00 25 2.05762e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.35193e-01 6.71439e-01 7.38879e-04 0e+00 26 2.05762e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.35193e-01 6.71611e-01 7.38879e-04 0e+00 27 2.05762e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.35193e-01 6.71379e-01 7.38879e-04 0e+00 28 2.05762e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.35193e-01 6.71473e-01 7.38879e-04 0e+00 29 2.05762e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.35193e-01 6.71462e-01 7.38879e-04 0e+00 30 2.05762e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.38625e-01 6.72402e-01 1.03968e-03 0e+00  0 3.71338e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.38625e-01 6.72577e-01 1.03968e-03 0e+00  1 3.71338e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.38625e-01 6.72612e-01 1.03968e-03 0e+00  2 3.71338e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.38625e-01 6.72770e-01 1.03968e-03 0e+00  3 3.71338e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.38625e-01 6.72330e-01 1.03968e-03 0e+00  4 3.71338e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.38625e-01 6.72830e-01 1.03968e-03 0e+00  5 3.71338e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.38625e-01 6.72621e-01 1.03968e-03 0e+00  6 3.71338e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.38625e-01 6.72761e-01 1.03968e-03 0e+00  7 3.71338e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.38625e-01 6.72747e-01 1.03968e-03 0e+00  8 3.71338e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.38625e-01 6.72440e-01 1.03968e-03 0e+00  9 3.71338e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.38625e-01 6.72744e-01 1.03968e-03 0e+00 10 3.71338e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.38625e-01 6.72911e-01 1.03968e-03 0e+00 11 3.71338e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.38625e-01 6.72470e-01 1.03968e-03 0e+00 12 3.71338e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.38625e-01 6.72736e-01 1.03968e-03 0e+00 13 3.71338e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.38625e-01 6.72650e-01 1.03968e-03 0e+00 14 3.71338e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.38625e-01 6.72580e-01 1.03968e-03 0e+00 15 3.71338e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.38625e-01 6.72306e-01 1.03968e-03 0e+00 16 3.71338e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.38625e-01 6.72319e-01 1.03968e-03 0e+00 17 3.71338e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.38625e-01 6.72550e-01 1.03968e-03 0e+00 18 3.71338e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.38625e-01 6.72558e-01 1.03968e-03 0e+00 19 3.71338e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.38625e-01 6.72663e-01 1.03968e-03 0e+00 20 3.71338e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.38625e-01 6.72625e-01 1.03968e-03 0e+00 21 3.71338e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.38625e-01 6.72590e-01 1.03968e-03 0e+00 22 3.71338e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.38625e-01 6.72726e-01 1.03968e-03 0e+00 23 3.71338e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.38625e-01 6.72863e-01 1.03968e-03 0e+00 24 3.71338e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.38625e-01 6.72866e-01 1.03968e-03 0e+00 25 3.71338e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.38625e-01 6.72867e-01 1.03968e-03 0e+00 26 3.71338e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.38625e-01 6.72619e-01 1.03968e-03 0e+00 27 3.71338e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.38625e-01 6.72518e-01 1.03968e-03 0e+00 28 3.71338e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.38625e-01 6.73064e-01 1.03968e-03 0e+00 29 3.71338e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.38625e-01 6.72653e-01 1.03968e-03 0e+00 30 3.71338e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.42009e-01 6.74989e-01 1.14849e-03 0e+00  0 1.98796e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.42009e-01 6.75456e-01 1.14849e-03 0e+00  1 1.98796e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.42009e-01 6.75025e-01 1.14849e-03 0e+00  2 1.98796e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.42009e-01 6.75663e-01 1.14849e-03 0e+00  3 1.98796e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.42009e-01 6.75472e-01 1.14849e-03 0e+00  4 1.98796e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.42009e-01 6.75479e-01 1.14849e-03 0e+00  5 1.98796e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.42009e-01 6.75834e-01 1.14849e-03 0e+00  6 1.98796e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.42009e-01 6.75229e-01 1.14849e-03 0e+00  7 1.98796e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.42009e-01 6.75296e-01 1.14849e-03 0e+00  8 1.98796e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.42009e-01 6.75306e-01 1.14849e-03 0e+00  9 1.98796e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.42009e-01 6.75205e-01 1.14849e-03 0e+00 10 1.98796e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.42009e-01 6.75349e-01 1.14849e-03 0e+00 11 1.98796e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.42009e-01 6.75132e-01 1.14849e-03 0e+00 12 1.98796e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.42009e-01 6.75203e-01 1.14849e-03 0e+00 13 1.98796e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.42009e-01 6.75814e-01 1.14849e-03 0e+00 14 1.98796e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.42009e-01 6.75264e-01 1.14849e-03 0e+00 15 1.98796e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.42009e-01 6.75536e-01 1.14849e-03 0e+00 16 1.98796e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.42009e-01 6.75283e-01 1.14849e-03 0e+00 17 1.98796e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.42009e-01 6.75490e-01 1.14849e-03 0e+00 18 1.98796e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.42009e-01 6.75318e-01 1.14849e-03 0e+00 19 1.98796e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.42009e-01 6.75296e-01 1.14849e-03 0e+00 20 1.98796e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.42009e-01 6.75358e-01 1.14849e-03 0e+00 21 1.98796e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.42009e-01 6.75428e-01 1.14849e-03 0e+00 22 1.98796e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.42009e-01 6.75526e-01 1.14849e-03 0e+00 23 1.98796e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.42009e-01 6.75149e-01 1.14849e-03 0e+00 24 1.98796e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.42009e-01 6.75119e-01 1.14849e-03 0e+00 25 1.98796e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.42009e-01 6.75496e-01 1.14849e-03 0e+00 26 1.98796e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.42009e-01 6.75461e-01 1.14849e-03 0e+00 27 1.98796e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.42009e-01 6.75027e-01 1.14849e-03 0e+00 28 1.98796e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.42009e-01 6.75209e-01 1.14849e-03 0e+00 29 1.98796e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.42009e-01 6.75346e-01 1.14849e-03 0e+00 30 1.98796e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.45349e-01 6.78561e-01 1.30297e-03 0e+00  0 3.39750e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.45349e-01 6.78670e-01 1.30297e-03 0e+00  1 3.39750e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.45349e-01 6.78390e-01 1.30297e-03 0e+00  2 3.39750e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.45349e-01 6.78723e-01 1.30297e-03 0e+00  3 3.39750e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.45349e-01 6.78773e-01 1.30297e-03 0e+00  4 3.39750e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.45349e-01 6.78559e-01 1.30297e-03 0e+00  5 3.39750e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.45349e-01 6.78235e-01 1.30297e-03 0e+00  6 3.39750e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.45349e-01 6.78569e-01 1.30297e-03 0e+00  7 3.39750e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.45349e-01 6.78402e-01 1.30297e-03 0e+00  8 3.39750e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.45349e-01 6.78248e-01 1.30297e-03 0e+00  9 3.39750e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.45349e-01 6.78596e-01 1.30297e-03 0e+00 10 3.39750e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.45349e-01 6.78603e-01 1.30297e-03 0e+00 11 3.39750e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.45349e-01 6.78118e-01 1.30297e-03 0e+00 12 3.39750e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.45349e-01 6.78169e-01 1.30297e-03 0e+00 13 3.39750e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.45349e-01 6.78835e-01 1.30297e-03 0e+00 14 3.39750e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.45349e-01 6.78617e-01 1.30297e-03 0e+00 15 3.39750e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.45349e-01 6.78259e-01 1.30297e-03 0e+00 16 3.39750e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.45349e-01 6.78386e-01 1.30297e-03 0e+00 17 3.39750e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.45349e-01 6.78423e-01 1.30297e-03 0e+00 18 3.39750e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.45349e-01 6.78273e-01 1.30297e-03 0e+00 19 3.39750e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.45349e-01 6.78363e-01 1.30297e-03 0e+00 20 3.39750e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.45349e-01 6.78638e-01 1.30297e-03 0e+00 21 3.39750e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.45349e-01 6.78637e-01 1.30297e-03 0e+00 22 3.39750e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.45349e-01 6.78794e-01 1.30297e-03 0e+00 23 3.39750e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.45349e-01 6.78733e-01 1.30297e-03 0e+00 24 3.39750e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.45349e-01 6.78343e-01 1.30297e-03 0e+00 25 3.39750e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.45349e-01 6.79111e-01 1.30297e-03 0e+00 26 3.39750e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.45349e-01 6.78812e-01 1.30297e-03 0e+00 27 3.39750e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.45349e-01 6.78369e-01 1.30297e-03 0e+00 28 3.39750e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.45349e-01 6.78729e-01 1.30297e-03 0e+00 29 3.39750e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.45349e-01 6.78536e-01 1.30297e-03 0e+00 30 3.39750e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.48640e-01 6.78581e-01 1.28988e-03 0e+00  0 2.37117e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.48640e-01 6.78050e-01 1.28988e-03 0e+00  1 2.37117e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.48640e-01 6.78960e-01 1.28988e-03 0e+00  2 2.37117e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.48640e-01 6.78740e-01 1.28988e-03 0e+00  3 2.37117e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.48640e-01 6.78589e-01 1.28988e-03 0e+00  4 2.37117e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.48640e-01 6.78842e-01 1.28988e-03 0e+00  5 2.37117e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.48640e-01 6.78490e-01 1.28988e-03 0e+00  6 2.37117e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.48640e-01 6.78823e-01 1.28988e-03 0e+00  7 2.37117e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.48640e-01 6.78527e-01 1.28988e-03 0e+00  8 2.37117e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.48640e-01 6.78609e-01 1.28988e-03 0e+00  9 2.37117e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.48640e-01 6.78530e-01 1.28988e-03 0e+00 10 2.37117e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.48640e-01 6.78845e-01 1.28988e-03 0e+00 11 2.37117e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.48640e-01 6.78747e-01 1.28988e-03 0e+00 12 2.37117e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.48640e-01 6.78674e-01 1.28988e-03 0e+00 13 2.37117e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.48640e-01 6.78525e-01 1.28988e-03 0e+00 14 2.37117e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.48640e-01 6.78498e-01 1.28988e-03 0e+00 15 2.37117e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.48640e-01 6.78593e-01 1.28988e-03 0e+00 16 2.37117e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.48640e-01 6.78714e-01 1.28988e-03 0e+00 17 2.37117e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.48640e-01 6.78867e-01 1.28988e-03 0e+00 18 2.37117e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.48640e-01 6.78352e-01 1.28988e-03 0e+00 19 2.37117e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.48640e-01 6.78931e-01 1.28988e-03 0e+00 20 2.37117e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.48640e-01 6.78351e-01 1.28988e-03 0e+00 21 2.37117e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.48640e-01 6.78536e-01 1.28988e-03 0e+00 22 2.37117e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.48640e-01 6.78742e-01 1.28988e-03 0e+00 23 2.37117e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.48640e-01 6.78892e-01 1.28988e-03 0e+00 24 2.37117e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.48640e-01 6.79398e-01 1.28988e-03 0e+00 25 2.37117e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.48640e-01 6.78515e-01 1.28988e-03 0e+00 26 2.37117e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.48640e-01 6.78581e-01 1.28988e-03 0e+00 27 2.37117e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.48640e-01 6.78753e-01 1.28988e-03 0e+00 28 2.37117e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.48640e-01 6.78910e-01 1.28988e-03 0e+00 29 2.37117e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.48640e-01 6.78672e-01 1.28988e-03 0e+00 30 2.37117e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.55102e-01 6.80351e-01 9.15254e-04 0e+00  0 1.49111e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.55102e-01 6.80356e-01 9.15254e-04 0e+00  1 1.49111e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.55102e-01 6.80542e-01 9.15254e-04 0e+00  2 1.49111e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.55102e-01 6.80303e-01 9.15254e-04 0e+00  3 1.49111e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.55102e-01 6.80278e-01 9.15254e-04 0e+00  4 1.49111e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.55102e-01 6.80297e-01 9.15254e-04 0e+00  5 1.49111e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.55102e-01 6.80213e-01 9.15254e-04 0e+00  6 1.49111e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.55102e-01 6.80453e-01 9.15254e-04 0e+00  7 1.49111e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.55102e-01 6.80089e-01 9.15254e-04 0e+00  8 1.49111e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.55102e-01 6.80317e-01 9.15254e-04 0e+00  9 1.49111e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.55102e-01 6.80591e-01 9.15254e-04 0e+00 10 1.49111e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.55102e-01 6.80567e-01 9.15254e-04 0e+00 11 1.49111e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.55102e-01 6.80471e-01 9.15254e-04 0e+00 12 1.49111e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.55102e-01 6.80047e-01 9.15254e-04 0e+00 13 1.49111e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.55102e-01 6.80444e-01 9.15254e-04 0e+00 14 1.49111e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.55102e-01 6.80515e-01 9.15254e-04 0e+00 15 1.49111e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.55102e-01 6.80204e-01 9.15254e-04 0e+00 16 1.49111e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.55102e-01 6.80583e-01 9.15254e-04 0e+00 17 1.49111e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.55102e-01 6.80189e-01 9.15254e-04 0e+00 18 1.49111e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.55102e-01 6.80378e-01 9.15254e-04 0e+00 19 1.49111e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.55102e-01 6.80434e-01 9.15254e-04 0e+00 20 1.49111e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.55102e-01 6.80412e-01 9.15254e-04 0e+00 21 1.49111e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.55102e-01 6.80335e-01 9.15254e-04 0e+00 22 1.49111e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.55102e-01 6.80250e-01 9.15254e-04 0e+00 23 1.49111e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.55102e-01 6.80627e-01 9.15254e-04 0e+00 24 1.49111e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.55102e-01 6.80178e-01 9.15254e-04 0e+00 25 1.49111e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.55102e-01 6.80490e-01 9.15254e-04 0e+00 26 1.49111e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.55102e-01 6.79934e-01 9.15254e-04 0e+00 27 1.49111e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.55102e-01 6.80274e-01 9.15254e-04 0e+00 28 1.49111e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.55102e-01 6.80274e-01 9.15254e-04 0e+00 29 1.49111e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.55102e-01 6.80347e-01 9.15254e-04 0e+00 30 1.49111e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.58268e-01 6.83361e-01 6.69327e-04 0e+00  0 1.54129e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.58268e-01 6.83462e-01 6.69327e-04 0e+00  1 1.54129e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.58268e-01 6.83111e-01 6.69327e-04 0e+00  2 1.54129e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.58268e-01 6.83314e-01 6.69327e-04 0e+00  3 1.54129e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.58268e-01 6.83382e-01 6.69327e-04 0e+00  4 1.54129e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.58268e-01 6.83261e-01 6.69327e-04 0e+00  5 1.54129e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.58268e-01 6.83338e-01 6.69327e-04 0e+00  6 1.54129e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.58268e-01 6.83334e-01 6.69327e-04 0e+00  7 1.54129e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.58268e-01 6.83402e-01 6.69327e-04 0e+00  8 1.54129e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.58268e-01 6.83287e-01 6.69327e-04 0e+00  9 1.54129e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.58268e-01 6.83068e-01 6.69327e-04 0e+00 10 1.54129e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.58268e-01 6.83456e-01 6.69327e-04 0e+00 11 1.54129e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.58268e-01 6.83338e-01 6.69327e-04 0e+00 12 1.54129e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.58268e-01 6.83391e-01 6.69327e-04 0e+00 13 1.54129e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.58268e-01 6.83439e-01 6.69327e-04 0e+00 14 1.54129e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.58268e-01 6.83470e-01 6.69327e-04 0e+00 15 1.54129e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.58268e-01 6.83335e-01 6.69327e-04 0e+00 16 1.54129e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.58268e-01 6.83302e-01 6.69327e-04 0e+00 17 1.54129e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.58268e-01 6.83310e-01 6.69327e-04 0e+00 18 1.54129e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.58268e-01 6.83369e-01 6.69327e-04 0e+00 19 1.54129e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.58268e-01 6.83152e-01 6.69327e-04 0e+00 20 1.54129e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.58268e-01 6.83235e-01 6.69327e-04 0e+00 21 1.54129e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.58268e-01 6.83417e-01 6.69327e-04 0e+00 22 1.54129e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.58268e-01 6.83242e-01 6.69327e-04 0e+00 23 1.54129e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.58268e-01 6.83381e-01 6.69327e-04 0e+00 24 1.54129e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.58268e-01 6.83735e-01 6.69327e-04 0e+00 25 1.54129e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.58268e-01 6.83469e-01 6.69327e-04 0e+00 26 1.54129e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.58268e-01 6.83226e-01 6.69327e-04 0e+00 27 1.54129e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.58268e-01 6.83267e-01 6.69327e-04 0e+00 28 1.54129e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.58268e-01 6.83265e-01 6.69327e-04 0e+00 29 1.54129e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.58268e-01 6.83337e-01 6.69327e-04 0e+00 30 1.54129e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.61398e-01 6.85965e-01 4.83368e-04 0e+00  0 4.47394e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.61398e-01 6.86020e-01 4.83368e-04 0e+00  1 4.47394e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.61398e-01 6.85839e-01 4.83368e-04 0e+00  2 4.47394e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.61398e-01 6.86127e-01 4.83368e-04 0e+00  3 4.47394e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.61398e-01 6.86032e-01 4.83368e-04 0e+00  4 4.47394e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.61398e-01 6.85988e-01 4.83368e-04 0e+00  5 4.47394e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.61398e-01 6.86052e-01 4.83368e-04 0e+00  6 4.47394e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.61398e-01 6.85981e-01 4.83368e-04 0e+00  7 4.47394e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.61398e-01 6.86071e-01 4.83368e-04 0e+00  8 4.47394e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.61398e-01 6.86051e-01 4.83368e-04 0e+00  9 4.47394e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.61398e-01 6.85949e-01 4.83368e-04 0e+00 10 4.47394e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.61398e-01 6.85997e-01 4.83368e-04 0e+00 11 4.47394e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.61398e-01 6.85904e-01 4.83368e-04 0e+00 12 4.47394e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.61398e-01 6.86031e-01 4.83368e-04 0e+00 13 4.47394e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.61398e-01 6.86023e-01 4.83368e-04 0e+00 14 4.47394e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.61398e-01 6.86072e-01 4.83368e-04 0e+00 15 4.47394e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.61398e-01 6.86115e-01 4.83368e-04 0e+00 16 4.47394e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.61398e-01 6.86088e-01 4.83368e-04 0e+00 17 4.47394e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.61398e-01 6.85981e-01 4.83368e-04 0e+00 18 4.47394e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.61398e-01 6.85956e-01 4.83368e-04 0e+00 19 4.47394e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.61398e-01 6.86020e-01 4.83368e-04 0e+00 20 4.47394e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.61398e-01 6.86062e-01 4.83368e-04 0e+00 21 4.47394e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.61398e-01 6.86143e-01 4.83368e-04 0e+00 22 4.47394e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.61398e-01 6.85944e-01 4.83368e-04 0e+00 23 4.47394e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.61398e-01 6.86140e-01 4.83368e-04 0e+00 24 4.47394e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.61398e-01 6.86027e-01 4.83368e-04 0e+00 25 4.47394e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.61398e-01 6.86118e-01 4.83368e-04 0e+00 26 4.47394e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.61398e-01 6.85780e-01 4.83368e-04 0e+00 27 4.47394e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.61398e-01 6.85896e-01 4.83368e-04 0e+00 28 4.47394e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.61398e-01 6.86052e-01 4.83368e-04 0e+00 29 4.47394e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.61398e-01 6.86014e-01 4.83368e-04 0e+00 30 4.47394e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.64492e-01 6.86106e-01 2.84673e-03 0e+00  0 2.95895e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.64492e-01 6.85572e-01 2.84673e-03 0e+00  1 2.95895e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.64492e-01 6.85728e-01 2.84673e-03 0e+00  2 2.95895e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.64492e-01 6.85774e-01 2.84673e-03 0e+00  3 2.95895e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.64492e-01 6.85700e-01 2.84673e-03 0e+00  4 2.95895e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.64492e-01 6.85639e-01 2.84673e-03 0e+00  5 2.95895e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.64492e-01 6.85828e-01 2.84673e-03 0e+00  6 2.95895e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.64492e-01 6.85879e-01 2.84673e-03 0e+00  7 2.95895e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.64492e-01 6.85733e-01 2.84673e-03 0e+00  8 2.95895e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.64492e-01 6.85769e-01 2.84673e-03 0e+00  9 2.95895e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.64492e-01 6.85667e-01 2.84673e-03 0e+00 10 2.95895e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.64492e-01 6.85837e-01 2.84673e-03 0e+00 11 2.95895e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.64492e-01 6.85762e-01 2.84673e-03 0e+00 12 2.95895e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.64492e-01 6.85600e-01 2.84673e-03 0e+00 13 2.95895e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.64492e-01 6.85822e-01 2.84673e-03 0e+00 14 2.95895e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.64492e-01 6.85704e-01 2.84673e-03 0e+00 15 2.95895e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.64492e-01 6.85842e-01 2.84673e-03 0e+00 16 2.95895e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.64492e-01 6.85540e-01 2.84673e-03 0e+00 17 2.95895e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.64492e-01 6.85771e-01 2.84673e-03 0e+00 18 2.95895e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.64492e-01 6.85655e-01 2.84673e-03 0e+00 19 2.95895e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.64492e-01 6.85890e-01 2.84673e-03 0e+00 20 2.95895e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.64492e-01 6.85769e-01 2.84673e-03 0e+00 21 2.95895e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.64492e-01 6.85970e-01 2.84673e-03 0e+00 22 2.95895e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.64492e-01 6.85549e-01 2.84673e-03 0e+00 23 2.95895e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.64492e-01 6.85933e-01 2.84673e-03 0e+00 24 2.95895e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.64492e-01 6.85754e-01 2.84673e-03 0e+00 25 2.95895e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.64492e-01 6.85945e-01 2.84673e-03 0e+00 26 2.95895e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.64492e-01 6.85998e-01 2.84673e-03 0e+00 27 2.95895e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.64492e-01 6.85579e-01 2.84673e-03 0e+00 28 2.95895e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.64492e-01 6.85991e-01 2.84673e-03 0e+00 29 2.95895e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.64492e-01 6.85771e-01 2.84673e-03 0e+00 30 2.95895e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.67549e-01 6.89174e-01 1.46286e-03 0e+00  0 1.98747e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.67549e-01 6.88935e-01 1.46286e-03 0e+00  1 1.98747e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.67549e-01 6.89661e-01 1.46286e-03 0e+00  2 1.98747e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.67549e-01 6.89504e-01 1.46286e-03 0e+00  3 1.98747e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.67549e-01 6.89134e-01 1.46286e-03 0e+00  4 1.98747e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.67549e-01 6.88953e-01 1.46286e-03 0e+00  5 1.98747e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.67549e-01 6.89188e-01 1.46286e-03 0e+00  6 1.98747e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.67549e-01 6.88679e-01 1.46286e-03 0e+00  7 1.98747e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.67549e-01 6.88933e-01 1.46286e-03 0e+00  8 1.98747e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.67549e-01 6.89125e-01 1.46286e-03 0e+00  9 1.98747e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.67549e-01 6.89596e-01 1.46286e-03 0e+00 10 1.98747e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.67549e-01 6.89387e-01 1.46286e-03 0e+00 11 1.98747e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.67549e-01 6.88999e-01 1.46286e-03 0e+00 12 1.98747e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.67549e-01 6.89429e-01 1.46286e-03 0e+00 13 1.98747e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.67549e-01 6.89234e-01 1.46286e-03 0e+00 14 1.98747e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.67549e-01 6.88994e-01 1.46286e-03 0e+00 15 1.98747e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.67549e-01 6.89309e-01 1.46286e-03 0e+00 16 1.98747e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.67549e-01 6.89409e-01 1.46286e-03 0e+00 17 1.98747e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.67549e-01 6.89248e-01 1.46286e-03 0e+00 18 1.98747e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.67549e-01 6.89266e-01 1.46286e-03 0e+00 19 1.98747e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.67549e-01 6.88904e-01 1.46286e-03 0e+00 20 1.98747e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.67549e-01 6.89024e-01 1.46286e-03 0e+00 21 1.98747e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.67549e-01 6.89184e-01 1.46286e-03 0e+00 22 1.98747e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.67549e-01 6.89456e-01 1.46286e-03 0e+00 23 1.98747e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.67549e-01 6.88822e-01 1.46286e-03 0e+00 24 1.98747e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.67549e-01 6.89705e-01 1.46286e-03 0e+00 25 1.98747e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.67549e-01 6.89257e-01 1.46286e-03 0e+00 26 1.98747e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.67549e-01 6.89296e-01 1.46286e-03 0e+00 27 1.98747e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.67549e-01 6.88938e-01 1.46286e-03 0e+00 28 1.98747e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.67549e-01 6.89039e-01 1.46286e-03 0e+00 29 1.98747e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.67549e-01 6.89193e-01 1.46286e-03 0e+00 30 1.98747e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.70575e-01 6.89796e-01 3.71583e-04 0e+00  0 7.19292e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.70575e-01 6.89819e-01 3.71583e-04 0e+00  1 7.19292e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.70575e-01 6.89719e-01 3.71583e-04 0e+00  2 7.19292e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.70575e-01 6.89899e-01 3.71583e-04 0e+00  3 7.19292e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.70575e-01 6.89848e-01 3.71583e-04 0e+00  4 7.19292e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.70575e-01 6.89897e-01 3.71583e-04 0e+00  5 7.19292e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.70575e-01 6.89904e-01 3.71583e-04 0e+00  6 7.19292e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.70575e-01 6.89685e-01 3.71583e-04 0e+00  7 7.19292e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.70575e-01 6.89769e-01 3.71583e-04 0e+00  8 7.19292e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.70575e-01 6.89777e-01 3.71583e-04 0e+00  9 7.19292e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.70575e-01 6.89903e-01 3.71583e-04 0e+00 10 7.19292e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.70575e-01 6.89841e-01 3.71583e-04 0e+00 11 7.19292e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.70575e-01 6.89872e-01 3.71583e-04 0e+00 12 7.19292e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.70575e-01 6.89767e-01 3.71583e-04 0e+00 13 7.19292e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.70575e-01 6.89963e-01 3.71583e-04 0e+00 14 7.19292e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.70575e-01 6.89889e-01 3.71583e-04 0e+00 15 7.19292e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.70575e-01 6.89869e-01 3.71583e-04 0e+00 16 7.19292e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.70575e-01 6.89733e-01 3.71583e-04 0e+00 17 7.19292e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.70575e-01 6.89851e-01 3.71583e-04 0e+00 18 7.19292e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.70575e-01 6.89827e-01 3.71583e-04 0e+00 19 7.19292e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.70575e-01 6.89914e-01 3.71583e-04 0e+00 20 7.19292e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.70575e-01 6.89897e-01 3.71583e-04 0e+00 21 7.19292e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.70575e-01 6.89775e-01 3.71583e-04 0e+00 22 7.19292e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.70575e-01 6.89777e-01 3.71583e-04 0e+00 23 7.19292e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.70575e-01 6.89787e-01 3.71583e-04 0e+00 24 7.19292e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.70575e-01 6.89877e-01 3.71583e-04 0e+00 25 7.19292e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.70575e-01 6.89939e-01 3.71583e-04 0e+00 26 7.19292e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.70575e-01 6.89822e-01 3.71583e-04 0e+00 27 7.19292e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.70575e-01 6.89751e-01 3.71583e-04 0e+00 28 7.19292e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.70575e-01 6.89860e-01 3.71583e-04 0e+00 29 7.19292e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.70575e-01 6.89834e-01 3.71583e-04 0e+00 30 7.19292e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.73563e-01 6.91730e-01 6.17592e-04 0e+00  0 5.39760e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.73563e-01 6.91597e-01 6.17592e-04 0e+00  1 5.39760e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.73563e-01 6.91358e-01 6.17592e-04 0e+00  2 5.39760e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.73563e-01 6.91574e-01 6.17592e-04 0e+00  3 5.39760e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.73563e-01 6.91629e-01 6.17592e-04 0e+00  4 5.39760e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.73563e-01 6.91584e-01 6.17592e-04 0e+00  5 5.39760e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.73563e-01 6.91770e-01 6.17592e-04 0e+00  6 5.39760e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.73563e-01 6.91478e-01 6.17592e-04 0e+00  7 5.39760e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.73563e-01 6.91406e-01 6.17592e-04 0e+00  8 5.39760e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.73563e-01 6.91649e-01 6.17592e-04 0e+00  9 5.39760e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.73563e-01 6.91627e-01 6.17592e-04 0e+00 10 5.39760e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.73563e-01 6.91606e-01 6.17592e-04 0e+00 11 5.39760e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.73563e-01 6.91427e-01 6.17592e-04 0e+00 12 5.39760e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.73563e-01 6.91490e-01 6.17592e-04 0e+00 13 5.39760e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.73563e-01 6.91553e-01 6.17592e-04 0e+00 14 5.39760e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.73563e-01 6.91489e-01 6.17592e-04 0e+00 15 5.39760e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.73563e-01 6.91720e-01 6.17592e-04 0e+00 16 5.39760e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.73563e-01 6.91547e-01 6.17592e-04 0e+00 17 5.39760e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.73563e-01 6.91551e-01 6.17592e-04 0e+00 18 5.39760e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.73563e-01 6.91645e-01 6.17592e-04 0e+00 19 5.39760e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.73563e-01 6.91396e-01 6.17592e-04 0e+00 20 5.39760e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.73563e-01 6.91349e-01 6.17592e-04 0e+00 21 5.39760e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.73563e-01 6.91456e-01 6.17592e-04 0e+00 22 5.39760e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.73563e-01 6.91698e-01 6.17592e-04 0e+00 23 5.39760e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.73563e-01 6.91605e-01 6.17592e-04 0e+00 24 5.39760e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.73563e-01 6.91593e-01 6.17592e-04 0e+00 25 5.39760e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.73563e-01 6.91523e-01 6.17592e-04 0e+00 26 5.39760e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.73563e-01 6.91568e-01 6.17592e-04 0e+00 27 5.39760e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.73563e-01 6.91381e-01 6.17592e-04 0e+00 28 5.39760e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.73563e-01 6.91671e-01 6.17592e-04 0e+00 29 5.39760e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.73563e-01 6.91555e-01 6.17592e-04 0e+00 30 5.39760e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.79448e-01 6.93563e-01 1.08551e-03 0e+00  0 1.31151e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.79448e-01 6.93678e-01 1.08551e-03 0e+00  1 1.31151e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.79448e-01 6.93002e-01 1.08551e-03 0e+00  2 1.31151e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.79448e-01 6.93581e-01 1.08551e-03 0e+00  3 1.31151e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.79448e-01 6.93656e-01 1.08551e-03 0e+00  4 1.31151e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.79448e-01 6.93426e-01 1.08551e-03 0e+00  5 1.31151e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.79448e-01 6.93652e-01 1.08551e-03 0e+00  6 1.31151e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.79448e-01 6.93607e-01 1.08551e-03 0e+00  7 1.31151e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.79448e-01 6.93563e-01 1.08551e-03 0e+00  8 1.31151e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.79448e-01 6.93310e-01 1.08551e-03 0e+00  9 1.31151e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.79448e-01 6.93427e-01 1.08551e-03 0e+00 10 1.31151e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.79448e-01 6.93738e-01 1.08551e-03 0e+00 11 1.31151e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.79448e-01 6.93735e-01 1.08551e-03 0e+00 12 1.31151e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.79448e-01 6.93453e-01 1.08551e-03 0e+00 13 1.31151e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.79448e-01 6.93540e-01 1.08551e-03 0e+00 14 1.31151e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.79448e-01 6.93843e-01 1.08551e-03 0e+00 15 1.31151e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.79448e-01 6.93817e-01 1.08551e-03 0e+00 16 1.31151e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.79448e-01 6.93197e-01 1.08551e-03 0e+00 17 1.31151e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.79448e-01 6.93429e-01 1.08551e-03 0e+00 18 1.31151e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.79448e-01 6.93854e-01 1.08551e-03 0e+00 19 1.31151e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.79448e-01 6.93345e-01 1.08551e-03 0e+00 20 1.31151e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.79448e-01 6.93593e-01 1.08551e-03 0e+00 21 1.31151e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.79448e-01 6.93413e-01 1.08551e-03 0e+00 22 1.31151e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.79448e-01 6.93677e-01 1.08551e-03 0e+00 23 1.31151e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.79448e-01 6.93614e-01 1.08551e-03 0e+00 24 1.31151e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.79448e-01 6.93574e-01 1.08551e-03 0e+00 25 1.31151e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.79448e-01 6.93842e-01 1.08551e-03 0e+00 26 1.31151e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.79448e-01 6.93725e-01 1.08551e-03 0e+00 27 1.31151e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.79448e-01 6.93642e-01 1.08551e-03 0e+00 28 1.31151e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.79448e-01 6.93490e-01 1.08551e-03 0e+00 29 1.31151e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.79448e-01 6.93566e-01 1.08551e-03 0e+00 30 1.31151e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.82344e-01 6.94926e-01 1.01569e-03 0e+00  0 2.13762e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.82344e-01 6.95002e-01 1.01569e-03 0e+00  1 2.13762e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.82344e-01 6.94766e-01 1.01569e-03 0e+00  2 2.13762e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.82344e-01 6.94838e-01 1.01569e-03 0e+00  3 2.13762e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.82344e-01 6.94727e-01 1.01569e-03 0e+00  4 2.13762e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.82344e-01 6.94856e-01 1.01569e-03 0e+00  5 2.13762e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.82344e-01 6.94746e-01 1.01569e-03 0e+00  6 2.13762e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.82344e-01 6.94877e-01 1.01569e-03 0e+00  7 2.13762e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.82344e-01 6.94310e-01 1.01569e-03 0e+00  8 2.13762e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.82344e-01 6.94488e-01 1.01569e-03 0e+00  9 2.13762e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.82344e-01 6.94864e-01 1.01569e-03 0e+00 10 2.13762e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.82344e-01 6.94430e-01 1.01569e-03 0e+00 11 2.13762e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.82344e-01 6.94411e-01 1.01569e-03 0e+00 12 2.13762e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.82344e-01 6.94458e-01 1.01569e-03 0e+00 13 2.13762e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.82344e-01 6.94831e-01 1.01569e-03 0e+00 14 2.13762e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.82344e-01 6.95093e-01 1.01569e-03 0e+00 15 2.13762e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.82344e-01 6.94961e-01 1.01569e-03 0e+00 16 2.13762e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.82344e-01 6.94934e-01 1.01569e-03 0e+00 17 2.13762e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.82344e-01 6.94676e-01 1.01569e-03 0e+00 18 2.13762e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.82344e-01 6.94656e-01 1.01569e-03 0e+00 19 2.13762e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.82344e-01 6.94718e-01 1.01569e-03 0e+00 20 2.13762e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.82344e-01 6.94694e-01 1.01569e-03 0e+00 21 2.13762e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.82344e-01 6.94784e-01 1.01569e-03 0e+00 22 2.13762e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.82344e-01 6.94649e-01 1.01569e-03 0e+00 23 2.13762e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.82344e-01 6.95019e-01 1.01569e-03 0e+00 24 2.13762e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.82344e-01 6.94695e-01 1.01569e-03 0e+00 25 2.13762e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.82344e-01 6.94779e-01 1.01569e-03 0e+00 26 2.13762e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.82344e-01 6.94633e-01 1.01569e-03 0e+00 27 2.13762e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.82344e-01 6.94896e-01 1.01569e-03 0e+00 28 2.13762e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.82344e-01 6.94674e-01 1.01569e-03 0e+00 29 2.13762e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.82344e-01 6.94744e-01 1.01569e-03 0e+00 30 2.13762e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.85212e-01 6.96389e-01 1.08212e-03 0e+00  0 5.01647e-04
64 7.825e+00 7.64304e+01 6.5e+01 2.85212e-01 6.96685e-01 1.08212e-03 0e+00  1 5.01647e-04
64 7.825e+00 7.64304e+01 6.5e+01 2.85212e-01 6.96792e-01 1.08212e-03 0e+00  2 5.01647e-04
64 7.825e+00 7.64304e+01 6.5e+01 2.85212e-01 6.96485e-01 1.08212e-03 0e+00  3 5.01647e-04
64 7.825e+00 7.64304e+01 6.5e+01 2.85212e-01 6.96932e-01 1.08212e-03 0e+00  4 5.01647e-04
64 7.825e+00 7.64304e+01 6.5e+01 2.85212e-01 6.96668e-01 1.08212e-03 0e+00  5 5.01647e-04
64 7.825e+00 7.64304e+01 6.5e+01 2.85212e-01 6.96773e-01 1.08212e-03 0e+00  6 5.01647e-04
64 7.825e+00 7.64304e+01 6.5e+01 2.85212e-01 6.96571e-01 1.08212e-03 0e+00  7 5.01647e-04
64 7.825e+00 7.64304e+01 6.5e+01 2.85212e-01 6.96468e-01 1.08212e-03 0e+00  8 5.01647e-04
64 7.825e+00 7.64304e+01 6.5e+01 2.85212e-01 6.96844e-01 1.08212e-03 0e+00  9 5.01647e-04
64 7.825e+00 7.64304e+01 6.5e+01 2.85212e-01 6.96517e-01 1.08212e-03 0e+00 10 5.01647e-04
64 7.825e+00 7.64304e+01 6.5e+01 2.85212e-01 6.96617e-01 1.08212e-03 0e+00 11 5.01647e-04
64 7.825e+00 7.64304e+01 6.5e+01 2.85212e-01 6.96908e-01 1.08212e-03 0e+00 12 5.01647e-04
64 7.825e+00 7.64304e+01 6.5e+01 2.85212e-01 6.96746e-01 1.08212e-03 0e+00 13 5.01647e-04
64 7.825e+00 7.64304e+01 6.5e+01 2.85212e-01 6.96903e-01 1.08212e-03 0e+00 14 5.01647e-04
64 7.825e+00 7.64304e+01 6.5e+01 2.85212e-01 6.96940e-01 1.08212e-03 0e+00 15 5.01647e-04
64 7.825e+00 7.64304e+01 6.5e+01 2.85212e-01 6.96930e-01 1.08212e-03 0e+00 16 5.01647e-04
64 7.825e+00 7.64304e+01 6.5e+01 2.85212e-01 6.96290e-01 1.08212e-03 0e+00 17 5.01647e-04
64 7.825e+00 7.64304e+01 6.5e+01 2.85212e-01 6.96891e-01 1.08212e-03 0e+00 18 5.01647e-04
64 7.825e+00 7.64304e+01 6.5e+01 2.85212e-01 6.96670e-01 1.08212e-03 0e+00 19 5.01647e-04
64 7.825e+00 7.64304e+01 6.5e+01 2.85212e-01 6.96988e-01 1.08212e-03 0e+00 20 5.01647e-04
64 7.825e+00 7.64304e+01 6.5e+01 2.85212e-01 6.96392e-01 1.08212e-03 0e+00 21 5.01647e-04
64 7.825e+00 7.64304e+01 6.5e+01 2.85212e-01 6.96695e-01 1.08212e-03 0e+00 22 5.01647e-04
64 7.825e+00 7.64304e+01 6.5e+01 2.85212e-01 6.96281e-01 1.08212e-03 0e+00 23 5.01647e-04
64 7.825e+00 7.64304e+01 6.5e+01 2.85212e-01 6.96743e-01 1.08212e-03 0e+00 24 5.01647e-04
64 7.825e+00 7.64304e+01 6.5e+01 2.85212e-01 6.96583e-01 1.08212e-03 0e+00 25 5.01647e-04
64 7.825e+00 7.64304e+01 6.5e+01 2.85212e-01 6.96923e-01 1.08212e-03 0e+00 26 5.01647e-04
64 7.825e+00 7.64304e+01 6.5e+01 2.85212e-01 6.96727e-01 1.08212e-03 0e+00 27 5.01647e-04
64 7.825e+00 7.64304e+01 6.5e+01 2.85212e-01 6.96469e-01 1.08212e-03 0e+00 28 5.01647e-04
64 7.825e+00 7.64304e+01 6.5e+01 2.85212e-01 6.96674e-01 1.08212e-03 0e+00 29 5.01647e-04
64 7.825e+00 7.64304e+01 6.5e+01 2.85212e-01 6.96683e-01 1.08212e-03 0e+00 30 5.01647e-04
64 7.825e+00 7.64304e+01 6.5e+01 2.88048e-01 6.97288e-01 1.03951e-03 0e+00  0 3.42080e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.88048e-01 6.97325e-01 1.03951e-03 0e+00  1 3.42080e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.88048e-01 6.97106e-01 1.03951e-03 0e+00  2 3.42080e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.88048e-01 6.97589e-01 1.03951e-03 0e+00  3 3.42080e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.88048e-01 6.97086e-01 1.03951e-03 0e+00  4 3.42080e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.88048e-01 6.97228e-01 1.03951e-03 0e+00  5 3.42080e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.88048e-01 6.97350e-01 1.03951e-03 0e+00  6 3.42080e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.88048e-01 6.96992e-01 1.03951e-03 0e+00  7 3.42080e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.88048e-01 6.97266e-01 1.03951e-03 0e+00  8 3.42080e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.88048e-01 6.97222e-01 1.03951e-03 0e+00  9 3.42080e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.88048e-01 6.97195e-01 1.03951e-03 0e+00 10 3.42080e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.88048e-01 6.97097e-01 1.03951e-03 0e+00 11 3.42080e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.88048e-01 6.97315e-01 1.03951e-03 0e+00 12 3.42080e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.88048e-01 6.97046e-01 1.03951e-03 0e+00 13 3.42080e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.88048e-01 6.97426e-01 1.03951e-03 0e+00 14 3.42080e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.88048e-01 6.97629e-01 1.03951e-03 0e+00 15 3.42080e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.88048e-01 6.97090e-01 1.03951e-03 0e+00 16 3.42080e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.88048e-01 6.97248e-01 1.03951e-03 0e+00 17 3.42080e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.88048e-01 6.97019e-01 1.03951e-03 0e+00 18 3.42080e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.88048e-01 6.97510e-01 1.03951e-03 0e+00 19 3.42080e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.88048e-01 6.97478e-01 1.03951e-03 0e+00 20 3.42080e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.88048e-01 6.96916e-01 1.03951e-03 0e+00 21 3.42080e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.88048e-01 6.97064e-01 1.03951e-03 0e+00 22 3.42080e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.88048e-01 6.97006e-01 1.03951e-03 0e+00 23 3.42080e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.88048e-01 6.97222e-01 1.03951e-03 0e+00 24 3.42080e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.88048e-01 6.97420e-01 1.03951e-03 0e+00 25 3.42080e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.88048e-01 6.97248e-01 1.03951e-03 0e+00 26 3.42080e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.88048e-01 6.97236e-01 1.03951e-03 0e+00 27 3.42080e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.88048e-01 6.97493e-01 1.03951e-03 0e+00 28 3.42080e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.88048e-01 6.97400e-01 1.03951e-03 0e+00 29 3.42080e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.88048e-01 6.97285e-01 1.03951e-03 0e+00 30 3.42080e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.90859e-01 6.98948e-01 5.31343e-04 0e+00  0 6.71959e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.90859e-01 6.99155e-01 5.31343e-04 0e+00  1 6.71959e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.90859e-01 6.99263e-01 5.31343e-04 0e+00  2 6.71959e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.90859e-01 6.99290e-01 5.31343e-04 0e+00  3 6.71959e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.90859e-01 6.99248e-01 5.31343e-04 0e+00  4 6.71959e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.90859e-01 6.99140e-01 5.31343e-04 0e+00  5 6.71959e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.90859e-01 6.99364e-01 5.31343e-04 0e+00  6 6.71959e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.90859e-01 6.99178e-01 5.31343e-04 0e+00  7 6.71959e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.90859e-01 6.99195e-01 5.31343e-04 0e+00  8 6.71959e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.90859e-01 6.99133e-01 5.31343e-04 0e+00  9 6.71959e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.90859e-01 6.99279e-01 5.31343e-04 0e+00 10 6.71959e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.90859e-01 6.99178e-01 5.31343e-04 0e+00 11 6.71959e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.90859e-01 6.99135e-01 5.31343e-04 0e+00 12 6.71959e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.90859e-01 6.99198e-01 5.31343e-04 0e+00 13 6.71959e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.90859e-01 6.99338e-01 5.31343e-04 0e+00 14 6.71959e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.90859e-01 6.99249e-01 5.31343e-04 0e+00 15 6.71959e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.90859e-01 6.99072e-01 5.31343e-04 0e+00 16 6.71959e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.90859e-01 6.99201e-01 5.31343e-04 0e+00 17 6.71959e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.90859e-01 6.99294e-01 5.31343e-04 0e+00 18 6.71959e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.90859e-01 6.99107e-01 5.31343e-04 0e+00 19 6.71959e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.90859e-01 6.99188e-01 5.31343e-04 0e+00 20 6.71959e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.90859e-01 6.99222e-01 5.31343e-04 0e+00 21 6.71959e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.90859e-01 6.99228e-01 5.31343e-04 0e+00 22 6.71959e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.90859e-01 6.99099e-01 5.31343e-04 0e+00 23 6.71959e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.90859e-01 6.99265e-01 5.31343e-04 0e+00 24 6.71959e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.90859e-01 6.99370e-01 5.31343e-04 0e+00 25 6.71959e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.90859e-01 6.99318e-01 5.31343e-04 0e+00 26 6.71959e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.90859e-01 6.99239e-01 5.31343e-04 0e+00 27 6.71959e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.90859e-01 6.99239e-01 5.31343e-04 0e+00 28 6.71959e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.90859e-01 6.99244e-01 5.31343e-04 0e+00 29 6.71959e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.90859e-01 6.99212e-01 5.31343e-04 0e+00 30 6.71959e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.93642e-01 6.99728e-01 7.94812e-04 0e+00  0 1.35501e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.93642e-01 6.99733e-01 7.94812e-04 0e+00  1 1.35501e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.93642e-01 6.99572e-01 7.94812e-04 0e+00  2 1.35501e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.93642e-01 6.99733e-01 7.94812e-04 0e+00  3 1.35501e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.93642e-01 6.99779e-01 7.94812e-04 0e+00  4 1.35501e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.93642e-01 6.99618e-01 7.94812e-04 0e+00  5 1.35501e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.93642e-01 6.99721e-01 7.94812e-04 0e+00  6 1.35501e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.93642e-01 6.99723e-01 7.94812e-04 0e+00  7 1.35501e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.93642e-01 6.99819e-01 7.94812e-04 0e+00  8 1.35501e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.93642e-01 6.99621e-01 7.94812e-04 0e+00  9 1.35501e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.93642e-01 6.99521e-01 7.94812e-04 0e+00 10 1.35501e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.93642e-01 6.99794e-01 7.94812e-04 0e+00 11 1.35501e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.93642e-01 6.99765e-01 7.94812e-04 0e+00 12 1.35501e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.93642e-01 6.99489e-01 7.94812e-04 0e+00 13 1.35501e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.93642e-01 6.99775e-01 7.94812e-04 0e+00 14 1.35501e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.93642e-01 6.99879e-01 7.94812e-04 0e+00 15 1.35501e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.93642e-01 6.99558e-01 7.94812e-04 0e+00 16 1.35501e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.93642e-01 6.99413e-01 7.94812e-04 0e+00 17 1.35501e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.93642e-01 6.99779e-01 7.94812e-04 0e+00 18 1.35501e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.93642e-01 6.99811e-01 7.94812e-04 0e+00 19 1.35501e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.93642e-01 6.99406e-01 7.94812e-04 0e+00 20 1.35501e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.93642e-01 6.99752e-01 7.94812e-04 0e+00 21 1.35501e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.93642e-01 6.99900e-01 7.94812e-04 0e+00 22 1.35501e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.93642e-01 6.99757e-01 7.94812e-04 0e+00 23 1.35501e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.93642e-01 6.99783e-01 7.94812e-04 0e+00 24 1.35501e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.93642e-01 6.99595e-01 7.94812e-04 0e+00 25 1.35501e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.93642e-01 7.00018e-01 7.94812e-04 0e+00 26 1.35501e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.93642e-01 6.99582e-01 7.94812e-04 0e+00 27 1.35501e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.93642e-01 6.99759e-01 7.94812e-04 0e+00 28 1.35501e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.93642e-01 6.99553e-01 7.94812e-04 0e+00 29 1.35501e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.93642e-01 6.99698e-01 7.94812e-04 0e+00 30 1.35501e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.96401e-01 7.00382e-01 1.16276e-03 0e+00  0 5.73482e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.96401e-01 7.00705e-01 1.16276e-03 0e+00  1 5.73482e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.96401e-01 7.00426e-01 1.16276e-03 0e+00  2 5.73482e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.96401e-01 7.00317e-01 1.16276e-03 0e+00  3 5.73482e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.96401e-01 7.00694e-01 1.16276e-03 0e+00  4 5.73482e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.96401e-01 7.00525e-01 1.16276e-03 0e+00  5 5.73482e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.96401e-01 7.00539e-01 1.16276e-03 0e+00  6 5.73482e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.96401e-01 7.00523e-01 1.16276e-03 0e+00  7 5.73482e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.96401e-01 7.00666e-01 1.16276e-03 0e+00  8 5.73482e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.96401e-01 7.00629e-01 1.16276e-03 0e+00  9 5.73482e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.96401e-01 7.00440e-01 1.16276e-03 0e+00 10 5.73482e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.96401e-01 7.00304e-01 1.16276e-03 0e+00 11 5.73482e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.96401e-01 7.00734e-01 1.16276e-03 0e+00 12 5.73482e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.96401e-01 7.00335e-01 1.16276e-03 0e+00 13 5.73482e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.96401e-01 7.00631e-01 1.16276e-03 0e+00 14 5.73482e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.96401e-01 7.00939e-01 1.16276e-03 0e+00 15 5.73482e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.96401e-01 7.00526e-01 1.16276e-03 0e+00 16 5.73482e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.96401e-01 7.00674e-01 1.16276e-03 0e+00 17 5.73482e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.96401e-01 7.00823e-01 1.16276e-03 0e+00 18 5.73482e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.96401e-01 7.00633e-01 1.16276e-03 0e+00 19 5.73482e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.96401e-01 7.00709e-01 1.16276e-03 0e+00 20 5.73482e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.96401e-01 7.00698e-01 1.16276e-03 0e+00 21 5.73482e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.96401e-01 7.00517e-01 1.16276e-03 0e+00 22 5.73482e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.96401e-01 7.00346e-01 1.16276e-03 0e+00 23 5.73482e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.96401e-01 7.00920e-01 1.16276e-03 0e+00 24 5.73482e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.96401e-01 7.00668e-01 1.16276e-03 0e+00 25 5.73482e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.96401e-01 7.00716e-01 1.16276e-03 0e+00 26 5.73482e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.96401e-01 7.00692e-01 1.16276e-03 0e+00 27 5.73482e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.96401e-01 7.00624e-01 1.16276e-03 0e+00 28 5.73482e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.96401e-01 7.00637e-01 1.16276e-03 0e+00 29 5.73482e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.96401e-01 7.00548e-01 1.16276e-03 0e+00 30 5.73482e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.01838e-01 7.03500e-01 6.53436e-04 0e+00  0 4.67079e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.01838e-01 7.03736e-01 6.53436e-04 0e+00  1 4.67079e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.01838e-01 7.03537e-01 6.53436e-04 0e+00  2 4.67079e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.01838e-01 7.03665e-01 6.53436e-04 0e+00  3 4.67079e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.01838e-01 7.03761e-01 6.53436e-04 0e+00  4 4.67079e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.01838e-01 7.03674e-01 6.53436e-04 0e+00  5 4.67079e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.01838e-01 7.03780e-01 6.53436e-04 0e+00  6 4.67079e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.01838e-01 7.03772e-01 6.53436e-04 0e+00  7 4.67079e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.01838e-01 7.03830e-01 6.53436e-04 0e+00  8 4.67079e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.01838e-01 7.03600e-01 6.53436e-04 0e+00  9 4.67079e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.01838e-01 7.03704e-01 6.53436e-04 0e+00 10 4.67079e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.01838e-01 7.03752e-01 6.53436e-04 0e+00 11 4.67079e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.01838e-01 7.03737e-01 6.53436e-04 0e+00 12 4.67079e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.01838e-01 7.03764e-01 6.53436e-04 0e+00 13 4.67079e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.01838e-01 7.03783e-01 6.53436e-04 0e+00 14 4.67079e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.01838e-01 7.03804e-01 6.53436e-04 0e+00 15 4.67079e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.01838e-01 7.03864e-01 6.53436e-04 0e+00 16 4.67079e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.01838e-01 7.03756e-01 6.53436e-04 0e+00 17 4.67079e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.01838e-01 7.03517e-01 6.53436e-04 0e+00 18 4.67079e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.01838e-01 7.03720e-01 6.53436e-04 0e+00 19 4.67079e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.01838e-01 7.03779e-01 6.53436e-04 0e+00 20 4.67079e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.01838e-01 7.03588e-01 6.53436e-04 0e+00 21 4.67079e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.01838e-01 7.03788e-01 6.53436e-04 0e+00 22 4.67079e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.01838e-01 7.03584e-01 6.53436e-04 0e+00 23 4.67079e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.01838e-01 7.03746e-01 6.53436e-04 0e+00 24 4.67079e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.01838e-01 7.03840e-01 6.53436e-04 0e+00 25 4.67079e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.01838e-01 7.03682e-01 6.53436e-04 0e+00 26 4.67079e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.01838e-01 7.03839e-01 6.53436e-04 0e+00 27 4.67079e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.01838e-01 7.03638e-01 6.53436e-04 0e+00 28 4.67079e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.01838e-01 7.03684e-01 6.53436e-04 0e+00 29 4.67079e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.01838e-01 7.03714e-01 6.53436e-04 0e+00 30 4.67079e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.04520e-01 7.03584e-01 1.38381e-03 0e+00  0 2.21503e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.04520e-01 7.03653e-01 1.38381e-03 0e+00  1 2.21503e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.04520e-01 7.03641e-01 1.38381e-03 0e+00  2 2.21503e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.04520e-01 7.03725e-01 1.38381e-03 0e+00  3 2.21503e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.04520e-01 7.03519e-01 1.38381e-03 0e+00  4 2.21503e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.04520e-01 7.03564e-01 1.38381e-03 0e+00  5 2.21503e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.04520e-01 7.03352e-01 1.38381e-03 0e+00  6 2.21503e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.04520e-01 7.03297e-01 1.38381e-03 0e+00  7 2.21503e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.04520e-01 7.03211e-01 1.38381e-03 0e+00  8 2.21503e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.04520e-01 7.03788e-01 1.38381e-03 0e+00  9 2.21503e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.04520e-01 7.03475e-01 1.38381e-03 0e+00 10 2.21503e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.04520e-01 7.03511e-01 1.38381e-03 0e+00 11 2.21503e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.04520e-01 7.03922e-01 1.38381e-03 0e+00 12 2.21503e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.04520e-01 7.03457e-01 1.38381e-03 0e+00 13 2.21503e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.04520e-01 7.03391e-01 1.38381e-03 0e+00 14 2.21503e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.04520e-01 7.03460e-01 1.38381e-03 0e+00 15 2.21503e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.04520e-01 7.03212e-01 1.38381e-03 0e+00 16 2.21503e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.04520e-01 7.03494e-01 1.38381e-03 0e+00 17 2.21503e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.04520e-01 7.03547e-01 1.38381e-03 0e+00 18 2.21503e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.04520e-01 7.03702e-01 1.38381e-03 0e+00 19 2.21503e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.04520e-01 7.03700e-01 1.38381e-03 0e+00 20 2.21503e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.04520e-01 7.03535e-01 1.38381e-03 0e+00 21 2.21503e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.04520e-01 7.03539e-01 1.38381e-03 0e+00 22 2.21503e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.04520e-01 7.03705e-01 1.38381e-03 0e+00 23 2.21503e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.04520e-01 7.03432e-01 1.38381e-03 0e+00 24 2.21503e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.04520e-01 7.03574e-01 1.38381e-03 0e+00 25 2.21503e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.04520e-01 7.03838e-01 1.38381e-03 0e+00 26 2.21503e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.04520e-01 7.03443e-01 1.38381e-03 0e+00 27 2.21503e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.04520e-01 7.03878e-01 1.38381e-03 0e+00 28 2.21503e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.04520e-01 7.03272e-01 1.38381e-03 0e+00 29 2.21503e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.04520e-01 7.03540e-01 1.38381e-03 0e+00 30 2.21503e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.07182e-01 7.04574e-01 1.65079e-03 0e+00  0 6.64104e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.07182e-01 7.04856e-01 1.65079e-03 0e+00  1 6.64104e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.07182e-01 7.04119e-01 1.65079e-03 0e+00  2 6.64104e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.07182e-01 7.04415e-01 1.65079e-03 0e+00  3 6.64104e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.07182e-01 7.04658e-01 1.65079e-03 0e+00  4 6.64104e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.07182e-01 7.03782e-01 1.65079e-03 0e+00  5 6.64104e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.07182e-01 7.04041e-01 1.65079e-03 0e+00  6 6.64104e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.07182e-01 7.04042e-01 1.65079e-03 0e+00  7 6.64104e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.07182e-01 7.04299e-01 1.65079e-03 0e+00  8 6.64104e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.07182e-01 7.04420e-01 1.65079e-03 0e+00  9 6.64104e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.07182e-01 7.04098e-01 1.65079e-03 0e+00 10 6.64104e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.07182e-01 7.04102e-01 1.65079e-03 0e+00 11 6.64104e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.07182e-01 7.04761e-01 1.65079e-03 0e+00 12 6.64104e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.07182e-01 7.04453e-01 1.65079e-03 0e+00 13 6.64104e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.07182e-01 7.04573e-01 1.65079e-03 0e+00 14 6.64104e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.07182e-01 7.04228e-01 1.65079e-03 0e+00 15 6.64104e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.07182e-01 7.04315e-01 1.65079e-03 0e+00 16 6.64104e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.07182e-01 7.04015e-01 1.65079e-03 0e+00 17 6.64104e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.07182e-01 7.04513e-01 1.65079e-03 0e+00 18 6.64104e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.07182e-01 7.04042e-01 1.65079e-03 0e+00 19 6.64104e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.07182e-01 7.03851e-01 1.65079e-03 0e+00 20 6.64104e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.07182e-01 7.04508e-01 1.65079e-03 0e+00 21 6.64104e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.07182e-01 7.04554e-01 1.65079e-03 0e+00 22 6.64104e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.07182e-01 7.04234e-01 1.65079e-03 0e+00 23 6.64104e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.07182e-01 7.04119e-01 1.65079e-03 0e+00 24 6.64104e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.07182e-01 7.04035e-01 1.65079e-03 0e+00 25 6.64104e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.07182e-01 7.04436e-01 1.65079e-03 0e+00 26 6.64104e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.07182e-01 7.04409e-01 1.65079e-03 0e+00 27 6.64104e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.07182e-01 7.04156e-01 1.65079e-03 0e+00 28 6.64104e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.07182e-01 7.04520e-01 1.65079e-03 0e+00 29 6.64104e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.07182e-01 7.04296e-01 1.65079e-03 0e+00 30 6.64104e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.09816e-01 7.06883e-01 1.95147e-03 0e+00  0 2.17939e-03
64 7.825e+00 7.64304e+01 6.5e+01 3.09816e-01 7.06655e-01 1.95147e-03 0e+00  1 2.17939e-03
64 7.825e+00 7.64304e+01 6.5e+01 3.09816e-01 7.06636e-01 1.95147e-03 0e+00  2 2.17939e-03
64 7.825e+00 7.64304e+01 6.5e+01 3.09816e-01 7.06802e-01 1.95147e-03 0e+00  3 2.17939e-03
64 7.825e+00 7.64304e+01 6.5e+01 3.09816e-01 7.06610e-01 1.95147e-03 0e+00  4 2.17939e-03
64 7.825e+00 7.64304e+01 6.5e+01 3.09816e-01 7.06648e-01 1.95147e-03 0e+00  5 2.17939e-03
64 7.825e+00 7.64304e+01 6.5e+01 3.09816e-01 7.06814e-01 1.95147e-03 0e+00  6 2.17939e-03
64 7.825e+00 7.64304e+01 6.5e+01 3.09816e-01 7.07055e-01 1.95147e-03 0e+00  7 2.17939e-03
64 7.825e+00 7.64304e+01 6.5e+01 3.09816e-01 7.06636e-01 1.95147e-03 0e+00  8 2.17939e-03
64 7.825e+00 7.64304e+01 6.5e+01 3.09816e-01 7.06739e-01 1.95147e-03 0e+00  9 2.17939e-03
64 7.825e+00 7.64304e+01 6.5e+01 3.09816e-01 7.06747e-01 1.95147e-03 0e+00 10 2.17939e-03
64 7.825e+00 7.64304e+01 6.5e+01 3.09816e-01 7.06826e-01 1.95147e-03 0e+00 11 2.17939e-03
64 7.825e+00 7.64304e+01 6.5e+01 3.09816e-01 7.06803e-01 1.95147e-03 0e+00 12 2.17939e-03
64 7.825e+00 7.64304e+01 6.5e+01 3.09816e-01 7.06798e-01 1.95147e-03 0e+00 13 2.17939e-03
64 7.825e+00 7.64304e+01 6.5e+01 3.09816e-01 7.06926e-01 1.95147e-03 0e+00 14 2.17939e-03
64 7.825e+00 7.64304e+01 6.5e+01 3.09816e-01 7.07079e-01 1.95147e-03 0e+00 15 2.17939e-03
64 7.825e+00 7.64304e+01 6.5e+01 3.09816e-01 7.06651e-01 1.95147e-03 0e+00 16 2.17939e-03
64 7.825e+00 7.64304e+01 6.5e+01 3.09816e-01 7.06823e-01 1.95147e-03 0e+00 17 2.17939e-03
64 7.825e+00 7.64304e+01 6.5e+01 3.09816e-01 7.06720e-01 1.95147e-03 0e+00 18 2.17939e-03
64 7.825e+00 7.64304e+01 6.5e+01 3.09816e-01 7.06593e-01 1.95147e-03 0e+00 19 2.17939e-03
64 7.825e+00 7.64304e+01 6.5e+01 3.09816e-01 7.06450e-01 1.95147e-03 0e+00 20 2.17939e-03
64 7.825e+00 7.64304e+01 6.5e+01 3.09816e-01 7.06692e-01 1.95147e-03 0e+00 21 2.17939e-03
64 7.825e+00 7.64304e+01 6.5e+01 3.09816e-01 7.06713e-01 1.95147e-03 0e+00 22 2.17939e-03
64 7.825e+00 7.64304e+01 6.5e+01 3.09816e-01 7.06666e-01 1.95147e-03 0e+00 23 2.17939e-03
64 7.825e+00 7.64304e+01 6.5e+01 3.09816e-01 7.06842e-01 1.95147e-03 0e+00 24 2.17939e-03
64 7.825e+00 7.64304e+01 6.5e+01 3.09816e-01 7.06726e-01 1.95147e-03 0e+00 25 2.17939e-03
64 7.825e+00 7.64304e+01 6.5e+01 3.09816e-01 7.07314e-01 1.95147e-03 0e+00 26 2.17939e-03
64 7.825e+00 7.64304e+01 6.5e+01 3.09816e-01 7.06891e-01 1.95147e-03 0e+00 27 2.17939e-03
64 7.825e+00 7.64304e+01 6.5e+01 3.09816e-01 7.06469e-01 1.95147e-03 0e+00 28 2.17939e-03
64 7.825e+00 7.64304e+01 6.5e+01 3.09816e-01 7.06807e-01 1.95147e-03 0e+00 29 2.17939e-03
64 7.825e+00 7.64304e+01 6.5e+01 3.09816e-01 7.06767e-01 1.95147e-03 0e+00 30 2.17939e-03
64 7.825e+00 7.64304e+01 6.5e+01 3.15024e-01 7.09323e-01 3.94525e-04 0e+00  0 3.32681e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.15024e-01 7.09342e-01 3.94525e-04 0e+00  1 3.32681e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.15024e-01 7.09328e-01 3.94525e-04 0e+00  2 3.32681e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.15024e-01 7.09185e-01 3.94525e-04 0e+00  3 3.32681e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.15024e-01 7.09227e-01 3.94525e-04 0e+00  4 3.32681e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.15024e-01 7.09118e-01 3.94525e-04 0e+00  5 3.32681e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.15024e-01 7.09359e-01 3.94525e-04 0e+00  6 3.32681e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.15024e-01 7.09287e-01 3.94525e-04 0e+00  7 3.32681e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.15024e-01 7.09120e-01 3.94525e-04 0e+00  8 3.32681e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.15024e-01 7.09252e-01 3.94525e-04 0e+00  9 3.32681e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.15024e-01 7.09227e-01 3.94525e-04 0e+00 10 3.32681e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.15024e-01 7.09320e-01 3.94525e-04 0e+00 11 3.32681e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.15024e-01 7.09283e-01 3.94525e-04 0e+00 12 3.32681e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.15024e-01 7.09085e-01 3.94525e-04 0e+00 13 3.32681e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.15024e-01 7.09253e-01 3.94525e-04 0e+00 14 3.32681e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.15024e-01 7.09287e-01 3.94525e-04 0e+00 15 3.32681e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.15024e-01 7.09332e-01 3.94525e-04 0e+00 16 3.32681e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.15024e-01 7.09292e-01 3.94525e-04 0e+00 17 3.32681e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.15024e-01 7.09295e-01 3.94525e-04 0e+00 18 3.32681e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.15024e-01 7.09354e-01 3.94525e-04 0e+00 19 3.32681e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.15024e-01 7.09287e-01 3.94525e-04 0e+00 20 3.32681e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.15024e-01 7.09335e-01 3.94525e-04 0e+00 21 3.32681e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.15024e-01 7.09322e-01 3.94525e-04 0e+00 22 3.32681e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.15024e-01 7.09262e-01 3.94525e-04 0e+00 23 3.32681e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.15024e-01 7.09235e-01 3.94525e-04 0e+00 24 3.32681e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.15024e-01 7.09185e-01 3.94525e-04 0e+00 25 3.32681e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.15024e-01 7.09337e-01 3.94525e-04 0e+00 26 3.32681e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.15024e-01 7.09221e-01 3.94525e-04 0e+00 27 3.32681e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.15024e-01 7.09159e-01 3.94525e-04 0e+00 28 3.32681e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.15024e-01 7.09237e-01 3.94525e-04 0e+00 29 3.32681e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.15024e-01 7.09262e-01 3.94525e-04 0e+00 30 3.32681e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.17597e-01 7.10229e-01 3.59446e-04 0e+00  0 3.98838e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.17597e-01 7.10344e-01 3.59446e-04 0e+00  1 3.98838e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.17597e-01 7.10265e-01 3.59446e-04 0e+00  2 3.98838e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.17597e-01 7.10310e-01 3.59446e-04 0e+00  3 3.98838e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.17597e-01 7.10155e-01 3.59446e-04 0e+00  4 3.98838e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.17597e-01 7.10305e-01 3.59446e-04 0e+00  5 3.98838e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.17597e-01 7.10267e-01 3.59446e-04 0e+00  6 3.98838e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.17597e-01 7.10220e-01 3.59446e-04 0e+00  7 3.98838e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.17597e-01 7.10300e-01 3.59446e-04 0e+00  8 3.98838e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.17597e-01 7.10231e-01 3.59446e-04 0e+00  9 3.98838e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.17597e-01 7.10344e-01 3.59446e-04 0e+00 10 3.98838e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.17597e-01 7.10255e-01 3.59446e-04 0e+00 11 3.98838e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.17597e-01 7.10318e-01 3.59446e-04 0e+00 12 3.98838e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.17597e-01 7.10175e-01 3.59446e-04 0e+00 13 3.98838e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.17597e-01 7.10329e-01 3.59446e-04 0e+00 14 3.98838e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.17597e-01 7.10354e-01 3.59446e-04 0e+00 15 3.98838e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.17597e-01 7.10289e-01 3.59446e-04 0e+00 16 3.98838e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.17597e-01 7.10263e-01 3.59446e-04 0e+00 17 3.98838e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.17597e-01 7.10346e-01 3.59446e-04 0e+00 18 3.98838e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.17597e-01 7.10235e-01 3.59446e-04 0e+00 19 3.98838e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.17597e-01 7.10243e-01 3.59446e-04 0e+00 20 3.98838e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.17597e-01 7.10282e-01 3.59446e-04 0e+00 21 3.98838e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.17597e-01 7.10238e-01 3.59446e-04 0e+00 22 3.98838e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.17597e-01 7.10304e-01 3.59446e-04 0e+00 23 3.98838e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.17597e-01 7.10357e-01 3.59446e-04 0e+00 24 3.98838e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.17597e-01 7.10271e-01 3.59446e-04 0e+00 25 3.98838e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.17597e-01 7.10296e-01 3.59446e-04 0e+00 26 3.98838e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.17597e-01 7.10303e-01 3.59446e-04 0e+00 27 3.98838e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.17597e-01 7.10210e-01 3.59446e-04 0e+00 28 3.98838e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.17597e-01 7.10291e-01 3.59446e-04 0e+00 29 3.98838e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.17597e-01 7.10281e-01 3.59446e-04 0e+00 30 3.98838e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.22679e-01 7.12662e-01 1.41678e-03 0e+00  0 3.80179e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.22679e-01 7.12778e-01 1.41678e-03 0e+00  1 3.80179e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.22679e-01 7.12871e-01 1.41678e-03 0e+00  2 3.80179e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.22679e-01 7.12734e-01 1.41678e-03 0e+00  3 3.80179e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.22679e-01 7.12973e-01 1.41678e-03 0e+00  4 3.80179e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.22679e-01 7.12671e-01 1.41678e-03 0e+00  5 3.80179e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.22679e-01 7.13567e-01 1.41678e-03 0e+00  6 3.80179e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.22679e-01 7.12500e-01 1.41678e-03 0e+00  7 3.80179e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.22679e-01 7.12693e-01 1.41678e-03 0e+00  8 3.80179e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.22679e-01 7.12761e-01 1.41678e-03 0e+00  9 3.80179e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.22679e-01 7.12548e-01 1.41678e-03 0e+00 10 3.80179e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.22679e-01 7.13118e-01 1.41678e-03 0e+00 11 3.80179e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.22679e-01 7.13021e-01 1.41678e-03 0e+00 12 3.80179e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.22679e-01 7.13366e-01 1.41678e-03 0e+00 13 3.80179e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.22679e-01 7.12519e-01 1.41678e-03 0e+00 14 3.80179e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.22679e-01 7.12645e-01 1.41678e-03 0e+00 15 3.80179e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.22679e-01 7.13125e-01 1.41678e-03 0e+00 16 3.80179e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.22679e-01 7.12577e-01 1.41678e-03 0e+00 17 3.80179e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.22679e-01 7.12908e-01 1.41678e-03 0e+00 18 3.80179e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.22679e-01 7.12418e-01 1.41678e-03 0e+00 19 3.80179e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.22679e-01 7.12581e-01 1.41678e-03 0e+00 20 3.80179e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.22679e-01 7.12561e-01 1.41678e-03 0e+00 21 3.80179e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.22679e-01 7.12779e-01 1.41678e-03 0e+00 22 3.80179e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.22679e-01 7.12637e-01 1.41678e-03 0e+00 23 3.80179e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.22679e-01 7.12712e-01 1.41678e-03 0e+00 24 3.80179e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.22679e-01 7.12602e-01 1.41678e-03 0e+00 25 3.80179e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.22679e-01 7.12656e-01 1.41678e-03 0e+00 26 3.80179e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.22679e-01 7.12872e-01 1.41678e-03 0e+00 27 3.80179e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.22679e-01 7.12556e-01 1.41678e-03 0e+00 28 3.80179e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.22679e-01 7.13119e-01 1.41678e-03 0e+00 29 3.80179e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.22679e-01 7.12796e-01 1.41678e-03 0e+00 30 3.80179e-01


==> anc/lattice/tzerob8000gstatecorrsng <==
64 8e+00 8.89042e+01 6.5e+01 3.32852e-02 3.40126e-01 2.82260e-05 0e+00  0 7.26324e-01
64 8e+00 8.89042e+01 6.5e+01 3.32852e-02 3.40122e-01 2.82260e-05 0e+00  1 7.26324e-01
64 8e+00 8.89042e+01 6.5e+01 3.32852e-02 3.40119e-01 2.82260e-05 0e+00  2 7.26324e-01
64 8e+00 8.89042e+01 6.5e+01 3.32852e-02 3.40118e-01 2.82260e-05 0e+00  3 7.26324e-01
64 8e+00 8.89042e+01 6.5e+01 3.32852e-02 3.40121e-01 2.82260e-05 0e+00  4 7.26324e-01
64 8e+00 8.89042e+01 6.5e+01 3.32852e-02 3.40124e-01 2.82260e-05 0e+00  5 7.26324e-01
64 8e+00 8.89042e+01 6.5e+01 3.32852e-02 3.40124e-01 2.82260e-05 0e+00  6 7.26324e-01
64 8e+00 8.89042e+01 6.5e+01 3.32852e-02 3.40122e-01 2.82260e-05 0e+00  7 7.26324e-01
64 8e+00 8.89042e+01 6.5e+01 3.32852e-02 3.40129e-01 2.82260e-05 0e+00  8 7.26324e-01
64 8e+00 8.89042e+01 6.5e+01 3.32852e-02 3.40125e-01 2.82260e-05 0e+00  9 7.26324e-01
64 8e+00 8.89042e+01 6.5e+01 3.32852e-02 3.40125e-01 2.82260e-05 0e+00 10 7.26324e-01
64 8e+00 8.89042e+01 6.5e+01 3.32852e-02 3.40124e-01 2.82260e-05 0e+00 11 7.26324e-01
64 8e+00 8.89042e+01 6.5e+01 3.32852e-02 3.40124e-01 2.82260e-05 0e+00 12 7.26324e-01
64 8e+00 8.89042e+01 6.5e+01 3.32852e-02 3.40123e-01 2.82260e-05 0e+00 13 7.26324e-01
64 8e+00 8.89042e+01 6.5e+01 3.32852e-02 3.40122e-01 2.82260e-05 0e+00 14 7.26324e-01
64 8e+00 8.89042e+01 6.5e+01 3.32852e-02 3.40118e-01 2.82260e-05 0e+00 15 7.26324e-01
64 8e+00 8.89042e+01 6.5e+01 3.32852e-02 3.40121e-01 2.82260e-05 0e+00 16 7.26324e-01
64 8e+00 8.89042e+01 6.5e+01 3.32852e-02 3.40119e-01 2.82260e-05 0e+00 17 7.26324e-01
64 8e+00 8.89042e+01 6.5e+01 3.32852e-02 3.40120e-01 2.82260e-05 0e+00 18 7.26324e-01
64 8e+00 8.89042e+01 6.5e+01 3.32852e-02 3.40121e-01 2.82260e-05 0e+00 19 7.26324e-01
64 8e+00 8.89042e+01 6.5e+01 3.32852e-02 3.40122e-01 2.82260e-05 0e+00 20 7.26324e-01
64 8e+00 8.89042e+01 6.5e+01 3.32852e-02 3.40122e-01 2.82260e-05 0e+00 21 7.26324e-01
64 8e+00 8.89042e+01 6.5e+01 3.32852e-02 3.40124e-01 2.82260e-05 0e+00 22 7.26324e-01
64 8e+00 8.89042e+01 6.5e+01 3.32852e-02 3.40121e-01 2.82260e-05 0e+00 23 7.26324e-01
64 8e+00 8.89042e+01 6.5e+01 3.32852e-02 3.40123e-01 2.82260e-05 0e+00 24 7.26324e-01
64 8e+00 8.89042e+01 6.5e+01 3.32852e-02 3.40122e-01 2.82260e-05 0e+00 25 7.26324e-01
64 8e+00 8.89042e+01 6.5e+01 3.32852e-02 3.40121e-01 2.82260e-05 0e+00 26 7.26324e-01
64 8e+00 8.89042e+01 6.5e+01 3.32852e-02 3.40130e-01 2.82260e-05 0e+00 27 7.26324e-01
64 8e+00 8.89042e+01 6.5e+01 3.32852e-02 3.40118e-01 2.82260e-05 0e+00 28 7.26324e-01
64 8e+00 8.89042e+01 6.5e+01 3.32852e-02 3.40126e-01 2.82260e-05 0e+00 29 7.26324e-01
64 8e+00 8.89042e+01 6.5e+01 3.32852e-02 3.40122e-01 2.82260e-05 0e+00 30 7.26324e-01
64 8e+00 8.89042e+01 6.5e+01 4.97041e-02 4.29366e-01 8.53670e-05 0e+00  0 5.52233e-01
64 8e+00 8.89042e+01 6.5e+01 4.97041e-02 4.29335e-01 8.53670e-05 0e+00  1 5.52233e-01
64 8e+00 8.89042e+01 6.5e+01 4.97041e-02 4.29360e-01 8.53670e-05 0e+00  2 5.52233e-01
64 8e+00 8.89042e+01 6.5e+01 4.97041e-02 4.29338e-01 8.53670e-05 0e+00  3 5.52233e-01
64 8e+00 8.89042e+01 6.5e+01 4.97041e-02 4.29373e-01 8.53670e-05 0e+00  4 5.52233e-01
64 8e+00 8.89042e+01 6.5e+01 4.97041e-02 4.29308e-01 8.53670e-05 0e+00  5 5.52233e-01
64 8e+00 8.89042e+01 6.5e+01 4.97041e-02 4.29324e-01 8.53670e-05 0e+00  6 5.52233e-01
64 8e+00 8.89042e+01 6.5e+01 4.97041e-02 4.29348e-01 8.53670e-05 0e+00  7 5.52233e-01
64 8e+00 8.89042e+01 6.5e+01 4.97041e-02 4.29361e-01 8.53670e-05 0e+00  8 5.52233e-01
64 8e+00 8.89042e+01 6.5e+01 4.97041e-02 4.29366e-01 8.53670e-05 0e+00  9 5.52233e-01
64 8e+00 8.89042e+01 6.5e+01 4.97041e-02 4.29359e-01 8.53670e-05 0e+00 10 5.52233e-01
64 8e+00 8.89042e+01 6.5e+01 4.97041e-02 4.29346e-01 8.53670e-05 0e+00 11 5.52233e-01
64 8e+00 8.89042e+01 6.5e+01 4.97041e-02 4.29365e-01 8.53670e-05 0e+00 12 5.52233e-01
64 8e+00 8.89042e+01 6.5e+01 4.97041e-02 4.29367e-01 8.53670e-05 0e+00 13 5.52233e-01
64 8e+00 8.89042e+01 6.5e+01 4.97041e-02 4.29352e-01 8.53670e-05 0e+00 14 5.52233e-01
64 8e+00 8.89042e+01 6.5e+01 4.97041e-02 4.29371e-01 8.53670e-05 0e+00 15 5.52233e-01
64 8e+00 8.89042e+01 6.5e+01 4.97041e-02 4.29366e-01 8.53670e-05 0e+00 16 5.52233e-01
64 8e+00 8.89042e+01 6.5e+01 4.97041e-02 4.29347e-01 8.53670e-05 0e+00 17 5.52233e-01
64 8e+00 8.89042e+01 6.5e+01 4.97041e-02 4.29353e-01 8.53670e-05 0e+00 18 5.52233e-01
64 8e+00 8.89042e+01 6.5e+01 4.97041e-02 4.29348e-01 8.53670e-05 0e+00 19 5.52233e-01
64 8e+00 8.89042e+01 6.5e+01 4.97041e-02 4.29338e-01 8.53670e-05 0e+00 20 5.52233e-01
64 8e+00 8.89042e+01 6.5e+01 4.97041e-02 4.29332e-01 8.53670e-05 0e+00 21 5.52233e-01
64 8e+00 8.89042e+01 6.5e+01 4.97041e-02 4.29349e-01 8.53670e-05 0e+00 22 5.52233e-01
64 8e+00 8.89042e+01 6.5e+01 4.97041e-02 4.29349e-01 8.53670e-05 0e+00 23 5.52233e-01
64 8e+00 8.89042e+01 6.5e+01 4.97041e-02 4.29361e-01 8.53670e-05 0e+00 24 5.52233e-01
64 8e+00 8.89042e+01 6.5e+01 4.97041e-02 4.29351e-01 8.53670e-05 0e+00 25 5.52233e-01
64 8e+00 8.89042e+01 6.5e+01 4.97041e-02 4.29348e-01 8.53670e-05 0e+00 26 5.52233e-01
64 8e+00 8.89042e+01 6.5e+01 4.97041e-02 4.29350e-01 8.53670e-05 0e+00 27 5.52233e-01
64 8e+00 8.89042e+01 6.5e+01 4.97041e-02 4.29355e-01 8.53670e-05 0e+00 28 5.52233e-01
64 8e+00 8.89042e+01 6.5e+01 4.97041e-02 4.29352e-01 8.53670e-05 0e+00 29 5.52233e-01
64 8e+00 8.89042e+01 6.5e+01 4.97041e-02 4.29351e-01 8.53670e-05 0e+00 30 5.52233e-01
64 8e+00 8.89042e+01 6.5e+01 6.19515e-02 4.70156e-01 2.04165e-04 0e+00  0 4.34367e-01
64 8e+00 8.89042e+01 6.5e+01 6.19515e-02 4.70217e-01 2.04165e-04 0e+00  1 4.34367e-01
64 8e+00 8.89042e+01 6.5e+01 6.19515e-02 4.70239e-01 2.04165e-04 0e+00  2 4.34367e-01
64 8e+00 8.89042e+01 6.5e+01 6.19515e-02 4.70190e-01 2.04165e-04 0e+00  3 4.34367e-01
64 8e+00 8.89042e+01 6.5e+01 6.19515e-02 4.70255e-01 2.04165e-04 0e+00  4 4.34367e-01
64 8e+00 8.89042e+01 6.5e+01 6.19515e-02 4.70173e-01 2.04165e-04 0e+00  5 4.34367e-01
64 8e+00 8.89042e+01 6.5e+01 6.19515e-02 4.70128e-01 2.04165e-04 0e+00  6 4.34367e-01
64 8e+00 8.89042e+01 6.5e+01 6.19515e-02 4.70212e-01 2.04165e-04 0e+00  7 4.34367e-01
64 8e+00 8.89042e+01 6.5e+01 6.19515e-02 4.70258e-01 2.04165e-04 0e+00  8 4.34367e-01
64 8e+00 8.89042e+01 6.5e+01 6.19515e-02 4.70164e-01 2.04165e-04 0e+00  9 4.34367e-01
64 8e+00 8.89042e+01 6.5e+01 6.19515e-02 4.70188e-01 2.04165e-04 0e+00 10 4.34367e-01
64 8e+00 8.89042e+01 6.5e+01 6.19515e-02 4.70136e-01 2.04165e-04 0e+00 11 4.34367e-01
64 8e+00 8.89042e+01 6.5e+01 6.19515e-02 4.70183e-01 2.04165e-04 0e+00 12 4.34367e-01
64 8e+00 8.89042e+01 6.5e+01 6.19515e-02 4.70229e-01 2.04165e-04 0e+00 13 4.34367e-01
64 8e+00 8.89042e+01 6.5e+01 6.19515e-02 4.70266e-01 2.04165e-04 0e+00 14 4.34367e-01
64 8e+00 8.89042e+01 6.5e+01 6.19515e-02 4.70238e-01 2.04165e-04 0e+00 15 4.34367e-01
64 8e+00 8.89042e+01 6.5e+01 6.19515e-02 4.70225e-01 2.04165e-04 0e+00 16 4.34367e-01
64 8e+00 8.89042e+01 6.5e+01 6.19515e-02 4.70203e-01 2.04165e-04 0e+00 17 4.34367e-01
64 8e+00 8.89042e+01 6.5e+01 6.19515e-02 4.70194e-01 2.04165e-04 0e+00 18 4.34367e-01
64 8e+00 8.89042e+01 6.5e+01 6.19515e-02 4.70217e-01 2.04165e-04 0e+00 19 4.34367e-01
64 8e+00 8.89042e+01 6.5e+01 6.19515e-02 4.70137e-01 2.04165e-04 0e+00 20 4.34367e-01
64 8e+00 8.89042e+01 6.5e+01 6.19515e-02 4.70228e-01 2.04165e-04 0e+00 21 4.34367e-01
64 8e+00 8.89042e+01 6.5e+01 6.19515e-02 4.70207e-01 2.04165e-04 0e+00 22 4.34367e-01
64 8e+00 8.89042e+01 6.5e+01 6.19515e-02 4.70231e-01 2.04165e-04 0e+00 23 4.34367e-01
64 8e+00 8.89042e+01 6.5e+01 6.19515e-02 4.70232e-01 2.04165e-04 0e+00 24 4.34367e-01
64 8e+00 8.89042e+01 6.5e+01 6.19515e-02 4.70208e-01 2.04165e-04 0e+00 25 4.34367e-01
64 8e+00 8.89042e+01 6.5e+01 6.19515e-02 4.70225e-01 2.04165e-04 0e+00 26 4.34367e-01
64 8e+00 8.89042e+01 6.5e+01 6.19515e-02 4.70215e-01 2.04165e-04 0e+00 27 4.34367e-01
64 8e+00 8.89042e+01 6.5e+01 6.19515e-02 4.70150e-01 2.04165e-04 0e+00 28 4.34367e-01
64 8e+00 8.89042e+01 6.5e+01 6.19515e-02 4.70174e-01 2.04165e-04 0e+00 29 4.34367e-01
64 8e+00 8.89042e+01 6.5e+01 6.19515e-02 4.70202e-01 2.04165e-04 0e+00 30 4.34367e-01
64 8e+00 8.89042e+01 6.5e+01 6.72777e-02 4.85975e-01 6.63663e-05 0e+00  0 4.38927e-01
64 8e+00 8.89042e+01 6.5e+01 6.72777e-02 4.85999e-01 6.63663e-05 0e+00  1 4.38927e-01
64 8e+00 8.89042e+01 6.5e+01 6.72777e-02 4.85970e-01 6.63663e-05 0e+00  2 4.38927e-01
64 8e+00 8.89042e+01 6.5e+01 6.72777e-02 4.85971e-01 6.63663e-05 0e+00  3 4.38927e-01
64 8e+00 8.89042e+01 6.5e+01 6.72777e-02 4.85963e-01 6.63663e-05 0e+00  4 4.38927e-01
64 8e+00 8.89042e+01 6.5e+01 6.72777e-02 4.85971e-01 6.63663e-05 0e+00  5 4.38927e-01
64 8e+00 8.89042e+01 6.5e+01 6.72777e-02 4.85995e-01 6.63663e-05 0e+00  6 4.38927e-01
64 8e+00 8.89042e+01 6.5e+01 6.72777e-02 4.85983e-01 6.63663e-05 0e+00  7 4.38927e-01
64 8e+00 8.89042e+01 6.5e+01 6.72777e-02 4.85982e-01 6.63663e-05 0e+00  8 4.38927e-01
64 8e+00 8.89042e+01 6.5e+01 6.72777e-02 4.85966e-01 6.63663e-05 0e+00  9 4.38927e-01
64 8e+00 8.89042e+01 6.5e+01 6.72777e-02 4.85987e-01 6.63663e-05 0e+00 10 4.38927e-01
64 8e+00 8.89042e+01 6.5e+01 6.72777e-02 4.85966e-01 6.63663e-05 0e+00 11 4.38927e-01
64 8e+00 8.89042e+01 6.5e+01 6.72777e-02 4.85989e-01 6.63663e-05 0e+00 12 4.38927e-01
64 8e+00 8.89042e+01 6.5e+01 6.72777e-02 4.86000e-01 6.63663e-05 0e+00 13 4.38927e-01
64 8e+00 8.89042e+01 6.5e+01 6.72777e-02 4.85986e-01 6.63663e-05 0e+00 14 4.38927e-01
64 8e+00 8.89042e+01 6.5e+01 6.72777e-02 4.85988e-01 6.63663e-05 0e+00 15 4.38927e-01
64 8e+00 8.89042e+01 6.5e+01 6.72777e-02 4.85970e-01 6.63663e-05 0e+00 16 4.38927e-01
64 8e+00 8.89042e+01 6.5e+01 6.72777e-02 4.85979e-01 6.63663e-05 0e+00 17 4.38927e-01
64 8e+00 8.89042e+01 6.5e+01 6.72777e-02 4.85971e-01 6.63663e-05 0e+00 18 4.38927e-01
64 8e+00 8.89042e+01 6.5e+01 6.72777e-02 4.85984e-01 6.63663e-05 0e+00 19 4.38927e-01
64 8e+00 8.89042e+01 6.5e+01 6.72777e-02 4.85989e-01 6.63663e-05 0e+00 20 4.38927e-01
64 8e+00 8.89042e+01 6.5e+01 6.72777e-02 4.85990e-01 6.63663e-05 0e+00 21 4.38927e-01
64 8e+00 8.89042e+01 6.5e+01 6.72777e-02 4.85991e-01 6.63663e-05 0e+00 22 4.38927e-01
64 8e+00 8.89042e+01 6.5e+01 6.72777e-02 4.85984e-01 6.63663e-05 0e+00 23 4.38927e-01
64 8e+00 8.89042e+01 6.5e+01 6.72777e-02 4.85972e-01 6.63663e-05 0e+00 24 4.38927e-01
64 8e+00 8.89042e+01 6.5e+01 6.72777e-02 4.85976e-01 6.63663e-05 0e+00 25 4.38927e-01
64 8e+00 8.89042e+01 6.5e+01 6.72777e-02 4.85969e-01 6.63663e-05 0e+00 26 4.38927e-01
64 8e+00 8.89042e+01 6.5e+01 6.72777e-02 4.85955e-01 6.63663e-05 0e+00 27 4.38927e-01
64 8e+00 8.89042e+01 6.5e+01 6.72777e-02 4.85986e-01 6.63663e-05 0e+00 28 4.38927e-01
64 8e+00 8.89042e+01 6.5e+01 6.72777e-02 4.86003e-01 6.63663e-05 0e+00 29 4.38927e-01
64 8e+00 8.89042e+01 6.5e+01 6.72777e-02 4.85979e-01 6.63663e-05 0e+00 30 4.38927e-01
64 8e+00 8.89042e+01 6.5e+01 7.71499e-02 5.07871e-01 1.73833e-04 0e+00  0 1.56357e-01
64 8e+00 8.89042e+01 6.5e+01 7.71499e-02 5.07865e-01 1.73833e-04 0e+00  1 1.56357e-01
64 8e+00 8.89042e+01 6.5e+01 7.71499e-02 5.07904e-01 1.73833e-04 0e+00  2 1.56357e-01
64 8e+00 8.89042e+01 6.5e+01 7.71499e-02 5.07860e-01 1.73833e-04 0e+00  3 1.56357e-01
64 8e+00 8.89042e+01 6.5e+01 7.71499e-02 5.07910e-01 1.73833e-04 0e+00  4 1.56357e-01
64 8e+00 8.89042e+01 6.5e+01 7.71499e-02 5.07906e-01 1.73833e-04 0e+00  5 1.56357e-01
64 8e+00 8.89042e+01 6.5e+01 7.71499e-02 5.07940e-01 1.73833e-04 0e+00  6 1.56357e-01
64 8e+00 8.89042e+01 6.5e+01 7.71499e-02 5.07873e-01 1.73833e-04 0e+00  7 1.56357e-01
64 8e+00 8.89042e+01 6.5e+01 7.71499e-02 5.07896e-01 1.73833e-04 0e+00  8 1.56357e-01
64 8e+00 8.89042e+01 6.5e+01 7.71499e-02 5.07844e-01 1.73833e-04 0e+00  9 1.56357e-01
64 8e+00 8.89042e+01 6.5e+01 7.71499e-02 5.07927e-01 1.73833e-04 0e+00 10 1.56357e-01
64 8e+00 8.89042e+01 6.5e+01 7.71499e-02 5.07915e-01 1.73833e-04 0e+00 11 1.56357e-01
64 8e+00 8.89042e+01 6.5e+01 7.71499e-02 5.07927e-01 1.73833e-04 0e+00 12 1.56357e-01
64 8e+00 8.89042e+01 6.5e+01 7.71499e-02 5.07907e-01 1.73833e-04 0e+00 13 1.56357e-01
64 8e+00 8.89042e+01 6.5e+01 7.71499e-02 5.07874e-01 1.73833e-04 0e+00 14 1.56357e-01
64 8e+00 8.89042e+01 6.5e+01 7.71499e-02 5.07912e-01 1.73833e-04 0e+00 15 1.56357e-01
64 8e+00 8.89042e+01 6.5e+01 7.71499e-02 5.07921e-01 1.73833e-04 0e+00 16 1.56357e-01
64 8e+00 8.89042e+01 6.5e+01 7.71499e-02 5.07920e-01 1.73833e-04 0e+00 17 1.56357e-01
64 8e+00 8.89042e+01 6.5e+01 7.71499e-02 5.07961e-01 1.73833e-04 0e+00 18 1.56357e-01
64 8e+00 8.89042e+01 6.5e+01 7.71499e-02 5.07932e-01 1.73833e-04 0e+00 19 1.56357e-01
64 8e+00 8.89042e+01 6.5e+01 7.71499e-02 5.07879e-01 1.73833e-04 0e+00 20 1.56357e-01
64 8e+00 8.89042e+01 6.5e+01 7.71499e-02 5.07885e-01 1.73833e-04 0e+00 21 1.56357e-01
64 8e+00 8.89042e+01 6.5e+01 7.71499e-02 5.07922e-01 1.73833e-04 0e+00 22 1.56357e-01
64 8e+00 8.89042e+01 6.5e+01 7.71499e-02 5.07877e-01 1.73833e-04 0e+00 23 1.56357e-01
64 8e+00 8.89042e+01 6.5e+01 7.71499e-02 5.07893e-01 1.73833e-04 0e+00 24 1.56357e-01
64 8e+00 8.89042e+01 6.5e+01 7.71499e-02 5.07954e-01 1.73833e-04 0e+00 25 1.56357e-01
64 8e+00 8.89042e+01 6.5e+01 7.71499e-02 5.07969e-01 1.73833e-04 0e+00 26 1.56357e-01
64 8e+00 8.89042e+01 6.5e+01 7.71499e-02 5.07861e-01 1.73833e-04 0e+00 27 1.56357e-01
64 8e+00 8.89042e+01 6.5e+01 7.71499e-02 5.07849e-01 1.73833e-04 0e+00 28 1.56357e-01
64 8e+00 8.89042e+01 6.5e+01 7.71499e-02 5.07927e-01 1.73833e-04 0e+00 29 1.56357e-01
64 8e+00 8.89042e+01 6.5e+01 7.71499e-02 5.07903e-01 1.73833e-04 0e+00 30 1.56357e-01
64 8e+00 8.89042e+01 6.5e+01 8.54790e-02 5.23793e-01 3.08800e-04 0e+00  0 6.80168e-02
64 8e+00 8.89042e+01 6.5e+01 8.54790e-02 5.23742e-01 3.08800e-04 0e+00  1 6.80168e-02
64 8e+00 8.89042e+01 6.5e+01 8.54790e-02 5.23690e-01 3.08800e-04 0e+00  2 6.80168e-02
64 8e+00 8.89042e+01 6.5e+01 8.54790e-02 5.23695e-01 3.08800e-04 0e+00  3 6.80168e-02
64 8e+00 8.89042e+01 6.5e+01 8.54790e-02 5.23788e-01 3.08800e-04 0e+00  4 6.80168e-02
64 8e+00 8.89042e+01 6.5e+01 8.54790e-02 5.23697e-01 3.08800e-04 0e+00  5 6.80168e-02
64 8e+00 8.89042e+01 6.5e+01 8.54790e-02 5.23712e-01 3.08800e-04 0e+00  6 6.80168e-02
64 8e+00 8.89042e+01 6.5e+01 8.54790e-02 5.23686e-01 3.08800e-04 0e+00  7 6.80168e-02
64 8e+00 8.89042e+01 6.5e+01 8.54790e-02 5.23849e-01 3.08800e-04 0e+00  8 6.80168e-02
64 8e+00 8.89042e+01 6.5e+01 8.54790e-02 5.23792e-01 3.08800e-04 0e+00  9 6.80168e-02
64 8e+00 8.89042e+01 6.5e+01 8.54790e-02 5.23768e-01 3.08800e-04 0e+00 10 6.80168e-02
64 8e+00 8.89042e+01 6.5e+01 8.54790e-02 5.23731e-01 3.08800e-04 0e+00 11 6.80168e-02
64 8e+00 8.89042e+01 6.5e+01 8.54790e-02 5.23673e-01 3.08800e-04 0e+00 12 6.80168e-02
64 8e+00 8.89042e+01 6.5e+01 8.54790e-02 5.23860e-01 3.08800e-04 0e+00 13 6.80168e-02
64 8e+00 8.89042e+01 6.5e+01 8.54790e-02 5.23668e-01 3.08800e-04 0e+00 14 6.80168e-02
64 8e+00 8.89042e+01 6.5e+01 8.54790e-02 5.23720e-01 3.08800e-04 0e+00 15 6.80168e-02
64 8e+00 8.89042e+01 6.5e+01 8.54790e-02 5.23817e-01 3.08800e-04 0e+00 16 6.80168e-02
64 8e+00 8.89042e+01 6.5e+01 8.54790e-02 5.23614e-01 3.08800e-04 0e+00 17 6.80168e-02
64 8e+00 8.89042e+01 6.5e+01 8.54790e-02 5.23805e-01 3.08800e-04 0e+00 18 6.80168e-02
64 8e+00 8.89042e+01 6.5e+01 8.54790e-02 5.23715e-01 3.08800e-04 0e+00 19 6.80168e-02
64 8e+00 8.89042e+01 6.5e+01 8.54790e-02 5.23690e-01 3.08800e-04 0e+00 20 6.80168e-02
64 8e+00 8.89042e+01 6.5e+01 8.54790e-02 5.23825e-01 3.08800e-04 0e+00 21 6.80168e-02
64 8e+00 8.89042e+01 6.5e+01 8.54790e-02 5.23744e-01 3.08800e-04 0e+00 22 6.80168e-02
64 8e+00 8.89042e+01 6.5e+01 8.54790e-02 5.23717e-01 3.08800e-04 0e+00 23 6.80168e-02
64 8e+00 8.89042e+01 6.5e+01 8.54790e-02 5.23769e-01 3.08800e-04 0e+00 24 6.80168e-02
64 8e+00 8.89042e+01 6.5e+01 8.54790e-02 5.23783e-01 3.08800e-04 0e+00 25 6.80168e-02
64 8e+00 8.89042e+01 6.5e+01 8.54790e-02 5.23683e-01 3.08800e-04 0e+00 26 6.80168e-02
64 8e+00 8.89042e+01 6.5e+01 8.54790e-02 5.23735e-01 3.08800e-04 0e+00 27 6.80168e-02
64 8e+00 8.89042e+01 6.5e+01 8.54790e-02 5.23763e-01 3.08800e-04 0e+00 28 6.80168e-02
64 8e+00 8.89042e+01 6.5e+01 8.54790e-02 5.23760e-01 3.08800e-04 0e+00 29 6.80168e-02
64 8e+00 8.89042e+01 6.5e+01 8.54790e-02 5.23743e-01 3.08800e-04 0e+00 30 6.80168e-02
64 8e+00 8.89042e+01 6.5e+01 9.80350e-02 5.43781e-01 5.29363e-04 0e+00  0 2.39461e-01
64 8e+00 8.89042e+01 6.5e+01 9.80350e-02 5.43841e-01 5.29363e-04 0e+00  1 2.39461e-01
64 8e+00 8.89042e+01 6.5e+01 9.80350e-02 5.44071e-01 5.29363e-04 0e+00  2 2.39461e-01
64 8e+00 8.89042e+01 6.5e+01 9.80350e-02 5.44008e-01 5.29363e-04 0e+00  3 2.39461e-01
64 8e+00 8.89042e+01 6.5e+01 9.80350e-02 5.43984e-01 5.29363e-04 0e+00  4 2.39461e-01
64 8e+00 8.89042e+01 6.5e+01 9.80350e-02 5.43956e-01 5.29363e-04 0e+00  5 2.39461e-01
64 8e+00 8.89042e+01 6.5e+01 9.80350e-02 5.43893e-01 5.29363e-04 0e+00  6 2.39461e-01
64 8e+00 8.89042e+01 6.5e+01 9.80350e-02 5.44122e-01 5.29363e-04 0e+00  7 2.39461e-01
64 8e+00 8.89042e+01 6.5e+01 9.80350e-02 5.44002e-01 5.29363e-04 0e+00  8 2.39461e-01
64 8e+00 8.89042e+01 6.5e+01 9.80350e-02 5.43897e-01 5.29363e-04 0e+00  9 2.39461e-01
64 8e+00 8.89042e+01 6.5e+01 9.80350e-02 5.43949e-01 5.29363e-04 0e+00 10 2.39461e-01
64 8e+00 8.89042e+01 6.5e+01 9.80350e-02 5.43991e-01 5.29363e-04 0e+00 11 2.39461e-01
64 8e+00 8.89042e+01 6.5e+01 9.80350e-02 5.43879e-01 5.29363e-04 0e+00 12 2.39461e-01
64 8e+00 8.89042e+01 6.5e+01 9.80350e-02 5.43808e-01 5.29363e-04 0e+00 13 2.39461e-01
64 8e+00 8.89042e+01 6.5e+01 9.80350e-02 5.43920e-01 5.29363e-04 0e+00 14 2.39461e-01
64 8e+00 8.89042e+01 6.5e+01 9.80350e-02 5.44054e-01 5.29363e-04 0e+00 15 2.39461e-01
64 8e+00 8.89042e+01 6.5e+01 9.80350e-02 5.43943e-01 5.29363e-04 0e+00 16 2.39461e-01
64 8e+00 8.89042e+01 6.5e+01 9.80350e-02 5.43930e-01 5.29363e-04 0e+00 17 2.39461e-01
64 8e+00 8.89042e+01 6.5e+01 9.80350e-02 5.43688e-01 5.29363e-04 0e+00 18 2.39461e-01
64 8e+00 8.89042e+01 6.5e+01 9.80350e-02 5.43994e-01 5.29363e-04 0e+00 19 2.39461e-01
64 8e+00 8.89042e+01 6.5e+01 9.80350e-02 5.44054e-01 5.29363e-04 0e+00 20 2.39461e-01
64 8e+00 8.89042e+01 6.5e+01 9.80350e-02 5.43941e-01 5.29363e-04 0e+00 21 2.39461e-01
64 8e+00 8.89042e+01 6.5e+01 9.80350e-02 5.43968e-01 5.29363e-04 0e+00 22 2.39461e-01
64 8e+00 8.89042e+01 6.5e+01 9.80350e-02 5.44068e-01 5.29363e-04 0e+00 23 2.39461e-01
64 8e+00 8.89042e+01 6.5e+01 9.80350e-02 5.43955e-01 5.29363e-04 0e+00 24 2.39461e-01
64 8e+00 8.89042e+01 6.5e+01 9.80350e-02 5.44060e-01 5.29363e-04 0e+00 25 2.39461e-01
64 8e+00 8.89042e+01 6.5e+01 9.80350e-02 5.43881e-01 5.29363e-04 0e+00 26 2.39461e-01
64 8e+00 8.89042e+01 6.5e+01 9.80350e-02 5.44001e-01 5.29363e-04 0e+00 27 2.39461e-01
64 8e+00 8.89042e+01 6.5e+01 9.80350e-02 5.43827e-01 5.29363e-04 0e+00 28 2.39461e-01
64 8e+00 8.89042e+01 6.5e+01 9.80350e-02 5.43794e-01 5.29363e-04 0e+00 29 2.39461e-01
64 8e+00 8.89042e+01 6.5e+01 9.80350e-02 5.43942e-01 5.29363e-04 0e+00 30 2.39461e-01
64 8e+00 8.89042e+01 6.5e+01 1.03292e-01 5.51268e-01 9.01533e-05 0e+00  0 1.04947e-01
64 8e+00 8.89042e+01 6.5e+01 1.03292e-01 5.51279e-01 9.01533e-05 0e+00  1 1.04947e-01
64 8e+00 8.89042e+01 6.5e+01 1.03292e-01 5.51248e-01 9.01533e-05 0e+00  2 1.04947e-01
64 8e+00 8.89042e+01 6.5e+01 1.03292e-01 5.51269e-01 9.01533e-05 0e+00  3 1.04947e-01
64 8e+00 8.89042e+01 6.5e+01 1.03292e-01 5.51264e-01 9.01533e-05 0e+00  4 1.04947e-01
64 8e+00 8.89042e+01 6.5e+01 1.03292e-01 5.51257e-01 9.01533e-05 0e+00  5 1.04947e-01
64 8e+00 8.89042e+01 6.5e+01 1.03292e-01 5.51271e-01 9.01533e-05 0e+00  6 1.04947e-01
64 8e+00 8.89042e+01 6.5e+01 1.03292e-01 5.51283e-01 9.01533e-05 0e+00  7 1.04947e-01
64 8e+00 8.89042e+01 6.5e+01 1.03292e-01 5.51292e-01 9.01533e-05 0e+00  8 1.04947e-01
64 8e+00 8.89042e+01 6.5e+01 1.03292e-01 5.51293e-01 9.01533e-05 0e+00  9 1.04947e-01
64 8e+00 8.89042e+01 6.5e+01 1.03292e-01 5.51275e-01 9.01533e-05 0e+00 10 1.04947e-01
64 8e+00 8.89042e+01 6.5e+01 1.03292e-01 5.51280e-01 9.01533e-05 0e+00 11 1.04947e-01
64 8e+00 8.89042e+01 6.5e+01 1.03292e-01 5.51250e-01 9.01533e-05 0e+00 12 1.04947e-01
64 8e+00 8.89042e+01 6.5e+01 1.03292e-01 5.51277e-01 9.01533e-05 0e+00 13 1.04947e-01
64 8e+00 8.89042e+01 6.5e+01 1.03292e-01 5.51311e-01 9.01533e-05 0e+00 14 1.04947e-01
64 8e+00 8.89042e+01 6.5e+01 1.03292e-01 5.51290e-01 9.01533e-05 0e+00 15 1.04947e-01
64 8e+00 8.89042e+01 6.5e+01 1.03292e-01 5.51272e-01 9.01533e-05 0e+00 16 1.04947e-01
64 8e+00 8.89042e+01 6.5e+01 1.03292e-01 5.51284e-01 9.01533e-05 0e+00 17 1.04947e-01
64 8e+00 8.89042e+01 6.5e+01 1.03292e-01 5.51258e-01 9.01533e-05 0e+00 18 1.04947e-01
64 8e+00 8.89042e+01 6.5e+01 1.03292e-01 5.51296e-01 9.01533e-05 0e+00 19 1.04947e-01
64 8e+00 8.89042e+01 6.5e+01 1.03292e-01 5.51266e-01 9.01533e-05 0e+00 20 1.04947e-01
64 8e+00 8.89042e+01 6.5e+01 1.03292e-01 5.51262e-01 9.01533e-05 0e+00 21 1.04947e-01
64 8e+00 8.89042e+01 6.5e+01 1.03292e-01 5.51283e-01 9.01533e-05 0e+00 22 1.04947e-01
64 8e+00 8.89042e+01 6.5e+01 1.03292e-01 5.51268e-01 9.01533e-05 0e+00 23 1.04947e-01
64 8e+00 8.89042e+01 6.5e+01 1.03292e-01 5.51290e-01 9.01533e-05 0e+00 24 1.04947e-01
64 8e+00 8.89042e+01 6.5e+01 1.03292e-01 5.51283e-01 9.01533e-05 0e+00 25 1.04947e-01
64 8e+00 8.89042e+01 6.5e+01 1.03292e-01 5.51255e-01 9.01533e-05 0e+00 26 1.04947e-01
64 8e+00 8.89042e+01 6.5e+01 1.03292e-01 5.51253e-01 9.01533e-05 0e+00 27 1.04947e-01
64 8e+00 8.89042e+01 6.5e+01 1.03292e-01 5.51253e-01 9.01533e-05 0e+00 28 1.04947e-01
64 8e+00 8.89042e+01 6.5e+01 1.03292e-01 5.51286e-01 9.01533e-05 0e+00 29 1.04947e-01
64 8e+00 8.89042e+01 6.5e+01 1.03292e-01 5.51274e-01 9.01533e-05 0e+00 30 1.04947e-01
64 8e+00 8.89042e+01 6.5e+01 1.04453e-01 5.52511e-01 2.89582e-04 0e+00  0 4.35777e-02
64 8e+00 8.89042e+01 6.5e+01 1.04453e-01 5.52563e-01 2.89582e-04 0e+00  1 4.35777e-02
64 8e+00 8.89042e+01 6.5e+01 1.04453e-01 5.52462e-01 2.89582e-04 0e+00  2 4.35777e-02
64 8e+00 8.89042e+01 6.5e+01 1.04453e-01 5.52530e-01 2.89582e-04 0e+00  3 4.35777e-02
64 8e+00 8.89042e+01 6.5e+01 1.04453e-01 5.52657e-01 2.89582e-04 0e+00  4 4.35777e-02
64 8e+00 8.89042e+01 6.5e+01 1.04453e-01 5.52562e-01 2.89582e-04 0e+00  5 4.35777e-02
64 8e+00 8.89042e+01 6.5e+01 1.04453e-01 5.52451e-01 2.89582e-04 0e+00  6 4.35777e-02
64 8e+00 8.89042e+01 6.5e+01 1.04453e-01 5.52514e-01 2.89582e-04 0e+00  7 4.35777e-02
64 8e+00 8.89042e+01 6.5e+01 1.04453e-01 5.52574e-01 2.89582e-04 0e+00  8 4.35777e-02
64 8e+00 8.89042e+01 6.5e+01 1.04453e-01 5.52484e-01 2.89582e-04 0e+00  9 4.35777e-02
64 8e+00 8.89042e+01 6.5e+01 1.04453e-01 5.52584e-01 2.89582e-04 0e+00 10 4.35777e-02
64 8e+00 8.89042e+01 6.5e+01 1.04453e-01 5.52523e-01 2.89582e-04 0e+00 11 4.35777e-02
64 8e+00 8.89042e+01 6.5e+01 1.04453e-01 5.52568e-01 2.89582e-04 0e+00 12 4.35777e-02
64 8e+00 8.89042e+01 6.5e+01 1.04453e-01 5.52570e-01 2.89582e-04 0e+00 13 4.35777e-02
64 8e+00 8.89042e+01 6.5e+01 1.04453e-01 5.52516e-01 2.89582e-04 0e+00 14 4.35777e-02
64 8e+00 8.89042e+01 6.5e+01 1.04453e-01 5.52450e-01 2.89582e-04 0e+00 15 4.35777e-02
64 8e+00 8.89042e+01 6.5e+01 1.04453e-01 5.52512e-01 2.89582e-04 0e+00 16 4.35777e-02
64 8e+00 8.89042e+01 6.5e+01 1.04453e-01 5.52577e-01 2.89582e-04 0e+00 17 4.35777e-02
64 8e+00 8.89042e+01 6.5e+01 1.04453e-01 5.52600e-01 2.89582e-04 0e+00 18 4.35777e-02
64 8e+00 8.89042e+01 6.5e+01 1.04453e-01 5.52611e-01 2.89582e-04 0e+00 19 4.35777e-02
64 8e+00 8.89042e+01 6.5e+01 1.04453e-01 5.52512e-01 2.89582e-04 0e+00 20 4.35777e-02
64 8e+00 8.89042e+01 6.5e+01 1.04453e-01 5.52538e-01 2.89582e-04 0e+00 21 4.35777e-02
64 8e+00 8.89042e+01 6.5e+01 1.04453e-01 5.52523e-01 2.89582e-04 0e+00 22 4.35777e-02
64 8e+00 8.89042e+01 6.5e+01 1.04453e-01 5.52570e-01 2.89582e-04 0e+00 23 4.35777e-02
64 8e+00 8.89042e+01 6.5e+01 1.04453e-01 5.52486e-01 2.89582e-04 0e+00 24 4.35777e-02
64 8e+00 8.89042e+01 6.5e+01 1.04453e-01 5.52464e-01 2.89582e-04 0e+00 25 4.35777e-02
64 8e+00 8.89042e+01 6.5e+01 1.04453e-01 5.52580e-01 2.89582e-04 0e+00 26 4.35777e-02
64 8e+00 8.89042e+01 6.5e+01 1.04453e-01 5.52414e-01 2.89582e-04 0e+00 27 4.35777e-02
64 8e+00 8.89042e+01 6.5e+01 1.04453e-01 5.52559e-01 2.89582e-04 0e+00 28 4.35777e-02
64 8e+00 8.89042e+01 6.5e+01 1.04453e-01 5.52572e-01 2.89582e-04 0e+00 29 4.35777e-02
64 8e+00 8.89042e+01 6.5e+01 1.04453e-01 5.52535e-01 2.89582e-04 0e+00 30 4.35777e-02
64 8e+00 8.89042e+01 6.5e+01 1.09263e-01 5.58845e-01 1.45482e-04 0e+00  0 3.11216e-01
64 8e+00 8.89042e+01 6.5e+01 1.09263e-01 5.58890e-01 1.45482e-04 0e+00  1 3.11216e-01
64 8e+00 8.89042e+01 6.5e+01 1.09263e-01 5.58877e-01 1.45482e-04 0e+00  2 3.11216e-01
64 8e+00 8.89042e+01 6.5e+01 1.09263e-01 5.58816e-01 1.45482e-04 0e+00  3 3.11216e-01
64 8e+00 8.89042e+01 6.5e+01 1.09263e-01 5.58877e-01 1.45482e-04 0e+00  4 3.11216e-01
64 8e+00 8.89042e+01 6.5e+01 1.09263e-01 5.58844e-01 1.45482e-04 0e+00  5 3.11216e-01
64 8e+00 8.89042e+01 6.5e+01 1.09263e-01 5.58863e-01 1.45482e-04 0e+00  6 3.11216e-01
64 8e+00 8.89042e+01 6.5e+01 1.09263e-01 5.58814e-01 1.45482e-04 0e+00  7 3.11216e-01
64 8e+00 8.89042e+01 6.5e+01 1.09263e-01 5.58891e-01 1.45482e-04 0e+00  8 3.11216e-01
64 8e+00 8.89042e+01 6.5e+01 1.09263e-01 5.58833e-01 1.45482e-04 0e+00  9 3.11216e-01
64 8e+00 8.89042e+01 6.5e+01 1.09263e-01 5.58869e-01 1.45482e-04 0e+00 10 3.11216e-01
64 8e+00 8.89042e+01 6.5e+01 1.09263e-01 5.58858e-01 1.45482e-04 0e+00 11 3.11216e-01
64 8e+00 8.89042e+01 6.5e+01 1.09263e-01 5.58869e-01 1.45482e-04 0e+00 12 3.11216e-01
64 8e+00 8.89042e+01 6.5e+01 1.09263e-01 5.58862e-01 1.45482e-04 0e+00 13 3.11216e-01
64 8e+00 8.89042e+01 6.5e+01 1.09263e-01 5.58873e-01 1.45482e-04 0e+00 14 3.11216e-01
64 8e+00 8.89042e+01 6.5e+01 1.09263e-01 5.58875e-01 1.45482e-04 0e+00 15 3.11216e-01
64 8e+00 8.89042e+01 6.5e+01 1.09263e-01 5.58841e-01 1.45482e-04 0e+00 16 3.11216e-01
64 8e+00 8.89042e+01 6.5e+01 1.09263e-01 5.58833e-01 1.45482e-04 0e+00 17 3.11216e-01
64 8e+00 8.89042e+01 6.5e+01 1.09263e-01 5.58846e-01 1.45482e-04 0e+00 18 3.11216e-01
64 8e+00 8.89042e+01 6.5e+01 1.09263e-01 5.58879e-01 1.45482e-04 0e+00 19 3.11216e-01
64 8e+00 8.89042e+01 6.5e+01 1.09263e-01 5.58859e-01 1.45482e-04 0e+00 20 3.11216e-01
64 8e+00 8.89042e+01 6.5e+01 1.09263e-01 5.58835e-01 1.45482e-04 0e+00 21 3.11216e-01
64 8e+00 8.89042e+01 6.5e+01 1.09263e-01 5.58887e-01 1.45482e-04 0e+00 22 3.11216e-01
64 8e+00 8.89042e+01 6.5e+01 1.09263e-01 5.58815e-01 1.45482e-04 0e+00 23 3.11216e-01
64 8e+00 8.89042e+01 6.5e+01 1.09263e-01 5.58837e-01 1.45482e-04 0e+00 24 3.11216e-01
64 8e+00 8.89042e+01 6.5e+01 1.09263e-01 5.58888e-01 1.45482e-04 0e+00 25 3.11216e-01
64 8e+00 8.89042e+01 6.5e+01 1.09263e-01 5.58814e-01 1.45482e-04 0e+00 26 3.11216e-01
64 8e+00 8.89042e+01 6.5e+01 1.09263e-01 5.58852e-01 1.45482e-04 0e+00 27 3.11216e-01
64 8e+00 8.89042e+01 6.5e+01 1.09263e-01 5.58858e-01 1.45482e-04 0e+00 28 3.11216e-01
64 8e+00 8.89042e+01 6.5e+01 1.09263e-01 5.58815e-01 1.45482e-04 0e+00 29 3.11216e-01
64 8e+00 8.89042e+01 6.5e+01 1.09263e-01 5.58854e-01 1.45482e-04 0e+00 30 3.11216e-01
64 8e+00 8.89042e+01 6.5e+01 1.14943e-01 5.65571e-01 4.19001e-04 0e+00  0 7.02509e-01
64 8e+00 8.89042e+01 6.5e+01 1.14943e-01 5.65590e-01 4.19001e-04 0e+00  1 7.02509e-01
64 8e+00 8.89042e+01 6.5e+01 1.14943e-01 5.65571e-01 4.19001e-04 0e+00  2 7.02509e-01
64 8e+00 8.89042e+01 6.5e+01 1.14943e-01 5.65508e-01 4.19001e-04 0e+00  3 7.02509e-01
64 8e+00 8.89042e+01 6.5e+01 1.14943e-01 5.65581e-01 4.19001e-04 0e+00  4 7.02509e-01
64 8e+00 8.89042e+01 6.5e+01 1.14943e-01 5.65537e-01 4.19001e-04 0e+00  5 7.02509e-01
64 8e+00 8.89042e+01 6.5e+01 1.14943e-01 5.65548e-01 4.19001e-04 0e+00  6 7.02509e-01
64 8e+00 8.89042e+01 6.5e+01 1.14943e-01 5.65582e-01 4.19001e-04 0e+00  7 7.02509e-01
64 8e+00 8.89042e+01 6.5e+01 1.14943e-01 5.65642e-01 4.19001e-04 0e+00  8 7.02509e-01
64 8e+00 8.89042e+01 6.5e+01 1.14943e-01 5.65614e-01 4.19001e-04 0e+00  9 7.02509e-01
64 8e+00 8.89042e+01 6.5e+01 1.14943e-01 5.65553e-01 4.19001e-04 0e+00 10 7.02509e-01
64 8e+00 8.89042e+01 6.5e+01 1.14943e-01 5.65556e-01 4.19001e-04 0e+00 11 7.02509e-01
64 8e+00 8.89042e+01 6.5e+01 1.14943e-01 5.65549e-01 4.19001e-04 0e+00 12 7.02509e-01
64 8e+00 8.89042e+01 6.5e+01 1.14943e-01 5.65598e-01 4.19001e-04 0e+00 13 7.02509e-01
64 8e+00 8.89042e+01 6.5e+01 1.14943e-01 5.65594e-01 4.19001e-04 0e+00 14 7.02509e-01
64 8e+00 8.89042e+01 6.5e+01 1.14943e-01 5.65566e-01 4.19001e-04 0e+00 15 7.02509e-01
64 8e+00 8.89042e+01 6.5e+01 1.14943e-01 5.65481e-01 4.19001e-04 0e+00 16 7.02509e-01
64 8e+00 8.89042e+01 6.5e+01 1.14943e-01 5.65529e-01 4.19001e-04 0e+00 17 7.02509e-01
64 8e+00 8.89042e+01 6.5e+01 1.14943e-01 5.65514e-01 4.19001e-04 0e+00 18 7.02509e-01
64 8e+00 8.89042e+01 6.5e+01 1.14943e-01 5.65610e-01 4.19001e-04 0e+00 19 7.02509e-01
64 8e+00 8.89042e+01 6.5e+01 1.14943e-01 5.65559e-01 4.19001e-04 0e+00 20 7.02509e-01
64 8e+00 8.89042e+01 6.5e+01 1.14943e-01 5.65544e-01 4.19001e-04 0e+00 21 7.02509e-01
64 8e+00 8.89042e+01 6.5e+01 1.14943e-01 5.65550e-01 4.19001e-04 0e+00 22 7.02509e-01
64 8e+00 8.89042e+01 6.5e+01 1.14943e-01 5.65527e-01 4.19001e-04 0e+00 23 7.02509e-01
64 8e+00 8.89042e+01 6.5e+01 1.14943e-01 5.65563e-01 4.19001e-04 0e+00 24 7.02509e-01
64 8e+00 8.89042e+01 6.5e+01 1.14943e-01 5.65586e-01 4.19001e-04 0e+00 25 7.02509e-01
64 8e+00 8.89042e+01 6.5e+01 1.14943e-01 5.65550e-01 4.19001e-04 0e+00 26 7.02509e-01
64 8e+00 8.89042e+01 6.5e+01 1.14943e-01 5.65586e-01 4.19001e-04 0e+00 27 7.02509e-01
64 8e+00 8.89042e+01 6.5e+01 1.14943e-01 5.65537e-01 4.19001e-04 0e+00 28 7.02509e-01
64 8e+00 8.89042e+01 6.5e+01 1.14943e-01 5.65578e-01 4.19001e-04 0e+00 29 7.02509e-01
64 8e+00 8.89042e+01 6.5e+01 1.14943e-01 5.65563e-01 4.19001e-04 0e+00 30 7.02509e-01
64 8e+00 8.89042e+01 6.5e+01 1.20564e-01 5.71724e-01 6.15274e-04 0e+00  0 3.83384e-01
64 8e+00 8.89042e+01 6.5e+01 1.20564e-01 5.71706e-01 6.15274e-04 0e+00  1 3.83384e-01
64 8e+00 8.89042e+01 6.5e+01 1.20564e-01 5.71796e-01 6.15274e-04 0e+00  2 3.83384e-01
64 8e+00 8.89042e+01 6.5e+01 1.20564e-01 5.71720e-01 6.15274e-04 0e+00  3 3.83384e-01
64 8e+00 8.89042e+01 6.5e+01 1.20564e-01 5.71613e-01 6.15274e-04 0e+00  4 3.83384e-01
64 8e+00 8.89042e+01 6.5e+01 1.20564e-01 5.71599e-01 6.15274e-04 0e+00  5 3.83384e-01
64 8e+00 8.89042e+01 6.5e+01 1.20564e-01 5.71659e-01 6.15274e-04 0e+00  6 3.83384e-01
64 8e+00 8.89042e+01 6.5e+01 1.20564e-01 5.71896e-01 6.15274e-04 0e+00  7 3.83384e-01
64 8e+00 8.89042e+01 6.5e+01 1.20564e-01 5.71665e-01 6.15274e-04 0e+00  8 3.83384e-01
64 8e+00 8.89042e+01 6.5e+01 1.20564e-01 5.71714e-01 6.15274e-04 0e+00  9 3.83384e-01
64 8e+00 8.89042e+01 6.5e+01 1.20564e-01 5.71727e-01 6.15274e-04 0e+00 10 3.83384e-01
64 8e+00 8.89042e+01 6.5e+01 1.20564e-01 5.71837e-01 6.15274e-04 0e+00 11 3.83384e-01
64 8e+00 8.89042e+01 6.5e+01 1.20564e-01 5.71816e-01 6.15274e-04 0e+00 12 3.83384e-01
64 8e+00 8.89042e+01 6.5e+01 1.20564e-01 5.71729e-01 6.15274e-04 0e+00 13 3.83384e-01
64 8e+00 8.89042e+01 6.5e+01 1.20564e-01 5.71507e-01 6.15274e-04 0e+00 14 3.83384e-01
64 8e+00 8.89042e+01 6.5e+01 1.20564e-01 5.71962e-01 6.15274e-04 0e+00 15 3.83384e-01
64 8e+00 8.89042e+01 6.5e+01 1.20564e-01 5.71853e-01 6.15274e-04 0e+00 16 3.83384e-01
64 8e+00 8.89042e+01 6.5e+01 1.20564e-01 5.71765e-01 6.15274e-04 0e+00 17 3.83384e-01
64 8e+00 8.89042e+01 6.5e+01 1.20564e-01 5.71747e-01 6.15274e-04 0e+00 18 3.83384e-01
64 8e+00 8.89042e+01 6.5e+01 1.20564e-01 5.71772e-01 6.15274e-04 0e+00 19 3.83384e-01
64 8e+00 8.89042e+01 6.5e+01 1.20564e-01 5.71884e-01 6.15274e-04 0e+00 20 3.83384e-01
64 8e+00 8.89042e+01 6.5e+01 1.20564e-01 5.71721e-01 6.15274e-04 0e+00 21 3.83384e-01
64 8e+00 8.89042e+01 6.5e+01 1.20564e-01 5.71644e-01 6.15274e-04 0e+00 22 3.83384e-01
64 8e+00 8.89042e+01 6.5e+01 1.20564e-01 5.71926e-01 6.15274e-04 0e+00 23 3.83384e-01
64 8e+00 8.89042e+01 6.5e+01 1.20564e-01 5.71912e-01 6.15274e-04 0e+00 24 3.83384e-01
64 8e+00 8.89042e+01 6.5e+01 1.20564e-01 5.71619e-01 6.15274e-04 0e+00 25 3.83384e-01
64 8e+00 8.89042e+01 6.5e+01 1.20564e-01 5.71786e-01 6.15274e-04 0e+00 26 3.83384e-01
64 8e+00 8.89042e+01 6.5e+01 1.20564e-01 5.71893e-01 6.15274e-04 0e+00 27 3.83384e-01
64 8e+00 8.89042e+01 6.5e+01 1.20564e-01 5.71805e-01 6.15274e-04 0e+00 28 3.83384e-01
64 8e+00 8.89042e+01 6.5e+01 1.20564e-01 5.71832e-01 6.15274e-04 0e+00 29 3.83384e-01
64 8e+00 8.89042e+01 6.5e+01 1.20564e-01 5.71776e-01 6.15274e-04 0e+00 30 3.83384e-01
64 8e+00 8.89042e+01 6.5e+01 1.24943e-01 5.76447e-01 2.17770e-04 0e+00  0 1.57170e-01
64 8e+00 8.89042e+01 6.5e+01 1.24943e-01 5.76507e-01 2.17770e-04 0e+00  1 1.57170e-01
64 8e+00 8.89042e+01 6.5e+01 1.24943e-01 5.76451e-01 2.17770e-04 0e+00  2 1.57170e-01
64 8e+00 8.89042e+01 6.5e+01 1.24943e-01 5.76444e-01 2.17770e-04 0e+00  3 1.57170e-01
64 8e+00 8.89042e+01 6.5e+01 1.24943e-01 5.76489e-01 2.17770e-04 0e+00  4 1.57170e-01
64 8e+00 8.89042e+01 6.5e+01 1.24943e-01 5.76457e-01 2.17770e-04 0e+00  5 1.57170e-01
64 8e+00 8.89042e+01 6.5e+01 1.24943e-01 5.76432e-01 2.17770e-04 0e+00  6 1.57170e-01
64 8e+00 8.89042e+01 6.5e+01 1.24943e-01 5.76468e-01 2.17770e-04 0e+00  7 1.57170e-01
64 8e+00 8.89042e+01 6.5e+01 1.24943e-01 5.76467e-01 2.17770e-04 0e+00  8 1.57170e-01
64 8e+00 8.89042e+01 6.5e+01 1.24943e-01 5.76450e-01 2.17770e-04 0e+00  9 1.57170e-01
64 8e+00 8.89042e+01 6.5e+01 1.24943e-01 5.76506e-01 2.17770e-04 0e+00 10 1.57170e-01
64 8e+00 8.89042e+01 6.5e+01 1.24943e-01 5.76456e-01 2.17770e-04 0e+00 11 1.57170e-01
64 8e+00 8.89042e+01 6.5e+01 1.24943e-01 5.76488e-01 2.17770e-04 0e+00 12 1.57170e-01
64 8e+00 8.89042e+01 6.5e+01 1.24943e-01 5.76537e-01 2.17770e-04 0e+00 13 1.57170e-01
64 8e+00 8.89042e+01 6.5e+01 1.24943e-01 5.76478e-01 2.17770e-04 0e+00 14 1.57170e-01
64 8e+00 8.89042e+01 6.5e+01 1.24943e-01 5.76477e-01 2.17770e-04 0e+00 15 1.57170e-01
64 8e+00 8.89042e+01 6.5e+01 1.24943e-01 5.76451e-01 2.17770e-04 0e+00 16 1.57170e-01
64 8e+00 8.89042e+01 6.5e+01 1.24943e-01 5.76500e-01 2.17770e-04 0e+00 17 1.57170e-01
64 8e+00 8.89042e+01 6.5e+01 1.24943e-01 5.76441e-01 2.17770e-04 0e+00 18 1.57170e-01
64 8e+00 8.89042e+01 6.5e+01 1.24943e-01 5.76532e-01 2.17770e-04 0e+00 19 1.57170e-01
64 8e+00 8.89042e+01 6.5e+01 1.24943e-01 5.76522e-01 2.17770e-04 0e+00 20 1.57170e-01
64 8e+00 8.89042e+01 6.5e+01 1.24943e-01 5.76501e-01 2.17770e-04 0e+00 21 1.57170e-01
64 8e+00 8.89042e+01 6.5e+01 1.24943e-01 5.76516e-01 2.17770e-04 0e+00 22 1.57170e-01
64 8e+00 8.89042e+01 6.5e+01 1.24943e-01 5.76489e-01 2.17770e-04 0e+00 23 1.57170e-01
64 8e+00 8.89042e+01 6.5e+01 1.24943e-01 5.76526e-01 2.17770e-04 0e+00 24 1.57170e-01
64 8e+00 8.89042e+01 6.5e+01 1.24943e-01 5.76534e-01 2.17770e-04 0e+00 25 1.57170e-01
64 8e+00 8.89042e+01 6.5e+01 1.24943e-01 5.76470e-01 2.17770e-04 0e+00 26 1.57170e-01
64 8e+00 8.89042e+01 6.5e+01 1.24943e-01 5.76509e-01 2.17770e-04 0e+00 27 1.57170e-01
64 8e+00 8.89042e+01 6.5e+01 1.24943e-01 5.76471e-01 2.17770e-04 0e+00 28 1.57170e-01
64 8e+00 8.89042e+01 6.5e+01 1.24943e-01 5.76492e-01 2.17770e-04 0e+00 29 1.57170e-01
64 8e+00 8.89042e+01 6.5e+01 1.24943e-01 5.76484e-01 2.17770e-04 0e+00 30 1.57170e-01
64 8e+00 8.89042e+01 6.5e+01 1.29860e-01 5.81452e-01 3.36290e-04 0e+00  0 4.87743e-01
64 8e+00 8.89042e+01 6.5e+01 1.29860e-01 5.81420e-01 3.36290e-04 0e+00  1 4.87743e-01
64 8e+00 8.89042e+01 6.5e+01 1.29860e-01 5.81461e-01 3.36290e-04 0e+00  2 4.87743e-01
64 8e+00 8.89042e+01 6.5e+01 1.29860e-01 5.81407e-01 3.36290e-04 0e+00  3 4.87743e-01
64 8e+00 8.89042e+01 6.5e+01 1.29860e-01 5.81453e-01 3.36290e-04 0e+00  4 4.87743e-01
64 8e+00 8.89042e+01 6.5e+01 1.29860e-01 5.81433e-01 3.36290e-04 0e+00  5 4.87743e-01
64 8e+00 8.89042e+01 6.5e+01 1.29860e-01 5.81465e-01 3.36290e-04 0e+00  6 4.87743e-01
64 8e+00 8.89042e+01 6.5e+01 1.29860e-01 5.81429e-01 3.36290e-04 0e+00  7 4.87743e-01
64 8e+00 8.89042e+01 6.5e+01 1.29860e-01 5.81420e-01 3.36290e-04 0e+00  8 4.87743e-01
64 8e+00 8.89042e+01 6.5e+01 1.29860e-01 5.81449e-01 3.36290e-04 0e+00  9 4.87743e-01
64 8e+00 8.89042e+01 6.5e+01 1.29860e-01 5.81452e-01 3.36290e-04 0e+00 10 4.87743e-01
64 8e+00 8.89042e+01 6.5e+01 1.29860e-01 5.81439e-01 3.36290e-04 0e+00 11 4.87743e-01
64 8e+00 8.89042e+01 6.5e+01 1.29860e-01 5.81455e-01 3.36290e-04 0e+00 12 4.87743e-01
64 8e+00 8.89042e+01 6.5e+01 1.29860e-01 5.81450e-01 3.36290e-04 0e+00 13 4.87743e-01
64 8e+00 8.89042e+01 6.5e+01 1.29860e-01 5.81426e-01 3.36290e-04 0e+00 14 4.87743e-01
64 8e+00 8.89042e+01 6.5e+01 1.29860e-01 5.81426e-01 3.36290e-04 0e+00 15 4.87743e-01
64 8e+00 8.89042e+01 6.5e+01 1.29860e-01 5.81413e-01 3.36290e-04 0e+00 16 4.87743e-01
64 8e+00 8.89042e+01 6.5e+01 1.29860e-01 5.81485e-01 3.36290e-04 0e+00 17 4.87743e-01
64 8e+00 8.89042e+01 6.5e+01 1.29860e-01 5.81475e-01 3.36290e-04 0e+00 18 4.87743e-01
64 8e+00 8.89042e+01 6.5e+01 1.29860e-01 5.81459e-01 3.36290e-04 0e+00 19 4.87743e-01
64 8e+00 8.89042e+01 6.5e+01 1.29860e-01 5.81430e-01 3.36290e-04 0e+00 20 4.87743e-01
64 8e+00 8.89042e+01 6.5e+01 1.29860e-01 5.81483e-01 3.36290e-04 0e+00 21 4.87743e-01
64 8e+00 8.89042e+01 6.5e+01 1.29860e-01 5.81444e-01 3.36290e-04 0e+00 22 4.87743e-01
64 8e+00 8.89042e+01 6.5e+01 1.29860e-01 5.81438e-01 3.36290e-04 0e+00 23 4.87743e-01
64 8e+00 8.89042e+01 6.5e+01 1.29860e-01 5.81396e-01 3.36290e-04 0e+00 24 4.87743e-01
64 8e+00 8.89042e+01 6.5e+01 1.29860e-01 5.81436e-01 3.36290e-04 0e+00 25 4.87743e-01
64 8e+00 8.89042e+01 6.5e+01 1.29860e-01 5.81426e-01 3.36290e-04 0e+00 26 4.87743e-01
64 8e+00 8.89042e+01 6.5e+01 1.29860e-01 5.81436e-01 3.36290e-04 0e+00 27 4.87743e-01
64 8e+00 8.89042e+01 6.5e+01 1.29860e-01 5.81451e-01 3.36290e-04 0e+00 28 4.87743e-01
64 8e+00 8.89042e+01 6.5e+01 1.29860e-01 5.81455e-01 3.36290e-04 0e+00 29 4.87743e-01
64 8e+00 8.89042e+01 6.5e+01 1.29860e-01 5.81443e-01 3.36290e-04 0e+00 30 4.87743e-01
64 8e+00 8.89042e+01 6.5e+01 1.38446e-01 5.89391e-01 4.88036e-04 0e+00  0 2.84157e-01
64 8e+00 8.89042e+01 6.5e+01 1.38446e-01 5.89385e-01 4.88036e-04 0e+00  1 2.84157e-01
64 8e+00 8.89042e+01 6.5e+01 1.38446e-01 5.89338e-01 4.88036e-04 0e+00  2 2.84157e-01
64 8e+00 8.89042e+01 6.5e+01 1.38446e-01 5.89366e-01 4.88036e-04 0e+00  3 2.84157e-01
64 8e+00 8.89042e+01 6.5e+01 1.38446e-01 5.89311e-01 4.88036e-04 0e+00  4 2.84157e-01
64 8e+00 8.89042e+01 6.5e+01 1.38446e-01 5.89317e-01 4.88036e-04 0e+00  5 2.84157e-01
64 8e+00 8.89042e+01 6.5e+01 1.38446e-01 5.89360e-01 4.88036e-04 0e+00  6 2.84157e-01
64 8e+00 8.89042e+01 6.5e+01 1.38446e-01 5.89358e-01 4.88036e-04 0e+00  7 2.84157e-01
64 8e+00 8.89042e+01 6.5e+01 1.38446e-01 5.89362e-01 4.88036e-04 0e+00  8 2.84157e-01
64 8e+00 8.89042e+01 6.5e+01 1.38446e-01 5.89394e-01 4.88036e-04 0e+00  9 2.84157e-01
64 8e+00 8.89042e+01 6.5e+01 1.38446e-01 5.89400e-01 4.88036e-04 0e+00 10 2.84157e-01
64 8e+00 8.89042e+01 6.5e+01 1.38446e-01 5.89374e-01 4.88036e-04 0e+00 11 2.84157e-01
64 8e+00 8.89042e+01 6.5e+01 1.38446e-01 5.89330e-01 4.88036e-04 0e+00 12 2.84157e-01
64 8e+00 8.89042e+01 6.5e+01 1.38446e-01 5.89347e-01 4.88036e-04 0e+00 13 2.84157e-01
64 8e+00 8.89042e+01 6.5e+01 1.38446e-01 5.89412e-01 4.88036e-04 0e+00 14 2.84157e-01
64 8e+00 8.89042e+01 6.5e+01 1.38446e-01 5.89398e-01 4.88036e-04 0e+00 15 2.84157e-01
64 8e+00 8.89042e+01 6.5e+01 1.38446e-01 5.89363e-01 4.88036e-04 0e+00 16 2.84157e-01
64 8e+00 8.89042e+01 6.5e+01 1.38446e-01 5.89316e-01 4.88036e-04 0e+00 17 2.84157e-01
64 8e+00 8.89042e+01 6.5e+01 1.38446e-01 5.89347e-01 4.88036e-04 0e+00 18 2.84157e-01
64 8e+00 8.89042e+01 6.5e+01 1.38446e-01 5.89336e-01 4.88036e-04 0e+00 19 2.84157e-01
64 8e+00 8.89042e+01 6.5e+01 1.38446e-01 5.89366e-01 4.88036e-04 0e+00 20 2.84157e-01
64 8e+00 8.89042e+01 6.5e+01 1.38446e-01 5.89306e-01 4.88036e-04 0e+00 21 2.84157e-01
64 8e+00 8.89042e+01 6.5e+01 1.38446e-01 5.89347e-01 4.88036e-04 0e+00 22 2.84157e-01
64 8e+00 8.89042e+01 6.5e+01 1.38446e-01 5.89315e-01 4.88036e-04 0e+00 23 2.84157e-01
64 8e+00 8.89042e+01 6.5e+01 1.38446e-01 5.89346e-01 4.88036e-04 0e+00 24 2.84157e-01
64 8e+00 8.89042e+01 6.5e+01 1.38446e-01 5.89337e-01 4.88036e-04 0e+00 25 2.84157e-01
64 8e+00 8.89042e+01 6.5e+01 1.38446e-01 5.89346e-01 4.88036e-04 0e+00 26 2.84157e-01
64 8e+00 8.89042e+01 6.5e+01 1.38446e-01 5.89310e-01 4.88036e-04 0e+00 27 2.84157e-01
64 8e+00 8.89042e+01 6.5e+01 1.38446e-01 5.89340e-01 4.88036e-04 0e+00 28 2.84157e-01
64 8e+00 8.89042e+01 6.5e+01 1.38446e-01 5.89380e-01 4.88036e-04 0e+00 29 2.84157e-01
64 8e+00 8.89042e+01 6.5e+01 1.38446e-01 5.89353e-01 4.88036e-04 0e+00 30 2.84157e-01
64 8e+00 8.89042e+01 6.5e+01 1.42760e-01 5.93218e-01 3.24086e-04 0e+00  0 5.42084e-01
64 8e+00 8.89042e+01 6.5e+01 1.42760e-01 5.93232e-01 3.24086e-04 0e+00  1 5.42084e-01
64 8e+00 8.89042e+01 6.5e+01 1.42760e-01 5.93234e-01 3.24086e-04 0e+00  2 5.42084e-01
64 8e+00 8.89042e+01 6.5e+01 1.42760e-01 5.93120e-01 3.24086e-04 0e+00  3 5.42084e-01
64 8e+00 8.89042e+01 6.5e+01 1.42760e-01 5.93202e-01 3.24086e-04 0e+00  4 5.42084e-01
64 8e+00 8.89042e+01 6.5e+01 1.42760e-01 5.93076e-01 3.24086e-04 0e+00  5 5.42084e-01
64 8e+00 8.89042e+01 6.5e+01 1.42760e-01 5.93218e-01 3.24086e-04 0e+00  6 5.42084e-01
64 8e+00 8.89042e+01 6.5e+01 1.42760e-01 5.93234e-01 3.24086e-04 0e+00  7 5.42084e-01
64 8e+00 8.89042e+01 6.5e+01 1.42760e-01 5.93105e-01 3.24086e-04 0e+00  8 5.42084e-01
64 8e+00 8.89042e+01 6.5e+01 1.42760e-01 5.93221e-01 3.24086e-04 0e+00  9 5.42084e-01
64 8e+00 8.89042e+01 6.5e+01 1.42760e-01 5.93166e-01 3.24086e-04 0e+00 10 5.42084e-01
64 8e+00 8.89042e+01 6.5e+01 1.42760e-01 5.93270e-01 3.24086e-04 0e+00 11 5.42084e-01
64 8e+00 8.89042e+01 6.5e+01 1.42760e-01 5.93084e-01 3.24086e-04 0e+00 12 5.42084e-01
64 8e+00 8.89042e+01 6.5e+01 1.42760e-01 5.93265e-01 3.24086e-04 0e+00 13 5.42084e-01
64 8e+00 8.89042e+01 6.5e+01 1.42760e-01 5.93287e-01 3.24086e-04 0e+00 14 5.42084e-01
64 8e+00 8.89042e+01 6.5e+01 1.42760e-01 5.93210e-01 3.24086e-04 0e+00 15 5.42084e-01
64 8e+00 8.89042e+01 6.5e+01 1.42760e-01 5.93195e-01 3.24086e-04 0e+00 16 5.42084e-01
64 8e+00 8.89042e+01 6.5e+01 1.42760e-01 5.93251e-01 3.24086e-04 0e+00 17 5.42084e-01
64 8e+00 8.89042e+01 6.5e+01 1.42760e-01 5.93066e-01 3.24086e-04 0e+00 18 5.42084e-01
64 8e+00 8.89042e+01 6.5e+01 1.42760e-01 5.93227e-01 3.24086e-04 0e+00 19 5.42084e-01
64 8e+00 8.89042e+01 6.5e+01 1.42760e-01 5.93215e-01 3.24086e-04 0e+00 20 5.42084e-01
64 8e+00 8.89042e+01 6.5e+01 1.42760e-01 5.93241e-01 3.24086e-04 0e+00 21 5.42084e-01
64 8e+00 8.89042e+01 6.5e+01 1.42760e-01 5.93250e-01 3.24086e-04 0e+00 22 5.42084e-01
64 8e+00 8.89042e+01 6.5e+01 1.42760e-01 5.93261e-01 3.24086e-04 0e+00 23 5.42084e-01
64 8e+00 8.89042e+01 6.5e+01 1.42760e-01 5.93167e-01 3.24086e-04 0e+00 24 5.42084e-01
64 8e+00 8.89042e+01 6.5e+01 1.42760e-01 5.93166e-01 3.24086e-04 0e+00 25 5.42084e-01
64 8e+00 8.89042e+01 6.5e+01 1.42760e-01 5.93230e-01 3.24086e-04 0e+00 26 5.42084e-01
64 8e+00 8.89042e+01 6.5e+01 1.42760e-01 5.93162e-01 3.24086e-04 0e+00 27 5.42084e-01
64 8e+00 8.89042e+01 6.5e+01 1.42760e-01 5.93185e-01 3.24086e-04 0e+00 28 5.42084e-01
64 8e+00 8.89042e+01 6.5e+01 1.42760e-01 5.93203e-01 3.24086e-04 0e+00 29 5.42084e-01
64 8e+00 8.89042e+01 6.5e+01 1.42760e-01 5.93199e-01 3.24086e-04 0e+00 30 5.42084e-01
64 8e+00 8.89042e+01 6.5e+01 1.43193e-01 5.93691e-01 6.15289e-04 0e+00  0 3.16525e-01
64 8e+00 8.89042e+01 6.5e+01 1.43193e-01 5.93651e-01 6.15289e-04 0e+00  1 3.16525e-01
64 8e+00 8.89042e+01 6.5e+01 1.43193e-01 5.93648e-01 6.15289e-04 0e+00  2 3.16525e-01
64 8e+00 8.89042e+01 6.5e+01 1.43193e-01 5.93650e-01 6.15289e-04 0e+00  3 3.16525e-01
64 8e+00 8.89042e+01 6.5e+01 1.43193e-01 5.93665e-01 6.15289e-04 0e+00  4 3.16525e-01
64 8e+00 8.89042e+01 6.5e+01 1.43193e-01 5.93666e-01 6.15289e-04 0e+00  5 3.16525e-01
64 8e+00 8.89042e+01 6.5e+01 1.43193e-01 5.93649e-01 6.15289e-04 0e+00  6 3.16525e-01
64 8e+00 8.89042e+01 6.5e+01 1.43193e-01 5.93657e-01 6.15289e-04 0e+00  7 3.16525e-01
64 8e+00 8.89042e+01 6.5e+01 1.43193e-01 5.93676e-01 6.15289e-04 0e+00  8 3.16525e-01
64 8e+00 8.89042e+01 6.5e+01 1.43193e-01 5.93687e-01 6.15289e-04 0e+00  9 3.16525e-01
64 8e+00 8.89042e+01 6.5e+01 1.43193e-01 5.93652e-01 6.15289e-04 0e+00 10 3.16525e-01
64 8e+00 8.89042e+01 6.5e+01 1.43193e-01 5.93699e-01 6.15289e-04 0e+00 11 3.16525e-01
64 8e+00 8.89042e+01 6.5e+01 1.43193e-01 5.93670e-01 6.15289e-04 0e+00 12 3.16525e-01
64 8e+00 8.89042e+01 6.5e+01 1.43193e-01 5.93685e-01 6.15289e-04 0e+00 13 3.16525e-01
64 8e+00 8.89042e+01 6.5e+01 1.43193e-01 5.93680e-01 6.15289e-04 0e+00 14 3.16525e-01
64 8e+00 8.89042e+01 6.5e+01 1.43193e-01 5.93648e-01 6.15289e-04 0e+00 15 3.16525e-01
64 8e+00 8.89042e+01 6.5e+01 1.43193e-01 5.93664e-01 6.15289e-04 0e+00 16 3.16525e-01
64 8e+00 8.89042e+01 6.5e+01 1.43193e-01 5.93656e-01 6.15289e-04 0e+00 17 3.16525e-01
64 8e+00 8.89042e+01 6.5e+01 1.43193e-01 5.93651e-01 6.15289e-04 0e+00 18 3.16525e-01
64 8e+00 8.89042e+01 6.5e+01 1.43193e-01 5.93656e-01 6.15289e-04 0e+00 19 3.16525e-01
64 8e+00 8.89042e+01 6.5e+01 1.43193e-01 5.93699e-01 6.15289e-04 0e+00 20 3.16525e-01
64 8e+00 8.89042e+01 6.5e+01 1.43193e-01 5.93643e-01 6.15289e-04 0e+00 21 3.16525e-01
64 8e+00 8.89042e+01 6.5e+01 1.43193e-01 5.93672e-01 6.15289e-04 0e+00 22 3.16525e-01
64 8e+00 8.89042e+01 6.5e+01 1.43193e-01 5.93701e-01 6.15289e-04 0e+00 23 3.16525e-01
64 8e+00 8.89042e+01 6.5e+01 1.43193e-01 5.93666e-01 6.15289e-04 0e+00 24 3.16525e-01
64 8e+00 8.89042e+01 6.5e+01 1.43193e-01 5.93658e-01 6.15289e-04 0e+00 25 3.16525e-01
64 8e+00 8.89042e+01 6.5e+01 1.43193e-01 5.93655e-01 6.15289e-04 0e+00 26 3.16525e-01
64 8e+00 8.89042e+01 6.5e+01 1.43193e-01 5.93674e-01 6.15289e-04 0e+00 27 3.16525e-01
64 8e+00 8.89042e+01 6.5e+01 1.43193e-01 5.93624e-01 6.15289e-04 0e+00 28 3.16525e-01
64 8e+00 8.89042e+01 6.5e+01 1.43193e-01 5.93652e-01 6.15289e-04 0e+00 29 3.16525e-01
64 8e+00 8.89042e+01 6.5e+01 1.43193e-01 5.93665e-01 6.15289e-04 0e+00 30 3.16525e-01
64 8e+00 8.89042e+01 6.5e+01 1.46987e-01 5.95361e-01 1.00484e-03 0e+00  0 9.62912e-03
64 8e+00 8.89042e+01 6.5e+01 1.46987e-01 5.95375e-01 1.00484e-03 0e+00  1 9.62912e-03
64 8e+00 8.89042e+01 6.5e+01 1.46987e-01 5.95377e-01 1.00484e-03 0e+00  2 9.62912e-03
64 8e+00 8.89042e+01 6.5e+01 1.46987e-01 5.95242e-01 1.00484e-03 0e+00  3 9.62912e-03
64 8e+00 8.89042e+01 6.5e+01 1.46987e-01 5.95299e-01 1.00484e-03 0e+00  4 9.62912e-03
64 8e+00 8.89042e+01 6.5e+01 1.46987e-01 5.95498e-01 1.00484e-03 0e+00  5 9.62912e-03
64 8e+00 8.89042e+01 6.5e+01 1.46987e-01 5.95194e-01 1.00484e-03 0e+00  6 9.62912e-03
64 8e+00 8.89042e+01 6.5e+01 1.46987e-01 5.95323e-01 1.00484e-03 0e+00  7 9.62912e-03
64 8e+00 8.89042e+01 6.5e+01 1.46987e-01 5.95137e-01 1.00484e-03 0e+00  8 9.62912e-03
64 8e+00 8.89042e+01 6.5e+01 1.46987e-01 5.95221e-01 1.00484e-03 0e+00  9 9.62912e-03
64 8e+00 8.89042e+01 6.5e+01 1.46987e-01 5.95512e-01 1.00484e-03 0e+00 10 9.62912e-03
64 8e+00 8.89042e+01 6.5e+01 1.46987e-01 5.95326e-01 1.00484e-03 0e+00 11 9.62912e-03
64 8e+00 8.89042e+01 6.5e+01 1.46987e-01 5.95497e-01 1.00484e-03 0e+00 12 9.62912e-03
64 8e+00 8.89042e+01 6.5e+01 1.46987e-01 5.95472e-01 1.00484e-03 0e+00 13 9.62912e-03
64 8e+00 8.89042e+01 6.5e+01 1.46987e-01 5.95250e-01 1.00484e-03 0e+00 14 9.62912e-03
64 8e+00 8.89042e+01 6.5e+01 1.46987e-01 5.95482e-01 1.00484e-03 0e+00 15 9.62912e-03
64 8e+00 8.89042e+01 6.5e+01 1.46987e-01 5.95318e-01 1.00484e-03 0e+00 16 9.62912e-03
64 8e+00 8.89042e+01 6.5e+01 1.46987e-01 5.95676e-01 1.00484e-03 0e+00 17 9.62912e-03
64 8e+00 8.89042e+01 6.5e+01 1.46987e-01 5.95630e-01 1.00484e-03 0e+00 18 9.62912e-03
64 8e+00 8.89042e+01 6.5e+01 1.46987e-01 5.95613e-01 1.00484e-03 0e+00 19 9.62912e-03
64 8e+00 8.89042e+01 6.5e+01 1.46987e-01 5.95329e-01 1.00484e-03 0e+00 20 9.62912e-03
64 8e+00 8.89042e+01 6.5e+01 1.46987e-01 5.95488e-01 1.00484e-03 0e+00 21 9.62912e-03
64 8e+00 8.89042e+01 6.5e+01 1.46987e-01 5.95209e-01 1.00484e-03 0e+00 22 9.62912e-03
64 8e+00 8.89042e+01 6.5e+01 1.46987e-01 5.95365e-01 1.00484e-03 0e+00 23 9.62912e-03
64 8e+00 8.89042e+01 6.5e+01 1.46987e-01 5.95370e-01 1.00484e-03 0e+00 24 9.62912e-03
64 8e+00 8.89042e+01 6.5e+01 1.46987e-01 5.95411e-01 1.00484e-03 0e+00 25 9.62912e-03
64 8e+00 8.89042e+01 6.5e+01 1.46987e-01 5.95470e-01 1.00484e-03 0e+00 26 9.62912e-03
64 8e+00 8.89042e+01 6.5e+01 1.46987e-01 5.95434e-01 1.00484e-03 0e+00 27 9.62912e-03
64 8e+00 8.89042e+01 6.5e+01 1.46987e-01 5.95172e-01 1.00484e-03 0e+00 28 9.62912e-03
64 8e+00 8.89042e+01 6.5e+01 1.46987e-01 5.95600e-01 1.00484e-03 0e+00 29 9.62912e-03
64 8e+00 8.89042e+01 6.5e+01 1.46987e-01 5.95388e-01 1.00484e-03 0e+00 30 9.62912e-03
64 8e+00 8.89042e+01 6.5e+01 1.47101e-01 5.96299e-01 6.05520e-04 0e+00  0 2.57245e-01
64 8e+00 8.89042e+01 6.5e+01 1.47101e-01 5.96417e-01 6.05520e-04 0e+00  1 2.57245e-01
64 8e+00 8.89042e+01 6.5e+01 1.47101e-01 5.96313e-01 6.05520e-04 0e+00  2 2.57245e-01
64 8e+00 8.89042e+01 6.5e+01 1.47101e-01 5.96175e-01 6.05520e-04 0e+00  3 2.57245e-01
64 8e+00 8.89042e+01 6.5e+01 1.47101e-01 5.96168e-01 6.05520e-04 0e+00  4 2.57245e-01
64 8e+00 8.89042e+01 6.5e+01 1.47101e-01 5.96261e-01 6.05520e-04 0e+00  5 2.57245e-01
64 8e+00 8.89042e+01 6.5e+01 1.47101e-01 5.96223e-01 6.05520e-04 0e+00  6 2.57245e-01
64 8e+00 8.89042e+01 6.5e+01 1.47101e-01 5.96024e-01 6.05520e-04 0e+00  7 2.57245e-01
64 8e+00 8.89042e+01 6.5e+01 1.47101e-01 5.96330e-01 6.05520e-04 0e+00  8 2.57245e-01
64 8e+00 8.89042e+01 6.5e+01 1.47101e-01 5.96178e-01 6.05520e-04 0e+00  9 2.57245e-01
64 8e+00 8.89042e+01 6.5e+01 1.47101e-01 5.96160e-01 6.05520e-04 0e+00 10 2.57245e-01
64 8e+00 8.89042e+01 6.5e+01 1.47101e-01 5.96220e-01 6.05520e-04 0e+00 11 2.57245e-01
64 8e+00 8.89042e+01 6.5e+01 1.47101e-01 5.96244e-01 6.05520e-04 0e+00 12 2.57245e-01
64 8e+00 8.89042e+01 6.5e+01 1.47101e-01 5.96377e-01 6.05520e-04 0e+00 13 2.57245e-01
64 8e+00 8.89042e+01 6.5e+01 1.47101e-01 5.96520e-01 6.05520e-04 0e+00 14 2.57245e-01
64 8e+00 8.89042e+01 6.5e+01 1.47101e-01 5.96118e-01 6.05520e-04 0e+00 15 2.57245e-01
64 8e+00 8.89042e+01 6.5e+01 1.47101e-01 5.96339e-01 6.05520e-04 0e+00 16 2.57245e-01
64 8e+00 8.89042e+01 6.5e+01 1.47101e-01 5.96279e-01 6.05520e-04 0e+00 17 2.57245e-01
64 8e+00 8.89042e+01 6.5e+01 1.47101e-01 5.96498e-01 6.05520e-04 0e+00 18 2.57245e-01
64 8e+00 8.89042e+01 6.5e+01 1.47101e-01 5.96300e-01 6.05520e-04 0e+00 19 2.57245e-01
64 8e+00 8.89042e+01 6.5e+01 1.47101e-01 5.96379e-01 6.05520e-04 0e+00 20 2.57245e-01
64 8e+00 8.89042e+01 6.5e+01 1.47101e-01 5.96162e-01 6.05520e-04 0e+00 21 2.57245e-01
64 8e+00 8.89042e+01 6.5e+01 1.47101e-01 5.96461e-01 6.05520e-04 0e+00 22 2.57245e-01
64 8e+00 8.89042e+01 6.5e+01 1.47101e-01 5.96301e-01 6.05520e-04 0e+00 23 2.57245e-01
64 8e+00 8.89042e+01 6.5e+01 1.47101e-01 5.96248e-01 6.05520e-04 0e+00 24 2.57245e-01
64 8e+00 8.89042e+01 6.5e+01 1.47101e-01 5.96187e-01 6.05520e-04 0e+00 25 2.57245e-01
64 8e+00 8.89042e+01 6.5e+01 1.47101e-01 5.96366e-01 6.05520e-04 0e+00 26 2.57245e-01
64 8e+00 8.89042e+01 6.5e+01 1.47101e-01 5.96340e-01 6.05520e-04 0e+00 27 2.57245e-01
64 8e+00 8.89042e+01 6.5e+01 1.47101e-01 5.96248e-01 6.05520e-04 0e+00 28 2.57245e-01
64 8e+00 8.89042e+01 6.5e+01 1.47101e-01 5.96285e-01 6.05520e-04 0e+00 29 2.57245e-01
64 8e+00 8.89042e+01 6.5e+01 1.47101e-01 5.96281e-01 6.05520e-04 0e+00 30 2.57245e-01
64 8e+00 8.89042e+01 6.5e+01 1.51134e-01 5.99687e-01 5.89479e-04 0e+00  0 8.16695e-01
64 8e+00 8.89042e+01 6.5e+01 1.51134e-01 5.99674e-01 5.89479e-04 0e+00  1 8.16695e-01
64 8e+00 8.89042e+01 6.5e+01 1.51134e-01 5.99744e-01 5.89479e-04 0e+00  2 8.16695e-01
64 8e+00 8.89042e+01 6.5e+01 1.51134e-01 5.99766e-01 5.89479e-04 0e+00  3 8.16695e-01
64 8e+00 8.89042e+01 6.5e+01 1.51134e-01 5.99876e-01 5.89479e-04 0e+00  4 8.16695e-01
64 8e+00 8.89042e+01 6.5e+01 1.51134e-01 5.99701e-01 5.89479e-04 0e+00  5 8.16695e-01
64 8e+00 8.89042e+01 6.5e+01 1.51134e-01 5.99849e-01 5.89479e-04 0e+00  6 8.16695e-01
64 8e+00 8.89042e+01 6.5e+01 1.51134e-01 5.99657e-01 5.89479e-04 0e+00  7 8.16695e-01
64 8e+00 8.89042e+01 6.5e+01 1.51134e-01 5.99797e-01 5.89479e-04 0e+00  8 8.16695e-01
64 8e+00 8.89042e+01 6.5e+01 1.51134e-01 5.99725e-01 5.89479e-04 0e+00  9 8.16695e-01
64 8e+00 8.89042e+01 6.5e+01 1.51134e-01 5.99596e-01 5.89479e-04 0e+00 10 8.16695e-01
64 8e+00 8.89042e+01 6.5e+01 1.51134e-01 5.99827e-01 5.89479e-04 0e+00 11 8.16695e-01
64 8e+00 8.89042e+01 6.5e+01 1.51134e-01 5.99853e-01 5.89479e-04 0e+00 12 8.16695e-01
64 8e+00 8.89042e+01 6.5e+01 1.51134e-01 5.99743e-01 5.89479e-04 0e+00 13 8.16695e-01
64 8e+00 8.89042e+01 6.5e+01 1.51134e-01 5.99906e-01 5.89479e-04 0e+00 14 8.16695e-01
64 8e+00 8.89042e+01 6.5e+01 1.51134e-01 5.99703e-01 5.89479e-04 0e+00 15 8.16695e-01
64 8e+00 8.89042e+01 6.5e+01 1.51134e-01 5.99682e-01 5.89479e-04 0e+00 16 8.16695e-01
64 8e+00 8.89042e+01 6.5e+01 1.51134e-01 5.99594e-01 5.89479e-04 0e+00 17 8.16695e-01
64 8e+00 8.89042e+01 6.5e+01 1.51134e-01 5.99750e-01 5.89479e-04 0e+00 18 8.16695e-01
64 8e+00 8.89042e+01 6.5e+01 1.51134e-01 5.99857e-01 5.89479e-04 0e+00 19 8.16695e-01
64 8e+00 8.89042e+01 6.5e+01 1.51134e-01 5.99621e-01 5.89479e-04 0e+00 20 8.16695e-01
64 8e+00 8.89042e+01 6.5e+01 1.51134e-01 5.99767e-01 5.89479e-04 0e+00 21 8.16695e-01
64 8e+00 8.89042e+01 6.5e+01 1.51134e-01 6.00008e-01 5.89479e-04 0e+00 22 8.16695e-01
64 8e+00 8.89042e+01 6.5e+01 1.51134e-01 5.99923e-01 5.89479e-04 0e+00 23 8.16695e-01
64 8e+00 8.89042e+01 6.5e+01 1.51134e-01 5.99654e-01 5.89479e-04 0e+00 24 8.16695e-01
64 8e+00 8.89042e+01 6.5e+01 1.51134e-01 5.99613e-01 5.89479e-04 0e+00 25 8.16695e-01
64 8e+00 8.89042e+01 6.5e+01 1.51134e-01 5.99846e-01 5.89479e-04 0e+00 26 8.16695e-01
64 8e+00 8.89042e+01 6.5e+01 1.51134e-01 5.99643e-01 5.89479e-04 0e+00 27 8.16695e-01
64 8e+00 8.89042e+01 6.5e+01 1.51134e-01 5.99859e-01 5.89479e-04 0e+00 28 8.16695e-01
64 8e+00 8.89042e+01 6.5e+01 1.51134e-01 5.99681e-01 5.89479e-04 0e+00 29 8.16695e-01
64 8e+00 8.89042e+01 6.5e+01 1.51134e-01 5.99771e-01 5.89479e-04 0e+00 30 8.16695e-01
64 8e+00 8.89042e+01 6.5e+01 1.54875e-01 6.02851e-01 2.60687e-04 0e+00  0 6.67965e-01
64 8e+00 8.89042e+01 6.5e+01 1.54875e-01 6.02853e-01 2.60687e-04 0e+00  1 6.67965e-01
64 8e+00 8.89042e+01 6.5e+01 1.54875e-01 6.02878e-01 2.60687e-04 0e+00  2 6.67965e-01
64 8e+00 8.89042e+01 6.5e+01 1.54875e-01 6.02784e-01 2.60687e-04 0e+00  3 6.67965e-01
64 8e+00 8.89042e+01 6.5e+01 1.54875e-01 6.02842e-01 2.60687e-04 0e+00  4 6.67965e-01
64 8e+00 8.89042e+01 6.5e+01 1.54875e-01 6.02855e-01 2.60687e-04 0e+00  5 6.67965e-01
64 8e+00 8.89042e+01 6.5e+01 1.54875e-01 6.02826e-01 2.60687e-04 0e+00  6 6.67965e-01
64 8e+00 8.89042e+01 6.5e+01 1.54875e-01 6.02885e-01 2.60687e-04 0e+00  7 6.67965e-01
64 8e+00 8.89042e+01 6.5e+01 1.54875e-01 6.02811e-01 2.60687e-04 0e+00  8 6.67965e-01
64 8e+00 8.89042e+01 6.5e+01 1.54875e-01 6.02877e-01 2.60687e-04 0e+00  9 6.67965e-01
64 8e+00 8.89042e+01 6.5e+01 1.54875e-01 6.02897e-01 2.60687e-04 0e+00 10 6.67965e-01
64 8e+00 8.89042e+01 6.5e+01 1.54875e-01 6.02874e-01 2.60687e-04 0e+00 11 6.67965e-01
64 8e+00 8.89042e+01 6.5e+01 1.54875e-01 6.02902e-01 2.60687e-04 0e+00 12 6.67965e-01
64 8e+00 8.89042e+01 6.5e+01 1.54875e-01 6.02891e-01 2.60687e-04 0e+00 13 6.67965e-01
64 8e+00 8.89042e+01 6.5e+01 1.54875e-01 6.03011e-01 2.60687e-04 0e+00 14 6.67965e-01
64 8e+00 8.89042e+01 6.5e+01 1.54875e-01 6.02879e-01 2.60687e-04 0e+00 15 6.67965e-01
64 8e+00 8.89042e+01 6.5e+01 1.54875e-01 6.02873e-01 2.60687e-04 0e+00 16 6.67965e-01
64 8e+00 8.89042e+01 6.5e+01 1.54875e-01 6.02819e-01 2.60687e-04 0e+00 17 6.67965e-01
64 8e+00 8.89042e+01 6.5e+01 1.54875e-01 6.02799e-01 2.60687e-04 0e+00 18 6.67965e-01
64 8e+00 8.89042e+01 6.5e+01 1.54875e-01 6.02837e-01 2.60687e-04 0e+00 19 6.67965e-01
64 8e+00 8.89042e+01 6.5e+01 1.54875e-01 6.02840e-01 2.60687e-04 0e+00 20 6.67965e-01
64 8e+00 8.89042e+01 6.5e+01 1.54875e-01 6.02924e-01 2.60687e-04 0e+00 21 6.67965e-01
64 8e+00 8.89042e+01 6.5e+01 1.54875e-01 6.02867e-01 2.60687e-04 0e+00 22 6.67965e-01
64 8e+00 8.89042e+01 6.5e+01 1.54875e-01 6.02940e-01 2.60687e-04 0e+00 23 6.67965e-01
64 8e+00 8.89042e+01 6.5e+01 1.54875e-01 6.02944e-01 2.60687e-04 0e+00 24 6.67965e-01
64 8e+00 8.89042e+01 6.5e+01 1.54875e-01 6.02907e-01 2.60687e-04 0e+00 25 6.67965e-01
64 8e+00 8.89042e+01 6.5e+01 1.54875e-01 6.02883e-01 2.60687e-04 0e+00 26 6.67965e-01
64 8e+00 8.89042e+01 6.5e+01 1.54875e-01 6.02786e-01 2.60687e-04 0e+00 27 6.67965e-01
64 8e+00 8.89042e+01 6.5e+01 1.54875e-01 6.02861e-01 2.60687e-04 0e+00 28 6.67965e-01
64 8e+00 8.89042e+01 6.5e+01 1.54875e-01 6.02857e-01 2.60687e-04 0e+00 29 6.67965e-01
64 8e+00 8.89042e+01 6.5e+01 1.54875e-01 6.02868e-01 2.60687e-04 0e+00 30 6.67965e-01
64 8e+00 8.89042e+01 6.5e+01 1.58766e-01 6.05975e-01 4.70307e-04 0e+00  0 4.43346e-01
64 8e+00 8.89042e+01 6.5e+01 1.58766e-01 6.05976e-01 4.70307e-04 0e+00  1 4.43346e-01
64 8e+00 8.89042e+01 6.5e+01 1.58766e-01 6.06059e-01 4.70307e-04 0e+00  2 4.43346e-01
64 8e+00 8.89042e+01 6.5e+01 1.58766e-01 6.05939e-01 4.70307e-04 0e+00  3 4.43346e-01
64 8e+00 8.89042e+01 6.5e+01 1.58766e-01 6.05982e-01 4.70307e-04 0e+00  4 4.43346e-01
64 8e+00 8.89042e+01 6.5e+01 1.58766e-01 6.05839e-01 4.70307e-04 0e+00  5 4.43346e-01
64 8e+00 8.89042e+01 6.5e+01 1.58766e-01 6.06067e-01 4.70307e-04 0e+00  6 4.43346e-01
64 8e+00 8.89042e+01 6.5e+01 1.58766e-01 6.06041e-01 4.70307e-04 0e+00  7 4.43346e-01
64 8e+00 8.89042e+01 6.5e+01 1.58766e-01 6.06101e-01 4.70307e-04 0e+00  8 4.43346e-01
64 8e+00 8.89042e+01 6.5e+01 1.58766e-01 6.06048e-01 4.70307e-04 0e+00  9 4.43346e-01
64 8e+00 8.89042e+01 6.5e+01 1.58766e-01 6.05912e-01 4.70307e-04 0e+00 10 4.43346e-01
64 8e+00 8.89042e+01 6.5e+01 1.58766e-01 6.05889e-01 4.70307e-04 0e+00 11 4.43346e-01
64 8e+00 8.89042e+01 6.5e+01 1.58766e-01 6.05879e-01 4.70307e-04 0e+00 12 4.43346e-01
64 8e+00 8.89042e+01 6.5e+01 1.58766e-01 6.05965e-01 4.70307e-04 0e+00 13 4.43346e-01
64 8e+00 8.89042e+01 6.5e+01 1.58766e-01 6.05897e-01 4.70307e-04 0e+00 14 4.43346e-01
64 8e+00 8.89042e+01 6.5e+01 1.58766e-01 6.05901e-01 4.70307e-04 0e+00 15 4.43346e-01
64 8e+00 8.89042e+01 6.5e+01 1.58766e-01 6.05927e-01 4.70307e-04 0e+00 16 4.43346e-01
64 8e+00 8.89042e+01 6.5e+01 1.58766e-01 6.06031e-01 4.70307e-04 0e+00 17 4.43346e-01
64 8e+00 8.89042e+01 6.5e+01 1.58766e-01 6.05956e-01 4.70307e-04 0e+00 18 4.43346e-01
64 8e+00 8.89042e+01 6.5e+01 1.58766e-01 6.06113e-01 4.70307e-04 0e+00 19 4.43346e-01
64 8e+00 8.89042e+01 6.5e+01 1.58766e-01 6.05946e-01 4.70307e-04 0e+00 20 4.43346e-01
64 8e+00 8.89042e+01 6.5e+01 1.58766e-01 6.05875e-01 4.70307e-04 0e+00 21 4.43346e-01
64 8e+00 8.89042e+01 6.5e+01 1.58766e-01 6.05879e-01 4.70307e-04 0e+00 22 4.43346e-01
64 8e+00 8.89042e+01 6.5e+01 1.58766e-01 6.06135e-01 4.70307e-04 0e+00 23 4.43346e-01
64 8e+00 8.89042e+01 6.5e+01 1.58766e-01 6.05873e-01 4.70307e-04 0e+00 24 4.43346e-01
64 8e+00 8.89042e+01 6.5e+01 1.58766e-01 6.05857e-01 4.70307e-04 0e+00 25 4.43346e-01
64 8e+00 8.89042e+01 6.5e+01 1.58766e-01 6.05998e-01 4.70307e-04 0e+00 26 4.43346e-01
64 8e+00 8.89042e+01 6.5e+01 1.58766e-01 6.05906e-01 4.70307e-04 0e+00 27 4.43346e-01
64 8e+00 8.89042e+01 6.5e+01 1.58766e-01 6.05948e-01 4.70307e-04 0e+00 28 4.43346e-01
64 8e+00 8.89042e+01 6.5e+01 1.58766e-01 6.06137e-01 4.70307e-04 0e+00 29 4.43346e-01
64 8e+00 8.89042e+01 6.5e+01 1.58766e-01 6.05970e-01 4.70307e-04 0e+00 30 4.43346e-01
64 8e+00 8.89042e+01 6.5e+01 1.62677e-01 6.08891e-01 5.99912e-04 0e+00  0 5.16698e-01
64 8e+00 8.89042e+01 6.5e+01 1.62677e-01 6.08806e-01 5.99912e-04 0e+00  1 5.16698e-01
64 8e+00 8.89042e+01 6.5e+01 1.62677e-01 6.08838e-01 5.99912e-04 0e+00  2 5.16698e-01
64 8e+00 8.89042e+01 6.5e+01 1.62677e-01 6.08924e-01 5.99912e-04 0e+00  3 5.16698e-01
64 8e+00 8.89042e+01 6.5e+01 1.62677e-01 6.09067e-01 5.99912e-04 0e+00  4 5.16698e-01
64 8e+00 8.89042e+01 6.5e+01 1.62677e-01 6.08662e-01 5.99912e-04 0e+00  5 5.16698e-01
64 8e+00 8.89042e+01 6.5e+01 1.62677e-01 6.08921e-01 5.99912e-04 0e+00  6 5.16698e-01
64 8e+00 8.89042e+01 6.5e+01 1.62677e-01 6.08857e-01 5.99912e-04 0e+00  7 5.16698e-01
64 8e+00 8.89042e+01 6.5e+01 1.62677e-01 6.08872e-01 5.99912e-04 0e+00  8 5.16698e-01
64 8e+00 8.89042e+01 6.5e+01 1.62677e-01 6.08937e-01 5.99912e-04 0e+00  9 5.16698e-01
64 8e+00 8.89042e+01 6.5e+01 1.62677e-01 6.08987e-01 5.99912e-04 0e+00 10 5.16698e-01
64 8e+00 8.89042e+01 6.5e+01 1.62677e-01 6.08982e-01 5.99912e-04 0e+00 11 5.16698e-01
64 8e+00 8.89042e+01 6.5e+01 1.62677e-01 6.08982e-01 5.99912e-04 0e+00 12 5.16698e-01
64 8e+00 8.89042e+01 6.5e+01 1.62677e-01 6.08906e-01 5.99912e-04 0e+00 13 5.16698e-01
64 8e+00 8.89042e+01 6.5e+01 1.62677e-01 6.08902e-01 5.99912e-04 0e+00 14 5.16698e-01
64 8e+00 8.89042e+01 6.5e+01 1.62677e-01 6.08662e-01 5.99912e-04 0e+00 15 5.16698e-01
64 8e+00 8.89042e+01 6.5e+01 1.62677e-01 6.08849e-01 5.99912e-04 0e+00 16 5.16698e-01
64 8e+00 8.89042e+01 6.5e+01 1.62677e-01 6.08784e-01 5.99912e-04 0e+00 17 5.16698e-01
64 8e+00 8.89042e+01 6.5e+01 1.62677e-01 6.08984e-01 5.99912e-04 0e+00 18 5.16698e-01
64 8e+00 8.89042e+01 6.5e+01 1.62677e-01 6.09106e-01 5.99912e-04 0e+00 19 5.16698e-01
64 8e+00 8.89042e+01 6.5e+01 1.62677e-01 6.08846e-01 5.99912e-04 0e+00 20 5.16698e-01
64 8e+00 8.89042e+01 6.5e+01 1.62677e-01 6.08835e-01 5.99912e-04 0e+00 21 5.16698e-01
64 8e+00 8.89042e+01 6.5e+01 1.62677e-01 6.08840e-01 5.99912e-04 0e+00 22 5.16698e-01
64 8e+00 8.89042e+01 6.5e+01 1.62677e-01 6.08949e-01 5.99912e-04 0e+00 23 5.16698e-01
64 8e+00 8.89042e+01 6.5e+01 1.62677e-01 6.08979e-01 5.99912e-04 0e+00 24 5.16698e-01
64 8e+00 8.89042e+01 6.5e+01 1.62677e-01 6.08887e-01 5.99912e-04 0e+00 25 5.16698e-01
64 8e+00 8.89042e+01 6.5e+01 1.62677e-01 6.08983e-01 5.99912e-04 0e+00 26 5.16698e-01
64 8e+00 8.89042e+01 6.5e+01 1.62677e-01 6.08637e-01 5.99912e-04 0e+00 27 5.16698e-01
64 8e+00 8.89042e+01 6.5e+01 1.62677e-01 6.08986e-01 5.99912e-04 0e+00 28 5.16698e-01
64 8e+00 8.89042e+01 6.5e+01 1.62677e-01 6.08908e-01 5.99912e-04 0e+00 29 5.16698e-01
64 8e+00 8.89042e+01 6.5e+01 1.62677e-01 6.08892e-01 5.99912e-04 0e+00 30 5.16698e-01
64 8e+00 8.89042e+01 6.5e+01 1.69782e-01 6.12241e-01 1.31350e-03 0e+00  0 1.62155e-01
64 8e+00 8.89042e+01 6.5e+01 1.69782e-01 6.12325e-01 1.31350e-03 0e+00  1 1.62155e-01
64 8e+00 8.89042e+01 6.5e+01 1.69782e-01 6.12039e-01 1.31350e-03 0e+00  2 1.62155e-01
64 8e+00 8.89042e+01 6.5e+01 1.69782e-01 6.12377e-01 1.31350e-03 0e+00  3 1.62155e-01
64 8e+00 8.89042e+01 6.5e+01 1.69782e-01 6.12734e-01 1.31350e-03 0e+00  4 1.62155e-01
64 8e+00 8.89042e+01 6.5e+01 1.69782e-01 6.12431e-01 1.31350e-03 0e+00  5 1.62155e-01
64 8e+00 8.89042e+01 6.5e+01 1.69782e-01 6.12403e-01 1.31350e-03 0e+00  6 1.62155e-01
64 8e+00 8.89042e+01 6.5e+01 1.69782e-01 6.12555e-01 1.31350e-03 0e+00  7 1.62155e-01
64 8e+00 8.89042e+01 6.5e+01 1.69782e-01 6.11789e-01 1.31350e-03 0e+00  8 1.62155e-01
64 8e+00 8.89042e+01 6.5e+01 1.69782e-01 6.12318e-01 1.31350e-03 0e+00  9 1.62155e-01
64 8e+00 8.89042e+01 6.5e+01 1.69782e-01 6.12539e-01 1.31350e-03 0e+00 10 1.62155e-01
64 8e+00 8.89042e+01 6.5e+01 1.69782e-01 6.12174e-01 1.31350e-03 0e+00 11 1.62155e-01
64 8e+00 8.89042e+01 6.5e+01 1.69782e-01 6.12207e-01 1.31350e-03 0e+00 12 1.62155e-01
64 8e+00 8.89042e+01 6.5e+01 1.69782e-01 6.12227e-01 1.31350e-03 0e+00 13 1.62155e-01
64 8e+00 8.89042e+01 6.5e+01 1.69782e-01 6.12237e-01 1.31350e-03 0e+00 14 1.62155e-01
64 8e+00 8.89042e+01 6.5e+01 1.69782e-01 6.12539e-01 1.31350e-03 0e+00 15 1.62155e-01
64 8e+00 8.89042e+01 6.5e+01 1.69782e-01 6.12276e-01 1.31350e-03 0e+00 16 1.62155e-01
64 8e+00 8.89042e+01 6.5e+01 1.69782e-01 6.12444e-01 1.31350e-03 0e+00 17 1.62155e-01
64 8e+00 8.89042e+01 6.5e+01 1.69782e-01 6.12220e-01 1.31350e-03 0e+00 18 1.62155e-01
64 8e+00 8.89042e+01 6.5e+01 1.69782e-01 6.12272e-01 1.31350e-03 0e+00 19 1.62155e-01
64 8e+00 8.89042e+01 6.5e+01 1.69782e-01 6.12382e-01 1.31350e-03 0e+00 20 1.62155e-01
64 8e+00 8.89042e+01 6.5e+01 1.69782e-01 6.12495e-01 1.31350e-03 0e+00 21 1.62155e-01
64 8e+00 8.89042e+01 6.5e+01 1.69782e-01 6.12188e-01 1.31350e-03 0e+00 22 1.62155e-01
64 8e+00 8.89042e+01 6.5e+01 1.69782e-01 6.12542e-01 1.31350e-03 0e+00 23 1.62155e-01
64 8e+00 8.89042e+01 6.5e+01 1.69782e-01 6.12438e-01 1.31350e-03 0e+00 24 1.62155e-01
64 8e+00 8.89042e+01 6.5e+01 1.69782e-01 6.12104e-01 1.31350e-03 0e+00 25 1.62155e-01
64 8e+00 8.89042e+01 6.5e+01 1.69782e-01 6.12613e-01 1.31350e-03 0e+00 26 1.62155e-01
64 8e+00 8.89042e+01 6.5e+01 1.69782e-01 6.12340e-01 1.31350e-03 0e+00 27 1.62155e-01
64 8e+00 8.89042e+01 6.5e+01 1.69782e-01 6.12529e-01 1.31350e-03 0e+00 28 1.62155e-01
64 8e+00 8.89042e+01 6.5e+01 1.69782e-01 6.12433e-01 1.31350e-03 0e+00 29 1.62155e-01
64 8e+00 8.89042e+01 6.5e+01 1.69782e-01 6.12347e-01 1.31350e-03 0e+00 30 1.62155e-01
64 8e+00 8.89042e+01 6.5e+01 1.73149e-01 6.16525e-01 4.44000e-04 0e+00  0 2.03839e-04
64 8e+00 8.89042e+01 6.5e+01 1.73149e-01 6.16613e-01 4.44000e-04 0e+00  1 2.03839e-04
64 8e+00 8.89042e+01 6.5e+01 1.73149e-01 6.16553e-01 4.44000e-04 0e+00  2 2.03839e-04
64 8e+00 8.89042e+01 6.5e+01 1.73149e-01 6.16564e-01 4.44000e-04 0e+00  3 2.03839e-04
64 8e+00 8.89042e+01 6.5e+01 1.73149e-01 6.16568e-01 4.44000e-04 0e+00  4 2.03839e-04
64 8e+00 8.89042e+01 6.5e+01 1.73149e-01 6.16568e-01 4.44000e-04 0e+00  5 2.03839e-04
64 8e+00 8.89042e+01 6.5e+01 1.73149e-01 6.16564e-01 4.44000e-04 0e+00  6 2.03839e-04
64 8e+00 8.89042e+01 6.5e+01 1.73149e-01 6.16538e-01 4.44000e-04 0e+00  7 2.03839e-04
64 8e+00 8.89042e+01 6.5e+01 1.73149e-01 6.16573e-01 4.44000e-04 0e+00  8 2.03839e-04
64 8e+00 8.89042e+01 6.5e+01 1.73149e-01 6.16611e-01 4.44000e-04 0e+00  9 2.03839e-04
64 8e+00 8.89042e+01 6.5e+01 1.73149e-01 6.16562e-01 4.44000e-04 0e+00 10 2.03839e-04
64 8e+00 8.89042e+01 6.5e+01 1.73149e-01 6.16554e-01 4.44000e-04 0e+00 11 2.03839e-04
64 8e+00 8.89042e+01 6.5e+01 1.73149e-01 6.16553e-01 4.44000e-04 0e+00 12 2.03839e-04
64 8e+00 8.89042e+01 6.5e+01 1.73149e-01 6.16567e-01 4.44000e-04 0e+00 13 2.03839e-04
64 8e+00 8.89042e+01 6.5e+01 1.73149e-01 6.16579e-01 4.44000e-04 0e+00 14 2.03839e-04
64 8e+00 8.89042e+01 6.5e+01 1.73149e-01 6.16554e-01 4.44000e-04 0e+00 15 2.03839e-04
64 8e+00 8.89042e+01 6.5e+01 1.73149e-01 6.16541e-01 4.44000e-04 0e+00 16 2.03839e-04
64 8e+00 8.89042e+01 6.5e+01 1.73149e-01 6.16561e-01 4.44000e-04 0e+00 17 2.03839e-04
64 8e+00 8.89042e+01 6.5e+01 1.73149e-01 6.16558e-01 4.44000e-04 0e+00 18 2.03839e-04
64 8e+00 8.89042e+01 6.5e+01 1.73149e-01 6.16565e-01 4.44000e-04 0e+00 19 2.03839e-04
64 8e+00 8.89042e+01 6.5e+01 1.73149e-01 6.16620e-01 4.44000e-04 0e+00 20 2.03839e-04
64 8e+00 8.89042e+01 6.5e+01 1.73149e-01 6.16549e-01 4.44000e-04 0e+00 21 2.03839e-04
64 8e+00 8.89042e+01 6.5e+01 1.73149e-01 6.16578e-01 4.44000e-04 0e+00 22 2.03839e-04
64 8e+00 8.89042e+01 6.5e+01 1.73149e-01 6.16551e-01 4.44000e-04 0e+00 23 2.03839e-04
64 8e+00 8.89042e+01 6.5e+01 1.73149e-01 6.16518e-01 4.44000e-04 0e+00 24 2.03839e-04
64 8e+00 8.89042e+01 6.5e+01 1.73149e-01 6.16544e-01 4.44000e-04 0e+00 25 2.03839e-04
64 8e+00 8.89042e+01 6.5e+01 1.73149e-01 6.16550e-01 4.44000e-04 0e+00 26 2.03839e-04
64 8e+00 8.89042e+01 6.5e+01 1.73149e-01 6.16544e-01 4.44000e-04 0e+00 27 2.03839e-04
64 8e+00 8.89042e+01 6.5e+01 1.73149e-01 6.16560e-01 4.44000e-04 0e+00 28 2.03839e-04
64 8e+00 8.89042e+01 6.5e+01 1.73149e-01 6.16582e-01 4.44000e-04 0e+00 29 2.03839e-04
64 8e+00 8.89042e+01 6.5e+01 1.73149e-01 6.16562e-01 4.44000e-04 0e+00 30 2.03839e-04
64 8e+00 8.89042e+01 6.5e+01 1.76811e-01 6.18583e-01 4.21156e-04 0e+00  0 5.50177e-01
64 8e+00 8.89042e+01 6.5e+01 1.76811e-01 6.18634e-01 4.21156e-04 0e+00  1 5.50177e-01
64 8e+00 8.89042e+01 6.5e+01 1.76811e-01 6.18590e-01 4.21156e-04 0e+00  2 5.50177e-01
64 8e+00 8.89042e+01 6.5e+01 1.76811e-01 6.18559e-01 4.21156e-04 0e+00  3 5.50177e-01
64 8e+00 8.89042e+01 6.5e+01 1.76811e-01 6.18792e-01 4.21156e-04 0e+00  4 5.50177e-01
64 8e+00 8.89042e+01 6.5e+01 1.76811e-01 6.18644e-01 4.21156e-04 0e+00  5 5.50177e-01
64 8e+00 8.89042e+01 6.5e+01 1.76811e-01 6.18686e-01 4.21156e-04 0e+00  6 5.50177e-01
64 8e+00 8.89042e+01 6.5e+01 1.76811e-01 6.18608e-01 4.21156e-04 0e+00  7 5.50177e-01
64 8e+00 8.89042e+01 6.5e+01 1.76811e-01 6.18573e-01 4.21156e-04 0e+00  8 5.50177e-01
64 8e+00 8.89042e+01 6.5e+01 1.76811e-01 6.18723e-01 4.21156e-04 0e+00  9 5.50177e-01
64 8e+00 8.89042e+01 6.5e+01 1.76811e-01 6.18631e-01 4.21156e-04 0e+00 10 5.50177e-01
64 8e+00 8.89042e+01 6.5e+01 1.76811e-01 6.18794e-01 4.21156e-04 0e+00 11 5.50177e-01
64 8e+00 8.89042e+01 6.5e+01 1.76811e-01 6.18654e-01 4.21156e-04 0e+00 12 5.50177e-01
64 8e+00 8.89042e+01 6.5e+01 1.76811e-01 6.18563e-01 4.21156e-04 0e+00 13 5.50177e-01
64 8e+00 8.89042e+01 6.5e+01 1.76811e-01 6.18657e-01 4.21156e-04 0e+00 14 5.50177e-01
64 8e+00 8.89042e+01 6.5e+01 1.76811e-01 6.18679e-01 4.21156e-04 0e+00 15 5.50177e-01
64 8e+00 8.89042e+01 6.5e+01 1.76811e-01 6.18688e-01 4.21156e-04 0e+00 16 5.50177e-01
64 8e+00 8.89042e+01 6.5e+01 1.76811e-01 6.18651e-01 4.21156e-04 0e+00 17 5.50177e-01
64 8e+00 8.89042e+01 6.5e+01 1.76811e-01 6.18689e-01 4.21156e-04 0e+00 18 5.50177e-01
64 8e+00 8.89042e+01 6.5e+01 1.76811e-01 6.18724e-01 4.21156e-04 0e+00 19 5.50177e-01
64 8e+00 8.89042e+01 6.5e+01 1.76811e-01 6.18724e-01 4.21156e-04 0e+00 20 5.50177e-01
64 8e+00 8.89042e+01 6.5e+01 1.76811e-01 6.18741e-01 4.21156e-04 0e+00 21 5.50177e-01
64 8e+00 8.89042e+01 6.5e+01 1.76811e-01 6.18485e-01 4.21156e-04 0e+00 22 5.50177e-01
64 8e+00 8.89042e+01 6.5e+01 1.76811e-01 6.18706e-01 4.21156e-04 0e+00 23 5.50177e-01
64 8e+00 8.89042e+01 6.5e+01 1.76811e-01 6.18642e-01 4.21156e-04 0e+00 24 5.50177e-01
64 8e+00 8.89042e+01 6.5e+01 1.76811e-01 6.18564e-01 4.21156e-04 0e+00 25 5.50177e-01
64 8e+00 8.89042e+01 6.5e+01 1.76811e-01 6.18520e-01 4.21156e-04 0e+00 26 5.50177e-01
64 8e+00 8.89042e+01 6.5e+01 1.76811e-01 6.18584e-01 4.21156e-04 0e+00 27 5.50177e-01
64 8e+00 8.89042e+01 6.5e+01 1.76811e-01 6.18647e-01 4.21156e-04 0e+00 28 5.50177e-01
64 8e+00 8.89042e+01 6.5e+01 1.76811e-01 6.18764e-01 4.21156e-04 0e+00 29 5.50177e-01
64 8e+00 8.89042e+01 6.5e+01 1.76811e-01 6.18651e-01 4.21156e-04 0e+00 30 5.50177e-01
64 8e+00 8.89042e+01 6.5e+01 1.80182e-01 6.18743e-01 7.94236e-04 0e+00  0 1.29354e+00
64 8e+00 8.89042e+01 6.5e+01 1.80182e-01 6.18835e-01 7.94236e-04 0e+00  1 1.29354e+00
64 8e+00 8.89042e+01 6.5e+01 1.80182e-01 6.19124e-01 7.94236e-04 0e+00  2 1.29354e+00
64 8e+00 8.89042e+01 6.5e+01 1.80182e-01 6.18623e-01 7.94236e-04 0e+00  3 1.29354e+00
64 8e+00 8.89042e+01 6.5e+01 1.80182e-01 6.18838e-01 7.94236e-04 0e+00  4 1.29354e+00
64 8e+00 8.89042e+01 6.5e+01 1.80182e-01 6.19012e-01 7.94236e-04 0e+00  5 1.29354e+00
64 8e+00 8.89042e+01 6.5e+01 1.80182e-01 6.19164e-01 7.94236e-04 0e+00  6 1.29354e+00
64 8e+00 8.89042e+01 6.5e+01 1.80182e-01 6.18916e-01 7.94236e-04 0e+00  7 1.29354e+00
64 8e+00 8.89042e+01 6.5e+01 1.80182e-01 6.19085e-01 7.94236e-04 0e+00  8 1.29354e+00
64 8e+00 8.89042e+01 6.5e+01 1.80182e-01 6.19126e-01 7.94236e-04 0e+00  9 1.29354e+00
64 8e+00 8.89042e+01 6.5e+01 1.80182e-01 6.18935e-01 7.94236e-04 0e+00 10 1.29354e+00
64 8e+00 8.89042e+01 6.5e+01 1.80182e-01 6.18936e-01 7.94236e-04 0e+00 11 1.29354e+00
64 8e+00 8.89042e+01 6.5e+01 1.80182e-01 6.19028e-01 7.94236e-04 0e+00 12 1.29354e+00
64 8e+00 8.89042e+01 6.5e+01 1.80182e-01 6.18646e-01 7.94236e-04 0e+00 13 1.29354e+00
64 8e+00 8.89042e+01 6.5e+01 1.80182e-01 6.18902e-01 7.94236e-04 0e+00 14 1.29354e+00
64 8e+00 8.89042e+01 6.5e+01 1.80182e-01 6.19191e-01 7.94236e-04 0e+00 15 1.29354e+00
64 8e+00 8.89042e+01 6.5e+01 1.80182e-01 6.19057e-01 7.94236e-04 0e+00 16 1.29354e+00
64 8e+00 8.89042e+01 6.5e+01 1.80182e-01 6.18837e-01 7.94236e-04 0e+00 17 1.29354e+00
64 8e+00 8.89042e+01 6.5e+01 1.80182e-01 6.18894e-01 7.94236e-04 0e+00 18 1.29354e+00
64 8e+00 8.89042e+01 6.5e+01 1.80182e-01 6.18986e-01 7.94236e-04 0e+00 19 1.29354e+00
64 8e+00 8.89042e+01 6.5e+01 1.80182e-01 6.18890e-01 7.94236e-04 0e+00 20 1.29354e+00
64 8e+00 8.89042e+01 6.5e+01 1.80182e-01 6.18873e-01 7.94236e-04 0e+00 21 1.29354e+00
64 8e+00 8.89042e+01 6.5e+01 1.80182e-01 6.18953e-01 7.94236e-04 0e+00 22 1.29354e+00
64 8e+00 8.89042e+01 6.5e+01 1.80182e-01 6.18916e-01 7.94236e-04 0e+00 23 1.29354e+00
64 8e+00 8.89042e+01 6.5e+01 1.80182e-01 6.19083e-01 7.94236e-04 0e+00 24 1.29354e+00
64 8e+00 8.89042e+01 6.5e+01 1.80182e-01 6.18818e-01 7.94236e-04 0e+00 25 1.29354e+00
64 8e+00 8.89042e+01 6.5e+01 1.80182e-01 6.18878e-01 7.94236e-04 0e+00 26 1.29354e+00
64 8e+00 8.89042e+01 6.5e+01 1.80182e-01 6.18785e-01 7.94236e-04 0e+00 27 1.29354e+00
64 8e+00 8.89042e+01 6.5e+01 1.80182e-01 6.18722e-01 7.94236e-04 0e+00 28 1.29354e+00
64 8e+00 8.89042e+01 6.5e+01 1.80182e-01 6.19127e-01 7.94236e-04 0e+00 29 1.29354e+00
64 8e+00 8.89042e+01 6.5e+01 1.80182e-01 6.18842e-01 7.94236e-04 0e+00 30 1.29354e+00
64 8e+00 8.89042e+01 6.5e+01 1.86735e-01 6.24089e-01 2.74411e-04 0e+00  0 4.59415e-01
64 8e+00 8.89042e+01 6.5e+01 1.86735e-01 6.24214e-01 2.74411e-04 0e+00  1 4.59415e-01
64 8e+00 8.89042e+01 6.5e+01 1.86735e-01 6.24188e-01 2.74411e-04 0e+00  2 4.59415e-01
64 8e+00 8.89042e+01 6.5e+01 1.86735e-01 6.24155e-01 2.74411e-04 0e+00  3 4.59415e-01
64 8e+00 8.89042e+01 6.5e+01 1.86735e-01 6.24275e-01 2.74411e-04 0e+00  4 4.59415e-01
64 8e+00 8.89042e+01 6.5e+01 1.86735e-01 6.24155e-01 2.74411e-04 0e+00  5 4.59415e-01
64 8e+00 8.89042e+01 6.5e+01 1.86735e-01 6.24177e-01 2.74411e-04 0e+00  6 4.59415e-01
64 8e+00 8.89042e+01 6.5e+01 1.86735e-01 6.24215e-01 2.74411e-04 0e+00  7 4.59415e-01
64 8e+00 8.89042e+01 6.5e+01 1.86735e-01 6.24179e-01 2.74411e-04 0e+00  8 4.59415e-01
64 8e+00 8.89042e+01 6.5e+01 1.86735e-01 6.24165e-01 2.74411e-04 0e+00  9 4.59415e-01
64 8e+00 8.89042e+01 6.5e+01 1.86735e-01 6.24239e-01 2.74411e-04 0e+00 10 4.59415e-01
64 8e+00 8.89042e+01 6.5e+01 1.86735e-01 6.24228e-01 2.74411e-04 0e+00 11 4.59415e-01
64 8e+00 8.89042e+01 6.5e+01 1.86735e-01 6.24237e-01 2.74411e-04 0e+00 12 4.59415e-01
64 8e+00 8.89042e+01 6.5e+01 1.86735e-01 6.24215e-01 2.74411e-04 0e+00 13 4.59415e-01
64 8e+00 8.89042e+01 6.5e+01 1.86735e-01 6.24143e-01 2.74411e-04 0e+00 14 4.59415e-01
64 8e+00 8.89042e+01 6.5e+01 1.86735e-01 6.24128e-01 2.74411e-04 0e+00 15 4.59415e-01
64 8e+00 8.89042e+01 6.5e+01 1.86735e-01 6.24224e-01 2.74411e-04 0e+00 16 4.59415e-01
64 8e+00 8.89042e+01 6.5e+01 1.86735e-01 6.24184e-01 2.74411e-04 0e+00 17 4.59415e-01
64 8e+00 8.89042e+01 6.5e+01 1.86735e-01 6.24195e-01 2.74411e-04 0e+00 18 4.59415e-01
64 8e+00 8.89042e+01 6.5e+01 1.86735e-01 6.24194e-01 2.74411e-04 0e+00 19 4.59415e-01
64 8e+00 8.89042e+01 6.5e+01 1.86735e-01 6.24163e-01 2.74411e-04 0e+00 20 4.59415e-01
64 8e+00 8.89042e+01 6.5e+01 1.86735e-01 6.24241e-01 2.74411e-04 0e+00 21 4.59415e-01
64 8e+00 8.89042e+01 6.5e+01 1.86735e-01 6.24231e-01 2.74411e-04 0e+00 22 4.59415e-01
64 8e+00 8.89042e+01 6.5e+01 1.86735e-01 6.24161e-01 2.74411e-04 0e+00 23 4.59415e-01
64 8e+00 8.89042e+01 6.5e+01 1.86735e-01 6.24130e-01 2.74411e-04 0e+00 24 4.59415e-01
64 8e+00 8.89042e+01 6.5e+01 1.86735e-01 6.24099e-01 2.74411e-04 0e+00 25 4.59415e-01
64 8e+00 8.89042e+01 6.5e+01 1.86735e-01 6.24078e-01 2.74411e-04 0e+00 26 4.59415e-01
64 8e+00 8.89042e+01 6.5e+01 1.86735e-01 6.24213e-01 2.74411e-04 0e+00 27 4.59415e-01
64 8e+00 8.89042e+01 6.5e+01 1.86735e-01 6.24104e-01 2.74411e-04 0e+00 28 4.59415e-01
64 8e+00 8.89042e+01 6.5e+01 1.86735e-01 6.24262e-01 2.74411e-04 0e+00 29 4.59415e-01
64 8e+00 8.89042e+01 6.5e+01 1.86735e-01 6.24183e-01 2.74411e-04 0e+00 30 4.59415e-01
64 8e+00 8.89042e+01 6.5e+01 1.89926e-01 6.24483e-01 1.32672e-03 0e+00  0 5.74625e-03
64 8e+00 8.89042e+01 6.5e+01 1.89926e-01 6.24602e-01 1.32672e-03 0e+00  1 5.74625e-03
64 8e+00 8.89042e+01 6.5e+01 1.89926e-01 6.24379e-01 1.32672e-03 0e+00  2 5.74625e-03
64 8e+00 8.89042e+01 6.5e+01 1.89926e-01 6.24504e-01 1.32672e-03 0e+00  3 5.74625e-03
64 8e+00 8.89042e+01 6.5e+01 1.89926e-01 6.24242e-01 1.32672e-03 0e+00  4 5.74625e-03
64 8e+00 8.89042e+01 6.5e+01 1.89926e-01 6.24252e-01 1.32672e-03 0e+00  5 5.74625e-03
64 8e+00 8.89042e+01 6.5e+01 1.89926e-01 6.24180e-01 1.32672e-03 0e+00  6 5.74625e-03
64 8e+00 8.89042e+01 6.5e+01 1.89926e-01 6.24147e-01 1.32672e-03 0e+00  7 5.74625e-03
64 8e+00 8.89042e+01 6.5e+01 1.89926e-01 6.24372e-01 1.32672e-03 0e+00  8 5.74625e-03
64 8e+00 8.89042e+01 6.5e+01 1.89926e-01 6.24411e-01 1.32672e-03 0e+00  9 5.74625e-03
64 8e+00 8.89042e+01 6.5e+01 1.89926e-01 6.24499e-01 1.32672e-03 0e+00 10 5.74625e-03
64 8e+00 8.89042e+01 6.5e+01 1.89926e-01 6.24409e-01 1.32672e-03 0e+00 11 5.74625e-03
64 8e+00 8.89042e+01 6.5e+01 1.89926e-01 6.24563e-01 1.32672e-03 0e+00 12 5.74625e-03
64 8e+00 8.89042e+01 6.5e+01 1.89926e-01 6.24328e-01 1.32672e-03 0e+00 13 5.74625e-03
64 8e+00 8.89042e+01 6.5e+01 1.89926e-01 6.24456e-01 1.32672e-03 0e+00 14 5.74625e-03
64 8e+00 8.89042e+01 6.5e+01 1.89926e-01 6.24521e-01 1.32672e-03 0e+00 15 5.74625e-03
64 8e+00 8.89042e+01 6.5e+01 1.89926e-01 6.24671e-01 1.32672e-03 0e+00 16 5.74625e-03
64 8e+00 8.89042e+01 6.5e+01 1.89926e-01 6.24587e-01 1.32672e-03 0e+00 17 5.74625e-03
64 8e+00 8.89042e+01 6.5e+01 1.89926e-01 6.24405e-01 1.32672e-03 0e+00 18 5.74625e-03
64 8e+00 8.89042e+01 6.5e+01 1.89926e-01 6.24615e-01 1.32672e-03 0e+00 19 5.74625e-03
64 8e+00 8.89042e+01 6.5e+01 1.89926e-01 6.24556e-01 1.32672e-03 0e+00 20 5.74625e-03
64 8e+00 8.89042e+01 6.5e+01 1.89926e-01 6.24680e-01 1.32672e-03 0e+00 21 5.74625e-03
64 8e+00 8.89042e+01 6.5e+01 1.89926e-01 6.24645e-01 1.32672e-03 0e+00 22 5.74625e-03
64 8e+00 8.89042e+01 6.5e+01 1.89926e-01 6.24392e-01 1.32672e-03 0e+00 23 5.74625e-03
64 8e+00 8.89042e+01 6.5e+01 1.89926e-01 6.24609e-01 1.32672e-03 0e+00 24 5.74625e-03
64 8e+00 8.89042e+01 6.5e+01 1.89926e-01 6.24480e-01 1.32672e-03 0e+00 25 5.74625e-03
64 8e+00 8.89042e+01 6.5e+01 1.89926e-01 6.24309e-01 1.32672e-03 0e+00 26 5.74625e-03
64 8e+00 8.89042e+01 6.5e+01 1.89926e-01 6.24227e-01 1.32672e-03 0e+00 27 5.74625e-03
64 8e+00 8.89042e+01 6.5e+01 1.89926e-01 6.24576e-01 1.32672e-03 0e+00 28 5.74625e-03
64 8e+00 8.89042e+01 6.5e+01 1.89926e-01 6.24363e-01 1.32672e-03 0e+00 29 5.74625e-03
64 8e+00 8.89042e+01 6.5e+01 1.89926e-01 6.24449e-01 1.32672e-03 0e+00 30 5.74625e-03
64 8e+00 8.89042e+01 6.5e+01 1.96157e-01 6.30688e-01 5.78016e-04 0e+00  0 5.61705e-01
64 8e+00 8.89042e+01 6.5e+01 1.96157e-01 6.30799e-01 5.78016e-04 0e+00  1 5.61705e-01
64 8e+00 8.89042e+01 6.5e+01 1.96157e-01 6.30690e-01 5.78016e-04 0e+00  2 5.61705e-01
64 8e+00 8.89042e+01 6.5e+01 1.96157e-01 6.30645e-01 5.78016e-04 0e+00  3 5.61705e-01
64 8e+00 8.89042e+01 6.5e+01 1.96157e-01 6.30708e-01 5.78016e-04 0e+00  4 5.61705e-01
64 8e+00 8.89042e+01 6.5e+01 1.96157e-01 6.30724e-01 5.78016e-04 0e+00  5 5.61705e-01
64 8e+00 8.89042e+01 6.5e+01 1.96157e-01 6.30739e-01 5.78016e-04 0e+00  6 5.61705e-01
64 8e+00 8.89042e+01 6.5e+01 1.96157e-01 6.30613e-01 5.78016e-04 0e+00  7 5.61705e-01
64 8e+00 8.89042e+01 6.5e+01 1.96157e-01 6.30658e-01 5.78016e-04 0e+00  8 5.61705e-01
64 8e+00 8.89042e+01 6.5e+01 1.96157e-01 6.30855e-01 5.78016e-04 0e+00  9 5.61705e-01
64 8e+00 8.89042e+01 6.5e+01 1.96157e-01 6.30723e-01 5.78016e-04 0e+00 10 5.61705e-01
64 8e+00 8.89042e+01 6.5e+01 1.96157e-01 6.30685e-01 5.78016e-04 0e+00 11 5.61705e-01
64 8e+00 8.89042e+01 6.5e+01 1.96157e-01 6.30800e-01 5.78016e-04 0e+00 12 5.61705e-01
64 8e+00 8.89042e+01 6.5e+01 1.96157e-01 6.30705e-01 5.78016e-04 0e+00 13 5.61705e-01
64 8e+00 8.89042e+01 6.5e+01 1.96157e-01 6.30744e-01 5.78016e-04 0e+00 14 5.61705e-01
64 8e+00 8.89042e+01 6.5e+01 1.96157e-01 6.30668e-01 5.78016e-04 0e+00 15 5.61705e-01
64 8e+00 8.89042e+01 6.5e+01 1.96157e-01 6.30656e-01 5.78016e-04 0e+00 16 5.61705e-01
64 8e+00 8.89042e+01 6.5e+01 1.96157e-01 6.30751e-01 5.78016e-04 0e+00 17 5.61705e-01
64 8e+00 8.89042e+01 6.5e+01 1.96157e-01 6.30708e-01 5.78016e-04 0e+00 18 5.61705e-01
64 8e+00 8.89042e+01 6.5e+01 1.96157e-01 6.30599e-01 5.78016e-04 0e+00 19 5.61705e-01
64 8e+00 8.89042e+01 6.5e+01 1.96157e-01 6.30553e-01 5.78016e-04 0e+00 20 5.61705e-01
64 8e+00 8.89042e+01 6.5e+01 1.96157e-01 6.30672e-01 5.78016e-04 0e+00 21 5.61705e-01
64 8e+00 8.89042e+01 6.5e+01 1.96157e-01 6.30656e-01 5.78016e-04 0e+00 22 5.61705e-01
64 8e+00 8.89042e+01 6.5e+01 1.96157e-01 6.30724e-01 5.78016e-04 0e+00 23 5.61705e-01
64 8e+00 8.89042e+01 6.5e+01 1.96157e-01 6.30679e-01 5.78016e-04 0e+00 24 5.61705e-01
64 8e+00 8.89042e+01 6.5e+01 1.96157e-01 6.30676e-01 5.78016e-04 0e+00 25 5.61705e-01
64 8e+00 8.89042e+01 6.5e+01 1.96157e-01 6.30587e-01 5.78016e-04 0e+00 26 5.61705e-01
64 8e+00 8.89042e+01 6.5e+01 1.96157e-01 6.30612e-01 5.78016e-04 0e+00 27 5.61705e-01
64 8e+00 8.89042e+01 6.5e+01 1.96157e-01 6.30605e-01 5.78016e-04 0e+00 28 5.61705e-01
64 8e+00 8.89042e+01 6.5e+01 1.96157e-01 6.30683e-01 5.78016e-04 0e+00 29 5.61705e-01
64 8e+00 8.89042e+01 6.5e+01 1.96157e-01 6.30690e-01 5.78016e-04 0e+00 30 5.61705e-01
64 8e+00 8.89042e+01 6.5e+01 1.99198e-01 6.32544e-01 2.07855e-04 0e+00  0 1.31684e-01
64 8e+00 8.89042e+01 6.5e+01 1.99198e-01 6.32545e-01 2.07855e-04 0e+00  1 1.31684e-01
64 8e+00 8.89042e+01 6.5e+01 1.99198e-01 6.32494e-01 2.07855e-04 0e+00  2 1.31684e-01
64 8e+00 8.89042e+01 6.5e+01 1.99198e-01 6.32486e-01 2.07855e-04 0e+00  3 1.31684e-01
64 8e+00 8.89042e+01 6.5e+01 1.99198e-01 6.32491e-01 2.07855e-04 0e+00  4 1.31684e-01
64 8e+00 8.89042e+01 6.5e+01 1.99198e-01 6.32515e-01 2.07855e-04 0e+00  5 1.31684e-01
64 8e+00 8.89042e+01 6.5e+01 1.99198e-01 6.32567e-01 2.07855e-04 0e+00  6 1.31684e-01
64 8e+00 8.89042e+01 6.5e+01 1.99198e-01 6.32515e-01 2.07855e-04 0e+00  7 1.31684e-01
64 8e+00 8.89042e+01 6.5e+01 1.99198e-01 6.32525e-01 2.07855e-04 0e+00  8 1.31684e-01
64 8e+00 8.89042e+01 6.5e+01 1.99198e-01 6.32616e-01 2.07855e-04 0e+00  9 1.31684e-01
64 8e+00 8.89042e+01 6.5e+01 1.99198e-01 6.32505e-01 2.07855e-04 0e+00 10 1.31684e-01
64 8e+00 8.89042e+01 6.5e+01 1.99198e-01 6.32554e-01 2.07855e-04 0e+00 11 1.31684e-01
64 8e+00 8.89042e+01 6.5e+01 1.99198e-01 6.32506e-01 2.07855e-04 0e+00 12 1.31684e-01
64 8e+00 8.89042e+01 6.5e+01 1.99198e-01 6.32530e-01 2.07855e-04 0e+00 13 1.31684e-01
64 8e+00 8.89042e+01 6.5e+01 1.99198e-01 6.32532e-01 2.07855e-04 0e+00 14 1.31684e-01
64 8e+00 8.89042e+01 6.5e+01 1.99198e-01 6.32536e-01 2.07855e-04 0e+00 15 1.31684e-01
64 8e+00 8.89042e+01 6.5e+01 1.99198e-01 6.32510e-01 2.07855e-04 0e+00 16 1.31684e-01
64 8e+00 8.89042e+01 6.5e+01 1.99198e-01 6.32493e-01 2.07855e-04 0e+00 17 1.31684e-01
64 8e+00 8.89042e+01 6.5e+01 1.99198e-01 6.32545e-01 2.07855e-04 0e+00 18 1.31684e-01
64 8e+00 8.89042e+01 6.5e+01 1.99198e-01 6.32539e-01 2.07855e-04 0e+00 19 1.31684e-01
64 8e+00 8.89042e+01 6.5e+01 1.99198e-01 6.32550e-01 2.07855e-04 0e+00 20 1.31684e-01
64 8e+00 8.89042e+01 6.5e+01 1.99198e-01 6.32520e-01 2.07855e-04 0e+00 21 1.31684e-01
64 8e+00 8.89042e+01 6.5e+01 1.99198e-01 6.32582e-01 2.07855e-04 0e+00 22 1.31684e-01
64 8e+00 8.89042e+01 6.5e+01 1.99198e-01 6.32572e-01 2.07855e-04 0e+00 23 1.31684e-01
64 8e+00 8.89042e+01 6.5e+01 1.99198e-01 6.32564e-01 2.07855e-04 0e+00 24 1.31684e-01
64 8e+00 8.89042e+01 6.5e+01 1.99198e-01 6.32504e-01 2.07855e-04 0e+00 25 1.31684e-01
64 8e+00 8.89042e+01 6.5e+01 1.99198e-01 6.32530e-01 2.07855e-04 0e+00 26 1.31684e-01
64 8e+00 8.89042e+01 6.5e+01 1.99198e-01 6.32557e-01 2.07855e-04 0e+00 27 1.31684e-01
64 8e+00 8.89042e+01 6.5e+01 1.99198e-01 6.32467e-01 2.07855e-04 0e+00 28 1.31684e-01
64 8e+00 8.89042e+01 6.5e+01 1.99198e-01 6.32418e-01 2.07855e-04 0e+00 29 1.31684e-01
64 8e+00 8.89042e+01 6.5e+01 1.99198e-01 6.32527e-01 2.07855e-04 0e+00 30 1.31684e-01
64 8e+00 8.89042e+01 6.5e+01 2.02194e-01 6.33641e-01 5.52241e-04 0e+00  0 4.06066e-01
64 8e+00 8.89042e+01 6.5e+01 2.02194e-01 6.33767e-01 5.52241e-04 0e+00  1 4.06066e-01
64 8e+00 8.89042e+01 6.5e+01 2.02194e-01 6.33677e-01 5.52241e-04 0e+00  2 4.06066e-01
64 8e+00 8.89042e+01 6.5e+01 2.02194e-01 6.33626e-01 5.52241e-04 0e+00  3 4.06066e-01
64 8e+00 8.89042e+01 6.5e+01 2.02194e-01 6.33788e-01 5.52241e-04 0e+00  4 4.06066e-01
64 8e+00 8.89042e+01 6.5e+01 2.02194e-01 6.33695e-01 5.52241e-04 0e+00  5 4.06066e-01
64 8e+00 8.89042e+01 6.5e+01 2.02194e-01 6.33611e-01 5.52241e-04 0e+00  6 4.06066e-01
64 8e+00 8.89042e+01 6.5e+01 2.02194e-01 6.33678e-01 5.52241e-04 0e+00  7 4.06066e-01
64 8e+00 8.89042e+01 6.5e+01 2.02194e-01 6.33826e-01 5.52241e-04 0e+00  8 4.06066e-01
64 8e+00 8.89042e+01 6.5e+01 2.02194e-01 6.33584e-01 5.52241e-04 0e+00  9 4.06066e-01
64 8e+00 8.89042e+01 6.5e+01 2.02194e-01 6.33766e-01 5.52241e-04 0e+00 10 4.06066e-01
64 8e+00 8.89042e+01 6.5e+01 2.02194e-01 6.33766e-01 5.52241e-04 0e+00 11 4.06066e-01
64 8e+00 8.89042e+01 6.5e+01 2.02194e-01 6.33781e-01 5.52241e-04 0e+00 12 4.06066e-01
64 8e+00 8.89042e+01 6.5e+01 2.02194e-01 6.33540e-01 5.52241e-04 0e+00 13 4.06066e-01
64 8e+00 8.89042e+01 6.5e+01 2.02194e-01 6.33818e-01 5.52241e-04 0e+00 14 4.06066e-01
64 8e+00 8.89042e+01 6.5e+01 2.02194e-01 6.33728e-01 5.52241e-04 0e+00 15 4.06066e-01
64 8e+00 8.89042e+01 6.5e+01 2.02194e-01 6.33659e-01 5.52241e-04 0e+00 16 4.06066e-01
64 8e+00 8.89042e+01 6.5e+01 2.02194e-01 6.33581e-01 5.52241e-04 0e+00 17 4.06066e-01
64 8e+00 8.89042e+01 6.5e+01 2.02194e-01 6.33791e-01 5.52241e-04 0e+00 18 4.06066e-01
64 8e+00 8.89042e+01 6.5e+01 2.02194e-01 6.33657e-01 5.52241e-04 0e+00 19 4.06066e-01
64 8e+00 8.89042e+01 6.5e+01 2.02194e-01 6.33747e-01 5.52241e-04 0e+00 20 4.06066e-01
64 8e+00 8.89042e+01 6.5e+01 2.02194e-01 6.33767e-01 5.52241e-04 0e+00 21 4.06066e-01
64 8e+00 8.89042e+01 6.5e+01 2.02194e-01 6.33795e-01 5.52241e-04 0e+00 22 4.06066e-01
64 8e+00 8.89042e+01 6.5e+01 2.02194e-01 6.33727e-01 5.52241e-04 0e+00 23 4.06066e-01
64 8e+00 8.89042e+01 6.5e+01 2.02194e-01 6.33575e-01 5.52241e-04 0e+00 24 4.06066e-01
64 8e+00 8.89042e+01 6.5e+01 2.02194e-01 6.33598e-01 5.52241e-04 0e+00 25 4.06066e-01
64 8e+00 8.89042e+01 6.5e+01 2.02194e-01 6.33738e-01 5.52241e-04 0e+00 26 4.06066e-01
64 8e+00 8.89042e+01 6.5e+01 2.02194e-01 6.33850e-01 5.52241e-04 0e+00 27 4.06066e-01
64 8e+00 8.89042e+01 6.5e+01 2.02194e-01 6.33663e-01 5.52241e-04 0e+00 28 4.06066e-01
64 8e+00 8.89042e+01 6.5e+01 2.02194e-01 6.33644e-01 5.52241e-04 0e+00 29 4.06066e-01
64 8e+00 8.89042e+01 6.5e+01 2.02194e-01 6.33702e-01 5.52241e-04 0e+00 30 4.06066e-01
64 8e+00 8.89042e+01 6.5e+01 2.05145e-01 6.32921e-01 1.56668e-03 0e+00  0 8.38800e-01
64 8e+00 8.89042e+01 6.5e+01 2.05145e-01 6.33092e-01 1.56668e-03 0e+00  1 8.38800e-01
64 8e+00 8.89042e+01 6.5e+01 2.05145e-01 6.33004e-01 1.56668e-03 0e+00  2 8.38800e-01
64 8e+00 8.89042e+01 6.5e+01 2.05145e-01 6.33023e-01 1.56668e-03 0e+00  3 8.38800e-01
64 8e+00 8.89042e+01 6.5e+01 2.05145e-01 6.33047e-01 1.56668e-03 0e+00  4 8.38800e-01
64 8e+00 8.89042e+01 6.5e+01 2.05145e-01 6.32516e-01 1.56668e-03 0e+00  5 8.38800e-01
64 8e+00 8.89042e+01 6.5e+01 2.05145e-01 6.32839e-01 1.56668e-03 0e+00  6 8.38800e-01
64 8e+00 8.89042e+01 6.5e+01 2.05145e-01 6.32589e-01 1.56668e-03 0e+00  7 8.38800e-01
64 8e+00 8.89042e+01 6.5e+01 2.05145e-01 6.32796e-01 1.56668e-03 0e+00  8 8.38800e-01
64 8e+00 8.89042e+01 6.5e+01 2.05145e-01 6.33004e-01 1.56668e-03 0e+00  9 8.38800e-01
64 8e+00 8.89042e+01 6.5e+01 2.05145e-01 6.33228e-01 1.56668e-03 0e+00 10 8.38800e-01
64 8e+00 8.89042e+01 6.5e+01 2.05145e-01 6.32850e-01 1.56668e-03 0e+00 11 8.38800e-01
64 8e+00 8.89042e+01 6.5e+01 2.05145e-01 6.32726e-01 1.56668e-03 0e+00 12 8.38800e-01
64 8e+00 8.89042e+01 6.5e+01 2.05145e-01 6.32991e-01 1.56668e-03 0e+00 13 8.38800e-01
64 8e+00 8.89042e+01 6.5e+01 2.05145e-01 6.33128e-01 1.56668e-03 0e+00 14 8.38800e-01
64 8e+00 8.89042e+01 6.5e+01 2.05145e-01 6.32798e-01 1.56668e-03 0e+00 15 8.38800e-01
64 8e+00 8.89042e+01 6.5e+01 2.05145e-01 6.32988e-01 1.56668e-03 0e+00 16 8.38800e-01
64 8e+00 8.89042e+01 6.5e+01 2.05145e-01 6.32659e-01 1.56668e-03 0e+00 17 8.38800e-01
64 8e+00 8.89042e+01 6.5e+01 2.05145e-01 6.32911e-01 1.56668e-03 0e+00 18 8.38800e-01
64 8e+00 8.89042e+01 6.5e+01 2.05145e-01 6.33007e-01 1.56668e-03 0e+00 19 8.38800e-01
64 8e+00 8.89042e+01 6.5e+01 2.05145e-01 6.33038e-01 1.56668e-03 0e+00 20 8.38800e-01
64 8e+00 8.89042e+01 6.5e+01 2.05145e-01 6.33121e-01 1.56668e-03 0e+00 21 8.38800e-01
64 8e+00 8.89042e+01 6.5e+01 2.05145e-01 6.32992e-01 1.56668e-03 0e+00 22 8.38800e-01
64 8e+00 8.89042e+01 6.5e+01 2.05145e-01 6.33202e-01 1.56668e-03 0e+00 23 8.38800e-01
64 8e+00 8.89042e+01 6.5e+01 2.05145e-01 6.32775e-01 1.56668e-03 0e+00 24 8.38800e-01
64 8e+00 8.89042e+01 6.5e+01 2.05145e-01 6.32934e-01 1.56668e-03 0e+00 25 8.38800e-01
64 8e+00 8.89042e+01 6.5e+01 2.05145e-01 6.33117e-01 1.56668e-03 0e+00 26 8.38800e-01
64 8e+00 8.89042e+01 6.5e+01 2.05145e-01 6.32932e-01 1.56668e-03 0e+00 27 8.38800e-01
64 8e+00 8.89042e+01 6.5e+01 2.05145e-01 6.32689e-01 1.56668e-03 0e+00 28 8.38800e-01
64 8e+00 8.89042e+01 6.5e+01 2.05145e-01 6.32706e-01 1.56668e-03 0e+00 29 8.38800e-01
64 8e+00 8.89042e+01 6.5e+01 2.05145e-01 6.32880e-01 1.56668e-03 0e+00 30 8.38800e-01
64 8e+00 8.89042e+01 6.5e+01 2.08054e-01 6.37493e-01 9.54054e-04 0e+00  0 2.96777e-01
64 8e+00 8.89042e+01 6.5e+01 2.08054e-01 6.37727e-01 9.54054e-04 0e+00  1 2.96777e-01
64 8e+00 8.89042e+01 6.5e+01 2.08054e-01 6.37270e-01 9.54054e-04 0e+00  2 2.96777e-01
64 8e+00 8.89042e+01 6.5e+01 2.08054e-01 6.37369e-01 9.54054e-04 0e+00  3 2.96777e-01
64 8e+00 8.89042e+01 6.5e+01 2.08054e-01 6.37310e-01 9.54054e-04 0e+00  4 2.96777e-01
64 8e+00 8.89042e+01 6.5e+01 2.08054e-01 6.37614e-01 9.54054e-04 0e+00  5 2.96777e-01
64 8e+00 8.89042e+01 6.5e+01 2.08054e-01 6.37710e-01 9.54054e-04 0e+00  6 2.96777e-01
64 8e+00 8.89042e+01 6.5e+01 2.08054e-01 6.37592e-01 9.54054e-04 0e+00  7 2.96777e-01
64 8e+00 8.89042e+01 6.5e+01 2.08054e-01 6.37240e-01 9.54054e-04 0e+00  8 2.96777e-01
64 8e+00 8.89042e+01 6.5e+01 2.08054e-01 6.37319e-01 9.54054e-04 0e+00  9 2.96777e-01
64 8e+00 8.89042e+01 6.5e+01 2.08054e-01 6.37062e-01 9.54054e-04 0e+00 10 2.96777e-01
64 8e+00 8.89042e+01 6.5e+01 2.08054e-01 6.37488e-01 9.54054e-04 0e+00 11 2.96777e-01
64 8e+00 8.89042e+01 6.5e+01 2.08054e-01 6.37311e-01 9.54054e-04 0e+00 12 2.96777e-01
64 8e+00 8.89042e+01 6.5e+01 2.08054e-01 6.37258e-01 9.54054e-04 0e+00 13 2.96777e-01
64 8e+00 8.89042e+01 6.5e+01 2.08054e-01 6.37448e-01 9.54054e-04 0e+00 14 2.96777e-01
64 8e+00 8.89042e+01 6.5e+01 2.08054e-01 6.37009e-01 9.54054e-04 0e+00 15 2.96777e-01
64 8e+00 8.89042e+01 6.5e+01 2.08054e-01 6.37404e-01 9.54054e-04 0e+00 16 2.96777e-01
64 8e+00 8.89042e+01 6.5e+01 2.08054e-01 6.37240e-01 9.54054e-04 0e+00 17 2.96777e-01
64 8e+00 8.89042e+01 6.5e+01 2.08054e-01 6.37670e-01 9.54054e-04 0e+00 18 2.96777e-01
64 8e+00 8.89042e+01 6.5e+01 2.08054e-01 6.37465e-01 9.54054e-04 0e+00 19 2.96777e-01
64 8e+00 8.89042e+01 6.5e+01 2.08054e-01 6.37544e-01 9.54054e-04 0e+00 20 2.96777e-01
64 8e+00 8.89042e+01 6.5e+01 2.08054e-01 6.37492e-01 9.54054e-04 0e+00 21 2.96777e-01
64 8e+00 8.89042e+01 6.5e+01 2.08054e-01 6.37416e-01 9.54054e-04 0e+00 22 2.96777e-01
64 8e+00 8.89042e+01 6.5e+01 2.08054e-01 6.37394e-01 9.54054e-04 0e+00 23 2.96777e-01
64 8e+00 8.89042e+01 6.5e+01 2.08054e-01 6.37274e-01 9.54054e-04 0e+00 24 2.96777e-01
64 8e+00 8.89042e+01 6.5e+01 2.08054e-01 6.37337e-01 9.54054e-04 0e+00 25 2.96777e-01
64 8e+00 8.89042e+01 6.5e+01 2.08054e-01 6.37578e-01 9.54054e-04 0e+00 26 2.96777e-01
64 8e+00 8.89042e+01 6.5e+01 2.08054e-01 6.37171e-01 9.54054e-04 0e+00 27 2.96777e-01
64 8e+00 8.89042e+01 6.5e+01 2.08054e-01 6.37506e-01 9.54054e-04 0e+00 28 2.96777e-01
64 8e+00 8.89042e+01 6.5e+01 2.08054e-01 6.37534e-01 9.54054e-04 0e+00 29 2.96777e-01
64 8e+00 8.89042e+01 6.5e+01 2.08054e-01 6.37387e-01 9.54054e-04 0e+00 30 2.96777e-01
64 8e+00 8.89042e+01 6.5e+01 2.10925e-01 6.38068e-01 1.03573e-03 0e+00  0 6.80779e-01
64 8e+00 8.89042e+01 6.5e+01 2.10925e-01 6.37683e-01 1.03573e-03 0e+00  1 6.80779e-01
64 8e+00 8.89042e+01 6.5e+01 2.10925e-01 6.37712e-01 1.03573e-03 0e+00  2 6.80779e-01
64 8e+00 8.89042e+01 6.5e+01 2.10925e-01 6.37868e-01 1.03573e-03 0e+00  3 6.80779e-01
64 8e+00 8.89042e+01 6.5e+01 2.10925e-01 6.37824e-01 1.03573e-03 0e+00  4 6.80779e-01
64 8e+00 8.89042e+01 6.5e+01 2.10925e-01 6.37731e-01 1.03573e-03 0e+00  5 6.80779e-01
64 8e+00 8.89042e+01 6.5e+01 2.10925e-01 6.37812e-01 1.03573e-03 0e+00  6 6.80779e-01
64 8e+00 8.89042e+01 6.5e+01 2.10925e-01 6.37903e-01 1.03573e-03 0e+00  7 6.80779e-01
64 8e+00 8.89042e+01 6.5e+01 2.10925e-01 6.37683e-01 1.03573e-03 0e+00  8 6.80779e-01
64 8e+00 8.89042e+01 6.5e+01 2.10925e-01 6.37991e-01 1.03573e-03 0e+00  9 6.80779e-01
64 8e+00 8.89042e+01 6.5e+01 2.10925e-01 6.37757e-01 1.03573e-03 0e+00 10 6.80779e-01
64 8e+00 8.89042e+01 6.5e+01 2.10925e-01 6.37736e-01 1.03573e-03 0e+00 11 6.80779e-01
64 8e+00 8.89042e+01 6.5e+01 2.10925e-01 6.37918e-01 1.03573e-03 0e+00 12 6.80779e-01
64 8e+00 8.89042e+01 6.5e+01 2.10925e-01 6.37442e-01 1.03573e-03 0e+00 13 6.80779e-01
64 8e+00 8.89042e+01 6.5e+01 2.10925e-01 6.38277e-01 1.03573e-03 0e+00 14 6.80779e-01
64 8e+00 8.89042e+01 6.5e+01 2.10925e-01 6.37661e-01 1.03573e-03 0e+00 15 6.80779e-01
64 8e+00 8.89042e+01 6.5e+01 2.10925e-01 6.37603e-01 1.03573e-03 0e+00 16 6.80779e-01
64 8e+00 8.89042e+01 6.5e+01 2.10925e-01 6.37635e-01 1.03573e-03 0e+00 17 6.80779e-01
64 8e+00 8.89042e+01 6.5e+01 2.10925e-01 6.37647e-01 1.03573e-03 0e+00 18 6.80779e-01
64 8e+00 8.89042e+01 6.5e+01 2.10925e-01 6.38148e-01 1.03573e-03 0e+00 19 6.80779e-01
64 8e+00 8.89042e+01 6.5e+01 2.10925e-01 6.37858e-01 1.03573e-03 0e+00 20 6.80779e-01
64 8e+00 8.89042e+01 6.5e+01 2.10925e-01 6.37578e-01 1.03573e-03 0e+00 21 6.80779e-01
64 8e+00 8.89042e+01 6.5e+01 2.10925e-01 6.37545e-01 1.03573e-03 0e+00 22 6.80779e-01
64 8e+00 8.89042e+01 6.5e+01 2.10925e-01 6.37751e-01 1.03573e-03 0e+00 23 6.80779e-01
64 8e+00 8.89042e+01 6.5e+01 2.10925e-01 6.37492e-01 1.03573e-03 0e+00 24 6.80779e-01
64 8e+00 8.89042e+01 6.5e+01 2.10925e-01 6.37612e-01 1.03573e-03 0e+00 25 6.80779e-01
64 8e+00 8.89042e+01 6.5e+01 2.10925e-01 6.37993e-01 1.03573e-03 0e+00 26 6.80779e-01
64 8e+00 8.89042e+01 6.5e+01 2.10925e-01 6.37969e-01 1.03573e-03 0e+00 27 6.80779e-01
64 8e+00 8.89042e+01 6.5e+01 2.10925e-01 6.37615e-01 1.03573e-03 0e+00 28 6.80779e-01
64 8e+00 8.89042e+01 6.5e+01 2.10925e-01 6.37802e-01 1.03573e-03 0e+00 29 6.80779e-01
64 8e+00 8.89042e+01 6.5e+01 2.10925e-01 6.37851e-01 1.03573e-03 0e+00 30 6.80779e-01
64 8e+00 8.89042e+01 6.5e+01 2.13755e-01 6.40254e-01 5.22018e-04 0e+00  0 2.74820e-01
64 8e+00 8.89042e+01 6.5e+01 2.13755e-01 6.40438e-01 5.22018e-04 0e+00  1 2.74820e-01
64 8e+00 8.89042e+01 6.5e+01 2.13755e-01 6.40376e-01 5.22018e-04 0e+00  2 2.74820e-01
64 8e+00 8.89042e+01 6.5e+01 2.13755e-01 6.40203e-01 5.22018e-04 0e+00  3 2.74820e-01
64 8e+00 8.89042e+01 6.5e+01 2.13755e-01 6.40363e-01 5.22018e-04 0e+00  4 2.74820e-01
64 8e+00 8.89042e+01 6.5e+01 2.13755e-01 6.40314e-01 5.22018e-04 0e+00  5 2.74820e-01
64 8e+00 8.89042e+01 6.5e+01 2.13755e-01 6.40443e-01 5.22018e-04 0e+00  6 2.74820e-01
64 8e+00 8.89042e+01 6.5e+01 2.13755e-01 6.40303e-01 5.22018e-04 0e+00  7 2.74820e-01
64 8e+00 8.89042e+01 6.5e+01 2.13755e-01 6.40203e-01 5.22018e-04 0e+00  8 2.74820e-01
64 8e+00 8.89042e+01 6.5e+01 2.13755e-01 6.40465e-01 5.22018e-04 0e+00  9 2.74820e-01
64 8e+00 8.89042e+01 6.5e+01 2.13755e-01 6.40237e-01 5.22018e-04 0e+00 10 2.74820e-01
64 8e+00 8.89042e+01 6.5e+01 2.13755e-01 6.40437e-01 5.22018e-04 0e+00 11 2.74820e-01
64 8e+00 8.89042e+01 6.5e+01 2.13755e-01 6.40312e-01 5.22018e-04 0e+00 12 2.74820e-01
64 8e+00 8.89042e+01 6.5e+01 2.13755e-01 6.40222e-01 5.22018e-04 0e+00 13 2.74820e-01
64 8e+00 8.89042e+01 6.5e+01 2.13755e-01 6.40202e-01 5.22018e-04 0e+00 14 2.74820e-01
64 8e+00 8.89042e+01 6.5e+01 2.13755e-01 6.40292e-01 5.22018e-04 0e+00 15 2.74820e-01
64 8e+00 8.89042e+01 6.5e+01 2.13755e-01 6.40211e-01 5.22018e-04 0e+00 16 2.74820e-01
64 8e+00 8.89042e+01 6.5e+01 2.13755e-01 6.40401e-01 5.22018e-04 0e+00 17 2.74820e-01
64 8e+00 8.89042e+01 6.5e+01 2.13755e-01 6.40270e-01 5.22018e-04 0e+00 18 2.74820e-01
64 8e+00 8.89042e+01 6.5e+01 2.13755e-01 6.40406e-01 5.22018e-04 0e+00 19 2.74820e-01
64 8e+00 8.89042e+01 6.5e+01 2.13755e-01 6.40316e-01 5.22018e-04 0e+00 20 2.74820e-01
64 8e+00 8.89042e+01 6.5e+01 2.13755e-01 6.40349e-01 5.22018e-04 0e+00 21 2.74820e-01
64 8e+00 8.89042e+01 6.5e+01 2.13755e-01 6.40280e-01 5.22018e-04 0e+00 22 2.74820e-01
64 8e+00 8.89042e+01 6.5e+01 2.13755e-01 6.40334e-01 5.22018e-04 0e+00 23 2.74820e-01
64 8e+00 8.89042e+01 6.5e+01 2.13755e-01 6.40382e-01 5.22018e-04 0e+00 24 2.74820e-01
64 8e+00 8.89042e+01 6.5e+01 2.13755e-01 6.40374e-01 5.22018e-04 0e+00 25 2.74820e-01
64 8e+00 8.89042e+01 6.5e+01 2.13755e-01 6.40585e-01 5.22018e-04 0e+00 26 2.74820e-01
64 8e+00 8.89042e+01 6.5e+01 2.13755e-01 6.40336e-01 5.22018e-04 0e+00 27 2.74820e-01
64 8e+00 8.89042e+01 6.5e+01 2.13755e-01 6.40283e-01 5.22018e-04 0e+00 28 2.74820e-01
64 8e+00 8.89042e+01 6.5e+01 2.13755e-01 6.40491e-01 5.22018e-04 0e+00 29 2.74820e-01
64 8e+00 8.89042e+01 6.5e+01 2.13755e-01 6.40336e-01 5.22018e-04 0e+00 30 2.74820e-01
64 8e+00 8.89042e+01 6.5e+01 2.19310e-01 6.43111e-01 3.43576e-04 0e+00  0 3.26774e-01
64 8e+00 8.89042e+01 6.5e+01 2.19310e-01 6.43219e-01 3.43576e-04 0e+00  1 3.26774e-01
64 8e+00 8.89042e+01 6.5e+01 2.19310e-01 6.43253e-01 3.43576e-04 0e+00  2 3.26774e-01
64 8e+00 8.89042e+01 6.5e+01 2.19310e-01 6.43204e-01 3.43576e-04 0e+00  3 3.26774e-01
64 8e+00 8.89042e+01 6.5e+01 2.19310e-01 6.43119e-01 3.43576e-04 0e+00  4 3.26774e-01
64 8e+00 8.89042e+01 6.5e+01 2.19310e-01 6.43286e-01 3.43576e-04 0e+00  5 3.26774e-01
64 8e+00 8.89042e+01 6.5e+01 2.19310e-01 6.43208e-01 3.43576e-04 0e+00  6 3.26774e-01
64 8e+00 8.89042e+01 6.5e+01 2.19310e-01 6.43265e-01 3.43576e-04 0e+00  7 3.26774e-01
64 8e+00 8.89042e+01 6.5e+01 2.19310e-01 6.43272e-01 3.43576e-04 0e+00  8 3.26774e-01
64 8e+00 8.89042e+01 6.5e+01 2.19310e-01 6.43365e-01 3.43576e-04 0e+00  9 3.26774e-01
64 8e+00 8.89042e+01 6.5e+01 2.19310e-01 6.43272e-01 3.43576e-04 0e+00 10 3.26774e-01
64 8e+00 8.89042e+01 6.5e+01 2.19310e-01 6.43165e-01 3.43576e-04 0e+00 11 3.26774e-01
64 8e+00 8.89042e+01 6.5e+01 2.19310e-01 6.43292e-01 3.43576e-04 0e+00 12 3.26774e-01
64 8e+00 8.89042e+01 6.5e+01 2.19310e-01 6.43286e-01 3.43576e-04 0e+00 13 3.26774e-01
64 8e+00 8.89042e+01 6.5e+01 2.19310e-01 6.43293e-01 3.43576e-04 0e+00 14 3.26774e-01
64 8e+00 8.89042e+01 6.5e+01 2.19310e-01 6.43178e-01 3.43576e-04 0e+00 15 3.26774e-01
64 8e+00 8.89042e+01 6.5e+01 2.19310e-01 6.43253e-01 3.43576e-04 0e+00 16 3.26774e-01
64 8e+00 8.89042e+01 6.5e+01 2.19310e-01 6.43234e-01 3.43576e-04 0e+00 17 3.26774e-01
64 8e+00 8.89042e+01 6.5e+01 2.19310e-01 6.43202e-01 3.43576e-04 0e+00 18 3.26774e-01
64 8e+00 8.89042e+01 6.5e+01 2.19310e-01 6.43152e-01 3.43576e-04 0e+00 19 3.26774e-01
64 8e+00 8.89042e+01 6.5e+01 2.19310e-01 6.43334e-01 3.43576e-04 0e+00 20 3.26774e-01
64 8e+00 8.89042e+01 6.5e+01 2.19310e-01 6.43278e-01 3.43576e-04 0e+00 21 3.26774e-01
64 8e+00 8.89042e+01 6.5e+01 2.19310e-01 6.43148e-01 3.43576e-04 0e+00 22 3.26774e-01
64 8e+00 8.89042e+01 6.5e+01 2.19310e-01 6.43287e-01 3.43576e-04 0e+00 23 3.26774e-01
64 8e+00 8.89042e+01 6.5e+01 2.19310e-01 6.43268e-01 3.43576e-04 0e+00 24 3.26774e-01
64 8e+00 8.89042e+01 6.5e+01 2.19310e-01 6.43286e-01 3.43576e-04 0e+00 25 3.26774e-01
64 8e+00 8.89042e+01 6.5e+01 2.19310e-01 6.43270e-01 3.43576e-04 0e+00 26 3.26774e-01
64 8e+00 8.89042e+01 6.5e+01 2.19310e-01 6.43229e-01 3.43576e-04 0e+00 27 3.26774e-01
64 8e+00 8.89042e+01 6.5e+01 2.19310e-01 6.43252e-01 3.43576e-04 0e+00 28 3.26774e-01
64 8e+00 8.89042e+01 6.5e+01 2.19310e-01 6.43295e-01 3.43576e-04 0e+00 29 3.26774e-01
64 8e+00 8.89042e+01 6.5e+01 2.19310e-01 6.43242e-01 3.43576e-04 0e+00 30 3.26774e-01
64 8e+00 8.89042e+01 6.5e+01 2.22032e-01 6.44236e-01 5.15346e-04 0e+00  0 1.89627e-01
64 8e+00 8.89042e+01 6.5e+01 2.22032e-01 6.44437e-01 5.15346e-04 0e+00  1 1.89627e-01
64 8e+00 8.89042e+01 6.5e+01 2.22032e-01 6.44322e-01 5.15346e-04 0e+00  2 1.89627e-01
64 8e+00 8.89042e+01 6.5e+01 2.22032e-01 6.44240e-01 5.15346e-04 0e+00  3 1.89627e-01
64 8e+00 8.89042e+01 6.5e+01 2.22032e-01 6.44328e-01 5.15346e-04 0e+00  4 1.89627e-01
64 8e+00 8.89042e+01 6.5e+01 2.22032e-01 6.44176e-01 5.15346e-04 0e+00  5 1.89627e-01
64 8e+00 8.89042e+01 6.5e+01 2.22032e-01 6.44168e-01 5.15346e-04 0e+00  6 1.89627e-01
64 8e+00 8.89042e+01 6.5e+01 2.22032e-01 6.44290e-01 5.15346e-04 0e+00  7 1.89627e-01
64 8e+00 8.89042e+01 6.5e+01 2.22032e-01 6.44254e-01 5.15346e-04 0e+00  8 1.89627e-01
64 8e+00 8.89042e+01 6.5e+01 2.22032e-01 6.44424e-01 5.15346e-04 0e+00  9 1.89627e-01
64 8e+00 8.89042e+01 6.5e+01 2.22032e-01 6.44187e-01 5.15346e-04 0e+00 10 1.89627e-01
64 8e+00 8.89042e+01 6.5e+01 2.22032e-01 6.44256e-01 5.15346e-04 0e+00 11 1.89627e-01
64 8e+00 8.89042e+01 6.5e+01 2.22032e-01 6.44341e-01 5.15346e-04 0e+00 12 1.89627e-01
64 8e+00 8.89042e+01 6.5e+01 2.22032e-01 6.44207e-01 5.15346e-04 0e+00 13 1.89627e-01
64 8e+00 8.89042e+01 6.5e+01 2.22032e-01 6.44278e-01 5.15346e-04 0e+00 14 1.89627e-01
64 8e+00 8.89042e+01 6.5e+01 2.22032e-01 6.44397e-01 5.15346e-04 0e+00 15 1.89627e-01
64 8e+00 8.89042e+01 6.5e+01 2.22032e-01 6.44216e-01 5.15346e-04 0e+00 16 1.89627e-01
64 8e+00 8.89042e+01 6.5e+01 2.22032e-01 6.44136e-01 5.15346e-04 0e+00 17 1.89627e-01
64 8e+00 8.89042e+01 6.5e+01 2.22032e-01 6.44416e-01 5.15346e-04 0e+00 18 1.89627e-01
64 8e+00 8.89042e+01 6.5e+01 2.22032e-01 6.44288e-01 5.15346e-04 0e+00 19 1.89627e-01
64 8e+00 8.89042e+01 6.5e+01 2.22032e-01 6.44469e-01 5.15346e-04 0e+00 20 1.89627e-01
64 8e+00 8.89042e+01 6.5e+01 2.22032e-01 6.44377e-01 5.15346e-04 0e+00 21 1.89627e-01
64 8e+00 8.89042e+01 6.5e+01 2.22032e-01 6.44321e-01 5.15346e-04 0e+00 22 1.89627e-01
64 8e+00 8.89042e+01 6.5e+01 2.22032e-01 6.44259e-01 5.15346e-04 0e+00 23 1.89627e-01
64 8e+00 8.89042e+01 6.5e+01 2.22032e-01 6.44413e-01 5.15346e-04 0e+00 24 1.89627e-01
64 8e+00 8.89042e+01 6.5e+01 2.22032e-01 6.44306e-01 5.15346e-04 0e+00 25 1.89627e-01
64 8e+00 8.89042e+01 6.5e+01 2.22032e-01 6.44258e-01 5.15346e-04 0e+00 26 1.89627e-01
64 8e+00 8.89042e+01 6.5e+01 2.22032e-01 6.44351e-01 5.15346e-04 0e+00 27 1.89627e-01
64 8e+00 8.89042e+01 6.5e+01 2.22032e-01 6.44223e-01 5.15346e-04 0e+00 28 1.89627e-01
64 8e+00 8.89042e+01 6.5e+01 2.22032e-01 6.44100e-01 5.15346e-04 0e+00 29 1.89627e-01
64 8e+00 8.89042e+01 6.5e+01 2.22032e-01 6.44289e-01 5.15346e-04 0e+00 30 1.89627e-01
64 8e+00 8.89042e+01 6.5e+01 2.24723e-01 6.45868e-01 4.17183e-04 0e+00  0 4.94597e-01
64 8e+00 8.89042e+01 6.5e+01 2.24723e-01 6.45805e-01 4.17183e-04 0e+00  1 4.94597e-01
64 8e+00 8.89042e+01 6.5e+01 2.24723e-01 6.45897e-01 4.17183e-04 0e+00  2 4.94597e-01
64 8e+00 8.89042e+01 6.5e+01 2.24723e-01 6.45893e-01 4.17183e-04 0e+00  3 4.94597e-01
64 8e+00 8.89042e+01 6.5e+01 2.24723e-01 6.45872e-01 4.17183e-04 0e+00  4 4.94597e-01
64 8e+00 8.89042e+01 6.5e+01 2.24723e-01 6.45794e-01 4.17183e-04 0e+00  5 4.94597e-01
64 8e+00 8.89042e+01 6.5e+01 2.24723e-01 6.45796e-01 4.17183e-04 0e+00  6 4.94597e-01
64 8e+00 8.89042e+01 6.5e+01 2.24723e-01 6.45818e-01 4.17183e-04 0e+00  7 4.94597e-01
64 8e+00 8.89042e+01 6.5e+01 2.24723e-01 6.45765e-01 4.17183e-04 0e+00  8 4.94597e-01
64 8e+00 8.89042e+01 6.5e+01 2.24723e-01 6.45853e-01 4.17183e-04 0e+00  9 4.94597e-01
64 8e+00 8.89042e+01 6.5e+01 2.24723e-01 6.45820e-01 4.17183e-04 0e+00 10 4.94597e-01
64 8e+00 8.89042e+01 6.5e+01 2.24723e-01 6.45991e-01 4.17183e-04 0e+00 11 4.94597e-01
64 8e+00 8.89042e+01 6.5e+01 2.24723e-01 6.45992e-01 4.17183e-04 0e+00 12 4.94597e-01
64 8e+00 8.89042e+01 6.5e+01 2.24723e-01 6.45933e-01 4.17183e-04 0e+00 13 4.94597e-01
64 8e+00 8.89042e+01 6.5e+01 2.24723e-01 6.45844e-01 4.17183e-04 0e+00 14 4.94597e-01
64 8e+00 8.89042e+01 6.5e+01 2.24723e-01 6.45778e-01 4.17183e-04 0e+00 15 4.94597e-01
64 8e+00 8.89042e+01 6.5e+01 2.24723e-01 6.45949e-01 4.17183e-04 0e+00 16 4.94597e-01
64 8e+00 8.89042e+01 6.5e+01 2.24723e-01 6.45891e-01 4.17183e-04 0e+00 17 4.94597e-01
64 8e+00 8.89042e+01 6.5e+01 2.24723e-01 6.45912e-01 4.17183e-04 0e+00 18 4.94597e-01
64 8e+00 8.89042e+01 6.5e+01 2.24723e-01 6.45864e-01 4.17183e-04 0e+00 19 4.94597e-01
64 8e+00 8.89042e+01 6.5e+01 2.24723e-01 6.45808e-01 4.17183e-04 0e+00 20 4.94597e-01
64 8e+00 8.89042e+01 6.5e+01 2.24723e-01 6.45848e-01 4.17183e-04 0e+00 21 4.94597e-01
64 8e+00 8.89042e+01 6.5e+01 2.24723e-01 6.45863e-01 4.17183e-04 0e+00 22 4.94597e-01
64 8e+00 8.89042e+01 6.5e+01 2.24723e-01 6.45876e-01 4.17183e-04 0e+00 23 4.94597e-01
64 8e+00 8.89042e+01 6.5e+01 2.24723e-01 6.45841e-01 4.17183e-04 0e+00 24 4.94597e-01
64 8e+00 8.89042e+01 6.5e+01 2.24723e-01 6.45876e-01 4.17183e-04 0e+00 25 4.94597e-01
64 8e+00 8.89042e+01 6.5e+01 2.24723e-01 6.45955e-01 4.17183e-04 0e+00 26 4.94597e-01
64 8e+00 8.89042e+01 6.5e+01 2.24723e-01 6.45867e-01 4.17183e-04 0e+00 27 4.94597e-01
64 8e+00 8.89042e+01 6.5e+01 2.24723e-01 6.46054e-01 4.17183e-04 0e+00 28 4.94597e-01
64 8e+00 8.89042e+01 6.5e+01 2.24723e-01 6.45886e-01 4.17183e-04 0e+00 29 4.94597e-01
64 8e+00 8.89042e+01 6.5e+01 2.24723e-01 6.45872e-01 4.17183e-04 0e+00 30 4.94597e-01
64 8e+00 8.89042e+01 6.5e+01 2.27382e-01 6.49769e-01 1.43736e-03 0e+00  0 5.20143e-01
64 8e+00 8.89042e+01 6.5e+01 2.27382e-01 6.49435e-01 1.43736e-03 0e+00  1 5.20143e-01
64 8e+00 8.89042e+01 6.5e+01 2.27382e-01 6.49261e-01 1.43736e-03 0e+00  2 5.20143e-01
64 8e+00 8.89042e+01 6.5e+01 2.27382e-01 6.49618e-01 1.43736e-03 0e+00  3 5.20143e-01
64 8e+00 8.89042e+01 6.5e+01 2.27382e-01 6.49660e-01 1.43736e-03 0e+00  4 5.20143e-01
64 8e+00 8.89042e+01 6.5e+01 2.27382e-01 6.49669e-01 1.43736e-03 0e+00  5 5.20143e-01
64 8e+00 8.89042e+01 6.5e+01 2.27382e-01 6.49711e-01 1.43736e-03 0e+00  6 5.20143e-01
64 8e+00 8.89042e+01 6.5e+01 2.27382e-01 6.50085e-01 1.43736e-03 0e+00  7 5.20143e-01
64 8e+00 8.89042e+01 6.5e+01 2.27382e-01 6.49634e-01 1.43736e-03 0e+00  8 5.20143e-01
64 8e+00 8.89042e+01 6.5e+01 2.27382e-01 6.50199e-01 1.43736e-03 0e+00  9 5.20143e-01
64 8e+00 8.89042e+01 6.5e+01 2.27382e-01 6.49621e-01 1.43736e-03 0e+00 10 5.20143e-01
64 8e+00 8.89042e+01 6.5e+01 2.27382e-01 6.49936e-01 1.43736e-03 0e+00 11 5.20143e-01
64 8e+00 8.89042e+01 6.5e+01 2.27382e-01 6.50017e-01 1.43736e-03 0e+00 12 5.20143e-01
64 8e+00 8.89042e+01 6.5e+01 2.27382e-01 6.49867e-01 1.43736e-03 0e+00 13 5.20143e-01
64 8e+00 8.89042e+01 6.5e+01 2.27382e-01 6.49671e-01 1.43736e-03 0e+00 14 5.20143e-01
64 8e+00 8.89042e+01 6.5e+01 2.27382e-01 6.50301e-01 1.43736e-03 0e+00 15 5.20143e-01
64 8e+00 8.89042e+01 6.5e+01 2.27382e-01 6.49697e-01 1.43736e-03 0e+00 16 5.20143e-01
64 8e+00 8.89042e+01 6.5e+01 2.27382e-01 6.50229e-01 1.43736e-03 0e+00 17 5.20143e-01
64 8e+00 8.89042e+01 6.5e+01 2.27382e-01 6.49921e-01 1.43736e-03 0e+00 18 5.20143e-01
64 8e+00 8.89042e+01 6.5e+01 2.27382e-01 6.49764e-01 1.43736e-03 0e+00 19 5.20143e-01
64 8e+00 8.89042e+01 6.5e+01 2.27382e-01 6.49942e-01 1.43736e-03 0e+00 20 5.20143e-01
64 8e+00 8.89042e+01 6.5e+01 2.27382e-01 6.49811e-01 1.43736e-03 0e+00 21 5.20143e-01
64 8e+00 8.89042e+01 6.5e+01 2.27382e-01 6.49725e-01 1.43736e-03 0e+00 22 5.20143e-01
64 8e+00 8.89042e+01 6.5e+01 2.27382e-01 6.49633e-01 1.43736e-03 0e+00 23 5.20143e-01
64 8e+00 8.89042e+01 6.5e+01 2.27382e-01 6.49979e-01 1.43736e-03 0e+00 24 5.20143e-01
64 8e+00 8.89042e+01 6.5e+01 2.27382e-01 6.50066e-01 1.43736e-03 0e+00 25 5.20143e-01
64 8e+00 8.89042e+01 6.5e+01 2.27382e-01 6.50003e-01 1.43736e-03 0e+00 26 5.20143e-01
64 8e+00 8.89042e+01 6.5e+01 2.27382e-01 6.49769e-01 1.43736e-03 0e+00 27 5.20143e-01
64 8e+00 8.89042e+01 6.5e+01 2.27382e-01 6.50112e-01 1.43736e-03 0e+00 28 5.20143e-01
64 8e+00 8.89042e+01 6.5e+01 2.27382e-01 6.50054e-01 1.43736e-03 0e+00 29 5.20143e-01
64 8e+00 8.89042e+01 6.5e+01 2.27382e-01 6.49846e-01 1.43736e-03 0e+00 30 5.20143e-01
64 8e+00 8.89042e+01 6.5e+01 2.30011e-01 6.46840e-01 1.73871e-03 0e+00  0 4.15601e-01
64 8e+00 8.89042e+01 6.5e+01 2.30011e-01 6.47207e-01 1.73871e-03 0e+00  1 4.15601e-01
64 8e+00 8.89042e+01 6.5e+01 2.30011e-01 6.46896e-01 1.73871e-03 0e+00  2 4.15601e-01
64 8e+00 8.89042e+01 6.5e+01 2.30011e-01 6.47088e-01 1.73871e-03 0e+00  3 4.15601e-01
64 8e+00 8.89042e+01 6.5e+01 2.30011e-01 6.46593e-01 1.73871e-03 0e+00  4 4.15601e-01
64 8e+00 8.89042e+01 6.5e+01 2.30011e-01 6.46831e-01 1.73871e-03 0e+00  5 4.15601e-01
64 8e+00 8.89042e+01 6.5e+01 2.30011e-01 6.46854e-01 1.73871e-03 0e+00  6 4.15601e-01
64 8e+00 8.89042e+01 6.5e+01 2.30011e-01 6.46912e-01 1.73871e-03 0e+00  7 4.15601e-01
64 8e+00 8.89042e+01 6.5e+01 2.30011e-01 6.46955e-01 1.73871e-03 0e+00  8 4.15601e-01
64 8e+00 8.89042e+01 6.5e+01 2.30011e-01 6.47118e-01 1.73871e-03 0e+00  9 4.15601e-01
64 8e+00 8.89042e+01 6.5e+01 2.30011e-01 6.46828e-01 1.73871e-03 0e+00 10 4.15601e-01
64 8e+00 8.89042e+01 6.5e+01 2.30011e-01 6.46897e-01 1.73871e-03 0e+00 11 4.15601e-01
64 8e+00 8.89042e+01 6.5e+01 2.30011e-01 6.46838e-01 1.73871e-03 0e+00 12 4.15601e-01
64 8e+00 8.89042e+01 6.5e+01 2.30011e-01 6.46755e-01 1.73871e-03 0e+00 13 4.15601e-01
64 8e+00 8.89042e+01 6.5e+01 2.30011e-01 6.46847e-01 1.73871e-03 0e+00 14 4.15601e-01
64 8e+00 8.89042e+01 6.5e+01 2.30011e-01 6.46971e-01 1.73871e-03 0e+00 15 4.15601e-01
64 8e+00 8.89042e+01 6.5e+01 2.30011e-01 6.46937e-01 1.73871e-03 0e+00 16 4.15601e-01
64 8e+00 8.89042e+01 6.5e+01 2.30011e-01 6.46629e-01 1.73871e-03 0e+00 17 4.15601e-01
64 8e+00 8.89042e+01 6.5e+01 2.30011e-01 6.46810e-01 1.73871e-03 0e+00 18 4.15601e-01
64 8e+00 8.89042e+01 6.5e+01 2.30011e-01 6.46785e-01 1.73871e-03 0e+00 19 4.15601e-01
64 8e+00 8.89042e+01 6.5e+01 2.30011e-01 6.46687e-01 1.73871e-03 0e+00 20 4.15601e-01
64 8e+00 8.89042e+01 6.5e+01 2.30011e-01 6.46917e-01 1.73871e-03 0e+00 21 4.15601e-01
64 8e+00 8.89042e+01 6.5e+01 2.30011e-01 6.46973e-01 1.73871e-03 0e+00 22 4.15601e-01
64 8e+00 8.89042e+01 6.5e+01 2.30011e-01 6.47104e-01 1.73871e-03 0e+00 23 4.15601e-01
64 8e+00 8.89042e+01 6.5e+01 2.30011e-01 6.46912e-01 1.73871e-03 0e+00 24 4.15601e-01
64 8e+00 8.89042e+01 6.5e+01 2.30011e-01 6.46854e-01 1.73871e-03 0e+00 25 4.15601e-01
64 8e+00 8.89042e+01 6.5e+01 2.30011e-01 6.46851e-01 1.73871e-03 0e+00 26 4.15601e-01
64 8e+00 8.89042e+01 6.5e+01 2.30011e-01 6.46871e-01 1.73871e-03 0e+00 27 4.15601e-01
64 8e+00 8.89042e+01 6.5e+01 2.30011e-01 6.46768e-01 1.73871e-03 0e+00 28 4.15601e-01
64 8e+00 8.89042e+01 6.5e+01 2.30011e-01 6.46978e-01 1.73871e-03 0e+00 29 4.15601e-01
64 8e+00 8.89042e+01 6.5e+01 2.30011e-01 6.46900e-01 1.73871e-03 0e+00 30 4.15601e-01
64 8e+00 8.89042e+01 6.5e+01 2.32611e-01 6.49626e-01 6.97061e-04 0e+00  0 6.42162e-01
64 8e+00 8.89042e+01 6.5e+01 2.32611e-01 6.49797e-01 6.97061e-04 0e+00  1 6.42162e-01
64 8e+00 8.89042e+01 6.5e+01 2.32611e-01 6.49903e-01 6.97061e-04 0e+00  2 6.42162e-01
64 8e+00 8.89042e+01 6.5e+01 2.32611e-01 6.49734e-01 6.97061e-04 0e+00  3 6.42162e-01
64 8e+00 8.89042e+01 6.5e+01 2.32611e-01 6.49865e-01 6.97061e-04 0e+00  4 6.42162e-01
64 8e+00 8.89042e+01 6.5e+01 2.32611e-01 6.49673e-01 6.97061e-04 0e+00  5 6.42162e-01
64 8e+00 8.89042e+01 6.5e+01 2.32611e-01 6.50019e-01 6.97061e-04 0e+00  6 6.42162e-01
64 8e+00 8.89042e+01 6.5e+01 2.32611e-01 6.49775e-01 6.97061e-04 0e+00  7 6.42162e-01
64 8e+00 8.89042e+01 6.5e+01 2.32611e-01 6.49710e-01 6.97061e-04 0e+00  8 6.42162e-01
64 8e+00 8.89042e+01 6.5e+01 2.32611e-01 6.50070e-01 6.97061e-04 0e+00  9 6.42162e-01
64 8e+00 8.89042e+01 6.5e+01 2.32611e-01 6.49692e-01 6.97061e-04 0e+00 10 6.42162e-01
64 8e+00 8.89042e+01 6.5e+01 2.32611e-01 6.49861e-01 6.97061e-04 0e+00 11 6.42162e-01
64 8e+00 8.89042e+01 6.5e+01 2.32611e-01 6.49789e-01 6.97061e-04 0e+00 12 6.42162e-01
64 8e+00 8.89042e+01 6.5e+01 2.32611e-01 6.50130e-01 6.97061e-04 0e+00 13 6.42162e-01
64 8e+00 8.89042e+01 6.5e+01 2.32611e-01 6.49752e-01 6.97061e-04 0e+00 14 6.42162e-01
64 8e+00 8.89042e+01 6.5e+01 2.32611e-01 6.49754e-01 6.97061e-04 0e+00 15 6.42162e-01
64 8e+00 8.89042e+01 6.5e+01 2.32611e-01 6.49964e-01 6.97061e-04 0e+00 16 6.42162e-01
64 8e+00 8.89042e+01 6.5e+01 2.32611e-01 6.49798e-01 6.97061e-04 0e+00 17 6.42162e-01
64 8e+00 8.89042e+01 6.5e+01 2.32611e-01 6.49815e-01 6.97061e-04 0e+00 18 6.42162e-01
64 8e+00 8.89042e+01 6.5e+01 2.32611e-01 6.49891e-01 6.97061e-04 0e+00 19 6.42162e-01
64 8e+00 8.89042e+01 6.5e+01 2.32611e-01 6.49718e-01 6.97061e-04 0e+00 20 6.42162e-01
64 8e+00 8.89042e+01 6.5e+01 2.32611e-01 6.49818e-01 6.97061e-04 0e+00 21 6.42162e-01
64 8e+00 8.89042e+01 6.5e+01 2.32611e-01 6.49707e-01 6.97061e-04 0e+00 22 6.42162e-01
64 8e+00 8.89042e+01 6.5e+01 2.32611e-01 6.49976e-01 6.97061e-04 0e+00 23 6.42162e-01
64 8e+00 8.89042e+01 6.5e+01 2.32611e-01 6.49713e-01 6.97061e-04 0e+00 24 6.42162e-01
64 8e+00 8.89042e+01 6.5e+01 2.32611e-01 6.49734e-01 6.97061e-04 0e+00 25 6.42162e-01
64 8e+00 8.89042e+01 6.5e+01 2.32611e-01 6.49753e-01 6.97061e-04 0e+00 26 6.42162e-01
64 8e+00 8.89042e+01 6.5e+01 2.32611e-01 6.50020e-01 6.97061e-04 0e+00 27 6.42162e-01
64 8e+00 8.89042e+01 6.5e+01 2.32611e-01 6.49700e-01 6.97061e-04 0e+00 28 6.42162e-01
64 8e+00 8.89042e+01 6.5e+01 2.32611e-01 6.49875e-01 6.97061e-04 0e+00 29 6.42162e-01
64 8e+00 8.89042e+01 6.5e+01 2.32611e-01 6.49832e-01 6.97061e-04 0e+00 30 6.42162e-01
64 8e+00 8.89042e+01 6.5e+01 2.35181e-01 6.50811e-01 3.85363e-04 0e+00  0 1.30128e-01
64 8e+00 8.89042e+01 6.5e+01 2.35181e-01 6.51072e-01 3.85363e-04 0e+00  1 1.30128e-01
64 8e+00 8.89042e+01 6.5e+01 2.35181e-01 6.51032e-01 3.85363e-04 0e+00  2 1.30128e-01
64 8e+00 8.89042e+01 6.5e+01 2.35181e-01 6.50970e-01 3.85363e-04 0e+00  3 1.30128e-01
64 8e+00 8.89042e+01 6.5e+01 2.35181e-01 6.50945e-01 3.85363e-04 0e+00  4 1.30128e-01
64 8e+00 8.89042e+01 6.5e+01 2.35181e-01 6.50933e-01 3.85363e-04 0e+00  5 1.30128e-01
64 8e+00 8.89042e+01 6.5e+01 2.35181e-01 6.51026e-01 3.85363e-04 0e+00  6 1.30128e-01
64 8e+00 8.89042e+01 6.5e+01 2.35181e-01 6.50894e-01 3.85363e-04 0e+00  7 1.30128e-01
64 8e+00 8.89042e+01 6.5e+01 2.35181e-01 6.50963e-01 3.85363e-04 0e+00  8 1.30128e-01
64 8e+00 8.89042e+01 6.5e+01 2.35181e-01 6.51096e-01 3.85363e-04 0e+00  9 1.30128e-01
64 8e+00 8.89042e+01 6.5e+01 2.35181e-01 6.50954e-01 3.85363e-04 0e+00 10 1.30128e-01
64 8e+00 8.89042e+01 6.5e+01 2.35181e-01 6.50912e-01 3.85363e-04 0e+00 11 1.30128e-01
64 8e+00 8.89042e+01 6.5e+01 2.35181e-01 6.51014e-01 3.85363e-04 0e+00 12 1.30128e-01
64 8e+00 8.89042e+01 6.5e+01 2.35181e-01 6.51026e-01 3.85363e-04 0e+00 13 1.30128e-01
64 8e+00 8.89042e+01 6.5e+01 2.35181e-01 6.50972e-01 3.85363e-04 0e+00 14 1.30128e-01
64 8e+00 8.89042e+01 6.5e+01 2.35181e-01 6.50942e-01 3.85363e-04 0e+00 15 1.30128e-01
64 8e+00 8.89042e+01 6.5e+01 2.35181e-01 6.50995e-01 3.85363e-04 0e+00 16 1.30128e-01
64 8e+00 8.89042e+01 6.5e+01 2.35181e-01 6.51022e-01 3.85363e-04 0e+00 17 1.30128e-01
64 8e+00 8.89042e+01 6.5e+01 2.35181e-01 6.51029e-01 3.85363e-04 0e+00 18 1.30128e-01
64 8e+00 8.89042e+01 6.5e+01 2.35181e-01 6.51063e-01 3.85363e-04 0e+00 19 1.30128e-01
64 8e+00 8.89042e+01 6.5e+01 2.35181e-01 6.51122e-01 3.85363e-04 0e+00 20 1.30128e-01
64 8e+00 8.89042e+01 6.5e+01 2.35181e-01 6.51015e-01 3.85363e-04 0e+00 21 1.30128e-01
64 8e+00 8.89042e+01 6.5e+01 2.35181e-01 6.50929e-01 3.85363e-04 0e+00 22 1.30128e-01
64 8e+00 8.89042e+01 6.5e+01 2.35181e-01 6.51084e-01 3.85363e-04 0e+00 23 1.30128e-01
64 8e+00 8.89042e+01 6.5e+01 2.35181e-01 6.51074e-01 3.85363e-04 0e+00 24 1.30128e-01
64 8e+00 8.89042e+01 6.5e+01 2.35181e-01 6.50965e-01 3.85363e-04 0e+00 25 1.30128e-01
64 8e+00 8.89042e+01 6.5e+01 2.35181e-01 6.50948e-01 3.85363e-04 0e+00 26 1.30128e-01
64 8e+00 8.89042e+01 6.5e+01 2.35181e-01 6.51088e-01 3.85363e-04 0e+00 27 1.30128e-01
64 8e+00 8.89042e+01 6.5e+01 2.35181e-01 6.51007e-01 3.85363e-04 0e+00 28 1.30128e-01
64 8e+00 8.89042e+01 6.5e+01 2.35181e-01 6.51121e-01 3.85363e-04 0e+00 29 1.30128e-01
64 8e+00 8.89042e+01 6.5e+01 2.35181e-01 6.51001e-01 3.85363e-04 0e+00 30 1.30128e-01
64 8e+00 8.89042e+01 6.5e+01 2.40240e-01 6.52997e-01 7.26816e-04 0e+00  0 7.93830e-02
64 8e+00 8.89042e+01 6.5e+01 2.40240e-01 6.53080e-01 7.26816e-04 0e+00  1 7.93830e-02
64 8e+00 8.89042e+01 6.5e+01 2.40240e-01 6.52968e-01 7.26816e-04 0e+00  2 7.93830e-02
64 8e+00 8.89042e+01 6.5e+01 2.40240e-01 6.52845e-01 7.26816e-04 0e+00  3 7.93830e-02
64 8e+00 8.89042e+01 6.5e+01 2.40240e-01 6.52766e-01 7.26816e-04 0e+00  4 7.93830e-02
64 8e+00 8.89042e+01 6.5e+01 2.40240e-01 6.52760e-01 7.26816e-04 0e+00  5 7.93830e-02
64 8e+00 8.89042e+01 6.5e+01 2.40240e-01 6.53086e-01 7.26816e-04 0e+00  6 7.93830e-02
64 8e+00 8.89042e+01 6.5e+01 2.40240e-01 6.53090e-01 7.26816e-04 0e+00  7 7.93830e-02
64 8e+00 8.89042e+01 6.5e+01 2.40240e-01 6.52987e-01 7.26816e-04 0e+00  8 7.93830e-02
64 8e+00 8.89042e+01 6.5e+01 2.40240e-01 6.52775e-01 7.26816e-04 0e+00  9 7.93830e-02
64 8e+00 8.89042e+01 6.5e+01 2.40240e-01 6.52954e-01 7.26816e-04 0e+00 10 7.93830e-02
64 8e+00 8.89042e+01 6.5e+01 2.40240e-01 6.53230e-01 7.26816e-04 0e+00 11 7.93830e-02
64 8e+00 8.89042e+01 6.5e+01 2.40240e-01 6.52944e-01 7.26816e-04 0e+00 12 7.93830e-02
64 8e+00 8.89042e+01 6.5e+01 2.40240e-01 6.53211e-01 7.26816e-04 0e+00 13 7.93830e-02
64 8e+00 8.89042e+01 6.5e+01 2.40240e-01 6.53164e-01 7.26816e-04 0e+00 14 7.93830e-02
64 8e+00 8.89042e+01 6.5e+01 2.40240e-01 6.52970e-01 7.26816e-04 0e+00 15 7.93830e-02
64 8e+00 8.89042e+01 6.5e+01 2.40240e-01 6.52745e-01 7.26816e-04 0e+00 16 7.93830e-02
64 8e+00 8.89042e+01 6.5e+01 2.40240e-01 6.53208e-01 7.26816e-04 0e+00 17 7.93830e-02
64 8e+00 8.89042e+01 6.5e+01 2.40240e-01 6.52983e-01 7.26816e-04 0e+00 18 7.93830e-02
64 8e+00 8.89042e+01 6.5e+01 2.40240e-01 6.52977e-01 7.26816e-04 0e+00 19 7.93830e-02
64 8e+00 8.89042e+01 6.5e+01 2.40240e-01 6.53016e-01 7.26816e-04 0e+00 20 7.93830e-02
64 8e+00 8.89042e+01 6.5e+01 2.40240e-01 6.53174e-01 7.26816e-04 0e+00 21 7.93830e-02
64 8e+00 8.89042e+01 6.5e+01 2.40240e-01 6.52930e-01 7.26816e-04 0e+00 22 7.93830e-02
64 8e+00 8.89042e+01 6.5e+01 2.40240e-01 6.52808e-01 7.26816e-04 0e+00 23 7.93830e-02
64 8e+00 8.89042e+01 6.5e+01 2.40240e-01 6.52912e-01 7.26816e-04 0e+00 24 7.93830e-02
64 8e+00 8.89042e+01 6.5e+01 2.40240e-01 6.52948e-01 7.26816e-04 0e+00 25 7.93830e-02
64 8e+00 8.89042e+01 6.5e+01 2.40240e-01 6.53101e-01 7.26816e-04 0e+00 26 7.93830e-02
64 8e+00 8.89042e+01 6.5e+01 2.40240e-01 6.53065e-01 7.26816e-04 0e+00 27 7.93830e-02
64 8e+00 8.89042e+01 6.5e+01 2.40240e-01 6.52998e-01 7.26816e-04 0e+00 28 7.93830e-02
64 8e+00 8.89042e+01 6.5e+01 2.40240e-01 6.52934e-01 7.26816e-04 0e+00 29 7.93830e-02
64 8e+00 8.89042e+01 6.5e+01 2.40240e-01 6.52988e-01 7.26816e-04 0e+00 30 7.93830e-02
64 8e+00 8.89042e+01 6.5e+01 2.42730e-01 6.54696e-01 6.13834e-04 0e+00  0 2.66366e-01
64 8e+00 8.89042e+01 6.5e+01 2.42730e-01 6.54676e-01 6.13834e-04 0e+00  1 2.66366e-01
64 8e+00 8.89042e+01 6.5e+01 2.42730e-01 6.54771e-01 6.13834e-04 0e+00  2 2.66366e-01
64 8e+00 8.89042e+01 6.5e+01 2.42730e-01 6.54872e-01 6.13834e-04 0e+00  3 2.66366e-01
64 8e+00 8.89042e+01 6.5e+01 2.42730e-01 6.54803e-01 6.13834e-04 0e+00  4 2.66366e-01
64 8e+00 8.89042e+01 6.5e+01 2.42730e-01 6.54910e-01 6.13834e-04 0e+00  5 2.66366e-01
64 8e+00 8.89042e+01 6.5e+01 2.42730e-01 6.54933e-01 6.13834e-04 0e+00  6 2.66366e-01
64 8e+00 8.89042e+01 6.5e+01 2.42730e-01 6.54834e-01 6.13834e-04 0e+00  7 2.66366e-01
64 8e+00 8.89042e+01 6.5e+01 2.42730e-01 6.54864e-01 6.13834e-04 0e+00  8 2.66366e-01
64 8e+00 8.89042e+01 6.5e+01 2.42730e-01 6.54927e-01 6.13834e-04 0e+00  9 2.66366e-01
64 8e+00 8.89042e+01 6.5e+01 2.42730e-01 6.54899e-01 6.13834e-04 0e+00 10 2.66366e-01
64 8e+00 8.89042e+01 6.5e+01 2.42730e-01 6.54838e-01 6.13834e-04 0e+00 11 2.66366e-01
64 8e+00 8.89042e+01 6.5e+01 2.42730e-01 6.54835e-01 6.13834e-04 0e+00 12 2.66366e-01
64 8e+00 8.89042e+01 6.5e+01 2.42730e-01 6.54920e-01 6.13834e-04 0e+00 13 2.66366e-01
64 8e+00 8.89042e+01 6.5e+01 2.42730e-01 6.54771e-01 6.13834e-04 0e+00 14 2.66366e-01
64 8e+00 8.89042e+01 6.5e+01 2.42730e-01 6.54753e-01 6.13834e-04 0e+00 15 2.66366e-01
64 8e+00 8.89042e+01 6.5e+01 2.42730e-01 6.55007e-01 6.13834e-04 0e+00 16 2.66366e-01
64 8e+00 8.89042e+01 6.5e+01 2.42730e-01 6.54835e-01 6.13834e-04 0e+00 17 2.66366e-01
64 8e+00 8.89042e+01 6.5e+01 2.42730e-01 6.54823e-01 6.13834e-04 0e+00 18 2.66366e-01
64 8e+00 8.89042e+01 6.5e+01 2.42730e-01 6.54947e-01 6.13834e-04 0e+00 19 2.66366e-01
64 8e+00 8.89042e+01 6.5e+01 2.42730e-01 6.54911e-01 6.13834e-04 0e+00 20 2.66366e-01
64 8e+00 8.89042e+01 6.5e+01 2.42730e-01 6.54818e-01 6.13834e-04 0e+00 21 2.66366e-01
64 8e+00 8.89042e+01 6.5e+01 2.42730e-01 6.54809e-01 6.13834e-04 0e+00 22 2.66366e-01
64 8e+00 8.89042e+01 6.5e+01 2.42730e-01 6.54825e-01 6.13834e-04 0e+00 23 2.66366e-01
64 8e+00 8.89042e+01 6.5e+01 2.42730e-01 6.54845e-01 6.13834e-04 0e+00 24 2.66366e-01
64 8e+00 8.89042e+01 6.5e+01 2.42730e-01 6.54662e-01 6.13834e-04 0e+00 25 2.66366e-01
64 8e+00 8.89042e+01 6.5e+01 2.42730e-01 6.54917e-01 6.13834e-04 0e+00 26 2.66366e-01
64 8e+00 8.89042e+01 6.5e+01 2.42730e-01 6.54834e-01 6.13834e-04 0e+00 27 2.66366e-01
64 8e+00 8.89042e+01 6.5e+01 2.42730e-01 6.54763e-01 6.13834e-04 0e+00 28 2.66366e-01
64 8e+00 8.89042e+01 6.5e+01 2.42730e-01 6.54819e-01 6.13834e-04 0e+00 29 2.66366e-01
64 8e+00 8.89042e+01 6.5e+01 2.42730e-01 6.54840e-01 6.13834e-04 0e+00 30 2.66366e-01
64 8e+00 8.89042e+01 6.5e+01 2.45195e-01 6.54394e-01 8.84674e-04 0e+00  0 1.78498e+00
64 8e+00 8.89042e+01 6.5e+01 2.45195e-01 6.54511e-01 8.84674e-04 0e+00  1 1.78498e+00
64 8e+00 8.89042e+01 6.5e+01 2.45195e-01 6.54286e-01 8.84674e-04 0e+00  2 1.78498e+00
64 8e+00 8.89042e+01 6.5e+01 2.45195e-01 6.54306e-01 8.84674e-04 0e+00  3 1.78498e+00
64 8e+00 8.89042e+01 6.5e+01 2.45195e-01 6.54406e-01 8.84674e-04 0e+00  4 1.78498e+00
64 8e+00 8.89042e+01 6.5e+01 2.45195e-01 6.53907e-01 8.84674e-04 0e+00  5 1.78498e+00
64 8e+00 8.89042e+01 6.5e+01 2.45195e-01 6.54165e-01 8.84674e-04 0e+00  6 1.78498e+00
64 8e+00 8.89042e+01 6.5e+01 2.45195e-01 6.54075e-01 8.84674e-04 0e+00  7 1.78498e+00
64 8e+00 8.89042e+01 6.5e+01 2.45195e-01 6.54356e-01 8.84674e-04 0e+00  8 1.78498e+00
64 8e+00 8.89042e+01 6.5e+01 2.45195e-01 6.54310e-01 8.84674e-04 0e+00  9 1.78498e+00
64 8e+00 8.89042e+01 6.5e+01 2.45195e-01 6.54301e-01 8.84674e-04 0e+00 10 1.78498e+00
64 8e+00 8.89042e+01 6.5e+01 2.45195e-01 6.54428e-01 8.84674e-04 0e+00 11 1.78498e+00
64 8e+00 8.89042e+01 6.5e+01 2.45195e-01 6.54188e-01 8.84674e-04 0e+00 12 1.78498e+00
64 8e+00 8.89042e+01 6.5e+01 2.45195e-01 6.54396e-01 8.84674e-04 0e+00 13 1.78498e+00
64 8e+00 8.89042e+01 6.5e+01 2.45195e-01 6.54562e-01 8.84674e-04 0e+00 14 1.78498e+00
64 8e+00 8.89042e+01 6.5e+01 2.45195e-01 6.54077e-01 8.84674e-04 0e+00 15 1.78498e+00
64 8e+00 8.89042e+01 6.5e+01 2.45195e-01 6.54815e-01 8.84674e-04 0e+00 16 1.78498e+00
64 8e+00 8.89042e+01 6.5e+01 2.45195e-01 6.54243e-01 8.84674e-04 0e+00 17 1.78498e+00
64 8e+00 8.89042e+01 6.5e+01 2.45195e-01 6.54298e-01 8.84674e-04 0e+00 18 1.78498e+00
64 8e+00 8.89042e+01 6.5e+01 2.45195e-01 6.54462e-01 8.84674e-04 0e+00 19 1.78498e+00
64 8e+00 8.89042e+01 6.5e+01 2.45195e-01 6.54384e-01 8.84674e-04 0e+00 20 1.78498e+00
64 8e+00 8.89042e+01 6.5e+01 2.45195e-01 6.54421e-01 8.84674e-04 0e+00 21 1.78498e+00
64 8e+00 8.89042e+01 6.5e+01 2.45195e-01 6.54313e-01 8.84674e-04 0e+00 22 1.78498e+00
64 8e+00 8.89042e+01 6.5e+01 2.45195e-01 6.54485e-01 8.84674e-04 0e+00 23 1.78498e+00
64 8e+00 8.89042e+01 6.5e+01 2.45195e-01 6.54386e-01 8.84674e-04 0e+00 24 1.78498e+00
64 8e+00 8.89042e+01 6.5e+01 2.45195e-01 6.54212e-01 8.84674e-04 0e+00 25 1.78498e+00
64 8e+00 8.89042e+01 6.5e+01 2.45195e-01 6.54246e-01 8.84674e-04 0e+00 26 1.78498e+00
64 8e+00 8.89042e+01 6.5e+01 2.45195e-01 6.54227e-01 8.84674e-04 0e+00 27 1.78498e+00
64 8e+00 8.89042e+01 6.5e+01 2.45195e-01 6.54379e-01 8.84674e-04 0e+00 28 1.78498e+00
64 8e+00 8.89042e+01 6.5e+01 2.45195e-01 6.54276e-01 8.84674e-04 0e+00 29 1.78498e+00
64 8e+00 8.89042e+01 6.5e+01 2.45195e-01 6.54269e-01 8.84674e-04 0e+00 30 1.78498e+00
64 8e+00 8.89042e+01 6.5e+01 2.47633e-01 6.56717e-01 1.01290e-03 0e+00  0 1.97153e-01
64 8e+00 8.89042e+01 6.5e+01 2.47633e-01 6.56590e-01 1.01290e-03 0e+00  1 1.97153e-01
64 8e+00 8.89042e+01 6.5e+01 2.47633e-01 6.56332e-01 1.01290e-03 0e+00  2 1.97153e-01
64 8e+00 8.89042e+01 6.5e+01 2.47633e-01 6.56518e-01 1.01290e-03 0e+00  3 1.97153e-01
64 8e+00 8.89042e+01 6.5e+01 2.47633e-01 6.56363e-01 1.01290e-03 0e+00  4 1.97153e-01
64 8e+00 8.89042e+01 6.5e+01 2.47633e-01 6.56647e-01 1.01290e-03 0e+00  5 1.97153e-01
64 8e+00 8.89042e+01 6.5e+01 2.47633e-01 6.56509e-01 1.01290e-03 0e+00  6 1.97153e-01
64 8e+00 8.89042e+01 6.5e+01 2.47633e-01 6.56712e-01 1.01290e-03 0e+00  7 1.97153e-01
64 8e+00 8.89042e+01 6.5e+01 2.47633e-01 6.56641e-01 1.01290e-03 0e+00  8 1.97153e-01
64 8e+00 8.89042e+01 6.5e+01 2.47633e-01 6.56798e-01 1.01290e-03 0e+00  9 1.97153e-01
64 8e+00 8.89042e+01 6.5e+01 2.47633e-01 6.56545e-01 1.01290e-03 0e+00 10 1.97153e-01
64 8e+00 8.89042e+01 6.5e+01 2.47633e-01 6.56575e-01 1.01290e-03 0e+00 11 1.97153e-01
64 8e+00 8.89042e+01 6.5e+01 2.47633e-01 6.56488e-01 1.01290e-03 0e+00 12 1.97153e-01
64 8e+00 8.89042e+01 6.5e+01 2.47633e-01 6.56519e-01 1.01290e-03 0e+00 13 1.97153e-01
64 8e+00 8.89042e+01 6.5e+01 2.47633e-01 6.56831e-01 1.01290e-03 0e+00 14 1.97153e-01
64 8e+00 8.89042e+01 6.5e+01 2.47633e-01 6.56219e-01 1.01290e-03 0e+00 15 1.97153e-01
64 8e+00 8.89042e+01 6.5e+01 2.47633e-01 6.56731e-01 1.01290e-03 0e+00 16 1.97153e-01
64 8e+00 8.89042e+01 6.5e+01 2.47633e-01 6.56747e-01 1.01290e-03 0e+00 17 1.97153e-01
64 8e+00 8.89042e+01 6.5e+01 2.47633e-01 6.56367e-01 1.01290e-03 0e+00 18 1.97153e-01
64 8e+00 8.89042e+01 6.5e+01 2.47633e-01 6.56486e-01 1.01290e-03 0e+00 19 1.97153e-01
64 8e+00 8.89042e+01 6.5e+01 2.47633e-01 6.56889e-01 1.01290e-03 0e+00 20 1.97153e-01
64 8e+00 8.89042e+01 6.5e+01 2.47633e-01 6.56568e-01 1.01290e-03 0e+00 21 1.97153e-01
64 8e+00 8.89042e+01 6.5e+01 2.47633e-01 6.56513e-01 1.01290e-03 0e+00 22 1.97153e-01
64 8e+00 8.89042e+01 6.5e+01 2.47633e-01 6.56711e-01 1.01290e-03 0e+00 23 1.97153e-01
64 8e+00 8.89042e+01 6.5e+01 2.47633e-01 6.56747e-01 1.01290e-03 0e+00 24 1.97153e-01
64 8e+00 8.89042e+01 6.5e+01 2.47633e-01 6.56391e-01 1.01290e-03 0e+00 25 1.97153e-01
64 8e+00 8.89042e+01 6.5e+01 2.47633e-01 6.56466e-01 1.01290e-03 0e+00 26 1.97153e-01
64 8e+00 8.89042e+01 6.5e+01 2.47633e-01 6.56903e-01 1.01290e-03 0e+00 27 1.97153e-01
64 8e+00 8.89042e+01 6.5e+01 2.47633e-01 6.56192e-01 1.01290e-03 0e+00 28 1.97153e-01
64 8e+00 8.89042e+01 6.5e+01 2.47633e-01 6.56524e-01 1.01290e-03 0e+00 29 1.97153e-01
64 8e+00 8.89042e+01 6.5e+01 2.47633e-01 6.56575e-01 1.01290e-03 0e+00 30 1.97153e-01
64 8e+00 8.89042e+01 6.5e+01 2.50050e-01 6.56949e-01 4.99497e-04 0e+00  0 6.68717e-01
64 8e+00 8.89042e+01 6.5e+01 2.50050e-01 6.57326e-01 4.99497e-04 0e+00  1 6.68717e-01
64 8e+00 8.89042e+01 6.5e+01 2.50050e-01 6.57049e-01 4.99497e-04 0e+00  2 6.68717e-01
64 8e+00 8.89042e+01 6.5e+01 2.50050e-01 6.57305e-01 4.99497e-04 0e+00  3 6.68717e-01
64 8e+00 8.89042e+01 6.5e+01 2.50050e-01 6.57058e-01 4.99497e-04 0e+00  4 6.68717e-01
64 8e+00 8.89042e+01 6.5e+01 2.50050e-01 6.57081e-01 4.99497e-04 0e+00  5 6.68717e-01
64 8e+00 8.89042e+01 6.5e+01 2.50050e-01 6.57193e-01 4.99497e-04 0e+00  6 6.68717e-01
64 8e+00 8.89042e+01 6.5e+01 2.50050e-01 6.57054e-01 4.99497e-04 0e+00  7 6.68717e-01
64 8e+00 8.89042e+01 6.5e+01 2.50050e-01 6.57154e-01 4.99497e-04 0e+00  8 6.68717e-01
64 8e+00 8.89042e+01 6.5e+01 2.50050e-01 6.57102e-01 4.99497e-04 0e+00  9 6.68717e-01
64 8e+00 8.89042e+01 6.5e+01 2.50050e-01 6.57085e-01 4.99497e-04 0e+00 10 6.68717e-01
64 8e+00 8.89042e+01 6.5e+01 2.50050e-01 6.57056e-01 4.99497e-04 0e+00 11 6.68717e-01
64 8e+00 8.89042e+01 6.5e+01 2.50050e-01 6.57210e-01 4.99497e-04 0e+00 12 6.68717e-01
64 8e+00 8.89042e+01 6.5e+01 2.50050e-01 6.57150e-01 4.99497e-04 0e+00 13 6.68717e-01
64 8e+00 8.89042e+01 6.5e+01 2.50050e-01 6.57035e-01 4.99497e-04 0e+00 14 6.68717e-01
64 8e+00 8.89042e+01 6.5e+01 2.50050e-01 6.57094e-01 4.99497e-04 0e+00 15 6.68717e-01
64 8e+00 8.89042e+01 6.5e+01 2.50050e-01 6.56973e-01 4.99497e-04 0e+00 16 6.68717e-01
64 8e+00 8.89042e+01 6.5e+01 2.50050e-01 6.57145e-01 4.99497e-04 0e+00 17 6.68717e-01
64 8e+00 8.89042e+01 6.5e+01 2.50050e-01 6.57096e-01 4.99497e-04 0e+00 18 6.68717e-01
64 8e+00 8.89042e+01 6.5e+01 2.50050e-01 6.56902e-01 4.99497e-04 0e+00 19 6.68717e-01
64 8e+00 8.89042e+01 6.5e+01 2.50050e-01 6.57194e-01 4.99497e-04 0e+00 20 6.68717e-01
64 8e+00 8.89042e+01 6.5e+01 2.50050e-01 6.57059e-01 4.99497e-04 0e+00 21 6.68717e-01
64 8e+00 8.89042e+01 6.5e+01 2.50050e-01 6.57111e-01 4.99497e-04 0e+00 22 6.68717e-01
64 8e+00 8.89042e+01 6.5e+01 2.50050e-01 6.57115e-01 4.99497e-04 0e+00 23 6.68717e-01
64 8e+00 8.89042e+01 6.5e+01 2.50050e-01 6.57024e-01 4.99497e-04 0e+00 24 6.68717e-01
64 8e+00 8.89042e+01 6.5e+01 2.50050e-01 6.57033e-01 4.99497e-04 0e+00 25 6.68717e-01
64 8e+00 8.89042e+01 6.5e+01 2.50050e-01 6.57114e-01 4.99497e-04 0e+00 26 6.68717e-01
64 8e+00 8.89042e+01 6.5e+01 2.50050e-01 6.57066e-01 4.99497e-04 0e+00 27 6.68717e-01
64 8e+00 8.89042e+01 6.5e+01 2.50050e-01 6.57000e-01 4.99497e-04 0e+00 28 6.68717e-01
64 8e+00 8.89042e+01 6.5e+01 2.50050e-01 6.57054e-01 4.99497e-04 0e+00 29 6.68717e-01
64 8e+00 8.89042e+01 6.5e+01 2.50050e-01 6.57090e-01 4.99497e-04 0e+00 30 6.68717e-01
64 8e+00 8.89042e+01 6.5e+01 2.52442e-01 6.59687e-01 9.82702e-04 0e+00  0 9.03657e-02
64 8e+00 8.89042e+01 6.5e+01 2.52442e-01 6.59574e-01 9.82702e-04 0e+00  1 9.03657e-02
64 8e+00 8.89042e+01 6.5e+01 2.52442e-01 6.59757e-01 9.82702e-04 0e+00  2 9.03657e-02
64 8e+00 8.89042e+01 6.5e+01 2.52442e-01 6.59768e-01 9.82702e-04 0e+00  3 9.03657e-02
64 8e+00 8.89042e+01 6.5e+01 2.52442e-01 6.59432e-01 9.82702e-04 0e+00  4 9.03657e-02
64 8e+00 8.89042e+01 6.5e+01 2.52442e-01 6.59789e-01 9.82702e-04 0e+00  5 9.03657e-02
64 8e+00 8.89042e+01 6.5e+01 2.52442e-01 6.59916e-01 9.82702e-04 0e+00  6 9.03657e-02
64 8e+00 8.89042e+01 6.5e+01 2.52442e-01 6.59675e-01 9.82702e-04 0e+00  7 9.03657e-02
64 8e+00 8.89042e+01 6.5e+01 2.52442e-01 6.59597e-01 9.82702e-04 0e+00  8 9.03657e-02
64 8e+00 8.89042e+01 6.5e+01 2.52442e-01 6.59897e-01 9.82702e-04 0e+00  9 9.03657e-02
64 8e+00 8.89042e+01 6.5e+01 2.52442e-01 6.59807e-01 9.82702e-04 0e+00 10 9.03657e-02
64 8e+00 8.89042e+01 6.5e+01 2.52442e-01 6.59933e-01 9.82702e-04 0e+00 11 9.03657e-02
64 8e+00 8.89042e+01 6.5e+01 2.52442e-01 6.60064e-01 9.82702e-04 0e+00 12 9.03657e-02
64 8e+00 8.89042e+01 6.5e+01 2.52442e-01 6.60071e-01 9.82702e-04 0e+00 13 9.03657e-02
64 8e+00 8.89042e+01 6.5e+01 2.52442e-01 6.60146e-01 9.82702e-04 0e+00 14 9.03657e-02
64 8e+00 8.89042e+01 6.5e+01 2.52442e-01 6.59907e-01 9.82702e-04 0e+00 15 9.03657e-02
64 8e+00 8.89042e+01 6.5e+01 2.52442e-01 6.59606e-01 9.82702e-04 0e+00 16 9.03657e-02
64 8e+00 8.89042e+01 6.5e+01 2.52442e-01 6.59713e-01 9.82702e-04 0e+00 17 9.03657e-02
64 8e+00 8.89042e+01 6.5e+01 2.52442e-01 6.60026e-01 9.82702e-04 0e+00 18 9.03657e-02
64 8e+00 8.89042e+01 6.5e+01 2.52442e-01 6.59943e-01 9.82702e-04 0e+00 19 9.03657e-02
64 8e+00 8.89042e+01 6.5e+01 2.52442e-01 6.59977e-01 9.82702e-04 0e+00 20 9.03657e-02
64 8e+00 8.89042e+01 6.5e+01 2.52442e-01 6.59943e-01 9.82702e-04 0e+00 21 9.03657e-02
64 8e+00 8.89042e+01 6.5e+01 2.52442e-01 6.59746e-01 9.82702e-04 0e+00 22 9.03657e-02
64 8e+00 8.89042e+01 6.5e+01 2.52442e-01 6.59530e-01 9.82702e-04 0e+00 23 9.03657e-02
64 8e+00 8.89042e+01 6.5e+01 2.52442e-01 6.59919e-01 9.82702e-04 0e+00 24 9.03657e-02
64 8e+00 8.89042e+01 6.5e+01 2.52442e-01 6.59734e-01 9.82702e-04 0e+00 25 9.03657e-02
64 8e+00 8.89042e+01 6.5e+01 2.52442e-01 6.60112e-01 9.82702e-04 0e+00 26 9.03657e-02
64 8e+00 8.89042e+01 6.5e+01 2.52442e-01 6.60076e-01 9.82702e-04 0e+00 27 9.03657e-02
64 8e+00 8.89042e+01 6.5e+01 2.52442e-01 6.59796e-01 9.82702e-04 0e+00 28 9.03657e-02
64 8e+00 8.89042e+01 6.5e+01 2.52442e-01 6.59971e-01 9.82702e-04 0e+00 29 9.03657e-02
64 8e+00 8.89042e+01 6.5e+01 2.52442e-01 6.59837e-01 9.82702e-04 0e+00 30 9.03657e-02
64 8e+00 8.89042e+01 6.5e+01 2.54814e-01 6.60227e-01 9.20542e-04 0e+00  0 1.89335e-02
64 8e+00 8.89042e+01 6.5e+01 2.54814e-01 6.60274e-01 9.20542e-04 0e+00  1 1.89335e-02
64 8e+00 8.89042e+01 6.5e+01 2.54814e-01 6.60255e-01 9.20542e-04 0e+00  2 1.89335e-02
64 8e+00 8.89042e+01 6.5e+01 2.54814e-01 6.60105e-01 9.20542e-04 0e+00  3 1.89335e-02
64 8e+00 8.89042e+01 6.5e+01 2.54814e-01 6.60121e-01 9.20542e-04 0e+00  4 1.89335e-02
64 8e+00 8.89042e+01 6.5e+01 2.54814e-01 6.60124e-01 9.20542e-04 0e+00  5 1.89335e-02
64 8e+00 8.89042e+01 6.5e+01 2.54814e-01 6.60500e-01 9.20542e-04 0e+00  6 1.89335e-02
64 8e+00 8.89042e+01 6.5e+01 2.54814e-01 6.60010e-01 9.20542e-04 0e+00  7 1.89335e-02
64 8e+00 8.89042e+01 6.5e+01 2.54814e-01 6.60231e-01 9.20542e-04 0e+00  8 1.89335e-02
64 8e+00 8.89042e+01 6.5e+01 2.54814e-01 6.60170e-01 9.20542e-04 0e+00  9 1.89335e-02
64 8e+00 8.89042e+01 6.5e+01 2.54814e-01 6.60263e-01 9.20542e-04 0e+00 10 1.89335e-02
64 8e+00 8.89042e+01 6.5e+01 2.54814e-01 6.60270e-01 9.20542e-04 0e+00 11 1.89335e-02
64 8e+00 8.89042e+01 6.5e+01 2.54814e-01 6.60004e-01 9.20542e-04 0e+00 12 1.89335e-02
64 8e+00 8.89042e+01 6.5e+01 2.54814e-01 6.60023e-01 9.20542e-04 0e+00 13 1.89335e-02
64 8e+00 8.89042e+01 6.5e+01 2.54814e-01 6.60376e-01 9.20542e-04 0e+00 14 1.89335e-02
64 8e+00 8.89042e+01 6.5e+01 2.54814e-01 6.60047e-01 9.20542e-04 0e+00 15 1.89335e-02
64 8e+00 8.89042e+01 6.5e+01 2.54814e-01 6.60091e-01 9.20542e-04 0e+00 16 1.89335e-02
64 8e+00 8.89042e+01 6.5e+01 2.54814e-01 6.60231e-01 9.20542e-04 0e+00 17 1.89335e-02
64 8e+00 8.89042e+01 6.5e+01 2.54814e-01 6.60441e-01 9.20542e-04 0e+00 18 1.89335e-02
64 8e+00 8.89042e+01 6.5e+01 2.54814e-01 6.60325e-01 9.20542e-04 0e+00 19 1.89335e-02
64 8e+00 8.89042e+01 6.5e+01 2.54814e-01 6.59949e-01 9.20542e-04 0e+00 20 1.89335e-02
64 8e+00 8.89042e+01 6.5e+01 2.54814e-01 6.60274e-01 9.20542e-04 0e+00 21 1.89335e-02
64 8e+00 8.89042e+01 6.5e+01 2.54814e-01 6.59943e-01 9.20542e-04 0e+00 22 1.89335e-02
64 8e+00 8.89042e+01 6.5e+01 2.54814e-01 6.60592e-01 9.20542e-04 0e+00 23 1.89335e-02
64 8e+00 8.89042e+01 6.5e+01 2.54814e-01 6.60447e-01 9.20542e-04 0e+00 24 1.89335e-02
64 8e+00 8.89042e+01 6.5e+01 2.54814e-01 6.60006e-01 9.20542e-04 0e+00 25 1.89335e-02
64 8e+00 8.89042e+01 6.5e+01 2.54814e-01 6.60440e-01 9.20542e-04 0e+00 26 1.89335e-02
64 8e+00 8.89042e+01 6.5e+01 2.54814e-01 6.60287e-01 9.20542e-04 0e+00 27 1.89335e-02
64 8e+00 8.89042e+01 6.5e+01 2.54814e-01 6.60004e-01 9.20542e-04 0e+00 28 1.89335e-02
64 8e+00 8.89042e+01 6.5e+01 2.54814e-01 6.60102e-01 9.20542e-04 0e+00 29 1.89335e-02
64 8e+00 8.89042e+01 6.5e+01 2.54814e-01 6.60204e-01 9.20542e-04 0e+00 30 1.89335e-02
64 8e+00 8.89042e+01 6.5e+01 2.59488e-01 6.60367e-01 1.06470e-03 0e+00  0 9.12263e-02
64 8e+00 8.89042e+01 6.5e+01 2.59488e-01 6.60745e-01 1.06470e-03 0e+00  1 9.12263e-02
64 8e+00 8.89042e+01 6.5e+01 2.59488e-01 6.60676e-01 1.06470e-03 0e+00  2 9.12263e-02
64 8e+00 8.89042e+01 6.5e+01 2.59488e-01 6.61014e-01 1.06470e-03 0e+00  3 9.12263e-02
64 8e+00 8.89042e+01 6.5e+01 2.59488e-01 6.60607e-01 1.06470e-03 0e+00  4 9.12263e-02
64 8e+00 8.89042e+01 6.5e+01 2.59488e-01 6.60642e-01 1.06470e-03 0e+00  5 9.12263e-02
64 8e+00 8.89042e+01 6.5e+01 2.59488e-01 6.60582e-01 1.06470e-03 0e+00  6 9.12263e-02
64 8e+00 8.89042e+01 6.5e+01 2.59488e-01 6.60358e-01 1.06470e-03 0e+00  7 9.12263e-02
64 8e+00 8.89042e+01 6.5e+01 2.59488e-01 6.60232e-01 1.06470e-03 0e+00  8 9.12263e-02
64 8e+00 8.89042e+01 6.5e+01 2.59488e-01 6.60327e-01 1.06470e-03 0e+00  9 9.12263e-02
64 8e+00 8.89042e+01 6.5e+01 2.59488e-01 6.60519e-01 1.06470e-03 0e+00 10 9.12263e-02
64 8e+00 8.89042e+01 6.5e+01 2.59488e-01 6.60765e-01 1.06470e-03 0e+00 11 9.12263e-02
64 8e+00 8.89042e+01 6.5e+01 2.59488e-01 6.60414e-01 1.06470e-03 0e+00 12 9.12263e-02
64 8e+00 8.89042e+01 6.5e+01 2.59488e-01 6.60512e-01 1.06470e-03 0e+00 13 9.12263e-02
64 8e+00 8.89042e+01 6.5e+01 2.59488e-01 6.60770e-01 1.06470e-03 0e+00 14 9.12263e-02
64 8e+00 8.89042e+01 6.5e+01 2.59488e-01 6.60556e-01 1.06470e-03 0e+00 15 9.12263e-02
64 8e+00 8.89042e+01 6.5e+01 2.59488e-01 6.60555e-01 1.06470e-03 0e+00 16 9.12263e-02
64 8e+00 8.89042e+01 6.5e+01 2.59488e-01 6.60249e-01 1.06470e-03 0e+00 17 9.12263e-02
64 8e+00 8.89042e+01 6.5e+01 2.59488e-01 6.60416e-01 1.06470e-03 0e+00 18 9.12263e-02
64 8e+00 8.89042e+01 6.5e+01 2.59488e-01 6.60859e-01 1.06470e-03 0e+00 19 9.12263e-02
64 8e+00 8.89042e+01 6.5e+01 2.59488e-01 6.60342e-01 1.06470e-03 0e+00 20 9.12263e-02
64 8e+00 8.89042e+01 6.5e+01 2.59488e-01 6.60578e-01 1.06470e-03 0e+00 21 9.12263e-02
64 8e+00 8.89042e+01 6.5e+01 2.59488e-01 6.60395e-01 1.06470e-03 0e+00 22 9.12263e-02
64 8e+00 8.89042e+01 6.5e+01 2.59488e-01 6.60781e-01 1.06470e-03 0e+00 23 9.12263e-02
64 8e+00 8.89042e+01 6.5e+01 2.59488e-01 6.60674e-01 1.06470e-03 0e+00 24 9.12263e-02
64 8e+00 8.89042e+01 6.5e+01 2.59488e-01 6.60501e-01 1.06470e-03 0e+00 25 9.12263e-02
64 8e+00 8.89042e+01 6.5e+01 2.59488e-01 6.60956e-01 1.06470e-03 0e+00 26 9.12263e-02
64 8e+00 8.89042e+01 6.5e+01 2.59488e-01 6.60606e-01 1.06470e-03 0e+00 27 9.12263e-02
64 8e+00 8.89042e+01 6.5e+01 2.59488e-01 6.60803e-01 1.06470e-03 0e+00 28 9.12263e-02
64 8e+00 8.89042e+01 6.5e+01 2.59488e-01 6.60522e-01 1.06470e-03 0e+00 29 9.12263e-02
64 8e+00 8.89042e+01 6.5e+01 2.59488e-01 6.60577e-01 1.06470e-03 0e+00 30 9.12263e-02
64 8e+00 8.89042e+01 6.5e+01 2.61794e-01 6.60713e-01 2.00964e-03 0e+00  0 1.13869e-01
64 8e+00 8.89042e+01 6.5e+01 2.61794e-01 6.60553e-01 2.00964e-03 0e+00  1 1.13869e-01
64 8e+00 8.89042e+01 6.5e+01 2.61794e-01 6.60663e-01 2.00964e-03 0e+00  2 1.13869e-01
64 8e+00 8.89042e+01 6.5e+01 2.61794e-01 6.60574e-01 2.00964e-03 0e+00  3 1.13869e-01
64 8e+00 8.89042e+01 6.5e+01 2.61794e-01 6.60539e-01 2.00964e-03 0e+00  4 1.13869e-01
64 8e+00 8.89042e+01 6.5e+01 2.61794e-01 6.60830e-01 2.00964e-03 0e+00  5 1.13869e-01
64 8e+00 8.89042e+01 6.5e+01 2.61794e-01 6.60998e-01 2.00964e-03 0e+00  6 1.13869e-01
64 8e+00 8.89042e+01 6.5e+01 2.61794e-01 6.60463e-01 2.00964e-03 0e+00  7 1.13869e-01
64 8e+00 8.89042e+01 6.5e+01 2.61794e-01 6.59984e-01 2.00964e-03 0e+00  8 1.13869e-01
64 8e+00 8.89042e+01 6.5e+01 2.61794e-01 6.60643e-01 2.00964e-03 0e+00  9 1.13869e-01
64 8e+00 8.89042e+01 6.5e+01 2.61794e-01 6.59814e-01 2.00964e-03 0e+00 10 1.13869e-01
64 8e+00 8.89042e+01 6.5e+01 2.61794e-01 6.60455e-01 2.00964e-03 0e+00 11 1.13869e-01
64 8e+00 8.89042e+01 6.5e+01 2.61794e-01 6.60625e-01 2.00964e-03 0e+00 12 1.13869e-01
64 8e+00 8.89042e+01 6.5e+01 2.61794e-01 6.61098e-01 2.00964e-03 0e+00 13 1.13869e-01
64 8e+00 8.89042e+01 6.5e+01 2.61794e-01 6.60466e-01 2.00964e-03 0e+00 14 1.13869e-01
64 8e+00 8.89042e+01 6.5e+01 2.61794e-01 6.60282e-01 2.00964e-03 0e+00 15 1.13869e-01
64 8e+00 8.89042e+01 6.5e+01 2.61794e-01 6.61004e-01 2.00964e-03 0e+00 16 1.13869e-01
64 8e+00 8.89042e+01 6.5e+01 2.61794e-01 6.60886e-01 2.00964e-03 0e+00 17 1.13869e-01
64 8e+00 8.89042e+01 6.5e+01 2.61794e-01 6.60837e-01 2.00964e-03 0e+00 18 1.13869e-01
64 8e+00 8.89042e+01 6.5e+01 2.61794e-01 6.60795e-01 2.00964e-03 0e+00 19 1.13869e-01
64 8e+00 8.89042e+01 6.5e+01 2.61794e-01 6.60588e-01 2.00964e-03 0e+00 20 1.13869e-01
64 8e+00 8.89042e+01 6.5e+01 2.61794e-01 6.60645e-01 2.00964e-03 0e+00 21 1.13869e-01
64 8e+00 8.89042e+01 6.5e+01 2.61794e-01 6.60720e-01 2.00964e-03 0e+00 22 1.13869e-01
64 8e+00 8.89042e+01 6.5e+01 2.61794e-01 6.60068e-01 2.00964e-03 0e+00 23 1.13869e-01
64 8e+00 8.89042e+01 6.5e+01 2.61794e-01 6.60534e-01 2.00964e-03 0e+00 24 1.13869e-01
64 8e+00 8.89042e+01 6.5e+01 2.61794e-01 6.60643e-01 2.00964e-03 0e+00 25 1.13869e-01
64 8e+00 8.89042e+01 6.5e+01 2.61794e-01 6.60621e-01 2.00964e-03 0e+00 26 1.13869e-01
64 8e+00 8.89042e+01 6.5e+01 2.61794e-01 6.60094e-01 2.00964e-03 0e+00 27 1.13869e-01
64 8e+00 8.89042e+01 6.5e+01 2.61794e-01 6.60502e-01 2.00964e-03 0e+00 28 1.13869e-01
64 8e+00 8.89042e+01 6.5e+01 2.61794e-01 6.60541e-01 2.00964e-03 0e+00 29 1.13869e-01
64 8e+00 8.89042e+01 6.5e+01 2.61794e-01 6.60631e-01 2.00964e-03 0e+00 30 1.13869e-01
64 8e+00 8.89042e+01 6.5e+01 2.64083e-01 6.64419e-01 1.14096e-03 0e+00  0 5.98234e-02
64 8e+00 8.89042e+01 6.5e+01 2.64083e-01 6.64496e-01 1.14096e-03 0e+00  1 5.98234e-02
64 8e+00 8.89042e+01 6.5e+01 2.64083e-01 6.64310e-01 1.14096e-03 0e+00  2 5.98234e-02
64 8e+00 8.89042e+01 6.5e+01 2.64083e-01 6.64510e-01 1.14096e-03 0e+00  3 5.98234e-02
64 8e+00 8.89042e+01 6.5e+01 2.64083e-01 6.64336e-01 1.14096e-03 0e+00  4 5.98234e-02
64 8e+00 8.89042e+01 6.5e+01 2.64083e-01 6.64576e-01 1.14096e-03 0e+00  5 5.98234e-02
64 8e+00 8.89042e+01 6.5e+01 2.64083e-01 6.64174e-01 1.14096e-03 0e+00  6 5.98234e-02
64 8e+00 8.89042e+01 6.5e+01 2.64083e-01 6.64878e-01 1.14096e-03 0e+00  7 5.98234e-02
64 8e+00 8.89042e+01 6.5e+01 2.64083e-01 6.64634e-01 1.14096e-03 0e+00  8 5.98234e-02
64 8e+00 8.89042e+01 6.5e+01 2.64083e-01 6.64326e-01 1.14096e-03 0e+00  9 5.98234e-02
64 8e+00 8.89042e+01 6.5e+01 2.64083e-01 6.64055e-01 1.14096e-03 0e+00 10 5.98234e-02
64 8e+00 8.89042e+01 6.5e+01 2.64083e-01 6.64001e-01 1.14096e-03 0e+00 11 5.98234e-02
64 8e+00 8.89042e+01 6.5e+01 2.64083e-01 6.64385e-01 1.14096e-03 0e+00 12 5.98234e-02
64 8e+00 8.89042e+01 6.5e+01 2.64083e-01 6.63995e-01 1.14096e-03 0e+00 13 5.98234e-02
64 8e+00 8.89042e+01 6.5e+01 2.64083e-01 6.64094e-01 1.14096e-03 0e+00 14 5.98234e-02
64 8e+00 8.89042e+01 6.5e+01 2.64083e-01 6.64597e-01 1.14096e-03 0e+00 15 5.98234e-02
64 8e+00 8.89042e+01 6.5e+01 2.64083e-01 6.64389e-01 1.14096e-03 0e+00 16 5.98234e-02
64 8e+00 8.89042e+01 6.5e+01 2.64083e-01 6.64428e-01 1.14096e-03 0e+00 17 5.98234e-02
64 8e+00 8.89042e+01 6.5e+01 2.64083e-01 6.64236e-01 1.14096e-03 0e+00 18 5.98234e-02
64 8e+00 8.89042e+01 6.5e+01 2.64083e-01 6.64331e-01 1.14096e-03 0e+00 19 5.98234e-02
64 8e+00 8.89042e+01 6.5e+01 2.64083e-01 6.64694e-01 1.14096e-03 0e+00 20 5.98234e-02
64 8e+00 8.89042e+01 6.5e+01 2.64083e-01 6.64071e-01 1.14096e-03 0e+00 21 5.98234e-02
64 8e+00 8.89042e+01 6.5e+01 2.64083e-01 6.64458e-01 1.14096e-03 0e+00 22 5.98234e-02
64 8e+00 8.89042e+01 6.5e+01 2.64083e-01 6.64115e-01 1.14096e-03 0e+00 23 5.98234e-02
64 8e+00 8.89042e+01 6.5e+01 2.64083e-01 6.64141e-01 1.14096e-03 0e+00 24 5.98234e-02
64 8e+00 8.89042e+01 6.5e+01 2.64083e-01 6.64293e-01 1.14096e-03 0e+00 25 5.98234e-02
64 8e+00 8.89042e+01 6.5e+01 2.64083e-01 6.64372e-01 1.14096e-03 0e+00 26 5.98234e-02
64 8e+00 8.89042e+01 6.5e+01 2.64083e-01 6.64237e-01 1.14096e-03 0e+00 27 5.98234e-02
64 8e+00 8.89042e+01 6.5e+01 2.64083e-01 6.64172e-01 1.14096e-03 0e+00 28 5.98234e-02
64 8e+00 8.89042e+01 6.5e+01 2.64083e-01 6.64213e-01 1.14096e-03 0e+00 29 5.98234e-02
64 8e+00 8.89042e+01 6.5e+01 2.64083e-01 6.64331e-01 1.14096e-03 0e+00 30 5.98234e-02
64 8e+00 8.89042e+01 6.5e+01 2.66347e-01 6.64333e-01 4.64974e-04 0e+00  0 2.63304e-01
64 8e+00 8.89042e+01 6.5e+01 2.66347e-01 6.64278e-01 4.64974e-04 0e+00  1 2.63304e-01
64 8e+00 8.89042e+01 6.5e+01 2.66347e-01 6.64210e-01 4.64974e-04 0e+00  2 2.63304e-01
64 8e+00 8.89042e+01 6.5e+01 2.66347e-01 6.64248e-01 4.64974e-04 0e+00  3 2.63304e-01
64 8e+00 8.89042e+01 6.5e+01 2.66347e-01 6.64315e-01 4.64974e-04 0e+00  4 2.63304e-01
64 8e+00 8.89042e+01 6.5e+01 2.66347e-01 6.64258e-01 4.64974e-04 0e+00  5 2.63304e-01
64 8e+00 8.89042e+01 6.5e+01 2.66347e-01 6.64157e-01 4.64974e-04 0e+00  6 2.63304e-01
64 8e+00 8.89042e+01 6.5e+01 2.66347e-01 6.64155e-01 4.64974e-04 0e+00  7 2.63304e-01
64 8e+00 8.89042e+01 6.5e+01 2.66347e-01 6.64237e-01 4.64974e-04 0e+00  8 2.63304e-01
64 8e+00 8.89042e+01 6.5e+01 2.66347e-01 6.64385e-01 4.64974e-04 0e+00  9 2.63304e-01
64 8e+00 8.89042e+01 6.5e+01 2.66347e-01 6.64158e-01 4.64974e-04 0e+00 10 2.63304e-01
64 8e+00 8.89042e+01 6.5e+01 2.66347e-01 6.64282e-01 4.64974e-04 0e+00 11 2.63304e-01
64 8e+00 8.89042e+01 6.5e+01 2.66347e-01 6.64293e-01 4.64974e-04 0e+00 12 2.63304e-01
64 8e+00 8.89042e+01 6.5e+01 2.66347e-01 6.64244e-01 4.64974e-04 0e+00 13 2.63304e-01
64 8e+00 8.89042e+01 6.5e+01 2.66347e-01 6.64227e-01 4.64974e-04 0e+00 14 2.63304e-01
64 8e+00 8.89042e+01 6.5e+01 2.66347e-01 6.64246e-01 4.64974e-04 0e+00 15 2.63304e-01
64 8e+00 8.89042e+01 6.5e+01 2.66347e-01 6.64123e-01 4.64974e-04 0e+00 16 2.63304e-01
64 8e+00 8.89042e+01 6.5e+01 2.66347e-01 6.64166e-01 4.64974e-04 0e+00 17 2.63304e-01
64 8e+00 8.89042e+01 6.5e+01 2.66347e-01 6.64244e-01 4.64974e-04 0e+00 18 2.63304e-01
64 8e+00 8.89042e+01 6.5e+01 2.66347e-01 6.64224e-01 4.64974e-04 0e+00 19 2.63304e-01
64 8e+00 8.89042e+01 6.5e+01 2.66347e-01 6.64091e-01 4.64974e-04 0e+00 20 2.63304e-01
64 8e+00 8.89042e+01 6.5e+01 2.66347e-01 6.64207e-01 4.64974e-04 0e+00 21 2.63304e-01
64 8e+00 8.89042e+01 6.5e+01 2.66347e-01 6.64254e-01 4.64974e-04 0e+00 22 2.63304e-01
64 8e+00 8.89042e+01 6.5e+01 2.66347e-01 6.64255e-01 4.64974e-04 0e+00 23 2.63304e-01
64 8e+00 8.89042e+01 6.5e+01 2.66347e-01 6.64349e-01 4.64974e-04 0e+00 24 2.63304e-01
64 8e+00 8.89042e+01 6.5e+01 2.66347e-01 6.64143e-01 4.64974e-04 0e+00 25 2.63304e-01
64 8e+00 8.89042e+01 6.5e+01 2.66347e-01 6.63995e-01 4.64974e-04 0e+00 26 2.63304e-01
64 8e+00 8.89042e+01 6.5e+01 2.66347e-01 6.64150e-01 4.64974e-04 0e+00 27 2.63304e-01
64 8e+00 8.89042e+01 6.5e+01 2.66347e-01 6.64189e-01 4.64974e-04 0e+00 28 2.63304e-01
64 8e+00 8.89042e+01 6.5e+01 2.66347e-01 6.64053e-01 4.64974e-04 0e+00 29 2.63304e-01
64 8e+00 8.89042e+01 6.5e+01 2.66347e-01 6.64216e-01 4.64974e-04 0e+00 30 2.63304e-01
64 8e+00 8.89042e+01 6.5e+01 2.70824e-01 6.66140e-01 7.69544e-04 0e+00  0 2.48581e-01
64 8e+00 8.89042e+01 6.5e+01 2.70824e-01 6.66115e-01 7.69544e-04 0e+00  1 2.48581e-01
64 8e+00 8.89042e+01 6.5e+01 2.70824e-01 6.66320e-01 7.69544e-04 0e+00  2 2.48581e-01
64 8e+00 8.89042e+01 6.5e+01 2.70824e-01 6.65940e-01 7.69544e-04 0e+00  3 2.48581e-01
64 8e+00 8.89042e+01 6.5e+01 2.70824e-01 6.66108e-01 7.69544e-04 0e+00  4 2.48581e-01
64 8e+00 8.89042e+01 6.5e+01 2.70824e-01 6.66077e-01 7.69544e-04 0e+00  5 2.48581e-01
64 8e+00 8.89042e+01 6.5e+01 2.70824e-01 6.66342e-01 7.69544e-04 0e+00  6 2.48581e-01
64 8e+00 8.89042e+01 6.5e+01 2.70824e-01 6.66046e-01 7.69544e-04 0e+00  7 2.48581e-01
64 8e+00 8.89042e+01 6.5e+01 2.70824e-01 6.65912e-01 7.69544e-04 0e+00  8 2.48581e-01
64 8e+00 8.89042e+01 6.5e+01 2.70824e-01 6.66163e-01 7.69544e-04 0e+00  9 2.48581e-01
64 8e+00 8.89042e+01 6.5e+01 2.70824e-01 6.66159e-01 7.69544e-04 0e+00 10 2.48581e-01
64 8e+00 8.89042e+01 6.5e+01 2.70824e-01 6.66409e-01 7.69544e-04 0e+00 11 2.48581e-01
64 8e+00 8.89042e+01 6.5e+01 2.70824e-01 6.66129e-01 7.69544e-04 0e+00 12 2.48581e-01
64 8e+00 8.89042e+01 6.5e+01 2.70824e-01 6.65990e-01 7.69544e-04 0e+00 13 2.48581e-01
64 8e+00 8.89042e+01 6.5e+01 2.70824e-01 6.66187e-01 7.69544e-04 0e+00 14 2.48581e-01
64 8e+00 8.89042e+01 6.5e+01 2.70824e-01 6.66049e-01 7.69544e-04 0e+00 15 2.48581e-01
64 8e+00 8.89042e+01 6.5e+01 2.70824e-01 6.66001e-01 7.69544e-04 0e+00 16 2.48581e-01
64 8e+00 8.89042e+01 6.5e+01 2.70824e-01 6.66396e-01 7.69544e-04 0e+00 17 2.48581e-01
64 8e+00 8.89042e+01 6.5e+01 2.70824e-01 6.65950e-01 7.69544e-04 0e+00 18 2.48581e-01
64 8e+00 8.89042e+01 6.5e+01 2.70824e-01 6.66148e-01 7.69544e-04 0e+00 19 2.48581e-01
64 8e+00 8.89042e+01 6.5e+01 2.70824e-01 6.66309e-01 7.69544e-04 0e+00 20 2.48581e-01
64 8e+00 8.89042e+01 6.5e+01 2.70824e-01 6.66047e-01 7.69544e-04 0e+00 21 2.48581e-01
64 8e+00 8.89042e+01 6.5e+01 2.70824e-01 6.66317e-01 7.69544e-04 0e+00 22 2.48581e-01
64 8e+00 8.89042e+01 6.5e+01 2.70824e-01 6.66046e-01 7.69544e-04 0e+00 23 2.48581e-01
64 8e+00 8.89042e+01 6.5e+01 2.70824e-01 6.65989e-01 7.69544e-04 0e+00 24 2.48581e-01
64 8e+00 8.89042e+01 6.5e+01 2.70824e-01 6.65933e-01 7.69544e-04 0e+00 25 2.48581e-01
64 8e+00 8.89042e+01 6.5e+01 2.70824e-01 6.66133e-01 7.69544e-04 0e+00 26 2.48581e-01
64 8e+00 8.89042e+01 6.5e+01 2.70824e-01 6.65986e-01 7.69544e-04 0e+00 27 2.48581e-01
64 8e+00 8.89042e+01 6.5e+01 2.70824e-01 6.66058e-01 7.69544e-04 0e+00 28 2.48581e-01
64 8e+00 8.89042e+01 6.5e+01 2.70824e-01 6.65919e-01 7.69544e-04 0e+00 29 2.48581e-01
64 8e+00 8.89042e+01 6.5e+01 2.70824e-01 6.66111e-01 7.69544e-04 0e+00 30 2.48581e-01
64 8e+00 8.89042e+01 6.5e+01 2.73036e-01 6.67636e-01 7.44955e-04 0e+00  0 1.97546e-01
64 8e+00 8.89042e+01 6.5e+01 2.73036e-01 6.67959e-01 7.44955e-04 0e+00  1 1.97546e-01
64 8e+00 8.89042e+01 6.5e+01 2.73036e-01 6.67732e-01 7.44955e-04 0e+00  2 1.97546e-01
64 8e+00 8.89042e+01 6.5e+01 2.73036e-01 6.67808e-01 7.44955e-04 0e+00  3 1.97546e-01
64 8e+00 8.89042e+01 6.5e+01 2.73036e-01 6.67739e-01 7.44955e-04 0e+00  4 1.97546e-01
64 8e+00 8.89042e+01 6.5e+01 2.73036e-01 6.67651e-01 7.44955e-04 0e+00  5 1.97546e-01
64 8e+00 8.89042e+01 6.5e+01 2.73036e-01 6.67579e-01 7.44955e-04 0e+00  6 1.97546e-01
64 8e+00 8.89042e+01 6.5e+01 2.73036e-01 6.67478e-01 7.44955e-04 0e+00  7 1.97546e-01
64 8e+00 8.89042e+01 6.5e+01 2.73036e-01 6.67625e-01 7.44955e-04 0e+00  8 1.97546e-01
64 8e+00 8.89042e+01 6.5e+01 2.73036e-01 6.67524e-01 7.44955e-04 0e+00  9 1.97546e-01
64 8e+00 8.89042e+01 6.5e+01 2.73036e-01 6.67356e-01 7.44955e-04 0e+00 10 1.97546e-01
64 8e+00 8.89042e+01 6.5e+01 2.73036e-01 6.67661e-01 7.44955e-04 0e+00 11 1.97546e-01
64 8e+00 8.89042e+01 6.5e+01 2.73036e-01 6.67615e-01 7.44955e-04 0e+00 12 1.97546e-01
64 8e+00 8.89042e+01 6.5e+01 2.73036e-01 6.67540e-01 7.44955e-04 0e+00 13 1.97546e-01
64 8e+00 8.89042e+01 6.5e+01 2.73036e-01 6.67689e-01 7.44955e-04 0e+00 14 1.97546e-01
64 8e+00 8.89042e+01 6.5e+01 2.73036e-01 6.67576e-01 7.44955e-04 0e+00 15 1.97546e-01
64 8e+00 8.89042e+01 6.5e+01 2.73036e-01 6.67534e-01 7.44955e-04 0e+00 16 1.97546e-01
64 8e+00 8.89042e+01 6.5e+01 2.73036e-01 6.67662e-01 7.44955e-04 0e+00 17 1.97546e-01
64 8e+00 8.89042e+01 6.5e+01 2.73036e-01 6.67876e-01 7.44955e-04 0e+00 18 1.97546e-01
64 8e+00 8.89042e+01 6.5e+01 2.73036e-01 6.67863e-01 7.44955e-04 0e+00 19 1.97546e-01
64 8e+00 8.89042e+01 6.5e+01 2.73036e-01 6.67784e-01 7.44955e-04 0e+00 20 1.97546e-01
64 8e+00 8.89042e+01 6.5e+01 2.73036e-01 6.67344e-01 7.44955e-04 0e+00 21 1.97546e-01
64 8e+00 8.89042e+01 6.5e+01 2.73036e-01 6.67560e-01 7.44955e-04 0e+00 22 1.97546e-01
64 8e+00 8.89042e+01 6.5e+01 2.73036e-01 6.67797e-01 7.44955e-04 0e+00 23 1.97546e-01
64 8e+00 8.89042e+01 6.5e+01 2.73036e-01 6.67622e-01 7.44955e-04 0e+00 24 1.97546e-01
64 8e+00 8.89042e+01 6.5e+01 2.73036e-01 6.67661e-01 7.44955e-04 0e+00 25 1.97546e-01
64 8e+00 8.89042e+01 6.5e+01 2.73036e-01 6.67662e-01 7.44955e-04 0e+00 26 1.97546e-01
64 8e+00 8.89042e+01 6.5e+01 2.73036e-01 6.67688e-01 7.44955e-04 0e+00 27 1.97546e-01
64 8e+00 8.89042e+01 6.5e+01 2.73036e-01 6.67676e-01 7.44955e-04 0e+00 28 1.97546e-01
64 8e+00 8.89042e+01 6.5e+01 2.73036e-01 6.67525e-01 7.44955e-04 0e+00 29 1.97546e-01
64 8e+00 8.89042e+01 6.5e+01 2.73036e-01 6.67647e-01 7.44955e-04 0e+00 30 1.97546e-01
64 8e+00 8.89042e+01 6.5e+01 2.77405e-01 6.69338e-01 1.29891e-03 0e+00  0 2.62015e-03
64 8e+00 8.89042e+01 6.5e+01 2.77405e-01 6.69408e-01 1.29891e-03 0e+00  1 2.62015e-03
64 8e+00 8.89042e+01 6.5e+01 2.77405e-01 6.69131e-01 1.29891e-03 0e+00  2 2.62015e-03
64 8e+00 8.89042e+01 6.5e+01 2.77405e-01 6.69318e-01 1.29891e-03 0e+00  3 2.62015e-03
64 8e+00 8.89042e+01 6.5e+01 2.77405e-01 6.69716e-01 1.29891e-03 0e+00  4 2.62015e-03
64 8e+00 8.89042e+01 6.5e+01 2.77405e-01 6.69032e-01 1.29891e-03 0e+00  5 2.62015e-03
64 8e+00 8.89042e+01 6.5e+01 2.77405e-01 6.69133e-01 1.29891e-03 0e+00  6 2.62015e-03
64 8e+00 8.89042e+01 6.5e+01 2.77405e-01 6.69067e-01 1.29891e-03 0e+00  7 2.62015e-03
64 8e+00 8.89042e+01 6.5e+01 2.77405e-01 6.69204e-01 1.29891e-03 0e+00  8 2.62015e-03
64 8e+00 8.89042e+01 6.5e+01 2.77405e-01 6.69724e-01 1.29891e-03 0e+00  9 2.62015e-03
64 8e+00 8.89042e+01 6.5e+01 2.77405e-01 6.69298e-01 1.29891e-03 0e+00 10 2.62015e-03
64 8e+00 8.89042e+01 6.5e+01 2.77405e-01 6.69402e-01 1.29891e-03 0e+00 11 2.62015e-03
64 8e+00 8.89042e+01 6.5e+01 2.77405e-01 6.69669e-01 1.29891e-03 0e+00 12 2.62015e-03
64 8e+00 8.89042e+01 6.5e+01 2.77405e-01 6.68976e-01 1.29891e-03 0e+00 13 2.62015e-03
64 8e+00 8.89042e+01 6.5e+01 2.77405e-01 6.69066e-01 1.29891e-03 0e+00 14 2.62015e-03
64 8e+00 8.89042e+01 6.5e+01 2.77405e-01 6.69371e-01 1.29891e-03 0e+00 15 2.62015e-03
64 8e+00 8.89042e+01 6.5e+01 2.77405e-01 6.68858e-01 1.29891e-03 0e+00 16 2.62015e-03
64 8e+00 8.89042e+01 6.5e+01 2.77405e-01 6.68998e-01 1.29891e-03 0e+00 17 2.62015e-03
64 8e+00 8.89042e+01 6.5e+01 2.77405e-01 6.69529e-01 1.29891e-03 0e+00 18 2.62015e-03
64 8e+00 8.89042e+01 6.5e+01 2.77405e-01 6.69264e-01 1.29891e-03 0e+00 19 2.62015e-03
64 8e+00 8.89042e+01 6.5e+01 2.77405e-01 6.69343e-01 1.29891e-03 0e+00 20 2.62015e-03
64 8e+00 8.89042e+01 6.5e+01 2.77405e-01 6.69314e-01 1.29891e-03 0e+00 21 2.62015e-03
64 8e+00 8.89042e+01 6.5e+01 2.77405e-01 6.69338e-01 1.29891e-03 0e+00 22 2.62015e-03
64 8e+00 8.89042e+01 6.5e+01 2.77405e-01 6.69428e-01 1.29891e-03 0e+00 23 2.62015e-03
64 8e+00 8.89042e+01 6.5e+01 2.77405e-01 6.69006e-01 1.29891e-03 0e+00 24 2.62015e-03
64 8e+00 8.89042e+01 6.5e+01 2.77405e-01 6.69651e-01 1.29891e-03 0e+00 25 2.62015e-03
64 8e+00 8.89042e+01 6.5e+01 2.77405e-01 6.69349e-01 1.29891e-03 0e+00 26 2.62015e-03
64 8e+00 8.89042e+01 6.5e+01 2.77405e-01 6.69100e-01 1.29891e-03 0e+00 27 2.62015e-03
64 8e+00 8.89042e+01 6.5e+01 2.77405e-01 6.68873e-01 1.29891e-03 0e+00 28 2.62015e-03
64 8e+00 8.89042e+01 6.5e+01 2.77405e-01 6.68947e-01 1.29891e-03 0e+00 29 2.62015e-03
64 8e+00 8.89042e+01 6.5e+01 2.77405e-01 6.69262e-01 1.29891e-03 0e+00 30 2.62015e-03


==> anc/lattice/tzerob8200gstatecorrsng <==
64 8.2e+00 1.05497e+02 6.5e+01 2.80501e-02 3.25976e-01 2.17261e-05 0e+00  0 5.62060e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.80501e-02 3.25977e-01 2.17261e-05 0e+00  1 5.62060e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.80501e-02 3.25976e-01 2.17261e-05 0e+00  2 5.62060e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.80501e-02 3.25976e-01 2.17261e-05 0e+00  3 5.62060e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.80501e-02 3.25981e-01 2.17261e-05 0e+00  4 5.62060e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.80501e-02 3.25979e-01 2.17261e-05 0e+00  5 5.62060e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.80501e-02 3.25977e-01 2.17261e-05 0e+00  6 5.62060e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.80501e-02 3.25977e-01 2.17261e-05 0e+00  7 5.62060e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.80501e-02 3.25979e-01 2.17261e-05 0e+00  8 5.62060e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.80501e-02 3.25978e-01 2.17261e-05 0e+00  9 5.62060e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.80501e-02 3.25977e-01 2.17261e-05 0e+00 10 5.62060e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.80501e-02 3.25974e-01 2.17261e-05 0e+00 11 5.62060e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.80501e-02 3.25977e-01 2.17261e-05 0e+00 12 5.62060e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.80501e-02 3.25980e-01 2.17261e-05 0e+00 13 5.62060e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.80501e-02 3.25979e-01 2.17261e-05 0e+00 14 5.62060e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.80501e-02 3.25978e-01 2.17261e-05 0e+00 15 5.62060e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.80501e-02 3.25976e-01 2.17261e-05 0e+00 16 5.62060e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.80501e-02 3.25978e-01 2.17261e-05 0e+00 17 5.62060e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.80501e-02 3.25979e-01 2.17261e-05 0e+00 18 5.62060e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.80501e-02 3.25978e-01 2.17261e-05 0e+00 19 5.62060e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.80501e-02 3.25977e-01 2.17261e-05 0e+00 20 5.62060e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.80501e-02 3.25980e-01 2.17261e-05 0e+00 21 5.62060e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.80501e-02 3.25979e-01 2.17261e-05 0e+00 22 5.62060e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.80501e-02 3.25977e-01 2.17261e-05 0e+00 23 5.62060e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.80501e-02 3.25981e-01 2.17261e-05 0e+00 24 5.62060e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.80501e-02 3.25977e-01 2.17261e-05 0e+00 25 5.62060e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.80501e-02 3.25979e-01 2.17261e-05 0e+00 26 5.62060e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.80501e-02 3.25977e-01 2.17261e-05 0e+00 27 5.62060e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.80501e-02 3.25981e-01 2.17261e-05 0e+00 28 5.62060e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.80501e-02 3.25979e-01 2.17261e-05 0e+00 29 5.62060e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.80501e-02 3.25978e-01 2.17261e-05 0e+00 30 5.62060e-01
64 8.2e+00 1.05497e+02 6.5e+01 4.18866e-02 4.10200e-01 5.64791e-05 0e+00  0 9.66213e-01
64 8.2e+00 1.05497e+02 6.5e+01 4.18866e-02 4.10196e-01 5.64791e-05 0e+00  1 9.66213e-01
64 8.2e+00 1.05497e+02 6.5e+01 4.18866e-02 4.10183e-01 5.64791e-05 0e+00  2 9.66213e-01
64 8.2e+00 1.05497e+02 6.5e+01 4.18866e-02 4.10193e-01 5.64791e-05 0e+00  3 9.66213e-01
64 8.2e+00 1.05497e+02 6.5e+01 4.18866e-02 4.10179e-01 5.64791e-05 0e+00  4 9.66213e-01
64 8.2e+00 1.05497e+02 6.5e+01 4.18866e-02 4.10187e-01 5.64791e-05 0e+00  5 9.66213e-01
64 8.2e+00 1.05497e+02 6.5e+01 4.18866e-02 4.10186e-01 5.64791e-05 0e+00  6 9.66213e-01
64 8.2e+00 1.05497e+02 6.5e+01 4.18866e-02 4.10188e-01 5.64791e-05 0e+00  7 9.66213e-01
64 8.2e+00 1.05497e+02 6.5e+01 4.18866e-02 4.10206e-01 5.64791e-05 0e+00  8 9.66213e-01
64 8.2e+00 1.05497e+02 6.5e+01 4.18866e-02 4.10191e-01 5.64791e-05 0e+00  9 9.66213e-01
64 8.2e+00 1.05497e+02 6.5e+01 4.18866e-02 4.10191e-01 5.64791e-05 0e+00 10 9.66213e-01
64 8.2e+00 1.05497e+02 6.5e+01 4.18866e-02 4.10211e-01 5.64791e-05 0e+00 11 9.66213e-01
64 8.2e+00 1.05497e+02 6.5e+01 4.18866e-02 4.10201e-01 5.64791e-05 0e+00 12 9.66213e-01
64 8.2e+00 1.05497e+02 6.5e+01 4.18866e-02 4.10211e-01 5.64791e-05 0e+00 13 9.66213e-01
64 8.2e+00 1.05497e+02 6.5e+01 4.18866e-02 4.10191e-01 5.64791e-05 0e+00 14 9.66213e-01
64 8.2e+00 1.05497e+02 6.5e+01 4.18866e-02 4.10185e-01 5.64791e-05 0e+00 15 9.66213e-01
64 8.2e+00 1.05497e+02 6.5e+01 4.18866e-02 4.10176e-01 5.64791e-05 0e+00 16 9.66213e-01
64 8.2e+00 1.05497e+02 6.5e+01 4.18866e-02 4.10194e-01 5.64791e-05 0e+00 17 9.66213e-01
64 8.2e+00 1.05497e+02 6.5e+01 4.18866e-02 4.10196e-01 5.64791e-05 0e+00 18 9.66213e-01
64 8.2e+00 1.05497e+02 6.5e+01 4.18866e-02 4.10187e-01 5.64791e-05 0e+00 19 9.66213e-01
64 8.2e+00 1.05497e+02 6.5e+01 4.18866e-02 4.10183e-01 5.64791e-05 0e+00 20 9.66213e-01
64 8.2e+00 1.05497e+02 6.5e+01 4.18866e-02 4.10212e-01 5.64791e-05 0e+00 21 9.66213e-01
64 8.2e+00 1.05497e+02 6.5e+01 4.18866e-02 4.10175e-01 5.64791e-05 0e+00 22 9.66213e-01
64 8.2e+00 1.05497e+02 6.5e+01 4.18866e-02 4.10180e-01 5.64791e-05 0e+00 23 9.66213e-01
64 8.2e+00 1.05497e+02 6.5e+01 4.18866e-02 4.10176e-01 5.64791e-05 0e+00 24 9.66213e-01
64 8.2e+00 1.05497e+02 6.5e+01 4.18866e-02 4.10204e-01 5.64791e-05 0e+00 25 9.66213e-01
64 8.2e+00 1.05497e+02 6.5e+01 4.18866e-02 4.10191e-01 5.64791e-05 0e+00 26 9.66213e-01
64 8.2e+00 1.05497e+02 6.5e+01 4.18866e-02 4.10195e-01 5.64791e-05 0e+00 27 9.66213e-01
64 8.2e+00 1.05497e+02 6.5e+01 4.18866e-02 4.10196e-01 5.64791e-05 0e+00 28 9.66213e-01
64 8.2e+00 1.05497e+02 6.5e+01 4.18866e-02 4.10204e-01 5.64791e-05 0e+00 29 9.66213e-01
64 8.2e+00 1.05497e+02 6.5e+01 4.18866e-02 4.10192e-01 5.64791e-05 0e+00 30 9.66213e-01
64 8.2e+00 1.05497e+02 6.5e+01 5.22078e-02 4.48355e-01 1.78288e-04 0e+00  0 5.05619e-05
64 8.2e+00 1.05497e+02 6.5e+01 5.22078e-02 4.48355e-01 1.78288e-04 0e+00  1 5.05619e-05
64 8.2e+00 1.05497e+02 6.5e+01 5.22078e-02 4.48350e-01 1.78288e-04 0e+00  2 5.05619e-05
64 8.2e+00 1.05497e+02 6.5e+01 5.22078e-02 4.48325e-01 1.78288e-04 0e+00  3 5.05619e-05
64 8.2e+00 1.05497e+02 6.5e+01 5.22078e-02 4.48360e-01 1.78288e-04 0e+00  4 5.05619e-05
64 8.2e+00 1.05497e+02 6.5e+01 5.22078e-02 4.48364e-01 1.78288e-04 0e+00  5 5.05619e-05
64 8.2e+00 1.05497e+02 6.5e+01 5.22078e-02 4.48363e-01 1.78288e-04 0e+00  6 5.05619e-05
64 8.2e+00 1.05497e+02 6.5e+01 5.22078e-02 4.48350e-01 1.78288e-04 0e+00  7 5.05619e-05
64 8.2e+00 1.05497e+02 6.5e+01 5.22078e-02 4.48358e-01 1.78288e-04 0e+00  8 5.05619e-05
64 8.2e+00 1.05497e+02 6.5e+01 5.22078e-02 4.48356e-01 1.78288e-04 0e+00  9 5.05619e-05
64 8.2e+00 1.05497e+02 6.5e+01 5.22078e-02 4.48361e-01 1.78288e-04 0e+00 10 5.05619e-05
64 8.2e+00 1.05497e+02 6.5e+01 5.22078e-02 4.48366e-01 1.78288e-04 0e+00 11 5.05619e-05
64 8.2e+00 1.05497e+02 6.5e+01 5.22078e-02 4.48354e-01 1.78288e-04 0e+00 12 5.05619e-05
64 8.2e+00 1.05497e+02 6.5e+01 5.22078e-02 4.48355e-01 1.78288e-04 0e+00 13 5.05619e-05
64 8.2e+00 1.05497e+02 6.5e+01 5.22078e-02 4.48339e-01 1.78288e-04 0e+00 14 5.05619e-05
64 8.2e+00 1.05497e+02 6.5e+01 5.22078e-02 4.48345e-01 1.78288e-04 0e+00 15 5.05619e-05
64 8.2e+00 1.05497e+02 6.5e+01 5.22078e-02 4.48347e-01 1.78288e-04 0e+00 16 5.05619e-05
64 8.2e+00 1.05497e+02 6.5e+01 5.22078e-02 4.48359e-01 1.78288e-04 0e+00 17 5.05619e-05
64 8.2e+00 1.05497e+02 6.5e+01 5.22078e-02 4.48335e-01 1.78288e-04 0e+00 18 5.05619e-05
64 8.2e+00 1.05497e+02 6.5e+01 5.22078e-02 4.48354e-01 1.78288e-04 0e+00 19 5.05619e-05
64 8.2e+00 1.05497e+02 6.5e+01 5.22078e-02 4.48353e-01 1.78288e-04 0e+00 20 5.05619e-05
64 8.2e+00 1.05497e+02 6.5e+01 5.22078e-02 4.48360e-01 1.78288e-04 0e+00 21 5.05619e-05
64 8.2e+00 1.05497e+02 6.5e+01 5.22078e-02 4.48345e-01 1.78288e-04 0e+00 22 5.05619e-05
64 8.2e+00 1.05497e+02 6.5e+01 5.22078e-02 4.48350e-01 1.78288e-04 0e+00 23 5.05619e-05
64 8.2e+00 1.05497e+02 6.5e+01 5.22078e-02 4.48348e-01 1.78288e-04 0e+00 24 5.05619e-05
64 8.2e+00 1.05497e+02 6.5e+01 5.22078e-02 4.48341e-01 1.78288e-04 0e+00 25 5.05619e-05
64 8.2e+00 1.05497e+02 6.5e+01 5.22078e-02 4.48351e-01 1.78288e-04 0e+00 26 5.05619e-05
64 8.2e+00 1.05497e+02 6.5e+01 5.22078e-02 4.48365e-01 1.78288e-04 0e+00 27 5.05619e-05
64 8.2e+00 1.05497e+02 6.5e+01 5.22078e-02 4.48340e-01 1.78288e-04 0e+00 28 5.05619e-05
64 8.2e+00 1.05497e+02 6.5e+01 5.22078e-02 4.48374e-01 1.78288e-04 0e+00 29 5.05619e-05
64 8.2e+00 1.05497e+02 6.5e+01 5.22078e-02 4.48353e-01 1.78288e-04 0e+00 30 5.05619e-05
64 8.2e+00 1.05497e+02 6.5e+01 5.66962e-02 4.62789e-01 1.57614e-04 0e+00  0 3.08492e-02
64 8.2e+00 1.05497e+02 6.5e+01 5.66962e-02 4.62880e-01 1.57614e-04 0e+00  1 3.08492e-02
64 8.2e+00 1.05497e+02 6.5e+01 5.66962e-02 4.62849e-01 1.57614e-04 0e+00  2 3.08492e-02
64 8.2e+00 1.05497e+02 6.5e+01 5.66962e-02 4.62857e-01 1.57614e-04 0e+00  3 3.08492e-02
64 8.2e+00 1.05497e+02 6.5e+01 5.66962e-02 4.62813e-01 1.57614e-04 0e+00  4 3.08492e-02
64 8.2e+00 1.05497e+02 6.5e+01 5.66962e-02 4.62828e-01 1.57614e-04 0e+00  5 3.08492e-02
64 8.2e+00 1.05497e+02 6.5e+01 5.66962e-02 4.62835e-01 1.57614e-04 0e+00  6 3.08492e-02
64 8.2e+00 1.05497e+02 6.5e+01 5.66962e-02 4.62811e-01 1.57614e-04 0e+00  7 3.08492e-02
64 8.2e+00 1.05497e+02 6.5e+01 5.66962e-02 4.62848e-01 1.57614e-04 0e+00  8 3.08492e-02
64 8.2e+00 1.05497e+02 6.5e+01 5.66962e-02 4.62866e-01 1.57614e-04 0e+00  9 3.08492e-02
64 8.2e+00 1.05497e+02 6.5e+01 5.66962e-02 4.62852e-01 1.57614e-04 0e+00 10 3.08492e-02
64 8.2e+00 1.05497e+02 6.5e+01 5.66962e-02 4.62827e-01 1.57614e-04 0e+00 11 3.08492e-02
64 8.2e+00 1.05497e+02 6.5e+01 5.66962e-02 4.62806e-01 1.57614e-04 0e+00 12 3.08492e-02
64 8.2e+00 1.05497e+02 6.5e+01 5.66962e-02 4.62835e-01 1.57614e-04 0e+00 13 3.08492e-02
64 8.2e+00 1.05497e+02 6.5e+01 5.66962e-02 4.62830e-01 1.57614e-04 0e+00 14 3.08492e-02
64 8.2e+00 1.05497e+02 6.5e+01 5.66962e-02 4.62781e-01 1.57614e-04 0e+00 15 3.08492e-02
64 8.2e+00 1.05497e+02 6.5e+01 5.66962e-02 4.62857e-01 1.57614e-04 0e+00 16 3.08492e-02
64 8.2e+00 1.05497e+02 6.5e+01 5.66962e-02 4.62825e-01 1.57614e-04 0e+00 17 3.08492e-02
64 8.2e+00 1.05497e+02 6.5e+01 5.66962e-02 4.62887e-01 1.57614e-04 0e+00 18 3.08492e-02
64 8.2e+00 1.05497e+02 6.5e+01 5.66962e-02 4.62841e-01 1.57614e-04 0e+00 19 3.08492e-02
64 8.2e+00 1.05497e+02 6.5e+01 5.66962e-02 4.62823e-01 1.57614e-04 0e+00 20 3.08492e-02
64 8.2e+00 1.05497e+02 6.5e+01 5.66962e-02 4.62886e-01 1.57614e-04 0e+00 21 3.08492e-02
64 8.2e+00 1.05497e+02 6.5e+01 5.66962e-02 4.62822e-01 1.57614e-04 0e+00 22 3.08492e-02
64 8.2e+00 1.05497e+02 6.5e+01 5.66962e-02 4.62878e-01 1.57614e-04 0e+00 23 3.08492e-02
64 8.2e+00 1.05497e+02 6.5e+01 5.66962e-02 4.62830e-01 1.57614e-04 0e+00 24 3.08492e-02
64 8.2e+00 1.05497e+02 6.5e+01 5.66962e-02 4.62834e-01 1.57614e-04 0e+00 25 3.08492e-02
64 8.2e+00 1.05497e+02 6.5e+01 5.66962e-02 4.62762e-01 1.57614e-04 0e+00 26 3.08492e-02
64 8.2e+00 1.05497e+02 6.5e+01 5.66962e-02 4.62824e-01 1.57614e-04 0e+00 27 3.08492e-02
64 8.2e+00 1.05497e+02 6.5e+01 5.66962e-02 4.62866e-01 1.57614e-04 0e+00 28 3.08492e-02
64 8.2e+00 1.05497e+02 6.5e+01 5.66962e-02 4.62842e-01 1.57614e-04 0e+00 29 3.08492e-02
64 8.2e+00 1.05497e+02 6.5e+01 5.66962e-02 4.62836e-01 1.57614e-04 0e+00 30 3.08492e-02
64 8.2e+00 1.05497e+02 6.5e+01 6.50157e-02 4.83234e-01 1.27001e-04 0e+00  0 6.44633e-01
64 8.2e+00 1.05497e+02 6.5e+01 6.50157e-02 4.83228e-01 1.27001e-04 0e+00  1 6.44633e-01
64 8.2e+00 1.05497e+02 6.5e+01 6.50157e-02 4.83225e-01 1.27001e-04 0e+00  2 6.44633e-01
64 8.2e+00 1.05497e+02 6.5e+01 6.50157e-02 4.83224e-01 1.27001e-04 0e+00  3 6.44633e-01
64 8.2e+00 1.05497e+02 6.5e+01 6.50157e-02 4.83230e-01 1.27001e-04 0e+00  4 6.44633e-01
64 8.2e+00 1.05497e+02 6.5e+01 6.50157e-02 4.83234e-01 1.27001e-04 0e+00  5 6.44633e-01
64 8.2e+00 1.05497e+02 6.5e+01 6.50157e-02 4.83226e-01 1.27001e-04 0e+00  6 6.44633e-01
64 8.2e+00 1.05497e+02 6.5e+01 6.50157e-02 4.83216e-01 1.27001e-04 0e+00  7 6.44633e-01
64 8.2e+00 1.05497e+02 6.5e+01 6.50157e-02 4.83240e-01 1.27001e-04 0e+00  8 6.44633e-01
64 8.2e+00 1.05497e+02 6.5e+01 6.50157e-02 4.83244e-01 1.27001e-04 0e+00  9 6.44633e-01
64 8.2e+00 1.05497e+02 6.5e+01 6.50157e-02 4.83229e-01 1.27001e-04 0e+00 10 6.44633e-01
64 8.2e+00 1.05497e+02 6.5e+01 6.50157e-02 4.83235e-01 1.27001e-04 0e+00 11 6.44633e-01
64 8.2e+00 1.05497e+02 6.5e+01 6.50157e-02 4.83225e-01 1.27001e-04 0e+00 12 6.44633e-01
64 8.2e+00 1.05497e+02 6.5e+01 6.50157e-02 4.83234e-01 1.27001e-04 0e+00 13 6.44633e-01
64 8.2e+00 1.05497e+02 6.5e+01 6.50157e-02 4.83228e-01 1.27001e-04 0e+00 14 6.44633e-01
64 8.2e+00 1.05497e+02 6.5e+01 6.50157e-02 4.83230e-01 1.27001e-04 0e+00 15 6.44633e-01
64 8.2e+00 1.05497e+02 6.5e+01 6.50157e-02 4.83239e-01 1.27001e-04 0e+00 16 6.44633e-01
64 8.2e+00 1.05497e+02 6.5e+01 6.50157e-02 4.83225e-01 1.27001e-04 0e+00 17 6.44633e-01
64 8.2e+00 1.05497e+02 6.5e+01 6.50157e-02 4.83228e-01 1.27001e-04 0e+00 18 6.44633e-01
64 8.2e+00 1.05497e+02 6.5e+01 6.50157e-02 4.83236e-01 1.27001e-04 0e+00 19 6.44633e-01
64 8.2e+00 1.05497e+02 6.5e+01 6.50157e-02 4.83244e-01 1.27001e-04 0e+00 20 6.44633e-01
64 8.2e+00 1.05497e+02 6.5e+01 6.50157e-02 4.83244e-01 1.27001e-04 0e+00 21 6.44633e-01
64 8.2e+00 1.05497e+02 6.5e+01 6.50157e-02 4.83233e-01 1.27001e-04 0e+00 22 6.44633e-01
64 8.2e+00 1.05497e+02 6.5e+01 6.50157e-02 4.83238e-01 1.27001e-04 0e+00 23 6.44633e-01
64 8.2e+00 1.05497e+02 6.5e+01 6.50157e-02 4.83241e-01 1.27001e-04 0e+00 24 6.44633e-01
64 8.2e+00 1.05497e+02 6.5e+01 6.50157e-02 4.83230e-01 1.27001e-04 0e+00 25 6.44633e-01
64 8.2e+00 1.05497e+02 6.5e+01 6.50157e-02 4.83231e-01 1.27001e-04 0e+00 26 6.44633e-01
64 8.2e+00 1.05497e+02 6.5e+01 6.50157e-02 4.83236e-01 1.27001e-04 0e+00 27 6.44633e-01
64 8.2e+00 1.05497e+02 6.5e+01 6.50157e-02 4.83230e-01 1.27001e-04 0e+00 28 6.44633e-01
64 8.2e+00 1.05497e+02 6.5e+01 6.50157e-02 4.83228e-01 1.27001e-04 0e+00 29 6.44633e-01
64 8.2e+00 1.05497e+02 6.5e+01 6.50157e-02 4.83232e-01 1.27001e-04 0e+00 30 6.44633e-01
64 8.2e+00 1.05497e+02 6.5e+01 7.20348e-02 4.97639e-01 1.79336e-04 0e+00  0 9.22620e-02
64 8.2e+00 1.05497e+02 6.5e+01 7.20348e-02 4.97633e-01 1.79336e-04 0e+00  1 9.22620e-02
64 8.2e+00 1.05497e+02 6.5e+01 7.20348e-02 4.97682e-01 1.79336e-04 0e+00  2 9.22620e-02
64 8.2e+00 1.05497e+02 6.5e+01 7.20348e-02 4.97636e-01 1.79336e-04 0e+00  3 9.22620e-02
64 8.2e+00 1.05497e+02 6.5e+01 7.20348e-02 4.97676e-01 1.79336e-04 0e+00  4 9.22620e-02
64 8.2e+00 1.05497e+02 6.5e+01 7.20348e-02 4.97668e-01 1.79336e-04 0e+00  5 9.22620e-02
64 8.2e+00 1.05497e+02 6.5e+01 7.20348e-02 4.97667e-01 1.79336e-04 0e+00  6 9.22620e-02
64 8.2e+00 1.05497e+02 6.5e+01 7.20348e-02 4.97642e-01 1.79336e-04 0e+00  7 9.22620e-02
64 8.2e+00 1.05497e+02 6.5e+01 7.20348e-02 4.97630e-01 1.79336e-04 0e+00  8 9.22620e-02
64 8.2e+00 1.05497e+02 6.5e+01 7.20348e-02 4.97663e-01 1.79336e-04 0e+00  9 9.22620e-02
64 8.2e+00 1.05497e+02 6.5e+01 7.20348e-02 4.97619e-01 1.79336e-04 0e+00 10 9.22620e-02
64 8.2e+00 1.05497e+02 6.5e+01 7.20348e-02 4.97642e-01 1.79336e-04 0e+00 11 9.22620e-02
64 8.2e+00 1.05497e+02 6.5e+01 7.20348e-02 4.97639e-01 1.79336e-04 0e+00 12 9.22620e-02
64 8.2e+00 1.05497e+02 6.5e+01 7.20348e-02 4.97642e-01 1.79336e-04 0e+00 13 9.22620e-02
64 8.2e+00 1.05497e+02 6.5e+01 7.20348e-02 4.97675e-01 1.79336e-04 0e+00 14 9.22620e-02
64 8.2e+00 1.05497e+02 6.5e+01 7.20348e-02 4.97615e-01 1.79336e-04 0e+00 15 9.22620e-02
64 8.2e+00 1.05497e+02 6.5e+01 7.20348e-02 4.97623e-01 1.79336e-04 0e+00 16 9.22620e-02
64 8.2e+00 1.05497e+02 6.5e+01 7.20348e-02 4.97649e-01 1.79336e-04 0e+00 17 9.22620e-02
64 8.2e+00 1.05497e+02 6.5e+01 7.20348e-02 4.97607e-01 1.79336e-04 0e+00 18 9.22620e-02
64 8.2e+00 1.05497e+02 6.5e+01 7.20348e-02 4.97669e-01 1.79336e-04 0e+00 19 9.22620e-02
64 8.2e+00 1.05497e+02 6.5e+01 7.20348e-02 4.97660e-01 1.79336e-04 0e+00 20 9.22620e-02
64 8.2e+00 1.05497e+02 6.5e+01 7.20348e-02 4.97663e-01 1.79336e-04 0e+00 21 9.22620e-02
64 8.2e+00 1.05497e+02 6.5e+01 7.20348e-02 4.97627e-01 1.79336e-04 0e+00 22 9.22620e-02
64 8.2e+00 1.05497e+02 6.5e+01 7.20348e-02 4.97640e-01 1.79336e-04 0e+00 23 9.22620e-02
64 8.2e+00 1.05497e+02 6.5e+01 7.20348e-02 4.97620e-01 1.79336e-04 0e+00 24 9.22620e-02
64 8.2e+00 1.05497e+02 6.5e+01 7.20348e-02 4.97632e-01 1.79336e-04 0e+00 25 9.22620e-02
64 8.2e+00 1.05497e+02 6.5e+01 7.20348e-02 4.97635e-01 1.79336e-04 0e+00 26 9.22620e-02
64 8.2e+00 1.05497e+02 6.5e+01 7.20348e-02 4.97647e-01 1.79336e-04 0e+00 27 9.22620e-02
64 8.2e+00 1.05497e+02 6.5e+01 7.20348e-02 4.97641e-01 1.79336e-04 0e+00 28 9.22620e-02
64 8.2e+00 1.05497e+02 6.5e+01 7.20348e-02 4.97644e-01 1.79336e-04 0e+00 29 9.22620e-02
64 8.2e+00 1.05497e+02 6.5e+01 7.20348e-02 4.97644e-01 1.79336e-04 0e+00 30 9.22620e-02
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 5.16201e-01 1.39934e-04 0e+00  0 4.90008e-01
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 5.16204e-01 1.39934e-04 0e+00  1 4.90008e-01
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 5.16217e-01 1.39934e-04 0e+00  2 4.90008e-01
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 5.16166e-01 1.39934e-04 0e+00  3 4.90008e-01
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 5.16163e-01 1.39934e-04 0e+00  4 4.90008e-01
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 5.16223e-01 1.39934e-04 0e+00  5 4.90008e-01
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 5.16230e-01 1.39934e-04 0e+00  6 4.90008e-01
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 5.16198e-01 1.39934e-04 0e+00  7 4.90008e-01
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 5.16241e-01 1.39934e-04 0e+00  8 4.90008e-01
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 5.16237e-01 1.39934e-04 0e+00  9 4.90008e-01
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 5.16236e-01 1.39934e-04 0e+00 10 4.90008e-01
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 5.16231e-01 1.39934e-04 0e+00 11 4.90008e-01
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 5.16159e-01 1.39934e-04 0e+00 12 4.90008e-01
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 5.16232e-01 1.39934e-04 0e+00 13 4.90008e-01
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 5.16233e-01 1.39934e-04 0e+00 14 4.90008e-01
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 5.16213e-01 1.39934e-04 0e+00 15 4.90008e-01
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 5.16208e-01 1.39934e-04 0e+00 16 4.90008e-01
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 5.16215e-01 1.39934e-04 0e+00 17 4.90008e-01
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 5.16181e-01 1.39934e-04 0e+00 18 4.90008e-01
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 5.16228e-01 1.39934e-04 0e+00 19 4.90008e-01
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 5.16201e-01 1.39934e-04 0e+00 20 4.90008e-01
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 5.16225e-01 1.39934e-04 0e+00 21 4.90008e-01
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 5.16196e-01 1.39934e-04 0e+00 22 4.90008e-01
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 5.16240e-01 1.39934e-04 0e+00 23 4.90008e-01
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 5.16208e-01 1.39934e-04 0e+00 24 4.90008e-01
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 5.16204e-01 1.39934e-04 0e+00 25 4.90008e-01
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 5.16245e-01 1.39934e-04 0e+00 26 4.90008e-01
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 5.16218e-01 1.39934e-04 0e+00 27 4.90008e-01
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 5.16212e-01 1.39934e-04 0e+00 28 4.90008e-01
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 5.16185e-01 1.39934e-04 0e+00 29 4.90008e-01
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 5.16212e-01 1.39934e-04 0e+00 30 4.90008e-01
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02 5.22869e-01 1.10253e-04 0e+00  0 7.16585e-01
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02 5.22855e-01 1.10253e-04 0e+00  1 7.16585e-01
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02 5.22849e-01 1.10253e-04 0e+00  2 7.16585e-01
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02 5.22879e-01 1.10253e-04 0e+00  3 7.16585e-01
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02 5.22880e-01 1.10253e-04 0e+00  4 7.16585e-01
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02 5.22885e-01 1.10253e-04 0e+00  5 7.16585e-01
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02 5.22927e-01 1.10253e-04 0e+00  6 7.16585e-01
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02 5.22877e-01 1.10253e-04 0e+00  7 7.16585e-01
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02 5.22913e-01 1.10253e-04 0e+00  8 7.16585e-01
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02 5.22916e-01 1.10253e-04 0e+00  9 7.16585e-01
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02 5.22902e-01 1.10253e-04 0e+00 10 7.16585e-01
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02 5.22896e-01 1.10253e-04 0e+00 11 7.16585e-01
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02 5.22869e-01 1.10253e-04 0e+00 12 7.16585e-01
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02 5.22904e-01 1.10253e-04 0e+00 13 7.16585e-01
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02 5.22897e-01 1.10253e-04 0e+00 14 7.16585e-01
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02 5.22892e-01 1.10253e-04 0e+00 15 7.16585e-01
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02 5.22875e-01 1.10253e-04 0e+00 16 7.16585e-01
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02 5.22838e-01 1.10253e-04 0e+00 17 7.16585e-01
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02 5.22859e-01 1.10253e-04 0e+00 18 7.16585e-01
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02 5.22886e-01 1.10253e-04 0e+00 19 7.16585e-01
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02 5.22867e-01 1.10253e-04 0e+00 20 7.16585e-01
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02 5.22894e-01 1.10253e-04 0e+00 21 7.16585e-01
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02 5.22860e-01 1.10253e-04 0e+00 22 7.16585e-01
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02 5.22850e-01 1.10253e-04 0e+00 23 7.16585e-01
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02 5.22871e-01 1.10253e-04 0e+00 24 7.16585e-01
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02 5.22891e-01 1.10253e-04 0e+00 25 7.16585e-01
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02 5.22886e-01 1.10253e-04 0e+00 26 7.16585e-01
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02 5.22886e-01 1.10253e-04 0e+00 27 7.16585e-01
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02 5.22883e-01 1.10253e-04 0e+00 28 7.16585e-01
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02 5.22866e-01 1.10253e-04 0e+00 29 7.16585e-01
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02 5.22881e-01 1.10253e-04 0e+00 30 7.16585e-01
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 5.24108e-01 1.88162e-04 0e+00  0 8.08663e-01
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 5.24118e-01 1.88162e-04 0e+00  1 8.08663e-01
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 5.24112e-01 1.88162e-04 0e+00  2 8.08663e-01
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 5.24116e-01 1.88162e-04 0e+00  3 8.08663e-01
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 5.24136e-01 1.88162e-04 0e+00  4 8.08663e-01
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 5.24151e-01 1.88162e-04 0e+00  5 8.08663e-01
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 5.24115e-01 1.88162e-04 0e+00  6 8.08663e-01
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 5.24118e-01 1.88162e-04 0e+00  7 8.08663e-01
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 5.24142e-01 1.88162e-04 0e+00  8 8.08663e-01
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 5.24146e-01 1.88162e-04 0e+00  9 8.08663e-01
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 5.24137e-01 1.88162e-04 0e+00 10 8.08663e-01
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 5.24131e-01 1.88162e-04 0e+00 11 8.08663e-01
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 5.24100e-01 1.88162e-04 0e+00 12 8.08663e-01
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 5.24137e-01 1.88162e-04 0e+00 13 8.08663e-01
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 5.24122e-01 1.88162e-04 0e+00 14 8.08663e-01
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 5.24110e-01 1.88162e-04 0e+00 15 8.08663e-01
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 5.24114e-01 1.88162e-04 0e+00 16 8.08663e-01
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 5.24117e-01 1.88162e-04 0e+00 17 8.08663e-01
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 5.24098e-01 1.88162e-04 0e+00 18 8.08663e-01
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 5.24116e-01 1.88162e-04 0e+00 19 8.08663e-01
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 5.24140e-01 1.88162e-04 0e+00 20 8.08663e-01
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 5.24109e-01 1.88162e-04 0e+00 21 8.08663e-01
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 5.24090e-01 1.88162e-04 0e+00 22 8.08663e-01
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 5.24083e-01 1.88162e-04 0e+00 23 8.08663e-01
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 5.24090e-01 1.88162e-04 0e+00 24 8.08663e-01
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 5.24144e-01 1.88162e-04 0e+00 25 8.08663e-01
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 5.24129e-01 1.88162e-04 0e+00 26 8.08663e-01
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 5.24123e-01 1.88162e-04 0e+00 27 8.08663e-01
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 5.24088e-01 1.88162e-04 0e+00 28 8.08663e-01
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 5.24113e-01 1.88162e-04 0e+00 29 8.08663e-01
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 5.24118e-01 1.88162e-04 0e+00 30 8.08663e-01
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02 5.29947e-01 1.93698e-04 0e+00  0 6.10850e-01
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02 5.29991e-01 1.93698e-04 0e+00  1 6.10850e-01
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02 5.29987e-01 1.93698e-04 0e+00  2 6.10850e-01
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02 5.30004e-01 1.93698e-04 0e+00  3 6.10850e-01
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02 5.30002e-01 1.93698e-04 0e+00  4 6.10850e-01
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02 5.29993e-01 1.93698e-04 0e+00  5 6.10850e-01
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02 5.29994e-01 1.93698e-04 0e+00  6 6.10850e-01
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02 5.29993e-01 1.93698e-04 0e+00  7 6.10850e-01
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02 5.30012e-01 1.93698e-04 0e+00  8 6.10850e-01
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02 5.30030e-01 1.93698e-04 0e+00  9 6.10850e-01
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02 5.30011e-01 1.93698e-04 0e+00 10 6.10850e-01
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02 5.29992e-01 1.93698e-04 0e+00 11 6.10850e-01
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02 5.30005e-01 1.93698e-04 0e+00 12 6.10850e-01
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02 5.30002e-01 1.93698e-04 0e+00 13 6.10850e-01
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02 5.30022e-01 1.93698e-04 0e+00 14 6.10850e-01
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02 5.29996e-01 1.93698e-04 0e+00 15 6.10850e-01
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02 5.29998e-01 1.93698e-04 0e+00 16 6.10850e-01
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02 5.29990e-01 1.93698e-04 0e+00 17 6.10850e-01
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02 5.29979e-01 1.93698e-04 0e+00 18 6.10850e-01
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02 5.29999e-01 1.93698e-04 0e+00 19 6.10850e-01
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02 5.30024e-01 1.93698e-04 0e+00 20 6.10850e-01
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02 5.29979e-01 1.93698e-04 0e+00 21 6.10850e-01
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02 5.29986e-01 1.93698e-04 0e+00 22 6.10850e-01
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02 5.29978e-01 1.93698e-04 0e+00 23 6.10850e-01
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02 5.29990e-01 1.93698e-04 0e+00 24 6.10850e-01
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02 5.29992e-01 1.93698e-04 0e+00 25 6.10850e-01
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02 5.30009e-01 1.93698e-04 0e+00 26 6.10850e-01
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02 5.30017e-01 1.93698e-04 0e+00 27 6.10850e-01
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02 5.29984e-01 1.93698e-04 0e+00 28 6.10850e-01
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02 5.29986e-01 1.93698e-04 0e+00 29 6.10850e-01
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02 5.29996e-01 1.93698e-04 0e+00 30 6.10850e-01
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02 5.36136e-01 2.31953e-04 0e+00  0 4.41744e-01
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02 5.36115e-01 2.31953e-04 0e+00  1 4.41744e-01
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02 5.36123e-01 2.31953e-04 0e+00  2 4.41744e-01
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02 5.36102e-01 2.31953e-04 0e+00  3 4.41744e-01
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02 5.36103e-01 2.31953e-04 0e+00  4 4.41744e-01
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02 5.36099e-01 2.31953e-04 0e+00  5 4.41744e-01
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02 5.36112e-01 2.31953e-04 0e+00  6 4.41744e-01
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02 5.36084e-01 2.31953e-04 0e+00  7 4.41744e-01
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02 5.36098e-01 2.31953e-04 0e+00  8 4.41744e-01
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02 5.36113e-01 2.31953e-04 0e+00  9 4.41744e-01
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02 5.36091e-01 2.31953e-04 0e+00 10 4.41744e-01
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02 5.36099e-01 2.31953e-04 0e+00 11 4.41744e-01
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02 5.36108e-01 2.31953e-04 0e+00 12 4.41744e-01
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02 5.36106e-01 2.31953e-04 0e+00 13 4.41744e-01
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02 5.36122e-01 2.31953e-04 0e+00 14 4.41744e-01
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02 5.36107e-01 2.31953e-04 0e+00 15 4.41744e-01
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02 5.36100e-01 2.31953e-04 0e+00 16 4.41744e-01
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02 5.36105e-01 2.31953e-04 0e+00 17 4.41744e-01
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02 5.36082e-01 2.31953e-04 0e+00 18 4.41744e-01
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02 5.36104e-01 2.31953e-04 0e+00 19 4.41744e-01
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02 5.36128e-01 2.31953e-04 0e+00 20 4.41744e-01
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02 5.36106e-01 2.31953e-04 0e+00 21 4.41744e-01
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02 5.36094e-01 2.31953e-04 0e+00 22 4.41744e-01
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02 5.36096e-01 2.31953e-04 0e+00 23 4.41744e-01
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02 5.36099e-01 2.31953e-04 0e+00 24 4.41744e-01
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02 5.36102e-01 2.31953e-04 0e+00 25 4.41744e-01
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02 5.36118e-01 2.31953e-04 0e+00 26 4.41744e-01
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02 5.36117e-01 2.31953e-04 0e+00 27 4.41744e-01
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02 5.36103e-01 2.31953e-04 0e+00 28 4.41744e-01
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02 5.36099e-01 2.31953e-04 0e+00 29 4.41744e-01
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02 5.36106e-01 2.31953e-04 0e+00 30 4.41744e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.01601e-01 5.41280e-01 5.31149e-04 0e+00  0 1.59729e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.01601e-01 5.41338e-01 5.31149e-04 0e+00  1 1.59729e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.01601e-01 5.41228e-01 5.31149e-04 0e+00  2 1.59729e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.01601e-01 5.41311e-01 5.31149e-04 0e+00  3 1.59729e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.01601e-01 5.41207e-01 5.31149e-04 0e+00  4 1.59729e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.01601e-01 5.41339e-01 5.31149e-04 0e+00  5 1.59729e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.01601e-01 5.41288e-01 5.31149e-04 0e+00  6 1.59729e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.01601e-01 5.41408e-01 5.31149e-04 0e+00  7 1.59729e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.01601e-01 5.41205e-01 5.31149e-04 0e+00  8 1.59729e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.01601e-01 5.41267e-01 5.31149e-04 0e+00  9 1.59729e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.01601e-01 5.41449e-01 5.31149e-04 0e+00 10 1.59729e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.01601e-01 5.41183e-01 5.31149e-04 0e+00 11 1.59729e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.01601e-01 5.41157e-01 5.31149e-04 0e+00 12 1.59729e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.01601e-01 5.41241e-01 5.31149e-04 0e+00 13 1.59729e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.01601e-01 5.41519e-01 5.31149e-04 0e+00 14 1.59729e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.01601e-01 5.41175e-01 5.31149e-04 0e+00 15 1.59729e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.01601e-01 5.41374e-01 5.31149e-04 0e+00 16 1.59729e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.01601e-01 5.41277e-01 5.31149e-04 0e+00 17 1.59729e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.01601e-01 5.41267e-01 5.31149e-04 0e+00 18 1.59729e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.01601e-01 5.41331e-01 5.31149e-04 0e+00 19 1.59729e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.01601e-01 5.41236e-01 5.31149e-04 0e+00 20 1.59729e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.01601e-01 5.41295e-01 5.31149e-04 0e+00 21 1.59729e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.01601e-01 5.41239e-01 5.31149e-04 0e+00 22 1.59729e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.01601e-01 5.41455e-01 5.31149e-04 0e+00 23 1.59729e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.01601e-01 5.41174e-01 5.31149e-04 0e+00 24 1.59729e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.01601e-01 5.41239e-01 5.31149e-04 0e+00 25 1.59729e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.01601e-01 5.41181e-01 5.31149e-04 0e+00 26 1.59729e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.01601e-01 5.41461e-01 5.31149e-04 0e+00 27 1.59729e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.01601e-01 5.41278e-01 5.31149e-04 0e+00 28 1.59729e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.01601e-01 5.41142e-01 5.31149e-04 0e+00 29 1.59729e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.01601e-01 5.41285e-01 5.31149e-04 0e+00 30 1.59729e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.05292e-01 5.45737e-01 2.23337e-04 0e+00  0 5.47837e-04
64 8.2e+00 1.05497e+02 6.5e+01 1.05292e-01 5.45720e-01 2.23337e-04 0e+00  1 5.47837e-04
64 8.2e+00 1.05497e+02 6.5e+01 1.05292e-01 5.45708e-01 2.23337e-04 0e+00  2 5.47837e-04
64 8.2e+00 1.05497e+02 6.5e+01 1.05292e-01 5.45732e-01 2.23337e-04 0e+00  3 5.47837e-04
64 8.2e+00 1.05497e+02 6.5e+01 1.05292e-01 5.45723e-01 2.23337e-04 0e+00  4 5.47837e-04
64 8.2e+00 1.05497e+02 6.5e+01 1.05292e-01 5.45706e-01 2.23337e-04 0e+00  5 5.47837e-04
64 8.2e+00 1.05497e+02 6.5e+01 1.05292e-01 5.45695e-01 2.23337e-04 0e+00  6 5.47837e-04
64 8.2e+00 1.05497e+02 6.5e+01 1.05292e-01 5.45721e-01 2.23337e-04 0e+00  7 5.47837e-04
64 8.2e+00 1.05497e+02 6.5e+01 1.05292e-01 5.45753e-01 2.23337e-04 0e+00  8 5.47837e-04
64 8.2e+00 1.05497e+02 6.5e+01 1.05292e-01 5.45757e-01 2.23337e-04 0e+00  9 5.47837e-04
64 8.2e+00 1.05497e+02 6.5e+01 1.05292e-01 5.45728e-01 2.23337e-04 0e+00 10 5.47837e-04
64 8.2e+00 1.05497e+02 6.5e+01 1.05292e-01 5.45741e-01 2.23337e-04 0e+00 11 5.47837e-04
64 8.2e+00 1.05497e+02 6.5e+01 1.05292e-01 5.45715e-01 2.23337e-04 0e+00 12 5.47837e-04
64 8.2e+00 1.05497e+02 6.5e+01 1.05292e-01 5.45739e-01 2.23337e-04 0e+00 13 5.47837e-04
64 8.2e+00 1.05497e+02 6.5e+01 1.05292e-01 5.45734e-01 2.23337e-04 0e+00 14 5.47837e-04
64 8.2e+00 1.05497e+02 6.5e+01 1.05292e-01 5.45735e-01 2.23337e-04 0e+00 15 5.47837e-04
64 8.2e+00 1.05497e+02 6.5e+01 1.05292e-01 5.45747e-01 2.23337e-04 0e+00 16 5.47837e-04
64 8.2e+00 1.05497e+02 6.5e+01 1.05292e-01 5.45722e-01 2.23337e-04 0e+00 17 5.47837e-04
64 8.2e+00 1.05497e+02 6.5e+01 1.05292e-01 5.45680e-01 2.23337e-04 0e+00 18 5.47837e-04
64 8.2e+00 1.05497e+02 6.5e+01 1.05292e-01 5.45752e-01 2.23337e-04 0e+00 19 5.47837e-04
64 8.2e+00 1.05497e+02 6.5e+01 1.05292e-01 5.45747e-01 2.23337e-04 0e+00 20 5.47837e-04
64 8.2e+00 1.05497e+02 6.5e+01 1.05292e-01 5.45752e-01 2.23337e-04 0e+00 21 5.47837e-04
64 8.2e+00 1.05497e+02 6.5e+01 1.05292e-01 5.45717e-01 2.23337e-04 0e+00 22 5.47837e-04
64 8.2e+00 1.05497e+02 6.5e+01 1.05292e-01 5.45742e-01 2.23337e-04 0e+00 23 5.47837e-04
64 8.2e+00 1.05497e+02 6.5e+01 1.05292e-01 5.45755e-01 2.23337e-04 0e+00 24 5.47837e-04
64 8.2e+00 1.05497e+02 6.5e+01 1.05292e-01 5.45689e-01 2.23337e-04 0e+00 25 5.47837e-04
64 8.2e+00 1.05497e+02 6.5e+01 1.05292e-01 5.45746e-01 2.23337e-04 0e+00 26 5.47837e-04
64 8.2e+00 1.05497e+02 6.5e+01 1.05292e-01 5.45696e-01 2.23337e-04 0e+00 27 5.47837e-04
64 8.2e+00 1.05497e+02 6.5e+01 1.05292e-01 5.45715e-01 2.23337e-04 0e+00 28 5.47837e-04
64 8.2e+00 1.05497e+02 6.5e+01 1.05292e-01 5.45722e-01 2.23337e-04 0e+00 29 5.47837e-04
64 8.2e+00 1.05497e+02 6.5e+01 1.05292e-01 5.45727e-01 2.23337e-04 0e+00 30 5.47837e-04
64 8.2e+00 1.05497e+02 6.5e+01 1.09436e-01 5.50148e-01 2.46331e-04 0e+00  0 2.90469e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.09436e-01 5.50131e-01 2.46331e-04 0e+00  1 2.90469e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.09436e-01 5.50141e-01 2.46331e-04 0e+00  2 2.90469e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.09436e-01 5.50133e-01 2.46331e-04 0e+00  3 2.90469e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.09436e-01 5.50166e-01 2.46331e-04 0e+00  4 2.90469e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.09436e-01 5.50152e-01 2.46331e-04 0e+00  5 2.90469e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.09436e-01 5.50140e-01 2.46331e-04 0e+00  6 2.90469e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.09436e-01 5.50129e-01 2.46331e-04 0e+00  7 2.90469e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.09436e-01 5.50140e-01 2.46331e-04 0e+00  8 2.90469e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.09436e-01 5.50168e-01 2.46331e-04 0e+00  9 2.90469e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.09436e-01 5.50111e-01 2.46331e-04 0e+00 10 2.90469e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.09436e-01 5.50147e-01 2.46331e-04 0e+00 11 2.90469e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.09436e-01 5.50100e-01 2.46331e-04 0e+00 12 2.90469e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.09436e-01 5.50182e-01 2.46331e-04 0e+00 13 2.90469e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.09436e-01 5.50111e-01 2.46331e-04 0e+00 14 2.90469e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.09436e-01 5.50157e-01 2.46331e-04 0e+00 15 2.90469e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.09436e-01 5.50192e-01 2.46331e-04 0e+00 16 2.90469e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.09436e-01 5.50154e-01 2.46331e-04 0e+00 17 2.90469e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.09436e-01 5.50142e-01 2.46331e-04 0e+00 18 2.90469e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.09436e-01 5.50152e-01 2.46331e-04 0e+00 19 2.90469e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.09436e-01 5.50202e-01 2.46331e-04 0e+00 20 2.90469e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.09436e-01 5.50153e-01 2.46331e-04 0e+00 21 2.90469e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.09436e-01 5.50118e-01 2.46331e-04 0e+00 22 2.90469e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.09436e-01 5.50168e-01 2.46331e-04 0e+00 23 2.90469e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.09436e-01 5.50118e-01 2.46331e-04 0e+00 24 2.90469e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.09436e-01 5.50177e-01 2.46331e-04 0e+00 25 2.90469e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.09436e-01 5.50193e-01 2.46331e-04 0e+00 26 2.90469e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.09436e-01 5.50163e-01 2.46331e-04 0e+00 27 2.90469e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.09436e-01 5.50147e-01 2.46331e-04 0e+00 28 2.90469e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.09436e-01 5.50170e-01 2.46331e-04 0e+00 29 2.90469e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.09436e-01 5.50150e-01 2.46331e-04 0e+00 30 2.90469e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.16671e-01 5.57355e-01 3.50624e-04 0e+00  0 9.04477e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.16671e-01 5.57292e-01 3.50624e-04 0e+00  1 9.04477e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.16671e-01 5.57387e-01 3.50624e-04 0e+00  2 9.04477e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.16671e-01 5.57327e-01 3.50624e-04 0e+00  3 9.04477e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.16671e-01 5.57330e-01 3.50624e-04 0e+00  4 9.04477e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.16671e-01 5.57378e-01 3.50624e-04 0e+00  5 9.04477e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.16671e-01 5.57371e-01 3.50624e-04 0e+00  6 9.04477e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.16671e-01 5.57328e-01 3.50624e-04 0e+00  7 9.04477e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.16671e-01 5.57384e-01 3.50624e-04 0e+00  8 9.04477e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.16671e-01 5.57362e-01 3.50624e-04 0e+00  9 9.04477e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.16671e-01 5.57273e-01 3.50624e-04 0e+00 10 9.04477e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.16671e-01 5.57303e-01 3.50624e-04 0e+00 11 9.04477e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.16671e-01 5.57282e-01 3.50624e-04 0e+00 12 9.04477e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.16671e-01 5.57339e-01 3.50624e-04 0e+00 13 9.04477e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.16671e-01 5.57468e-01 3.50624e-04 0e+00 14 9.04477e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.16671e-01 5.57318e-01 3.50624e-04 0e+00 15 9.04477e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.16671e-01 5.57415e-01 3.50624e-04 0e+00 16 9.04477e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.16671e-01 5.57258e-01 3.50624e-04 0e+00 17 9.04477e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.16671e-01 5.57404e-01 3.50624e-04 0e+00 18 9.04477e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.16671e-01 5.57373e-01 3.50624e-04 0e+00 19 9.04477e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.16671e-01 5.57448e-01 3.50624e-04 0e+00 20 9.04477e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.16671e-01 5.57366e-01 3.50624e-04 0e+00 21 9.04477e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.16671e-01 5.57302e-01 3.50624e-04 0e+00 22 9.04477e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.16671e-01 5.57239e-01 3.50624e-04 0e+00 23 9.04477e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.16671e-01 5.57364e-01 3.50624e-04 0e+00 24 9.04477e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.16671e-01 5.57253e-01 3.50624e-04 0e+00 25 9.04477e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.16671e-01 5.57321e-01 3.50624e-04 0e+00 26 9.04477e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.16671e-01 5.57330e-01 3.50624e-04 0e+00 27 9.04477e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.16671e-01 5.57324e-01 3.50624e-04 0e+00 28 9.04477e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.16671e-01 5.57296e-01 3.50624e-04 0e+00 29 9.04477e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.16671e-01 5.57333e-01 3.50624e-04 0e+00 30 9.04477e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.20306e-01 5.60821e-01 2.89999e-04 0e+00  0 6.59225e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.20306e-01 5.60815e-01 2.89999e-04 0e+00  1 6.59225e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.20306e-01 5.60807e-01 2.89999e-04 0e+00  2 6.59225e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.20306e-01 5.60834e-01 2.89999e-04 0e+00  3 6.59225e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.20306e-01 5.60821e-01 2.89999e-04 0e+00  4 6.59225e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.20306e-01 5.60865e-01 2.89999e-04 0e+00  5 6.59225e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.20306e-01 5.60811e-01 2.89999e-04 0e+00  6 6.59225e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.20306e-01 5.60843e-01 2.89999e-04 0e+00  7 6.59225e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.20306e-01 5.60775e-01 2.89999e-04 0e+00  8 6.59225e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.20306e-01 5.60829e-01 2.89999e-04 0e+00  9 6.59225e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.20306e-01 5.60830e-01 2.89999e-04 0e+00 10 6.59225e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.20306e-01 5.60816e-01 2.89999e-04 0e+00 11 6.59225e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.20306e-01 5.60834e-01 2.89999e-04 0e+00 12 6.59225e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.20306e-01 5.60803e-01 2.89999e-04 0e+00 13 6.59225e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.20306e-01 5.60851e-01 2.89999e-04 0e+00 14 6.59225e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.20306e-01 5.60815e-01 2.89999e-04 0e+00 15 6.59225e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.20306e-01 5.60847e-01 2.89999e-04 0e+00 16 6.59225e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.20306e-01 5.60776e-01 2.89999e-04 0e+00 17 6.59225e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.20306e-01 5.60800e-01 2.89999e-04 0e+00 18 6.59225e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.20306e-01 5.60868e-01 2.89999e-04 0e+00 19 6.59225e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.20306e-01 5.60838e-01 2.89999e-04 0e+00 20 6.59225e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.20306e-01 5.60830e-01 2.89999e-04 0e+00 21 6.59225e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.20306e-01 5.60803e-01 2.89999e-04 0e+00 22 6.59225e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.20306e-01 5.60806e-01 2.89999e-04 0e+00 23 6.59225e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.20306e-01 5.60781e-01 2.89999e-04 0e+00 24 6.59225e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.20306e-01 5.60823e-01 2.89999e-04 0e+00 25 6.59225e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.20306e-01 5.60812e-01 2.89999e-04 0e+00 26 6.59225e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.20306e-01 5.60823e-01 2.89999e-04 0e+00 27 6.59225e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.20306e-01 5.60808e-01 2.89999e-04 0e+00 28 6.59225e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.20306e-01 5.60790e-01 2.89999e-04 0e+00 29 6.59225e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.20306e-01 5.60819e-01 2.89999e-04 0e+00 30 6.59225e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.20672e-01 5.60731e-01 5.07901e-04 0e+00  0 1.17477e+00
64 8.2e+00 1.05497e+02 6.5e+01 1.20672e-01 5.60675e-01 5.07901e-04 0e+00  1 1.17477e+00
64 8.2e+00 1.05497e+02 6.5e+01 1.20672e-01 5.60768e-01 5.07901e-04 0e+00  2 1.17477e+00
64 8.2e+00 1.05497e+02 6.5e+01 1.20672e-01 5.60780e-01 5.07901e-04 0e+00  3 1.17477e+00
64 8.2e+00 1.05497e+02 6.5e+01 1.20672e-01 5.60753e-01 5.07901e-04 0e+00  4 1.17477e+00
64 8.2e+00 1.05497e+02 6.5e+01 1.20672e-01 5.60725e-01 5.07901e-04 0e+00  5 1.17477e+00
64 8.2e+00 1.05497e+02 6.5e+01 1.20672e-01 5.60710e-01 5.07901e-04 0e+00  6 1.17477e+00
64 8.2e+00 1.05497e+02 6.5e+01 1.20672e-01 5.60727e-01 5.07901e-04 0e+00  7 1.17477e+00
64 8.2e+00 1.05497e+02 6.5e+01 1.20672e-01 5.60745e-01 5.07901e-04 0e+00  8 1.17477e+00
64 8.2e+00 1.05497e+02 6.5e+01 1.20672e-01 5.60717e-01 5.07901e-04 0e+00  9 1.17477e+00
64 8.2e+00 1.05497e+02 6.5e+01 1.20672e-01 5.60754e-01 5.07901e-04 0e+00 10 1.17477e+00
64 8.2e+00 1.05497e+02 6.5e+01 1.20672e-01 5.60714e-01 5.07901e-04 0e+00 11 1.17477e+00
64 8.2e+00 1.05497e+02 6.5e+01 1.20672e-01 5.60761e-01 5.07901e-04 0e+00 12 1.17477e+00
64 8.2e+00 1.05497e+02 6.5e+01 1.20672e-01 5.60765e-01 5.07901e-04 0e+00 13 1.17477e+00
64 8.2e+00 1.05497e+02 6.5e+01 1.20672e-01 5.60701e-01 5.07901e-04 0e+00 14 1.17477e+00
64 8.2e+00 1.05497e+02 6.5e+01 1.20672e-01 5.60699e-01 5.07901e-04 0e+00 15 1.17477e+00
64 8.2e+00 1.05497e+02 6.5e+01 1.20672e-01 5.60723e-01 5.07901e-04 0e+00 16 1.17477e+00
64 8.2e+00 1.05497e+02 6.5e+01 1.20672e-01 5.60701e-01 5.07901e-04 0e+00 17 1.17477e+00
64 8.2e+00 1.05497e+02 6.5e+01 1.20672e-01 5.60708e-01 5.07901e-04 0e+00 18 1.17477e+00
64 8.2e+00 1.05497e+02 6.5e+01 1.20672e-01 5.60726e-01 5.07901e-04 0e+00 19 1.17477e+00
64 8.2e+00 1.05497e+02 6.5e+01 1.20672e-01 5.60742e-01 5.07901e-04 0e+00 20 1.17477e+00
64 8.2e+00 1.05497e+02 6.5e+01 1.20672e-01 5.60805e-01 5.07901e-04 0e+00 21 1.17477e+00
64 8.2e+00 1.05497e+02 6.5e+01 1.20672e-01 5.60776e-01 5.07901e-04 0e+00 22 1.17477e+00
64 8.2e+00 1.05497e+02 6.5e+01 1.20672e-01 5.60762e-01 5.07901e-04 0e+00 23 1.17477e+00
64 8.2e+00 1.05497e+02 6.5e+01 1.20672e-01 5.60753e-01 5.07901e-04 0e+00 24 1.17477e+00
64 8.2e+00 1.05497e+02 6.5e+01 1.20672e-01 5.60758e-01 5.07901e-04 0e+00 25 1.17477e+00
64 8.2e+00 1.05497e+02 6.5e+01 1.20672e-01 5.60772e-01 5.07901e-04 0e+00 26 1.17477e+00
64 8.2e+00 1.05497e+02 6.5e+01 1.20672e-01 5.60690e-01 5.07901e-04 0e+00 27 1.17477e+00
64 8.2e+00 1.05497e+02 6.5e+01 1.20672e-01 5.60700e-01 5.07901e-04 0e+00 28 1.17477e+00
64 8.2e+00 1.05497e+02 6.5e+01 1.20672e-01 5.60830e-01 5.07901e-04 0e+00 29 1.17477e+00
64 8.2e+00 1.05497e+02 6.5e+01 1.20672e-01 5.60739e-01 5.07901e-04 0e+00 30 1.17477e+00
64 8.2e+00 1.05497e+02 6.5e+01 1.23869e-01 5.63573e-01 4.29618e-04 0e+00  0 9.72380e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.23869e-01 5.63545e-01 4.29618e-04 0e+00  1 9.72380e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.23869e-01 5.63453e-01 4.29618e-04 0e+00  2 9.72380e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.23869e-01 5.63585e-01 4.29618e-04 0e+00  3 9.72380e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.23869e-01 5.63573e-01 4.29618e-04 0e+00  4 9.72380e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.23869e-01 5.63600e-01 4.29618e-04 0e+00  5 9.72380e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.23869e-01 5.63591e-01 4.29618e-04 0e+00  6 9.72380e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.23869e-01 5.63531e-01 4.29618e-04 0e+00  7 9.72380e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.23869e-01 5.63516e-01 4.29618e-04 0e+00  8 9.72380e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.23869e-01 5.63585e-01 4.29618e-04 0e+00  9 9.72380e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.23869e-01 5.63560e-01 4.29618e-04 0e+00 10 9.72380e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.23869e-01 5.63623e-01 4.29618e-04 0e+00 11 9.72380e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.23869e-01 5.63586e-01 4.29618e-04 0e+00 12 9.72380e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.23869e-01 5.63656e-01 4.29618e-04 0e+00 13 9.72380e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.23869e-01 5.63595e-01 4.29618e-04 0e+00 14 9.72380e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.23869e-01 5.63550e-01 4.29618e-04 0e+00 15 9.72380e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.23869e-01 5.63547e-01 4.29618e-04 0e+00 16 9.72380e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.23869e-01 5.63537e-01 4.29618e-04 0e+00 17 9.72380e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.23869e-01 5.63599e-01 4.29618e-04 0e+00 18 9.72380e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.23869e-01 5.63578e-01 4.29618e-04 0e+00 19 9.72380e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.23869e-01 5.63573e-01 4.29618e-04 0e+00 20 9.72380e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.23869e-01 5.63523e-01 4.29618e-04 0e+00 21 9.72380e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.23869e-01 5.63495e-01 4.29618e-04 0e+00 22 9.72380e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.23869e-01 5.63544e-01 4.29618e-04 0e+00 23 9.72380e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.23869e-01 5.63573e-01 4.29618e-04 0e+00 24 9.72380e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.23869e-01 5.63598e-01 4.29618e-04 0e+00 25 9.72380e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.23869e-01 5.63582e-01 4.29618e-04 0e+00 26 9.72380e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.23869e-01 5.63571e-01 4.29618e-04 0e+00 27 9.72380e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.23869e-01 5.63532e-01 4.29618e-04 0e+00 28 9.72380e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.23869e-01 5.63508e-01 4.29618e-04 0e+00 29 9.72380e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.23869e-01 5.63563e-01 4.29618e-04 0e+00 30 9.72380e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.23965e-01 5.63849e-01 4.47715e-04 0e+00  0 8.11510e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.23965e-01 5.63863e-01 4.47715e-04 0e+00  1 8.11510e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.23965e-01 5.63901e-01 4.47715e-04 0e+00  2 8.11510e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.23965e-01 5.63905e-01 4.47715e-04 0e+00  3 8.11510e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.23965e-01 5.63935e-01 4.47715e-04 0e+00  4 8.11510e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.23965e-01 5.63937e-01 4.47715e-04 0e+00  5 8.11510e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.23965e-01 5.63821e-01 4.47715e-04 0e+00  6 8.11510e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.23965e-01 5.63856e-01 4.47715e-04 0e+00  7 8.11510e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.23965e-01 5.63898e-01 4.47715e-04 0e+00  8 8.11510e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.23965e-01 5.63957e-01 4.47715e-04 0e+00  9 8.11510e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.23965e-01 5.63921e-01 4.47715e-04 0e+00 10 8.11510e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.23965e-01 5.63929e-01 4.47715e-04 0e+00 11 8.11510e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.23965e-01 5.63882e-01 4.47715e-04 0e+00 12 8.11510e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.23965e-01 5.63928e-01 4.47715e-04 0e+00 13 8.11510e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.23965e-01 5.63859e-01 4.47715e-04 0e+00 14 8.11510e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.23965e-01 5.63867e-01 4.47715e-04 0e+00 15 8.11510e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.23965e-01 5.63884e-01 4.47715e-04 0e+00 16 8.11510e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.23965e-01 5.63906e-01 4.47715e-04 0e+00 17 8.11510e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.23965e-01 5.63925e-01 4.47715e-04 0e+00 18 8.11510e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.23965e-01 5.63955e-01 4.47715e-04 0e+00 19 8.11510e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.23965e-01 5.63864e-01 4.47715e-04 0e+00 20 8.11510e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.23965e-01 5.63921e-01 4.47715e-04 0e+00 21 8.11510e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.23965e-01 5.63853e-01 4.47715e-04 0e+00 22 8.11510e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.23965e-01 5.63847e-01 4.47715e-04 0e+00 23 8.11510e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.23965e-01 5.63925e-01 4.47715e-04 0e+00 24 8.11510e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.23965e-01 5.63917e-01 4.47715e-04 0e+00 25 8.11510e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.23965e-01 5.63906e-01 4.47715e-04 0e+00 26 8.11510e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.23965e-01 5.63958e-01 4.47715e-04 0e+00 27 8.11510e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.23965e-01 5.63868e-01 4.47715e-04 0e+00 28 8.11510e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.23965e-01 5.63950e-01 4.47715e-04 0e+00 29 8.11510e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.23965e-01 5.63900e-01 4.47715e-04 0e+00 30 8.11510e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.27363e-01 5.66882e-01 4.07061e-04 0e+00  0 8.43143e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.27363e-01 5.66911e-01 4.07061e-04 0e+00  1 8.43143e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.27363e-01 5.66838e-01 4.07061e-04 0e+00  2 8.43143e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.27363e-01 5.66898e-01 4.07061e-04 0e+00  3 8.43143e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.27363e-01 5.66935e-01 4.07061e-04 0e+00  4 8.43143e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.27363e-01 5.66920e-01 4.07061e-04 0e+00  5 8.43143e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.27363e-01 5.66808e-01 4.07061e-04 0e+00  6 8.43143e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.27363e-01 5.66887e-01 4.07061e-04 0e+00  7 8.43143e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.27363e-01 5.66890e-01 4.07061e-04 0e+00  8 8.43143e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.27363e-01 5.66964e-01 4.07061e-04 0e+00  9 8.43143e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.27363e-01 5.66860e-01 4.07061e-04 0e+00 10 8.43143e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.27363e-01 5.66901e-01 4.07061e-04 0e+00 11 8.43143e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.27363e-01 5.66862e-01 4.07061e-04 0e+00 12 8.43143e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.27363e-01 5.66916e-01 4.07061e-04 0e+00 13 8.43143e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.27363e-01 5.66921e-01 4.07061e-04 0e+00 14 8.43143e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.27363e-01 5.66855e-01 4.07061e-04 0e+00 15 8.43143e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.27363e-01 5.66874e-01 4.07061e-04 0e+00 16 8.43143e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.27363e-01 5.66951e-01 4.07061e-04 0e+00 17 8.43143e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.27363e-01 5.66840e-01 4.07061e-04 0e+00 18 8.43143e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.27363e-01 5.66892e-01 4.07061e-04 0e+00 19 8.43143e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.27363e-01 5.66956e-01 4.07061e-04 0e+00 20 8.43143e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.27363e-01 5.66839e-01 4.07061e-04 0e+00 21 8.43143e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.27363e-01 5.66853e-01 4.07061e-04 0e+00 22 8.43143e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.27363e-01 5.66873e-01 4.07061e-04 0e+00 23 8.43143e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.27363e-01 5.66899e-01 4.07061e-04 0e+00 24 8.43143e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.27363e-01 5.66886e-01 4.07061e-04 0e+00 25 8.43143e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.27363e-01 5.66917e-01 4.07061e-04 0e+00 26 8.43143e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.27363e-01 5.66852e-01 4.07061e-04 0e+00 27 8.43143e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.27363e-01 5.66832e-01 4.07061e-04 0e+00 28 8.43143e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.27363e-01 5.66827e-01 4.07061e-04 0e+00 29 8.43143e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.27363e-01 5.66885e-01 4.07061e-04 0e+00 30 8.43143e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.30517e-01 5.69415e-01 2.68390e-04 0e+00  0 4.48613e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.30517e-01 5.69318e-01 2.68390e-04 0e+00  1 4.48613e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.30517e-01 5.69408e-01 2.68390e-04 0e+00  2 4.48613e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.30517e-01 5.69404e-01 2.68390e-04 0e+00  3 4.48613e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.30517e-01 5.69423e-01 2.68390e-04 0e+00  4 4.48613e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.30517e-01 5.69384e-01 2.68390e-04 0e+00  5 4.48613e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.30517e-01 5.69512e-01 2.68390e-04 0e+00  6 4.48613e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.30517e-01 5.69420e-01 2.68390e-04 0e+00  7 4.48613e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.30517e-01 5.69358e-01 2.68390e-04 0e+00  8 4.48613e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.30517e-01 5.69363e-01 2.68390e-04 0e+00  9 4.48613e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.30517e-01 5.69397e-01 2.68390e-04 0e+00 10 4.48613e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.30517e-01 5.69421e-01 2.68390e-04 0e+00 11 4.48613e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.30517e-01 5.69409e-01 2.68390e-04 0e+00 12 4.48613e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.30517e-01 5.69538e-01 2.68390e-04 0e+00 13 4.48613e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.30517e-01 5.69355e-01 2.68390e-04 0e+00 14 4.48613e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.30517e-01 5.69505e-01 2.68390e-04 0e+00 15 4.48613e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.30517e-01 5.69400e-01 2.68390e-04 0e+00 16 4.48613e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.30517e-01 5.69367e-01 2.68390e-04 0e+00 17 4.48613e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.30517e-01 5.69406e-01 2.68390e-04 0e+00 18 4.48613e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.30517e-01 5.69455e-01 2.68390e-04 0e+00 19 4.48613e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.30517e-01 5.69407e-01 2.68390e-04 0e+00 20 4.48613e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.30517e-01 5.69395e-01 2.68390e-04 0e+00 21 4.48613e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.30517e-01 5.69394e-01 2.68390e-04 0e+00 22 4.48613e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.30517e-01 5.69432e-01 2.68390e-04 0e+00 23 4.48613e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.30517e-01 5.69472e-01 2.68390e-04 0e+00 24 4.48613e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.30517e-01 5.69380e-01 2.68390e-04 0e+00 25 4.48613e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.30517e-01 5.69395e-01 2.68390e-04 0e+00 26 4.48613e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.30517e-01 5.69412e-01 2.68390e-04 0e+00 27 4.48613e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.30517e-01 5.69413e-01 2.68390e-04 0e+00 28 4.48613e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.30517e-01 5.69359e-01 2.68390e-04 0e+00 29 4.48613e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.30517e-01 5.69411e-01 2.68390e-04 0e+00 30 4.48613e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.33795e-01 5.72153e-01 1.78935e-04 0e+00  0 8.58129e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.33795e-01 5.72103e-01 1.78935e-04 0e+00  1 8.58129e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.33795e-01 5.72122e-01 1.78935e-04 0e+00  2 8.58129e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.33795e-01 5.72100e-01 1.78935e-04 0e+00  3 8.58129e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.33795e-01 5.72146e-01 1.78935e-04 0e+00  4 8.58129e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.33795e-01 5.72076e-01 1.78935e-04 0e+00  5 8.58129e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.33795e-01 5.72134e-01 1.78935e-04 0e+00  6 8.58129e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.33795e-01 5.72077e-01 1.78935e-04 0e+00  7 8.58129e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.33795e-01 5.72102e-01 1.78935e-04 0e+00  8 8.58129e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.33795e-01 5.72132e-01 1.78935e-04 0e+00  9 8.58129e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.33795e-01 5.72172e-01 1.78935e-04 0e+00 10 8.58129e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.33795e-01 5.72178e-01 1.78935e-04 0e+00 11 8.58129e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.33795e-01 5.72146e-01 1.78935e-04 0e+00 12 8.58129e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.33795e-01 5.72161e-01 1.78935e-04 0e+00 13 8.58129e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.33795e-01 5.72137e-01 1.78935e-04 0e+00 14 8.58129e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.33795e-01 5.72157e-01 1.78935e-04 0e+00 15 8.58129e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.33795e-01 5.72133e-01 1.78935e-04 0e+00 16 8.58129e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.33795e-01 5.72143e-01 1.78935e-04 0e+00 17 8.58129e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.33795e-01 5.72120e-01 1.78935e-04 0e+00 18 8.58129e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.33795e-01 5.72162e-01 1.78935e-04 0e+00 19 8.58129e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.33795e-01 5.72193e-01 1.78935e-04 0e+00 20 8.58129e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.33795e-01 5.72135e-01 1.78935e-04 0e+00 21 8.58129e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.33795e-01 5.72140e-01 1.78935e-04 0e+00 22 8.58129e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.33795e-01 5.72134e-01 1.78935e-04 0e+00 23 8.58129e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.33795e-01 5.72137e-01 1.78935e-04 0e+00 24 8.58129e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.33795e-01 5.72078e-01 1.78935e-04 0e+00 25 8.58129e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.33795e-01 5.72126e-01 1.78935e-04 0e+00 26 8.58129e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.33795e-01 5.72189e-01 1.78935e-04 0e+00 27 8.58129e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.33795e-01 5.72146e-01 1.78935e-04 0e+00 28 8.58129e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.33795e-01 5.72096e-01 1.78935e-04 0e+00 29 8.58129e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.33795e-01 5.72134e-01 1.78935e-04 0e+00 30 8.58129e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.37091e-01 5.73883e-01 4.71690e-04 0e+00  0 7.00845e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.37091e-01 5.73787e-01 4.71690e-04 0e+00  1 7.00845e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.37091e-01 5.73796e-01 4.71690e-04 0e+00  2 7.00845e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.37091e-01 5.73763e-01 4.71690e-04 0e+00  3 7.00845e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.37091e-01 5.73781e-01 4.71690e-04 0e+00  4 7.00845e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.37091e-01 5.73681e-01 4.71690e-04 0e+00  5 7.00845e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.37091e-01 5.73839e-01 4.71690e-04 0e+00  6 7.00845e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.37091e-01 5.73803e-01 4.71690e-04 0e+00  7 7.00845e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.37091e-01 5.73610e-01 4.71690e-04 0e+00  8 7.00845e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.37091e-01 5.73780e-01 4.71690e-04 0e+00  9 7.00845e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.37091e-01 5.73784e-01 4.71690e-04 0e+00 10 7.00845e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.37091e-01 5.73865e-01 4.71690e-04 0e+00 11 7.00845e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.37091e-01 5.73856e-01 4.71690e-04 0e+00 12 7.00845e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.37091e-01 5.73747e-01 4.71690e-04 0e+00 13 7.00845e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.37091e-01 5.73885e-01 4.71690e-04 0e+00 14 7.00845e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.37091e-01 5.73582e-01 4.71690e-04 0e+00 15 7.00845e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.37091e-01 5.73859e-01 4.71690e-04 0e+00 16 7.00845e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.37091e-01 5.73744e-01 4.71690e-04 0e+00 17 7.00845e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.37091e-01 5.73732e-01 4.71690e-04 0e+00 18 7.00845e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.37091e-01 5.73774e-01 4.71690e-04 0e+00 19 7.00845e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.37091e-01 5.73534e-01 4.71690e-04 0e+00 20 7.00845e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.37091e-01 5.73696e-01 4.71690e-04 0e+00 21 7.00845e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.37091e-01 5.73706e-01 4.71690e-04 0e+00 22 7.00845e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.37091e-01 5.73856e-01 4.71690e-04 0e+00 23 7.00845e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.37091e-01 5.73796e-01 4.71690e-04 0e+00 24 7.00845e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.37091e-01 5.73880e-01 4.71690e-04 0e+00 25 7.00845e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.37091e-01 5.73727e-01 4.71690e-04 0e+00 26 7.00845e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.37091e-01 5.73841e-01 4.71690e-04 0e+00 27 7.00845e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.37091e-01 5.73735e-01 4.71690e-04 0e+00 28 7.00845e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.37091e-01 5.73759e-01 4.71690e-04 0e+00 29 7.00845e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.37091e-01 5.73766e-01 4.71690e-04 0e+00 30 7.00845e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.43079e-01 5.78981e-01 3.02537e-04 0e+00  0 5.12261e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.43079e-01 5.79006e-01 3.02537e-04 0e+00  1 5.12261e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.43079e-01 5.78989e-01 3.02537e-04 0e+00  2 5.12261e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.43079e-01 5.79027e-01 3.02537e-04 0e+00  3 5.12261e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.43079e-01 5.79004e-01 3.02537e-04 0e+00  4 5.12261e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.43079e-01 5.79005e-01 3.02537e-04 0e+00  5 5.12261e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.43079e-01 5.78995e-01 3.02537e-04 0e+00  6 5.12261e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.43079e-01 5.79013e-01 3.02537e-04 0e+00  7 5.12261e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.43079e-01 5.78962e-01 3.02537e-04 0e+00  8 5.12261e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.43079e-01 5.79004e-01 3.02537e-04 0e+00  9 5.12261e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.43079e-01 5.79024e-01 3.02537e-04 0e+00 10 5.12261e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.43079e-01 5.79027e-01 3.02537e-04 0e+00 11 5.12261e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.43079e-01 5.79057e-01 3.02537e-04 0e+00 12 5.12261e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.43079e-01 5.79013e-01 3.02537e-04 0e+00 13 5.12261e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.43079e-01 5.79108e-01 3.02537e-04 0e+00 14 5.12261e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.43079e-01 5.79028e-01 3.02537e-04 0e+00 15 5.12261e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.43079e-01 5.79050e-01 3.02537e-04 0e+00 16 5.12261e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.43079e-01 5.79035e-01 3.02537e-04 0e+00 17 5.12261e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.43079e-01 5.79019e-01 3.02537e-04 0e+00 18 5.12261e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.43079e-01 5.78996e-01 3.02537e-04 0e+00 19 5.12261e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.43079e-01 5.79105e-01 3.02537e-04 0e+00 20 5.12261e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.43079e-01 5.79163e-01 3.02537e-04 0e+00 21 5.12261e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.43079e-01 5.79007e-01 3.02537e-04 0e+00 22 5.12261e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.43079e-01 5.79065e-01 3.02537e-04 0e+00 23 5.12261e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.43079e-01 5.79018e-01 3.02537e-04 0e+00 24 5.12261e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.43079e-01 5.78997e-01 3.02537e-04 0e+00 25 5.12261e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.43079e-01 5.78984e-01 3.02537e-04 0e+00 26 5.12261e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.43079e-01 5.78963e-01 3.02537e-04 0e+00 27 5.12261e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.43079e-01 5.78977e-01 3.02537e-04 0e+00 28 5.12261e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.43079e-01 5.78956e-01 3.02537e-04 0e+00 29 5.12261e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.43079e-01 5.79019e-01 3.02537e-04 0e+00 30 5.12261e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.45916e-01 5.81382e-01 4.60149e-04 0e+00  0 2.42114e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.45916e-01 5.81408e-01 4.60149e-04 0e+00  1 2.42114e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.45916e-01 5.81406e-01 4.60149e-04 0e+00  2 2.42114e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.45916e-01 5.81417e-01 4.60149e-04 0e+00  3 2.42114e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.45916e-01 5.81311e-01 4.60149e-04 0e+00  4 2.42114e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.45916e-01 5.81425e-01 4.60149e-04 0e+00  5 2.42114e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.45916e-01 5.81392e-01 4.60149e-04 0e+00  6 2.42114e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.45916e-01 5.81334e-01 4.60149e-04 0e+00  7 2.42114e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.45916e-01 5.81326e-01 4.60149e-04 0e+00  8 2.42114e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.45916e-01 5.81398e-01 4.60149e-04 0e+00  9 2.42114e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.45916e-01 5.81292e-01 4.60149e-04 0e+00 10 2.42114e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.45916e-01 5.81343e-01 4.60149e-04 0e+00 11 2.42114e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.45916e-01 5.81370e-01 4.60149e-04 0e+00 12 2.42114e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.45916e-01 5.81405e-01 4.60149e-04 0e+00 13 2.42114e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.45916e-01 5.81272e-01 4.60149e-04 0e+00 14 2.42114e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.45916e-01 5.81380e-01 4.60149e-04 0e+00 15 2.42114e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.45916e-01 5.81376e-01 4.60149e-04 0e+00 16 2.42114e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.45916e-01 5.81326e-01 4.60149e-04 0e+00 17 2.42114e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.45916e-01 5.81351e-01 4.60149e-04 0e+00 18 2.42114e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.45916e-01 5.81354e-01 4.60149e-04 0e+00 19 2.42114e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.45916e-01 5.81376e-01 4.60149e-04 0e+00 20 2.42114e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.45916e-01 5.81330e-01 4.60149e-04 0e+00 21 2.42114e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.45916e-01 5.81279e-01 4.60149e-04 0e+00 22 2.42114e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.45916e-01 5.81375e-01 4.60149e-04 0e+00 23 2.42114e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.45916e-01 5.81418e-01 4.60149e-04 0e+00 24 2.42114e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.45916e-01 5.81334e-01 4.60149e-04 0e+00 25 2.42114e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.45916e-01 5.81340e-01 4.60149e-04 0e+00 26 2.42114e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.45916e-01 5.81353e-01 4.60149e-04 0e+00 27 2.42114e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.45916e-01 5.81381e-01 4.60149e-04 0e+00 28 2.42114e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.45916e-01 5.81292e-01 4.60149e-04 0e+00 29 2.42114e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.45916e-01 5.81358e-01 4.60149e-04 0e+00 30 2.42114e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.49002e-01 5.82622e-01 2.90085e-04 0e+00  0 8.44185e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.49002e-01 5.82697e-01 2.90085e-04 0e+00  1 8.44185e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.49002e-01 5.82678e-01 2.90085e-04 0e+00  2 8.44185e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.49002e-01 5.82655e-01 2.90085e-04 0e+00  3 8.44185e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.49002e-01 5.82660e-01 2.90085e-04 0e+00  4 8.44185e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.49002e-01 5.82648e-01 2.90085e-04 0e+00  5 8.44185e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.49002e-01 5.82568e-01 2.90085e-04 0e+00  6 8.44185e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.49002e-01 5.82695e-01 2.90085e-04 0e+00  7 8.44185e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.49002e-01 5.82642e-01 2.90085e-04 0e+00  8 8.44185e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.49002e-01 5.82777e-01 2.90085e-04 0e+00  9 8.44185e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.49002e-01 5.82631e-01 2.90085e-04 0e+00 10 8.44185e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.49002e-01 5.82675e-01 2.90085e-04 0e+00 11 8.44185e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.49002e-01 5.82618e-01 2.90085e-04 0e+00 12 8.44185e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.49002e-01 5.82739e-01 2.90085e-04 0e+00 13 8.44185e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.49002e-01 5.82646e-01 2.90085e-04 0e+00 14 8.44185e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.49002e-01 5.82671e-01 2.90085e-04 0e+00 15 8.44185e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.49002e-01 5.82658e-01 2.90085e-04 0e+00 16 8.44185e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.49002e-01 5.82658e-01 2.90085e-04 0e+00 17 8.44185e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.49002e-01 5.82617e-01 2.90085e-04 0e+00 18 8.44185e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.49002e-01 5.82647e-01 2.90085e-04 0e+00 19 8.44185e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.49002e-01 5.82665e-01 2.90085e-04 0e+00 20 8.44185e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.49002e-01 5.82710e-01 2.90085e-04 0e+00 21 8.44185e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.49002e-01 5.82649e-01 2.90085e-04 0e+00 22 8.44185e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.49002e-01 5.82657e-01 2.90085e-04 0e+00 23 8.44185e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.49002e-01 5.82703e-01 2.90085e-04 0e+00 24 8.44185e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.49002e-01 5.82689e-01 2.90085e-04 0e+00 25 8.44185e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.49002e-01 5.82611e-01 2.90085e-04 0e+00 26 8.44185e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.49002e-01 5.82766e-01 2.90085e-04 0e+00 27 8.44185e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.49002e-01 5.82553e-01 2.90085e-04 0e+00 28 8.44185e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.49002e-01 5.82524e-01 2.90085e-04 0e+00 29 8.44185e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.49002e-01 5.82658e-01 2.90085e-04 0e+00 30 8.44185e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.51843e-01 5.85089e-01 2.90921e-04 0e+00  0 5.08993e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.51843e-01 5.85089e-01 2.90921e-04 0e+00  1 5.08993e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.51843e-01 5.84988e-01 2.90921e-04 0e+00  2 5.08993e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.51843e-01 5.85077e-01 2.90921e-04 0e+00  3 5.08993e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.51843e-01 5.85086e-01 2.90921e-04 0e+00  4 5.08993e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.51843e-01 5.85086e-01 2.90921e-04 0e+00  5 5.08993e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.51843e-01 5.85056e-01 2.90921e-04 0e+00  6 5.08993e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.51843e-01 5.85042e-01 2.90921e-04 0e+00  7 5.08993e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.51843e-01 5.85020e-01 2.90921e-04 0e+00  8 5.08993e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.51843e-01 5.85138e-01 2.90921e-04 0e+00  9 5.08993e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.51843e-01 5.85090e-01 2.90921e-04 0e+00 10 5.08993e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.51843e-01 5.85096e-01 2.90921e-04 0e+00 11 5.08993e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.51843e-01 5.85115e-01 2.90921e-04 0e+00 12 5.08993e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.51843e-01 5.85052e-01 2.90921e-04 0e+00 13 5.08993e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.51843e-01 5.85083e-01 2.90921e-04 0e+00 14 5.08993e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.51843e-01 5.84959e-01 2.90921e-04 0e+00 15 5.08993e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.51843e-01 5.85062e-01 2.90921e-04 0e+00 16 5.08993e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.51843e-01 5.85046e-01 2.90921e-04 0e+00 17 5.08993e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.51843e-01 5.85032e-01 2.90921e-04 0e+00 18 5.08993e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.51843e-01 5.85058e-01 2.90921e-04 0e+00 19 5.08993e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.51843e-01 5.85047e-01 2.90921e-04 0e+00 20 5.08993e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.51843e-01 5.85000e-01 2.90921e-04 0e+00 21 5.08993e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.51843e-01 5.85052e-01 2.90921e-04 0e+00 22 5.08993e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.51843e-01 5.85045e-01 2.90921e-04 0e+00 23 5.08993e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.51843e-01 5.85040e-01 2.90921e-04 0e+00 24 5.08993e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.51843e-01 5.85133e-01 2.90921e-04 0e+00 25 5.08993e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.51843e-01 5.85074e-01 2.90921e-04 0e+00 26 5.08993e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.51843e-01 5.85051e-01 2.90921e-04 0e+00 27 5.08993e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.51843e-01 5.85080e-01 2.90921e-04 0e+00 28 5.08993e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.51843e-01 5.84974e-01 2.90921e-04 0e+00 29 5.08993e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.51843e-01 5.85059e-01 2.90921e-04 0e+00 30 5.08993e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.57366e-01 5.87946e-01 3.89025e-04 0e+00  0 3.93862e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.57366e-01 5.87900e-01 3.89025e-04 0e+00  1 3.93862e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.57366e-01 5.87913e-01 3.89025e-04 0e+00  2 3.93862e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.57366e-01 5.87863e-01 3.89025e-04 0e+00  3 3.93862e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.57366e-01 5.87892e-01 3.89025e-04 0e+00  4 3.93862e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.57366e-01 5.87841e-01 3.89025e-04 0e+00  5 3.93862e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.57366e-01 5.87947e-01 3.89025e-04 0e+00  6 3.93862e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.57366e-01 5.87873e-01 3.89025e-04 0e+00  7 3.93862e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.57366e-01 5.87968e-01 3.89025e-04 0e+00  8 3.93862e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.57366e-01 5.87932e-01 3.89025e-04 0e+00  9 3.93862e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.57366e-01 5.88003e-01 3.89025e-04 0e+00 10 3.93862e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.57366e-01 5.88012e-01 3.89025e-04 0e+00 11 3.93862e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.57366e-01 5.87997e-01 3.89025e-04 0e+00 12 3.93862e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.57366e-01 5.87990e-01 3.89025e-04 0e+00 13 3.93862e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.57366e-01 5.87819e-01 3.89025e-04 0e+00 14 3.93862e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.57366e-01 5.87968e-01 3.89025e-04 0e+00 15 3.93862e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.57366e-01 5.87808e-01 3.89025e-04 0e+00 16 3.93862e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.57366e-01 5.87742e-01 3.89025e-04 0e+00 17 3.93862e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.57366e-01 5.87847e-01 3.89025e-04 0e+00 18 3.93862e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.57366e-01 5.87893e-01 3.89025e-04 0e+00 19 3.93862e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.57366e-01 5.87977e-01 3.89025e-04 0e+00 20 3.93862e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.57366e-01 5.87930e-01 3.89025e-04 0e+00 21 3.93862e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.57366e-01 5.87973e-01 3.89025e-04 0e+00 22 3.93862e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.57366e-01 5.87854e-01 3.89025e-04 0e+00 23 3.93862e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.57366e-01 5.87895e-01 3.89025e-04 0e+00 24 3.93862e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.57366e-01 5.87987e-01 3.89025e-04 0e+00 25 3.93862e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.57366e-01 5.87886e-01 3.89025e-04 0e+00 26 3.93862e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.57366e-01 5.87960e-01 3.89025e-04 0e+00 27 3.93862e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.57366e-01 5.88015e-01 3.89025e-04 0e+00 28 3.93862e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.57366e-01 5.87761e-01 3.89025e-04 0e+00 29 3.93862e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.57366e-01 5.87913e-01 3.89025e-04 0e+00 30 3.93862e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.60054e-01 5.89623e-01 6.43292e-04 0e+00  0 7.42423e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.60054e-01 5.89708e-01 6.43292e-04 0e+00  1 7.42423e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.60054e-01 5.89798e-01 6.43292e-04 0e+00  2 7.42423e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.60054e-01 5.89543e-01 6.43292e-04 0e+00  3 7.42423e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.60054e-01 5.89697e-01 6.43292e-04 0e+00  4 7.42423e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.60054e-01 5.89676e-01 6.43292e-04 0e+00  5 7.42423e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.60054e-01 5.89643e-01 6.43292e-04 0e+00  6 7.42423e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.60054e-01 5.89624e-01 6.43292e-04 0e+00  7 7.42423e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.60054e-01 5.89864e-01 6.43292e-04 0e+00  8 7.42423e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.60054e-01 5.89894e-01 6.43292e-04 0e+00  9 7.42423e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.60054e-01 5.89868e-01 6.43292e-04 0e+00 10 7.42423e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.60054e-01 5.89748e-01 6.43292e-04 0e+00 11 7.42423e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.60054e-01 5.89840e-01 6.43292e-04 0e+00 12 7.42423e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.60054e-01 5.89713e-01 6.43292e-04 0e+00 13 7.42423e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.60054e-01 5.90009e-01 6.43292e-04 0e+00 14 7.42423e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.60054e-01 5.89775e-01 6.43292e-04 0e+00 15 7.42423e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.60054e-01 5.89602e-01 6.43292e-04 0e+00 16 7.42423e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.60054e-01 5.89551e-01 6.43292e-04 0e+00 17 7.42423e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.60054e-01 5.89715e-01 6.43292e-04 0e+00 18 7.42423e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.60054e-01 5.89783e-01 6.43292e-04 0e+00 19 7.42423e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.60054e-01 5.89644e-01 6.43292e-04 0e+00 20 7.42423e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.60054e-01 5.89670e-01 6.43292e-04 0e+00 21 7.42423e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.60054e-01 5.89829e-01 6.43292e-04 0e+00 22 7.42423e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.60054e-01 5.89859e-01 6.43292e-04 0e+00 23 7.42423e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.60054e-01 5.89922e-01 6.43292e-04 0e+00 24 7.42423e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.60054e-01 5.89592e-01 6.43292e-04 0e+00 25 7.42423e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.60054e-01 5.89774e-01 6.43292e-04 0e+00 26 7.42423e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.60054e-01 5.89788e-01 6.43292e-04 0e+00 27 7.42423e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.60054e-01 5.89925e-01 6.43292e-04 0e+00 28 7.42423e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.60054e-01 5.89612e-01 6.43292e-04 0e+00 29 7.42423e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.60054e-01 5.89743e-01 6.43292e-04 0e+00 30 7.42423e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.65305e-01 5.93472e-01 5.93250e-04 0e+00  0 5.24345e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.65305e-01 5.93438e-01 5.93250e-04 0e+00  1 5.24345e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.65305e-01 5.93537e-01 5.93250e-04 0e+00  2 5.24345e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.65305e-01 5.93368e-01 5.93250e-04 0e+00  3 5.24345e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.65305e-01 5.93567e-01 5.93250e-04 0e+00  4 5.24345e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.65305e-01 5.93644e-01 5.93250e-04 0e+00  5 5.24345e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.65305e-01 5.93519e-01 5.93250e-04 0e+00  6 5.24345e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.65305e-01 5.93518e-01 5.93250e-04 0e+00  7 5.24345e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.65305e-01 5.93503e-01 5.93250e-04 0e+00  8 5.24345e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.65305e-01 5.93470e-01 5.93250e-04 0e+00  9 5.24345e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.65305e-01 5.93358e-01 5.93250e-04 0e+00 10 5.24345e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.65305e-01 5.93577e-01 5.93250e-04 0e+00 11 5.24345e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.65305e-01 5.93576e-01 5.93250e-04 0e+00 12 5.24345e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.65305e-01 5.93538e-01 5.93250e-04 0e+00 13 5.24345e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.65305e-01 5.93435e-01 5.93250e-04 0e+00 14 5.24345e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.65305e-01 5.93515e-01 5.93250e-04 0e+00 15 5.24345e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.65305e-01 5.93462e-01 5.93250e-04 0e+00 16 5.24345e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.65305e-01 5.93554e-01 5.93250e-04 0e+00 17 5.24345e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.65305e-01 5.93586e-01 5.93250e-04 0e+00 18 5.24345e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.65305e-01 5.93685e-01 5.93250e-04 0e+00 19 5.24345e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.65305e-01 5.93364e-01 5.93250e-04 0e+00 20 5.24345e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.65305e-01 5.93510e-01 5.93250e-04 0e+00 21 5.24345e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.65305e-01 5.93633e-01 5.93250e-04 0e+00 22 5.24345e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.65305e-01 5.93742e-01 5.93250e-04 0e+00 23 5.24345e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.65305e-01 5.93617e-01 5.93250e-04 0e+00 24 5.24345e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.65305e-01 5.93311e-01 5.93250e-04 0e+00 25 5.24345e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.65305e-01 5.93677e-01 5.93250e-04 0e+00 26 5.24345e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.65305e-01 5.93472e-01 5.93250e-04 0e+00 27 5.24345e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.65305e-01 5.93624e-01 5.93250e-04 0e+00 28 5.24345e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.65305e-01 5.93278e-01 5.93250e-04 0e+00 29 5.24345e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.65305e-01 5.93515e-01 5.93250e-04 0e+00 30 5.24345e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.67868e-01 5.95188e-01 2.02538e-04 0e+00  0 3.74833e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.67868e-01 5.95282e-01 2.02538e-04 0e+00  1 3.74833e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.67868e-01 5.95251e-01 2.02538e-04 0e+00  2 3.74833e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.67868e-01 5.95276e-01 2.02538e-04 0e+00  3 3.74833e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.67868e-01 5.95208e-01 2.02538e-04 0e+00  4 3.74833e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.67868e-01 5.95196e-01 2.02538e-04 0e+00  5 3.74833e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.67868e-01 5.95179e-01 2.02538e-04 0e+00  6 3.74833e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.67868e-01 5.95199e-01 2.02538e-04 0e+00  7 3.74833e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.67868e-01 5.95270e-01 2.02538e-04 0e+00  8 3.74833e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.67868e-01 5.95274e-01 2.02538e-04 0e+00  9 3.74833e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.67868e-01 5.95176e-01 2.02538e-04 0e+00 10 3.74833e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.67868e-01 5.95253e-01 2.02538e-04 0e+00 11 3.74833e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.67868e-01 5.95266e-01 2.02538e-04 0e+00 12 3.74833e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.67868e-01 5.95253e-01 2.02538e-04 0e+00 13 3.74833e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.67868e-01 5.95264e-01 2.02538e-04 0e+00 14 3.74833e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.67868e-01 5.95237e-01 2.02538e-04 0e+00 15 3.74833e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.67868e-01 5.95232e-01 2.02538e-04 0e+00 16 3.74833e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.67868e-01 5.95270e-01 2.02538e-04 0e+00 17 3.74833e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.67868e-01 5.95247e-01 2.02538e-04 0e+00 18 3.74833e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.67868e-01 5.95278e-01 2.02538e-04 0e+00 19 3.74833e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.67868e-01 5.95182e-01 2.02538e-04 0e+00 20 3.74833e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.67868e-01 5.95325e-01 2.02538e-04 0e+00 21 3.74833e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.67868e-01 5.95274e-01 2.02538e-04 0e+00 22 3.74833e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.67868e-01 5.95201e-01 2.02538e-04 0e+00 23 3.74833e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.67868e-01 5.95266e-01 2.02538e-04 0e+00 24 3.74833e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.67868e-01 5.95215e-01 2.02538e-04 0e+00 25 3.74833e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.67868e-01 5.95263e-01 2.02538e-04 0e+00 26 3.74833e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.67868e-01 5.95240e-01 2.02538e-04 0e+00 27 3.74833e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.67868e-01 5.95241e-01 2.02538e-04 0e+00 28 3.74833e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.67868e-01 5.95192e-01 2.02538e-04 0e+00 29 3.74833e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.67868e-01 5.95240e-01 2.02538e-04 0e+00 30 3.74833e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.70393e-01 5.96341e-01 5.20265e-04 0e+00  0 1.40731e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.70393e-01 5.96386e-01 5.20265e-04 0e+00  1 1.40731e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.70393e-01 5.96424e-01 5.20265e-04 0e+00  2 1.40731e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.70393e-01 5.96465e-01 5.20265e-04 0e+00  3 1.40731e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.70393e-01 5.96453e-01 5.20265e-04 0e+00  4 1.40731e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.70393e-01 5.96416e-01 5.20265e-04 0e+00  5 1.40731e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.70393e-01 5.96400e-01 5.20265e-04 0e+00  6 1.40731e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.70393e-01 5.96419e-01 5.20265e-04 0e+00  7 1.40731e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.70393e-01 5.96477e-01 5.20265e-04 0e+00  8 1.40731e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.70393e-01 5.96438e-01 5.20265e-04 0e+00  9 1.40731e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.70393e-01 5.96464e-01 5.20265e-04 0e+00 10 1.40731e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.70393e-01 5.96472e-01 5.20265e-04 0e+00 11 1.40731e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.70393e-01 5.96447e-01 5.20265e-04 0e+00 12 1.40731e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.70393e-01 5.96456e-01 5.20265e-04 0e+00 13 1.40731e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.70393e-01 5.96508e-01 5.20265e-04 0e+00 14 1.40731e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.70393e-01 5.96403e-01 5.20265e-04 0e+00 15 1.40731e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.70393e-01 5.96365e-01 5.20265e-04 0e+00 16 1.40731e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.70393e-01 5.96439e-01 5.20265e-04 0e+00 17 1.40731e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.70393e-01 5.96417e-01 5.20265e-04 0e+00 18 1.40731e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.70393e-01 5.96503e-01 5.20265e-04 0e+00 19 1.40731e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.70393e-01 5.96440e-01 5.20265e-04 0e+00 20 1.40731e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.70393e-01 5.96470e-01 5.20265e-04 0e+00 21 1.40731e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.70393e-01 5.96382e-01 5.20265e-04 0e+00 22 1.40731e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.70393e-01 5.96451e-01 5.20265e-04 0e+00 23 1.40731e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.70393e-01 5.96453e-01 5.20265e-04 0e+00 24 1.40731e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.70393e-01 5.96482e-01 5.20265e-04 0e+00 25 1.40731e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.70393e-01 5.96489e-01 5.20265e-04 0e+00 26 1.40731e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.70393e-01 5.96395e-01 5.20265e-04 0e+00 27 1.40731e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.70393e-01 5.96488e-01 5.20265e-04 0e+00 28 1.40731e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.70393e-01 5.96342e-01 5.20265e-04 0e+00 29 1.40731e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.70393e-01 5.96436e-01 5.20265e-04 0e+00 30 1.40731e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.72879e-01 5.97669e-01 4.12894e-04 0e+00  0 4.99418e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.72879e-01 5.97862e-01 4.12894e-04 0e+00  1 4.99418e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.72879e-01 5.97796e-01 4.12894e-04 0e+00  2 4.99418e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.72879e-01 5.97720e-01 4.12894e-04 0e+00  3 4.99418e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.72879e-01 5.97719e-01 4.12894e-04 0e+00  4 4.99418e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.72879e-01 5.97920e-01 4.12894e-04 0e+00  5 4.99418e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.72879e-01 5.97713e-01 4.12894e-04 0e+00  6 4.99418e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.72879e-01 5.97813e-01 4.12894e-04 0e+00  7 4.99418e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.72879e-01 5.97719e-01 4.12894e-04 0e+00  8 4.99418e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.72879e-01 5.97707e-01 4.12894e-04 0e+00  9 4.99418e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.72879e-01 5.97879e-01 4.12894e-04 0e+00 10 4.99418e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.72879e-01 5.97824e-01 4.12894e-04 0e+00 11 4.99418e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.72879e-01 5.97918e-01 4.12894e-04 0e+00 12 4.99418e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.72879e-01 5.97772e-01 4.12894e-04 0e+00 13 4.99418e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.72879e-01 5.97817e-01 4.12894e-04 0e+00 14 4.99418e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.72879e-01 5.97715e-01 4.12894e-04 0e+00 15 4.99418e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.72879e-01 5.97855e-01 4.12894e-04 0e+00 16 4.99418e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.72879e-01 5.97743e-01 4.12894e-04 0e+00 17 4.99418e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.72879e-01 5.97828e-01 4.12894e-04 0e+00 18 4.99418e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.72879e-01 5.97751e-01 4.12894e-04 0e+00 19 4.99418e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.72879e-01 5.97780e-01 4.12894e-04 0e+00 20 4.99418e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.72879e-01 5.97726e-01 4.12894e-04 0e+00 21 4.99418e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.72879e-01 5.97688e-01 4.12894e-04 0e+00 22 4.99418e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.72879e-01 5.97668e-01 4.12894e-04 0e+00 23 4.99418e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.72879e-01 5.97874e-01 4.12894e-04 0e+00 24 4.99418e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.72879e-01 5.97853e-01 4.12894e-04 0e+00 25 4.99418e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.72879e-01 5.97743e-01 4.12894e-04 0e+00 26 4.99418e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.72879e-01 5.97814e-01 4.12894e-04 0e+00 27 4.99418e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.72879e-01 5.97683e-01 4.12894e-04 0e+00 28 4.99418e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.72879e-01 5.97882e-01 4.12894e-04 0e+00 29 4.99418e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.72879e-01 5.97783e-01 4.12894e-04 0e+00 30 4.99418e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.75331e-01 5.99335e-01 5.88513e-04 0e+00  0 4.06719e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.75331e-01 5.99257e-01 5.88513e-04 0e+00  1 4.06719e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.75331e-01 5.99443e-01 5.88513e-04 0e+00  2 4.06719e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.75331e-01 5.99414e-01 5.88513e-04 0e+00  3 4.06719e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.75331e-01 5.99393e-01 5.88513e-04 0e+00  4 4.06719e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.75331e-01 5.99371e-01 5.88513e-04 0e+00  5 4.06719e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.75331e-01 5.99335e-01 5.88513e-04 0e+00  6 4.06719e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.75331e-01 5.99323e-01 5.88513e-04 0e+00  7 4.06719e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.75331e-01 5.99343e-01 5.88513e-04 0e+00  8 4.06719e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.75331e-01 5.99340e-01 5.88513e-04 0e+00  9 4.06719e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.75331e-01 5.99475e-01 5.88513e-04 0e+00 10 4.06719e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.75331e-01 5.99426e-01 5.88513e-04 0e+00 11 4.06719e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.75331e-01 5.99372e-01 5.88513e-04 0e+00 12 4.06719e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.75331e-01 5.99447e-01 5.88513e-04 0e+00 13 4.06719e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.75331e-01 5.99412e-01 5.88513e-04 0e+00 14 4.06719e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.75331e-01 5.99329e-01 5.88513e-04 0e+00 15 4.06719e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.75331e-01 5.99265e-01 5.88513e-04 0e+00 16 4.06719e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.75331e-01 5.99442e-01 5.88513e-04 0e+00 17 4.06719e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.75331e-01 5.99414e-01 5.88513e-04 0e+00 18 4.06719e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.75331e-01 5.99426e-01 5.88513e-04 0e+00 19 4.06719e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.75331e-01 5.99373e-01 5.88513e-04 0e+00 20 4.06719e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.75331e-01 5.99404e-01 5.88513e-04 0e+00 21 4.06719e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.75331e-01 5.99365e-01 5.88513e-04 0e+00 22 4.06719e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.75331e-01 5.99332e-01 5.88513e-04 0e+00 23 4.06719e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.75331e-01 5.99427e-01 5.88513e-04 0e+00 24 4.06719e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.75331e-01 5.99423e-01 5.88513e-04 0e+00 25 4.06719e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.75331e-01 5.99417e-01 5.88513e-04 0e+00 26 4.06719e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.75331e-01 5.99404e-01 5.88513e-04 0e+00 27 4.06719e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.75331e-01 5.99260e-01 5.88513e-04 0e+00 28 4.06719e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.75331e-01 5.99370e-01 5.88513e-04 0e+00 29 4.06719e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.75331e-01 5.99378e-01 5.88513e-04 0e+00 30 4.06719e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.77751e-01 5.99816e-01 7.15159e-04 0e+00  0 2.02303e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.77751e-01 5.99771e-01 7.15159e-04 0e+00  1 2.02303e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.77751e-01 5.99592e-01 7.15159e-04 0e+00  2 2.02303e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.77751e-01 5.99787e-01 7.15159e-04 0e+00  3 2.02303e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.77751e-01 5.99561e-01 7.15159e-04 0e+00  4 2.02303e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.77751e-01 5.99656e-01 7.15159e-04 0e+00  5 2.02303e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.77751e-01 5.99603e-01 7.15159e-04 0e+00  6 2.02303e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.77751e-01 5.99605e-01 7.15159e-04 0e+00  7 2.02303e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.77751e-01 5.99784e-01 7.15159e-04 0e+00  8 2.02303e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.77751e-01 5.99854e-01 7.15159e-04 0e+00  9 2.02303e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.77751e-01 5.99624e-01 7.15159e-04 0e+00 10 2.02303e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.77751e-01 5.99523e-01 7.15159e-04 0e+00 11 2.02303e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.77751e-01 5.99766e-01 7.15159e-04 0e+00 12 2.02303e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.77751e-01 5.99734e-01 7.15159e-04 0e+00 13 2.02303e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.77751e-01 5.99759e-01 7.15159e-04 0e+00 14 2.02303e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.77751e-01 5.99858e-01 7.15159e-04 0e+00 15 2.02303e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.77751e-01 5.99705e-01 7.15159e-04 0e+00 16 2.02303e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.77751e-01 5.99819e-01 7.15159e-04 0e+00 17 2.02303e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.77751e-01 5.99648e-01 7.15159e-04 0e+00 18 2.02303e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.77751e-01 5.99693e-01 7.15159e-04 0e+00 19 2.02303e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.77751e-01 5.99630e-01 7.15159e-04 0e+00 20 2.02303e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.77751e-01 5.99967e-01 7.15159e-04 0e+00 21 2.02303e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.77751e-01 5.99631e-01 7.15159e-04 0e+00 22 2.02303e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.77751e-01 5.99754e-01 7.15159e-04 0e+00 23 2.02303e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.77751e-01 5.99719e-01 7.15159e-04 0e+00 24 2.02303e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.77751e-01 5.99749e-01 7.15159e-04 0e+00 25 2.02303e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.77751e-01 5.99466e-01 7.15159e-04 0e+00 26 2.02303e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.77751e-01 5.99490e-01 7.15159e-04 0e+00 27 2.02303e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.77751e-01 5.99807e-01 7.15159e-04 0e+00 28 2.02303e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.77751e-01 5.99576e-01 7.15159e-04 0e+00 29 2.02303e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.77751e-01 5.99698e-01 7.15159e-04 0e+00 30 2.02303e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.80135e-01 6.01781e-01 3.69580e-04 0e+00  0 3.24824e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.80135e-01 6.02010e-01 3.69580e-04 0e+00  1 3.24824e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.80135e-01 6.01841e-01 3.69580e-04 0e+00  2 3.24824e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.80135e-01 6.01944e-01 3.69580e-04 0e+00  3 3.24824e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.80135e-01 6.01971e-01 3.69580e-04 0e+00  4 3.24824e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.80135e-01 6.01896e-01 3.69580e-04 0e+00  5 3.24824e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.80135e-01 6.02008e-01 3.69580e-04 0e+00  6 3.24824e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.80135e-01 6.01968e-01 3.69580e-04 0e+00  7 3.24824e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.80135e-01 6.01822e-01 3.69580e-04 0e+00  8 3.24824e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.80135e-01 6.01875e-01 3.69580e-04 0e+00  9 3.24824e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.80135e-01 6.01940e-01 3.69580e-04 0e+00 10 3.24824e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.80135e-01 6.01899e-01 3.69580e-04 0e+00 11 3.24824e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.80135e-01 6.01893e-01 3.69580e-04 0e+00 12 3.24824e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.80135e-01 6.01920e-01 3.69580e-04 0e+00 13 3.24824e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.80135e-01 6.01940e-01 3.69580e-04 0e+00 14 3.24824e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.80135e-01 6.01874e-01 3.69580e-04 0e+00 15 3.24824e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.80135e-01 6.01811e-01 3.69580e-04 0e+00 16 3.24824e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.80135e-01 6.01799e-01 3.69580e-04 0e+00 17 3.24824e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.80135e-01 6.01950e-01 3.69580e-04 0e+00 18 3.24824e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.80135e-01 6.01951e-01 3.69580e-04 0e+00 19 3.24824e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.80135e-01 6.02006e-01 3.69580e-04 0e+00 20 3.24824e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.80135e-01 6.01772e-01 3.69580e-04 0e+00 21 3.24824e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.80135e-01 6.01966e-01 3.69580e-04 0e+00 22 3.24824e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.80135e-01 6.01820e-01 3.69580e-04 0e+00 23 3.24824e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.80135e-01 6.01878e-01 3.69580e-04 0e+00 24 3.24824e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.80135e-01 6.01921e-01 3.69580e-04 0e+00 25 3.24824e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.80135e-01 6.01862e-01 3.69580e-04 0e+00 26 3.24824e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.80135e-01 6.01919e-01 3.69580e-04 0e+00 27 3.24824e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.80135e-01 6.01855e-01 3.69580e-04 0e+00 28 3.24824e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.80135e-01 6.01889e-01 3.69580e-04 0e+00 29 3.24824e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.80135e-01 6.01899e-01 3.69580e-04 0e+00 30 3.24824e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.84817e-01 6.03122e-01 7.35880e-04 0e+00  0 6.91842e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.84817e-01 6.03060e-01 7.35880e-04 0e+00  1 6.91842e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.84817e-01 6.02860e-01 7.35880e-04 0e+00  2 6.91842e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.84817e-01 6.03120e-01 7.35880e-04 0e+00  3 6.91842e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.84817e-01 6.02960e-01 7.35880e-04 0e+00  4 6.91842e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.84817e-01 6.03309e-01 7.35880e-04 0e+00  5 6.91842e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.84817e-01 6.03273e-01 7.35880e-04 0e+00  6 6.91842e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.84817e-01 6.03266e-01 7.35880e-04 0e+00  7 6.91842e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.84817e-01 6.03050e-01 7.35880e-04 0e+00  8 6.91842e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.84817e-01 6.03046e-01 7.35880e-04 0e+00  9 6.91842e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.84817e-01 6.03036e-01 7.35880e-04 0e+00 10 6.91842e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.84817e-01 6.03297e-01 7.35880e-04 0e+00 11 6.91842e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.84817e-01 6.03101e-01 7.35880e-04 0e+00 12 6.91842e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.84817e-01 6.03213e-01 7.35880e-04 0e+00 13 6.91842e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.84817e-01 6.03119e-01 7.35880e-04 0e+00 14 6.91842e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.84817e-01 6.03120e-01 7.35880e-04 0e+00 15 6.91842e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.84817e-01 6.02988e-01 7.35880e-04 0e+00 16 6.91842e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.84817e-01 6.03042e-01 7.35880e-04 0e+00 17 6.91842e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.84817e-01 6.03236e-01 7.35880e-04 0e+00 18 6.91842e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.84817e-01 6.03239e-01 7.35880e-04 0e+00 19 6.91842e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.84817e-01 6.03235e-01 7.35880e-04 0e+00 20 6.91842e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.84817e-01 6.03114e-01 7.35880e-04 0e+00 21 6.91842e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.84817e-01 6.03129e-01 7.35880e-04 0e+00 22 6.91842e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.84817e-01 6.03087e-01 7.35880e-04 0e+00 23 6.91842e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.84817e-01 6.03220e-01 7.35880e-04 0e+00 24 6.91842e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.84817e-01 6.03045e-01 7.35880e-04 0e+00 25 6.91842e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.84817e-01 6.03194e-01 7.35880e-04 0e+00 26 6.91842e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.84817e-01 6.03259e-01 7.35880e-04 0e+00 27 6.91842e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.84817e-01 6.03186e-01 7.35880e-04 0e+00 28 6.91842e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.84817e-01 6.02915e-01 7.35880e-04 0e+00 29 6.91842e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.84817e-01 6.03137e-01 7.35880e-04 0e+00 30 6.91842e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.87110e-01 6.05363e-01 4.80482e-04 0e+00  0 1.32143e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.87110e-01 6.05262e-01 4.80482e-04 0e+00  1 1.32143e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.87110e-01 6.05295e-01 4.80482e-04 0e+00  2 1.32143e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.87110e-01 6.05339e-01 4.80482e-04 0e+00  3 1.32143e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.87110e-01 6.05384e-01 4.80482e-04 0e+00  4 1.32143e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.87110e-01 6.05300e-01 4.80482e-04 0e+00  5 1.32143e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.87110e-01 6.05245e-01 4.80482e-04 0e+00  6 1.32143e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.87110e-01 6.05144e-01 4.80482e-04 0e+00  7 1.32143e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.87110e-01 6.05305e-01 4.80482e-04 0e+00  8 1.32143e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.87110e-01 6.05293e-01 4.80482e-04 0e+00  9 1.32143e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.87110e-01 6.05111e-01 4.80482e-04 0e+00 10 1.32143e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.87110e-01 6.05366e-01 4.80482e-04 0e+00 11 1.32143e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.87110e-01 6.05458e-01 4.80482e-04 0e+00 12 1.32143e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.87110e-01 6.05429e-01 4.80482e-04 0e+00 13 1.32143e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.87110e-01 6.05205e-01 4.80482e-04 0e+00 14 1.32143e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.87110e-01 6.05263e-01 4.80482e-04 0e+00 15 1.32143e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.87110e-01 6.05156e-01 4.80482e-04 0e+00 16 1.32143e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.87110e-01 6.05257e-01 4.80482e-04 0e+00 17 1.32143e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.87110e-01 6.05393e-01 4.80482e-04 0e+00 18 1.32143e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.87110e-01 6.05131e-01 4.80482e-04 0e+00 19 1.32143e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.87110e-01 6.05277e-01 4.80482e-04 0e+00 20 1.32143e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.87110e-01 6.05148e-01 4.80482e-04 0e+00 21 1.32143e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.87110e-01 6.05234e-01 4.80482e-04 0e+00 22 1.32143e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.87110e-01 6.05303e-01 4.80482e-04 0e+00 23 1.32143e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.87110e-01 6.05418e-01 4.80482e-04 0e+00 24 1.32143e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.87110e-01 6.05231e-01 4.80482e-04 0e+00 25 1.32143e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.87110e-01 6.05209e-01 4.80482e-04 0e+00 26 1.32143e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.87110e-01 6.05294e-01 4.80482e-04 0e+00 27 1.32143e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.87110e-01 6.05222e-01 4.80482e-04 0e+00 28 1.32143e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.87110e-01 6.05272e-01 4.80482e-04 0e+00 29 1.32143e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.87110e-01 6.05277e-01 4.80482e-04 0e+00 30 1.32143e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.89378e-01 6.06775e-01 4.99227e-04 0e+00  0 7.74299e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.89378e-01 6.06807e-01 4.99227e-04 0e+00  1 7.74299e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.89378e-01 6.06797e-01 4.99227e-04 0e+00  2 7.74299e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.89378e-01 6.06764e-01 4.99227e-04 0e+00  3 7.74299e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.89378e-01 6.06808e-01 4.99227e-04 0e+00  4 7.74299e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.89378e-01 6.06867e-01 4.99227e-04 0e+00  5 7.74299e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.89378e-01 6.06741e-01 4.99227e-04 0e+00  6 7.74299e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.89378e-01 6.06802e-01 4.99227e-04 0e+00  7 7.74299e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.89378e-01 6.06757e-01 4.99227e-04 0e+00  8 7.74299e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.89378e-01 6.06790e-01 4.99227e-04 0e+00  9 7.74299e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.89378e-01 6.06773e-01 4.99227e-04 0e+00 10 7.74299e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.89378e-01 6.06822e-01 4.99227e-04 0e+00 11 7.74299e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.89378e-01 6.06754e-01 4.99227e-04 0e+00 12 7.74299e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.89378e-01 6.06853e-01 4.99227e-04 0e+00 13 7.74299e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.89378e-01 6.06824e-01 4.99227e-04 0e+00 14 7.74299e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.89378e-01 6.06770e-01 4.99227e-04 0e+00 15 7.74299e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.89378e-01 6.06822e-01 4.99227e-04 0e+00 16 7.74299e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.89378e-01 6.06809e-01 4.99227e-04 0e+00 17 7.74299e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.89378e-01 6.06810e-01 4.99227e-04 0e+00 18 7.74299e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.89378e-01 6.06786e-01 4.99227e-04 0e+00 19 7.74299e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.89378e-01 6.06860e-01 4.99227e-04 0e+00 20 7.74299e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.89378e-01 6.06833e-01 4.99227e-04 0e+00 21 7.74299e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.89378e-01 6.06744e-01 4.99227e-04 0e+00 22 7.74299e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.89378e-01 6.06758e-01 4.99227e-04 0e+00 23 7.74299e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.89378e-01 6.06775e-01 4.99227e-04 0e+00 24 7.74299e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.89378e-01 6.06764e-01 4.99227e-04 0e+00 25 7.74299e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.89378e-01 6.06768e-01 4.99227e-04 0e+00 26 7.74299e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.89378e-01 6.06830e-01 4.99227e-04 0e+00 27 7.74299e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.89378e-01 6.06780e-01 4.99227e-04 0e+00 28 7.74299e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.89378e-01 6.06731e-01 4.99227e-04 0e+00 29 7.74299e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.89378e-01 6.06792e-01 4.99227e-04 0e+00 30 7.74299e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.91619e-01 6.07899e-01 4.10114e-04 0e+00  0 5.28506e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.91619e-01 6.07809e-01 4.10114e-04 0e+00  1 5.28506e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.91619e-01 6.07753e-01 4.10114e-04 0e+00  2 5.28506e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.91619e-01 6.07673e-01 4.10114e-04 0e+00  3 5.28506e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.91619e-01 6.07838e-01 4.10114e-04 0e+00  4 5.28506e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.91619e-01 6.07704e-01 4.10114e-04 0e+00  5 5.28506e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.91619e-01 6.07671e-01 4.10114e-04 0e+00  6 5.28506e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.91619e-01 6.07740e-01 4.10114e-04 0e+00  7 5.28506e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.91619e-01 6.07812e-01 4.10114e-04 0e+00  8 5.28506e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.91619e-01 6.07881e-01 4.10114e-04 0e+00  9 5.28506e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.91619e-01 6.07923e-01 4.10114e-04 0e+00 10 5.28506e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.91619e-01 6.07837e-01 4.10114e-04 0e+00 11 5.28506e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.91619e-01 6.07861e-01 4.10114e-04 0e+00 12 5.28506e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.91619e-01 6.07852e-01 4.10114e-04 0e+00 13 5.28506e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.91619e-01 6.07841e-01 4.10114e-04 0e+00 14 5.28506e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.91619e-01 6.07716e-01 4.10114e-04 0e+00 15 5.28506e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.91619e-01 6.07826e-01 4.10114e-04 0e+00 16 5.28506e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.91619e-01 6.07750e-01 4.10114e-04 0e+00 17 5.28506e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.91619e-01 6.07742e-01 4.10114e-04 0e+00 18 5.28506e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.91619e-01 6.07863e-01 4.10114e-04 0e+00 19 5.28506e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.91619e-01 6.07880e-01 4.10114e-04 0e+00 20 5.28506e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.91619e-01 6.08012e-01 4.10114e-04 0e+00 21 5.28506e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.91619e-01 6.07847e-01 4.10114e-04 0e+00 22 5.28506e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.91619e-01 6.07751e-01 4.10114e-04 0e+00 23 5.28506e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.91619e-01 6.07815e-01 4.10114e-04 0e+00 24 5.28506e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.91619e-01 6.07841e-01 4.10114e-04 0e+00 25 5.28506e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.91619e-01 6.07842e-01 4.10114e-04 0e+00 26 5.28506e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.91619e-01 6.07735e-01 4.10114e-04 0e+00 27 5.28506e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.91619e-01 6.07850e-01 4.10114e-04 0e+00 28 5.28506e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.91619e-01 6.07838e-01 4.10114e-04 0e+00 29 5.28506e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.91619e-01 6.07811e-01 4.10114e-04 0e+00 30 5.28506e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.93834e-01 6.07679e-01 1.01803e-03 0e+00  0 8.31679e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.93834e-01 6.07440e-01 1.01803e-03 0e+00  1 8.31679e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.93834e-01 6.07818e-01 1.01803e-03 0e+00  2 8.31679e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.93834e-01 6.07578e-01 1.01803e-03 0e+00  3 8.31679e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.93834e-01 6.07441e-01 1.01803e-03 0e+00  4 8.31679e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.93834e-01 6.07583e-01 1.01803e-03 0e+00  5 8.31679e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.93834e-01 6.07622e-01 1.01803e-03 0e+00  6 8.31679e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.93834e-01 6.07675e-01 1.01803e-03 0e+00  7 8.31679e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.93834e-01 6.07424e-01 1.01803e-03 0e+00  8 8.31679e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.93834e-01 6.07945e-01 1.01803e-03 0e+00  9 8.31679e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.93834e-01 6.08029e-01 1.01803e-03 0e+00 10 8.31679e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.93834e-01 6.07923e-01 1.01803e-03 0e+00 11 8.31679e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.93834e-01 6.07820e-01 1.01803e-03 0e+00 12 8.31679e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.93834e-01 6.07750e-01 1.01803e-03 0e+00 13 8.31679e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.93834e-01 6.07588e-01 1.01803e-03 0e+00 14 8.31679e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.93834e-01 6.07766e-01 1.01803e-03 0e+00 15 8.31679e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.93834e-01 6.07889e-01 1.01803e-03 0e+00 16 8.31679e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.93834e-01 6.07745e-01 1.01803e-03 0e+00 17 8.31679e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.93834e-01 6.07463e-01 1.01803e-03 0e+00 18 8.31679e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.93834e-01 6.07766e-01 1.01803e-03 0e+00 19 8.31679e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.93834e-01 6.07666e-01 1.01803e-03 0e+00 20 8.31679e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.93834e-01 6.07772e-01 1.01803e-03 0e+00 21 8.31679e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.93834e-01 6.07796e-01 1.01803e-03 0e+00 22 8.31679e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.93834e-01 6.07332e-01 1.01803e-03 0e+00 23 8.31679e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.93834e-01 6.07857e-01 1.01803e-03 0e+00 24 8.31679e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.93834e-01 6.07411e-01 1.01803e-03 0e+00 25 8.31679e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.93834e-01 6.07822e-01 1.01803e-03 0e+00 26 8.31679e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.93834e-01 6.08010e-01 1.01803e-03 0e+00 27 8.31679e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.93834e-01 6.07478e-01 1.01803e-03 0e+00 28 8.31679e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.93834e-01 6.07478e-01 1.01803e-03 0e+00 29 8.31679e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.93834e-01 6.07686e-01 1.01803e-03 0e+00 30 8.31679e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.96026e-01 6.09667e-01 5.08196e-04 0e+00  0 5.15845e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.96026e-01 6.09845e-01 5.08196e-04 0e+00  1 5.15845e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.96026e-01 6.09734e-01 5.08196e-04 0e+00  2 5.15845e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.96026e-01 6.09622e-01 5.08196e-04 0e+00  3 5.15845e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.96026e-01 6.09560e-01 5.08196e-04 0e+00  4 5.15845e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.96026e-01 6.09673e-01 5.08196e-04 0e+00  5 5.15845e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.96026e-01 6.09540e-01 5.08196e-04 0e+00  6 5.15845e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.96026e-01 6.09569e-01 5.08196e-04 0e+00  7 5.15845e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.96026e-01 6.09548e-01 5.08196e-04 0e+00  8 5.15845e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.96026e-01 6.09702e-01 5.08196e-04 0e+00  9 5.15845e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.96026e-01 6.09615e-01 5.08196e-04 0e+00 10 5.15845e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.96026e-01 6.09625e-01 5.08196e-04 0e+00 11 5.15845e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.96026e-01 6.09402e-01 5.08196e-04 0e+00 12 5.15845e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.96026e-01 6.09755e-01 5.08196e-04 0e+00 13 5.15845e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.96026e-01 6.09704e-01 5.08196e-04 0e+00 14 5.15845e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.96026e-01 6.09564e-01 5.08196e-04 0e+00 15 5.15845e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.96026e-01 6.09552e-01 5.08196e-04 0e+00 16 5.15845e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.96026e-01 6.09684e-01 5.08196e-04 0e+00 17 5.15845e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.96026e-01 6.09651e-01 5.08196e-04 0e+00 18 5.15845e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.96026e-01 6.09775e-01 5.08196e-04 0e+00 19 5.15845e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.96026e-01 6.09556e-01 5.08196e-04 0e+00 20 5.15845e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.96026e-01 6.09669e-01 5.08196e-04 0e+00 21 5.15845e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.96026e-01 6.09519e-01 5.08196e-04 0e+00 22 5.15845e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.96026e-01 6.09630e-01 5.08196e-04 0e+00 23 5.15845e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.96026e-01 6.09819e-01 5.08196e-04 0e+00 24 5.15845e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.96026e-01 6.09687e-01 5.08196e-04 0e+00 25 5.15845e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.96026e-01 6.09653e-01 5.08196e-04 0e+00 26 5.15845e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.96026e-01 6.09681e-01 5.08196e-04 0e+00 27 5.15845e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.96026e-01 6.09553e-01 5.08196e-04 0e+00 28 5.15845e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.96026e-01 6.09708e-01 5.08196e-04 0e+00 29 5.15845e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.96026e-01 6.09642e-01 5.08196e-04 0e+00 30 5.15845e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.98191e-01 6.08634e-01 1.03813e-03 0e+00  0 1.39768e+00
64 8.2e+00 1.05497e+02 6.5e+01 1.98191e-01 6.08930e-01 1.03813e-03 0e+00  1 1.39768e+00
64 8.2e+00 1.05497e+02 6.5e+01 1.98191e-01 6.08862e-01 1.03813e-03 0e+00  2 1.39768e+00
64 8.2e+00 1.05497e+02 6.5e+01 1.98191e-01 6.08636e-01 1.03813e-03 0e+00  3 1.39768e+00
64 8.2e+00 1.05497e+02 6.5e+01 1.98191e-01 6.08886e-01 1.03813e-03 0e+00  4 1.39768e+00
64 8.2e+00 1.05497e+02 6.5e+01 1.98191e-01 6.08692e-01 1.03813e-03 0e+00  5 1.39768e+00
64 8.2e+00 1.05497e+02 6.5e+01 1.98191e-01 6.08815e-01 1.03813e-03 0e+00  6 1.39768e+00
64 8.2e+00 1.05497e+02 6.5e+01 1.98191e-01 6.08830e-01 1.03813e-03 0e+00  7 1.39768e+00
64 8.2e+00 1.05497e+02 6.5e+01 1.98191e-01 6.08738e-01 1.03813e-03 0e+00  8 1.39768e+00
64 8.2e+00 1.05497e+02 6.5e+01 1.98191e-01 6.08853e-01 1.03813e-03 0e+00  9 1.39768e+00
64 8.2e+00 1.05497e+02 6.5e+01 1.98191e-01 6.08903e-01 1.03813e-03 0e+00 10 1.39768e+00
64 8.2e+00 1.05497e+02 6.5e+01 1.98191e-01 6.08852e-01 1.03813e-03 0e+00 11 1.39768e+00
64 8.2e+00 1.05497e+02 6.5e+01 1.98191e-01 6.08811e-01 1.03813e-03 0e+00 12 1.39768e+00
64 8.2e+00 1.05497e+02 6.5e+01 1.98191e-01 6.08977e-01 1.03813e-03 0e+00 13 1.39768e+00
64 8.2e+00 1.05497e+02 6.5e+01 1.98191e-01 6.08570e-01 1.03813e-03 0e+00 14 1.39768e+00
64 8.2e+00 1.05497e+02 6.5e+01 1.98191e-01 6.08647e-01 1.03813e-03 0e+00 15 1.39768e+00
64 8.2e+00 1.05497e+02 6.5e+01 1.98191e-01 6.09054e-01 1.03813e-03 0e+00 16 1.39768e+00
64 8.2e+00 1.05497e+02 6.5e+01 1.98191e-01 6.08727e-01 1.03813e-03 0e+00 17 1.39768e+00
64 8.2e+00 1.05497e+02 6.5e+01 1.98191e-01 6.09003e-01 1.03813e-03 0e+00 18 1.39768e+00
64 8.2e+00 1.05497e+02 6.5e+01 1.98191e-01 6.09033e-01 1.03813e-03 0e+00 19 1.39768e+00
64 8.2e+00 1.05497e+02 6.5e+01 1.98191e-01 6.09011e-01 1.03813e-03 0e+00 20 1.39768e+00
64 8.2e+00 1.05497e+02 6.5e+01 1.98191e-01 6.08685e-01 1.03813e-03 0e+00 21 1.39768e+00
64 8.2e+00 1.05497e+02 6.5e+01 1.98191e-01 6.08939e-01 1.03813e-03 0e+00 22 1.39768e+00
64 8.2e+00 1.05497e+02 6.5e+01 1.98191e-01 6.08562e-01 1.03813e-03 0e+00 23 1.39768e+00
64 8.2e+00 1.05497e+02 6.5e+01 1.98191e-01 6.08805e-01 1.03813e-03 0e+00 24 1.39768e+00
64 8.2e+00 1.05497e+02 6.5e+01 1.98191e-01 6.08863e-01 1.03813e-03 0e+00 25 1.39768e+00
64 8.2e+00 1.05497e+02 6.5e+01 1.98191e-01 6.08799e-01 1.03813e-03 0e+00 26 1.39768e+00
64 8.2e+00 1.05497e+02 6.5e+01 1.98191e-01 6.08811e-01 1.03813e-03 0e+00 27 1.39768e+00
64 8.2e+00 1.05497e+02 6.5e+01 1.98191e-01 6.09000e-01 1.03813e-03 0e+00 28 1.39768e+00
64 8.2e+00 1.05497e+02 6.5e+01 1.98191e-01 6.08861e-01 1.03813e-03 0e+00 29 1.39768e+00
64 8.2e+00 1.05497e+02 6.5e+01 1.98191e-01 6.08783e-01 1.03813e-03 0e+00 30 1.39768e+00
64 8.2e+00 1.05497e+02 6.5e+01 2.02455e-01 6.11811e-01 1.59575e-03 0e+00  0 2.24955e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.02455e-01 6.12065e-01 1.59575e-03 0e+00  1 2.24955e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.02455e-01 6.11823e-01 1.59575e-03 0e+00  2 2.24955e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.02455e-01 6.11842e-01 1.59575e-03 0e+00  3 2.24955e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.02455e-01 6.12117e-01 1.59575e-03 0e+00  4 2.24955e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.02455e-01 6.11949e-01 1.59575e-03 0e+00  5 2.24955e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.02455e-01 6.11623e-01 1.59575e-03 0e+00  6 2.24955e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.02455e-01 6.12106e-01 1.59575e-03 0e+00  7 2.24955e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.02455e-01 6.12050e-01 1.59575e-03 0e+00  8 2.24955e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.02455e-01 6.12061e-01 1.59575e-03 0e+00  9 2.24955e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.02455e-01 6.12047e-01 1.59575e-03 0e+00 10 2.24955e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.02455e-01 6.12107e-01 1.59575e-03 0e+00 11 2.24955e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.02455e-01 6.12183e-01 1.59575e-03 0e+00 12 2.24955e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.02455e-01 6.11989e-01 1.59575e-03 0e+00 13 2.24955e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.02455e-01 6.12119e-01 1.59575e-03 0e+00 14 2.24955e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.02455e-01 6.11886e-01 1.59575e-03 0e+00 15 2.24955e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.02455e-01 6.11914e-01 1.59575e-03 0e+00 16 2.24955e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.02455e-01 6.11947e-01 1.59575e-03 0e+00 17 2.24955e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.02455e-01 6.11929e-01 1.59575e-03 0e+00 18 2.24955e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.02455e-01 6.12016e-01 1.59575e-03 0e+00 19 2.24955e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.02455e-01 6.11993e-01 1.59575e-03 0e+00 20 2.24955e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.02455e-01 6.11994e-01 1.59575e-03 0e+00 21 2.24955e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.02455e-01 6.12140e-01 1.59575e-03 0e+00 22 2.24955e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.02455e-01 6.11920e-01 1.59575e-03 0e+00 23 2.24955e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.02455e-01 6.11979e-01 1.59575e-03 0e+00 24 2.24955e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.02455e-01 6.12125e-01 1.59575e-03 0e+00 25 2.24955e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.02455e-01 6.12018e-01 1.59575e-03 0e+00 26 2.24955e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.02455e-01 6.12208e-01 1.59575e-03 0e+00 27 2.24955e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.02455e-01 6.11874e-01 1.59575e-03 0e+00 28 2.24955e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.02455e-01 6.11933e-01 1.59575e-03 0e+00 29 2.24955e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.02455e-01 6.11990e-01 1.59575e-03 0e+00 30 2.24955e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.04553e-01 6.14162e-01 5.04163e-04 0e+00  0 1.89006e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.04553e-01 6.14253e-01 5.04163e-04 0e+00  1 1.89006e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.04553e-01 6.14076e-01 5.04163e-04 0e+00  2 1.89006e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.04553e-01 6.14258e-01 5.04163e-04 0e+00  3 1.89006e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.04553e-01 6.14164e-01 5.04163e-04 0e+00  4 1.89006e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.04553e-01 6.14101e-01 5.04163e-04 0e+00  5 1.89006e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.04553e-01 6.14203e-01 5.04163e-04 0e+00  6 1.89006e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.04553e-01 6.14294e-01 5.04163e-04 0e+00  7 1.89006e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.04553e-01 6.14307e-01 5.04163e-04 0e+00  8 1.89006e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.04553e-01 6.14292e-01 5.04163e-04 0e+00  9 1.89006e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.04553e-01 6.14323e-01 5.04163e-04 0e+00 10 1.89006e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.04553e-01 6.14229e-01 5.04163e-04 0e+00 11 1.89006e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.04553e-01 6.14188e-01 5.04163e-04 0e+00 12 1.89006e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.04553e-01 6.14163e-01 5.04163e-04 0e+00 13 1.89006e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.04553e-01 6.14103e-01 5.04163e-04 0e+00 14 1.89006e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.04553e-01 6.14207e-01 5.04163e-04 0e+00 15 1.89006e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.04553e-01 6.14279e-01 5.04163e-04 0e+00 16 1.89006e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.04553e-01 6.14006e-01 5.04163e-04 0e+00 17 1.89006e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.04553e-01 6.14102e-01 5.04163e-04 0e+00 18 1.89006e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.04553e-01 6.14214e-01 5.04163e-04 0e+00 19 1.89006e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.04553e-01 6.14230e-01 5.04163e-04 0e+00 20 1.89006e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.04553e-01 6.14297e-01 5.04163e-04 0e+00 21 1.89006e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.04553e-01 6.14279e-01 5.04163e-04 0e+00 22 1.89006e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.04553e-01 6.14038e-01 5.04163e-04 0e+00 23 1.89006e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.04553e-01 6.14365e-01 5.04163e-04 0e+00 24 1.89006e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.04553e-01 6.14251e-01 5.04163e-04 0e+00 25 1.89006e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.04553e-01 6.14305e-01 5.04163e-04 0e+00 26 1.89006e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.04553e-01 6.14319e-01 5.04163e-04 0e+00 27 1.89006e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.04553e-01 6.14113e-01 5.04163e-04 0e+00 28 1.89006e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.04553e-01 6.14197e-01 5.04163e-04 0e+00 29 1.89006e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.04553e-01 6.14211e-01 5.04163e-04 0e+00 30 1.89006e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.06631e-01 6.14985e-01 3.07535e-04 0e+00  0 2.38651e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.06631e-01 6.15012e-01 3.07535e-04 0e+00  1 2.38651e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.06631e-01 6.14958e-01 3.07535e-04 0e+00  2 2.38651e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.06631e-01 6.14915e-01 3.07535e-04 0e+00  3 2.38651e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.06631e-01 6.14909e-01 3.07535e-04 0e+00  4 2.38651e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.06631e-01 6.14918e-01 3.07535e-04 0e+00  5 2.38651e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.06631e-01 6.14959e-01 3.07535e-04 0e+00  6 2.38651e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.06631e-01 6.14906e-01 3.07535e-04 0e+00  7 2.38651e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.06631e-01 6.15067e-01 3.07535e-04 0e+00  8 2.38651e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.06631e-01 6.14957e-01 3.07535e-04 0e+00  9 2.38651e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.06631e-01 6.14983e-01 3.07535e-04 0e+00 10 2.38651e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.06631e-01 6.15081e-01 3.07535e-04 0e+00 11 2.38651e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.06631e-01 6.14958e-01 3.07535e-04 0e+00 12 2.38651e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.06631e-01 6.15002e-01 3.07535e-04 0e+00 13 2.38651e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.06631e-01 6.14956e-01 3.07535e-04 0e+00 14 2.38651e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.06631e-01 6.14918e-01 3.07535e-04 0e+00 15 2.38651e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.06631e-01 6.15044e-01 3.07535e-04 0e+00 16 2.38651e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.06631e-01 6.15039e-01 3.07535e-04 0e+00 17 2.38651e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.06631e-01 6.14978e-01 3.07535e-04 0e+00 18 2.38651e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.06631e-01 6.14976e-01 3.07535e-04 0e+00 19 2.38651e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.06631e-01 6.14994e-01 3.07535e-04 0e+00 20 2.38651e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.06631e-01 6.15015e-01 3.07535e-04 0e+00 21 2.38651e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.06631e-01 6.14967e-01 3.07535e-04 0e+00 22 2.38651e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.06631e-01 6.14864e-01 3.07535e-04 0e+00 23 2.38651e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.06631e-01 6.15000e-01 3.07535e-04 0e+00 24 2.38651e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.06631e-01 6.14954e-01 3.07535e-04 0e+00 25 2.38651e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.06631e-01 6.14951e-01 3.07535e-04 0e+00 26 2.38651e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.06631e-01 6.15051e-01 3.07535e-04 0e+00 27 2.38651e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.06631e-01 6.14948e-01 3.07535e-04 0e+00 28 2.38651e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.06631e-01 6.14819e-01 3.07535e-04 0e+00 29 2.38651e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.06631e-01 6.14969e-01 3.07535e-04 0e+00 30 2.38651e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.08685e-01 6.14751e-01 6.52596e-04 0e+00  0 5.89810e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.08685e-01 6.14856e-01 6.52596e-04 0e+00  1 5.89810e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.08685e-01 6.14648e-01 6.52596e-04 0e+00  2 5.89810e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.08685e-01 6.14643e-01 6.52596e-04 0e+00  3 5.89810e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.08685e-01 6.14624e-01 6.52596e-04 0e+00  4 5.89810e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.08685e-01 6.14930e-01 6.52596e-04 0e+00  5 5.89810e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.08685e-01 6.14867e-01 6.52596e-04 0e+00  6 5.89810e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.08685e-01 6.14970e-01 6.52596e-04 0e+00  7 5.89810e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.08685e-01 6.14815e-01 6.52596e-04 0e+00  8 5.89810e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.08685e-01 6.14836e-01 6.52596e-04 0e+00  9 5.89810e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.08685e-01 6.14847e-01 6.52596e-04 0e+00 10 5.89810e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.08685e-01 6.14796e-01 6.52596e-04 0e+00 11 5.89810e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.08685e-01 6.14729e-01 6.52596e-04 0e+00 12 5.89810e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.08685e-01 6.14797e-01 6.52596e-04 0e+00 13 5.89810e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.08685e-01 6.14835e-01 6.52596e-04 0e+00 14 5.89810e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.08685e-01 6.14899e-01 6.52596e-04 0e+00 15 5.89810e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.08685e-01 6.14819e-01 6.52596e-04 0e+00 16 5.89810e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.08685e-01 6.14815e-01 6.52596e-04 0e+00 17 5.89810e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.08685e-01 6.14838e-01 6.52596e-04 0e+00 18 5.89810e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.08685e-01 6.15117e-01 6.52596e-04 0e+00 19 5.89810e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.08685e-01 6.14860e-01 6.52596e-04 0e+00 20 5.89810e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.08685e-01 6.14906e-01 6.52596e-04 0e+00 21 5.89810e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.08685e-01 6.14678e-01 6.52596e-04 0e+00 22 5.89810e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.08685e-01 6.14551e-01 6.52596e-04 0e+00 23 5.89810e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.08685e-01 6.14647e-01 6.52596e-04 0e+00 24 5.89810e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.08685e-01 6.14878e-01 6.52596e-04 0e+00 25 5.89810e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.08685e-01 6.14718e-01 6.52596e-04 0e+00 26 5.89810e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.08685e-01 6.14936e-01 6.52596e-04 0e+00 27 5.89810e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.08685e-01 6.14792e-01 6.52596e-04 0e+00 28 5.89810e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.08685e-01 6.14865e-01 6.52596e-04 0e+00 29 5.89810e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.08685e-01 6.14809e-01 6.52596e-04 0e+00 30 5.89810e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.10722e-01 6.16567e-01 5.75350e-04 0e+00  0 4.31732e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.10722e-01 6.16667e-01 5.75350e-04 0e+00  1 4.31732e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.10722e-01 6.16805e-01 5.75350e-04 0e+00  2 4.31732e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.10722e-01 6.16401e-01 5.75350e-04 0e+00  3 4.31732e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.10722e-01 6.16673e-01 5.75350e-04 0e+00  4 4.31732e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.10722e-01 6.16796e-01 5.75350e-04 0e+00  5 4.31732e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.10722e-01 6.16729e-01 5.75350e-04 0e+00  6 4.31732e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.10722e-01 6.16663e-01 5.75350e-04 0e+00  7 4.31732e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.10722e-01 6.16829e-01 5.75350e-04 0e+00  8 4.31732e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.10722e-01 6.16621e-01 5.75350e-04 0e+00  9 4.31732e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.10722e-01 6.16436e-01 5.75350e-04 0e+00 10 4.31732e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.10722e-01 6.16736e-01 5.75350e-04 0e+00 11 4.31732e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.10722e-01 6.16655e-01 5.75350e-04 0e+00 12 4.31732e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.10722e-01 6.16906e-01 5.75350e-04 0e+00 13 4.31732e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.10722e-01 6.16725e-01 5.75350e-04 0e+00 14 4.31732e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.10722e-01 6.16541e-01 5.75350e-04 0e+00 15 4.31732e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.10722e-01 6.16577e-01 5.75350e-04 0e+00 16 4.31732e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.10722e-01 6.16681e-01 5.75350e-04 0e+00 17 4.31732e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.10722e-01 6.16691e-01 5.75350e-04 0e+00 18 4.31732e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.10722e-01 6.16669e-01 5.75350e-04 0e+00 19 4.31732e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.10722e-01 6.16677e-01 5.75350e-04 0e+00 20 4.31732e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.10722e-01 6.16650e-01 5.75350e-04 0e+00 21 4.31732e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.10722e-01 6.16764e-01 5.75350e-04 0e+00 22 4.31732e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.10722e-01 6.16553e-01 5.75350e-04 0e+00 23 4.31732e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.10722e-01 6.16720e-01 5.75350e-04 0e+00 24 4.31732e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.10722e-01 6.16726e-01 5.75350e-04 0e+00 25 4.31732e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.10722e-01 6.16757e-01 5.75350e-04 0e+00 26 4.31732e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.10722e-01 6.16649e-01 5.75350e-04 0e+00 27 4.31732e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.10722e-01 6.16624e-01 5.75350e-04 0e+00 28 4.31732e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.10722e-01 6.16725e-01 5.75350e-04 0e+00 29 4.31732e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.10722e-01 6.16674e-01 5.75350e-04 0e+00 30 4.31732e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.12738e-01 6.17450e-01 5.77311e-04 0e+00  0 1.17050e-03
64 8.2e+00 1.05497e+02 6.5e+01 2.12738e-01 6.17382e-01 5.77311e-04 0e+00  1 1.17050e-03
64 8.2e+00 1.05497e+02 6.5e+01 2.12738e-01 6.17742e-01 5.77311e-04 0e+00  2 1.17050e-03
64 8.2e+00 1.05497e+02 6.5e+01 2.12738e-01 6.17316e-01 5.77311e-04 0e+00  3 1.17050e-03
64 8.2e+00 1.05497e+02 6.5e+01 2.12738e-01 6.17455e-01 5.77311e-04 0e+00  4 1.17050e-03
64 8.2e+00 1.05497e+02 6.5e+01 2.12738e-01 6.17474e-01 5.77311e-04 0e+00  5 1.17050e-03
64 8.2e+00 1.05497e+02 6.5e+01 2.12738e-01 6.17496e-01 5.77311e-04 0e+00  6 1.17050e-03
64 8.2e+00 1.05497e+02 6.5e+01 2.12738e-01 6.17334e-01 5.77311e-04 0e+00  7 1.17050e-03
64 8.2e+00 1.05497e+02 6.5e+01 2.12738e-01 6.17458e-01 5.77311e-04 0e+00  8 1.17050e-03
64 8.2e+00 1.05497e+02 6.5e+01 2.12738e-01 6.17620e-01 5.77311e-04 0e+00  9 1.17050e-03
64 8.2e+00 1.05497e+02 6.5e+01 2.12738e-01 6.17352e-01 5.77311e-04 0e+00 10 1.17050e-03
64 8.2e+00 1.05497e+02 6.5e+01 2.12738e-01 6.17525e-01 5.77311e-04 0e+00 11 1.17050e-03
64 8.2e+00 1.05497e+02 6.5e+01 2.12738e-01 6.17543e-01 5.77311e-04 0e+00 12 1.17050e-03
64 8.2e+00 1.05497e+02 6.5e+01 2.12738e-01 6.17317e-01 5.77311e-04 0e+00 13 1.17050e-03
64 8.2e+00 1.05497e+02 6.5e+01 2.12738e-01 6.17372e-01 5.77311e-04 0e+00 14 1.17050e-03
64 8.2e+00 1.05497e+02 6.5e+01 2.12738e-01 6.17597e-01 5.77311e-04 0e+00 15 1.17050e-03
64 8.2e+00 1.05497e+02 6.5e+01 2.12738e-01 6.17549e-01 5.77311e-04 0e+00 16 1.17050e-03
64 8.2e+00 1.05497e+02 6.5e+01 2.12738e-01 6.17400e-01 5.77311e-04 0e+00 17 1.17050e-03
64 8.2e+00 1.05497e+02 6.5e+01 2.12738e-01 6.17433e-01 5.77311e-04 0e+00 18 1.17050e-03
64 8.2e+00 1.05497e+02 6.5e+01 2.12738e-01 6.17398e-01 5.77311e-04 0e+00 19 1.17050e-03
64 8.2e+00 1.05497e+02 6.5e+01 2.12738e-01 6.17340e-01 5.77311e-04 0e+00 20 1.17050e-03
64 8.2e+00 1.05497e+02 6.5e+01 2.12738e-01 6.17320e-01 5.77311e-04 0e+00 21 1.17050e-03
64 8.2e+00 1.05497e+02 6.5e+01 2.12738e-01 6.17396e-01 5.77311e-04 0e+00 22 1.17050e-03
64 8.2e+00 1.05497e+02 6.5e+01 2.12738e-01 6.17373e-01 5.77311e-04 0e+00 23 1.17050e-03
64 8.2e+00 1.05497e+02 6.5e+01 2.12738e-01 6.17538e-01 5.77311e-04 0e+00 24 1.17050e-03
64 8.2e+00 1.05497e+02 6.5e+01 2.12738e-01 6.17364e-01 5.77311e-04 0e+00 25 1.17050e-03
64 8.2e+00 1.05497e+02 6.5e+01 2.12738e-01 6.17237e-01 5.77311e-04 0e+00 26 1.17050e-03
64 8.2e+00 1.05497e+02 6.5e+01 2.12738e-01 6.17464e-01 5.77311e-04 0e+00 27 1.17050e-03
64 8.2e+00 1.05497e+02 6.5e+01 2.12738e-01 6.17406e-01 5.77311e-04 0e+00 28 1.17050e-03
64 8.2e+00 1.05497e+02 6.5e+01 2.12738e-01 6.17549e-01 5.77311e-04 0e+00 29 1.17050e-03
64 8.2e+00 1.05497e+02 6.5e+01 2.12738e-01 6.17440e-01 5.77311e-04 0e+00 30 1.17050e-03
64 8.2e+00 1.05497e+02 6.5e+01 2.14737e-01 6.18280e-01 3.23168e-04 0e+00  0 2.44562e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.14737e-01 6.18281e-01 3.23168e-04 0e+00  1 2.44562e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.14737e-01 6.18352e-01 3.23168e-04 0e+00  2 2.44562e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.14737e-01 6.18372e-01 3.23168e-04 0e+00  3 2.44562e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.14737e-01 6.18338e-01 3.23168e-04 0e+00  4 2.44562e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.14737e-01 6.18318e-01 3.23168e-04 0e+00  5 2.44562e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.14737e-01 6.18322e-01 3.23168e-04 0e+00  6 2.44562e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.14737e-01 6.18333e-01 3.23168e-04 0e+00  7 2.44562e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.14737e-01 6.18243e-01 3.23168e-04 0e+00  8 2.44562e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.14737e-01 6.18378e-01 3.23168e-04 0e+00  9 2.44562e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.14737e-01 6.18248e-01 3.23168e-04 0e+00 10 2.44562e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.14737e-01 6.18412e-01 3.23168e-04 0e+00 11 2.44562e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.14737e-01 6.18339e-01 3.23168e-04 0e+00 12 2.44562e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.14737e-01 6.18317e-01 3.23168e-04 0e+00 13 2.44562e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.14737e-01 6.18302e-01 3.23168e-04 0e+00 14 2.44562e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.14737e-01 6.18220e-01 3.23168e-04 0e+00 15 2.44562e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.14737e-01 6.18373e-01 3.23168e-04 0e+00 16 2.44562e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.14737e-01 6.18351e-01 3.23168e-04 0e+00 17 2.44562e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.14737e-01 6.18375e-01 3.23168e-04 0e+00 18 2.44562e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.14737e-01 6.18372e-01 3.23168e-04 0e+00 19 2.44562e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.14737e-01 6.18461e-01 3.23168e-04 0e+00 20 2.44562e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.14737e-01 6.18376e-01 3.23168e-04 0e+00 21 2.44562e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.14737e-01 6.18347e-01 3.23168e-04 0e+00 22 2.44562e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.14737e-01 6.18280e-01 3.23168e-04 0e+00 23 2.44562e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.14737e-01 6.18386e-01 3.23168e-04 0e+00 24 2.44562e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.14737e-01 6.18315e-01 3.23168e-04 0e+00 25 2.44562e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.14737e-01 6.18475e-01 3.23168e-04 0e+00 26 2.44562e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.14737e-01 6.18308e-01 3.23168e-04 0e+00 27 2.44562e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.14737e-01 6.18334e-01 3.23168e-04 0e+00 28 2.44562e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.14737e-01 6.18326e-01 3.23168e-04 0e+00 29 2.44562e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.14737e-01 6.18338e-01 3.23168e-04 0e+00 30 2.44562e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.18676e-01 6.19676e-01 6.26287e-04 0e+00  0 2.28590e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.18676e-01 6.19689e-01 6.26287e-04 0e+00  1 2.28590e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.18676e-01 6.19420e-01 6.26287e-04 0e+00  2 2.28590e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.18676e-01 6.19728e-01 6.26287e-04 0e+00  3 2.28590e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.18676e-01 6.19412e-01 6.26287e-04 0e+00  4 2.28590e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.18676e-01 6.19711e-01 6.26287e-04 0e+00  5 2.28590e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.18676e-01 6.19669e-01 6.26287e-04 0e+00  6 2.28590e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.18676e-01 6.19727e-01 6.26287e-04 0e+00  7 2.28590e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.18676e-01 6.19706e-01 6.26287e-04 0e+00  8 2.28590e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.18676e-01 6.19711e-01 6.26287e-04 0e+00  9 2.28590e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.18676e-01 6.19399e-01 6.26287e-04 0e+00 10 2.28590e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.18676e-01 6.19829e-01 6.26287e-04 0e+00 11 2.28590e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.18676e-01 6.19502e-01 6.26287e-04 0e+00 12 2.28590e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.18676e-01 6.19639e-01 6.26287e-04 0e+00 13 2.28590e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.18676e-01 6.19630e-01 6.26287e-04 0e+00 14 2.28590e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.18676e-01 6.19742e-01 6.26287e-04 0e+00 15 2.28590e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.18676e-01 6.19769e-01 6.26287e-04 0e+00 16 2.28590e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.18676e-01 6.19607e-01 6.26287e-04 0e+00 17 2.28590e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.18676e-01 6.19522e-01 6.26287e-04 0e+00 18 2.28590e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.18676e-01 6.19580e-01 6.26287e-04 0e+00 19 2.28590e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.18676e-01 6.19619e-01 6.26287e-04 0e+00 20 2.28590e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.18676e-01 6.19657e-01 6.26287e-04 0e+00 21 2.28590e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.18676e-01 6.19511e-01 6.26287e-04 0e+00 22 2.28590e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.18676e-01 6.19381e-01 6.26287e-04 0e+00 23 2.28590e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.18676e-01 6.19522e-01 6.26287e-04 0e+00 24 2.28590e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.18676e-01 6.19691e-01 6.26287e-04 0e+00 25 2.28590e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.18676e-01 6.19625e-01 6.26287e-04 0e+00 26 2.28590e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.18676e-01 6.19738e-01 6.26287e-04 0e+00 27 2.28590e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.18676e-01 6.19548e-01 6.26287e-04 0e+00 28 2.28590e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.18676e-01 6.19544e-01 6.26287e-04 0e+00 29 2.28590e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.18676e-01 6.19617e-01 6.26287e-04 0e+00 30 2.28590e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.20619e-01 6.21227e-01 4.84879e-04 0e+00  0 3.49175e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.20619e-01 6.21131e-01 4.84879e-04 0e+00  1 3.49175e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.20619e-01 6.21168e-01 4.84879e-04 0e+00  2 3.49175e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.20619e-01 6.21039e-01 4.84879e-04 0e+00  3 3.49175e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.20619e-01 6.21311e-01 4.84879e-04 0e+00  4 3.49175e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.20619e-01 6.21216e-01 4.84879e-04 0e+00  5 3.49175e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.20619e-01 6.21207e-01 4.84879e-04 0e+00  6 3.49175e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.20619e-01 6.21099e-01 4.84879e-04 0e+00  7 3.49175e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.20619e-01 6.21208e-01 4.84879e-04 0e+00  8 3.49175e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.20619e-01 6.20999e-01 4.84879e-04 0e+00  9 3.49175e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.20619e-01 6.21169e-01 4.84879e-04 0e+00 10 3.49175e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.20619e-01 6.21141e-01 4.84879e-04 0e+00 11 3.49175e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.20619e-01 6.21206e-01 4.84879e-04 0e+00 12 3.49175e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.20619e-01 6.21242e-01 4.84879e-04 0e+00 13 3.49175e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.20619e-01 6.21173e-01 4.84879e-04 0e+00 14 3.49175e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.20619e-01 6.21140e-01 4.84879e-04 0e+00 15 3.49175e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.20619e-01 6.21113e-01 4.84879e-04 0e+00 16 3.49175e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.20619e-01 6.21295e-01 4.84879e-04 0e+00 17 3.49175e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.20619e-01 6.21026e-01 4.84879e-04 0e+00 18 3.49175e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.20619e-01 6.21222e-01 4.84879e-04 0e+00 19 3.49175e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.20619e-01 6.21365e-01 4.84879e-04 0e+00 20 3.49175e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.20619e-01 6.21139e-01 4.84879e-04 0e+00 21 3.49175e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.20619e-01 6.21232e-01 4.84879e-04 0e+00 22 3.49175e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.20619e-01 6.21015e-01 4.84879e-04 0e+00 23 3.49175e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.20619e-01 6.21123e-01 4.84879e-04 0e+00 24 3.49175e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.20619e-01 6.21208e-01 4.84879e-04 0e+00 25 3.49175e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.20619e-01 6.21310e-01 4.84879e-04 0e+00 26 3.49175e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.20619e-01 6.21069e-01 4.84879e-04 0e+00 27 3.49175e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.20619e-01 6.21246e-01 4.84879e-04 0e+00 28 3.49175e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.20619e-01 6.21239e-01 4.84879e-04 0e+00 29 3.49175e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.20619e-01 6.21176e-01 4.84879e-04 0e+00 30 3.49175e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.22548e-01 6.21386e-01 5.56119e-04 0e+00  0 3.13629e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.22548e-01 6.21308e-01 5.56119e-04 0e+00  1 3.13629e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.22548e-01 6.21088e-01 5.56119e-04 0e+00  2 3.13629e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.22548e-01 6.21562e-01 5.56119e-04 0e+00  3 3.13629e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.22548e-01 6.21266e-01 5.56119e-04 0e+00  4 3.13629e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.22548e-01 6.21277e-01 5.56119e-04 0e+00  5 3.13629e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.22548e-01 6.21358e-01 5.56119e-04 0e+00  6 3.13629e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.22548e-01 6.21351e-01 5.56119e-04 0e+00  7 3.13629e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.22548e-01 6.21300e-01 5.56119e-04 0e+00  8 3.13629e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.22548e-01 6.21552e-01 5.56119e-04 0e+00  9 3.13629e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.22548e-01 6.21472e-01 5.56119e-04 0e+00 10 3.13629e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.22548e-01 6.21350e-01 5.56119e-04 0e+00 11 3.13629e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.22548e-01 6.21383e-01 5.56119e-04 0e+00 12 3.13629e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.22548e-01 6.21237e-01 5.56119e-04 0e+00 13 3.13629e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.22548e-01 6.21357e-01 5.56119e-04 0e+00 14 3.13629e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.22548e-01 6.21429e-01 5.56119e-04 0e+00 15 3.13629e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.22548e-01 6.21322e-01 5.56119e-04 0e+00 16 3.13629e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.22548e-01 6.21184e-01 5.56119e-04 0e+00 17 3.13629e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.22548e-01 6.21468e-01 5.56119e-04 0e+00 18 3.13629e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.22548e-01 6.21271e-01 5.56119e-04 0e+00 19 3.13629e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.22548e-01 6.21374e-01 5.56119e-04 0e+00 20 3.13629e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.22548e-01 6.21422e-01 5.56119e-04 0e+00 21 3.13629e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.22548e-01 6.21333e-01 5.56119e-04 0e+00 22 3.13629e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.22548e-01 6.21349e-01 5.56119e-04 0e+00 23 3.13629e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.22548e-01 6.21183e-01 5.56119e-04 0e+00 24 3.13629e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.22548e-01 6.21350e-01 5.56119e-04 0e+00 25 3.13629e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.22548e-01 6.21232e-01 5.56119e-04 0e+00 26 3.13629e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.22548e-01 6.21289e-01 5.56119e-04 0e+00 27 3.13629e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.22548e-01 6.21321e-01 5.56119e-04 0e+00 28 3.13629e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.22548e-01 6.21241e-01 5.56119e-04 0e+00 29 3.13629e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.22548e-01 6.21334e-01 5.56119e-04 0e+00 30 3.13629e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.24456e-01 6.22430e-01 3.62580e-04 0e+00  0 7.95434e-03
64 8.2e+00 1.05497e+02 6.5e+01 2.24456e-01 6.22545e-01 3.62580e-04 0e+00  1 7.95434e-03
64 8.2e+00 1.05497e+02 6.5e+01 2.24456e-01 6.22441e-01 3.62580e-04 0e+00  2 7.95434e-03
64 8.2e+00 1.05497e+02 6.5e+01 2.24456e-01 6.22481e-01 3.62580e-04 0e+00  3 7.95434e-03
64 8.2e+00 1.05497e+02 6.5e+01 2.24456e-01 6.22433e-01 3.62580e-04 0e+00  4 7.95434e-03
64 8.2e+00 1.05497e+02 6.5e+01 2.24456e-01 6.22428e-01 3.62580e-04 0e+00  5 7.95434e-03
64 8.2e+00 1.05497e+02 6.5e+01 2.24456e-01 6.22453e-01 3.62580e-04 0e+00  6 7.95434e-03
64 8.2e+00 1.05497e+02 6.5e+01 2.24456e-01 6.22418e-01 3.62580e-04 0e+00  7 7.95434e-03
64 8.2e+00 1.05497e+02 6.5e+01 2.24456e-01 6.22448e-01 3.62580e-04 0e+00  8 7.95434e-03
64 8.2e+00 1.05497e+02 6.5e+01 2.24456e-01 6.22524e-01 3.62580e-04 0e+00  9 7.95434e-03
64 8.2e+00 1.05497e+02 6.5e+01 2.24456e-01 6.22456e-01 3.62580e-04 0e+00 10 7.95434e-03
64 8.2e+00 1.05497e+02 6.5e+01 2.24456e-01 6.22429e-01 3.62580e-04 0e+00 11 7.95434e-03
64 8.2e+00 1.05497e+02 6.5e+01 2.24456e-01 6.22545e-01 3.62580e-04 0e+00 12 7.95434e-03
64 8.2e+00 1.05497e+02 6.5e+01 2.24456e-01 6.22495e-01 3.62580e-04 0e+00 13 7.95434e-03
64 8.2e+00 1.05497e+02 6.5e+01 2.24456e-01 6.22317e-01 3.62580e-04 0e+00 14 7.95434e-03
64 8.2e+00 1.05497e+02 6.5e+01 2.24456e-01 6.22487e-01 3.62580e-04 0e+00 15 7.95434e-03
64 8.2e+00 1.05497e+02 6.5e+01 2.24456e-01 6.22501e-01 3.62580e-04 0e+00 16 7.95434e-03
64 8.2e+00 1.05497e+02 6.5e+01 2.24456e-01 6.22546e-01 3.62580e-04 0e+00 17 7.95434e-03
64 8.2e+00 1.05497e+02 6.5e+01 2.24456e-01 6.22458e-01 3.62580e-04 0e+00 18 7.95434e-03
64 8.2e+00 1.05497e+02 6.5e+01 2.24456e-01 6.22425e-01 3.62580e-04 0e+00 19 7.95434e-03
64 8.2e+00 1.05497e+02 6.5e+01 2.24456e-01 6.22477e-01 3.62580e-04 0e+00 20 7.95434e-03
64 8.2e+00 1.05497e+02 6.5e+01 2.24456e-01 6.22510e-01 3.62580e-04 0e+00 21 7.95434e-03
64 8.2e+00 1.05497e+02 6.5e+01 2.24456e-01 6.22456e-01 3.62580e-04 0e+00 22 7.95434e-03
64 8.2e+00 1.05497e+02 6.5e+01 2.24456e-01 6.22421e-01 3.62580e-04 0e+00 23 7.95434e-03
64 8.2e+00 1.05497e+02 6.5e+01 2.24456e-01 6.22484e-01 3.62580e-04 0e+00 24 7.95434e-03
64 8.2e+00 1.05497e+02 6.5e+01 2.24456e-01 6.22347e-01 3.62580e-04 0e+00 25 7.95434e-03
64 8.2e+00 1.05497e+02 6.5e+01 2.24456e-01 6.22537e-01 3.62580e-04 0e+00 26 7.95434e-03
64 8.2e+00 1.05497e+02 6.5e+01 2.24456e-01 6.22477e-01 3.62580e-04 0e+00 27 7.95434e-03
64 8.2e+00 1.05497e+02 6.5e+01 2.24456e-01 6.22431e-01 3.62580e-04 0e+00 28 7.95434e-03
64 8.2e+00 1.05497e+02 6.5e+01 2.24456e-01 6.22478e-01 3.62580e-04 0e+00 29 7.95434e-03
64 8.2e+00 1.05497e+02 6.5e+01 2.24456e-01 6.22455e-01 3.62580e-04 0e+00 30 7.95434e-03
64 8.2e+00 1.05497e+02 6.5e+01 2.28229e-01 6.24010e-01 3.85337e-04 0e+00  0 1.60475e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.28229e-01 6.24115e-01 3.85337e-04 0e+00  1 1.60475e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.28229e-01 6.24152e-01 3.85337e-04 0e+00  2 1.60475e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.28229e-01 6.23973e-01 3.85337e-04 0e+00  3 1.60475e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.28229e-01 6.24111e-01 3.85337e-04 0e+00  4 1.60475e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.28229e-01 6.24184e-01 3.85337e-04 0e+00  5 1.60475e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.28229e-01 6.24012e-01 3.85337e-04 0e+00  6 1.60475e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.28229e-01 6.23981e-01 3.85337e-04 0e+00  7 1.60475e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.28229e-01 6.24137e-01 3.85337e-04 0e+00  8 1.60475e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.28229e-01 6.24115e-01 3.85337e-04 0e+00  9 1.60475e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.28229e-01 6.24150e-01 3.85337e-04 0e+00 10 1.60475e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.28229e-01 6.24117e-01 3.85337e-04 0e+00 11 1.60475e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.28229e-01 6.24137e-01 3.85337e-04 0e+00 12 1.60475e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.28229e-01 6.24140e-01 3.85337e-04 0e+00 13 1.60475e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.28229e-01 6.23969e-01 3.85337e-04 0e+00 14 1.60475e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.28229e-01 6.23986e-01 3.85337e-04 0e+00 15 1.60475e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.28229e-01 6.24093e-01 3.85337e-04 0e+00 16 1.60475e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.28229e-01 6.24116e-01 3.85337e-04 0e+00 17 1.60475e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.28229e-01 6.24120e-01 3.85337e-04 0e+00 18 1.60475e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.28229e-01 6.24191e-01 3.85337e-04 0e+00 19 1.60475e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.28229e-01 6.24229e-01 3.85337e-04 0e+00 20 1.60475e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.28229e-01 6.24079e-01 3.85337e-04 0e+00 21 1.60475e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.28229e-01 6.24188e-01 3.85337e-04 0e+00 22 1.60475e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.28229e-01 6.24084e-01 3.85337e-04 0e+00 23 1.60475e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.28229e-01 6.24013e-01 3.85337e-04 0e+00 24 1.60475e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.28229e-01 6.24216e-01 3.85337e-04 0e+00 25 1.60475e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.28229e-01 6.24093e-01 3.85337e-04 0e+00 26 1.60475e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.28229e-01 6.24162e-01 3.85337e-04 0e+00 27 1.60475e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.28229e-01 6.24120e-01 3.85337e-04 0e+00 28 1.60475e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.28229e-01 6.24126e-01 3.85337e-04 0e+00 29 1.60475e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.28229e-01 6.24104e-01 3.85337e-04 0e+00 30 1.60475e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.30093e-01 6.24413e-01 4.30738e-04 0e+00  0 8.83886e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.30093e-01 6.24569e-01 4.30738e-04 0e+00  1 8.83886e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.30093e-01 6.24463e-01 4.30738e-04 0e+00  2 8.83886e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.30093e-01 6.24409e-01 4.30738e-04 0e+00  3 8.83886e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.30093e-01 6.24382e-01 4.30738e-04 0e+00  4 8.83886e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.30093e-01 6.24534e-01 4.30738e-04 0e+00  5 8.83886e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.30093e-01 6.24482e-01 4.30738e-04 0e+00  6 8.83886e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.30093e-01 6.24297e-01 4.30738e-04 0e+00  7 8.83886e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.30093e-01 6.24520e-01 4.30738e-04 0e+00  8 8.83886e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.30093e-01 6.24629e-01 4.30738e-04 0e+00  9 8.83886e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.30093e-01 6.24452e-01 4.30738e-04 0e+00 10 8.83886e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.30093e-01 6.24496e-01 4.30738e-04 0e+00 11 8.83886e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.30093e-01 6.24516e-01 4.30738e-04 0e+00 12 8.83886e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.30093e-01 6.24533e-01 4.30738e-04 0e+00 13 8.83886e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.30093e-01 6.24532e-01 4.30738e-04 0e+00 14 8.83886e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.30093e-01 6.24378e-01 4.30738e-04 0e+00 15 8.83886e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.30093e-01 6.24406e-01 4.30738e-04 0e+00 16 8.83886e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.30093e-01 6.24391e-01 4.30738e-04 0e+00 17 8.83886e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.30093e-01 6.24530e-01 4.30738e-04 0e+00 18 8.83886e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.30093e-01 6.24447e-01 4.30738e-04 0e+00 19 8.83886e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.30093e-01 6.24589e-01 4.30738e-04 0e+00 20 8.83886e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.30093e-01 6.24482e-01 4.30738e-04 0e+00 21 8.83886e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.30093e-01 6.24401e-01 4.30738e-04 0e+00 22 8.83886e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.30093e-01 6.24532e-01 4.30738e-04 0e+00 23 8.83886e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.30093e-01 6.24455e-01 4.30738e-04 0e+00 24 8.83886e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.30093e-01 6.24623e-01 4.30738e-04 0e+00 25 8.83886e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.30093e-01 6.24501e-01 4.30738e-04 0e+00 26 8.83886e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.30093e-01 6.24593e-01 4.30738e-04 0e+00 27 8.83886e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.30093e-01 6.24451e-01 4.30738e-04 0e+00 28 8.83886e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.30093e-01 6.24367e-01 4.30738e-04 0e+00 29 8.83886e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.30093e-01 6.24479e-01 4.30738e-04 0e+00 30 8.83886e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.33775e-01 6.25939e-01 7.65156e-04 0e+00  0 4.84595e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.33775e-01 6.25974e-01 7.65156e-04 0e+00  1 4.84595e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.33775e-01 6.25989e-01 7.65156e-04 0e+00  2 4.84595e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.33775e-01 6.26388e-01 7.65156e-04 0e+00  3 4.84595e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.33775e-01 6.26014e-01 7.65156e-04 0e+00  4 4.84595e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.33775e-01 6.25908e-01 7.65156e-04 0e+00  5 4.84595e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.33775e-01 6.25996e-01 7.65156e-04 0e+00  6 4.84595e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.33775e-01 6.26146e-01 7.65156e-04 0e+00  7 4.84595e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.33775e-01 6.26008e-01 7.65156e-04 0e+00  8 4.84595e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.33775e-01 6.26027e-01 7.65156e-04 0e+00  9 4.84595e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.33775e-01 6.26024e-01 7.65156e-04 0e+00 10 4.84595e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.33775e-01 6.26109e-01 7.65156e-04 0e+00 11 4.84595e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.33775e-01 6.26137e-01 7.65156e-04 0e+00 12 4.84595e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.33775e-01 6.26066e-01 7.65156e-04 0e+00 13 4.84595e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.33775e-01 6.25985e-01 7.65156e-04 0e+00 14 4.84595e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.33775e-01 6.26263e-01 7.65156e-04 0e+00 15 4.84595e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.33775e-01 6.26074e-01 7.65156e-04 0e+00 16 4.84595e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.33775e-01 6.26044e-01 7.65156e-04 0e+00 17 4.84595e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.33775e-01 6.26183e-01 7.65156e-04 0e+00 18 4.84595e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.33775e-01 6.26042e-01 7.65156e-04 0e+00 19 4.84595e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.33775e-01 6.26185e-01 7.65156e-04 0e+00 20 4.84595e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.33775e-01 6.26176e-01 7.65156e-04 0e+00 21 4.84595e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.33775e-01 6.26064e-01 7.65156e-04 0e+00 22 4.84595e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.33775e-01 6.25752e-01 7.65156e-04 0e+00 23 4.84595e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.33775e-01 6.26255e-01 7.65156e-04 0e+00 24 4.84595e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.33775e-01 6.26313e-01 7.65156e-04 0e+00 25 4.84595e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.33775e-01 6.25979e-01 7.65156e-04 0e+00 26 4.84595e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.33775e-01 6.26162e-01 7.65156e-04 0e+00 27 4.84595e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.33775e-01 6.26031e-01 7.65156e-04 0e+00 28 4.84595e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.33775e-01 6.25944e-01 7.65156e-04 0e+00 29 4.84595e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.33775e-01 6.26046e-01 7.65156e-04 0e+00 30 4.84595e-01


==> anc/lattice/tzerob8400gstatecorrsng <==
64 8.4e+00 1.25025e+02 6.5e+01 2.36688e-02 3.13112e-01 2.18310e-05 0e+00  0 5.37112e-01
64 8.4e+00 1.25025e+02 6.5e+01 2.36688e-02 3.13110e-01 2.18310e-05 0e+00  1 5.37112e-01
64 8.4e+00 1.25025e+02 6.5e+01 2.36688e-02 3.13109e-01 2.18310e-05 0e+00  2 5.37112e-01
64 8.4e+00 1.25025e+02 6.5e+01 2.36688e-02 3.13110e-01 2.18310e-05 0e+00  3 5.37112e-01
64 8.4e+00 1.25025e+02 6.5e+01 2.36688e-02 3.13116e-01 2.18310e-05 0e+00  4 5.37112e-01
64 8.4e+00 1.25025e+02 6.5e+01 2.36688e-02 3.13109e-01 2.18310e-05 0e+00  5 5.37112e-01
64 8.4e+00 1.25025e+02 6.5e+01 2.36688e-02 3.13106e-01 2.18310e-05 0e+00  6 5.37112e-01
64 8.4e+00 1.25025e+02 6.5e+01 2.36688e-02 3.13115e-01 2.18310e-05 0e+00  7 5.37112e-01
64 8.4e+00 1.25025e+02 6.5e+01 2.36688e-02 3.13111e-01 2.18310e-05 0e+00  8 5.37112e-01
64 8.4e+00 1.25025e+02 6.5e+01 2.36688e-02 3.13104e-01 2.18310e-05 0e+00  9 5.37112e-01
64 8.4e+00 1.25025e+02 6.5e+01 2.36688e-02 3.13110e-01 2.18310e-05 0e+00 10 5.37112e-01
64 8.4e+00 1.25025e+02 6.5e+01 2.36688e-02 3.13118e-01 2.18310e-05 0e+00 11 5.37112e-01
64 8.4e+00 1.25025e+02 6.5e+01 2.36688e-02 3.13111e-01 2.18310e-05 0e+00 12 5.37112e-01
64 8.4e+00 1.25025e+02 6.5e+01 2.36688e-02 3.13103e-01 2.18310e-05 0e+00 13 5.37112e-01
64 8.4e+00 1.25025e+02 6.5e+01 2.36688e-02 3.13110e-01 2.18310e-05 0e+00 14 5.37112e-01
64 8.4e+00 1.25025e+02 6.5e+01 2.36688e-02 3.13111e-01 2.18310e-05 0e+00 15 5.37112e-01
64 8.4e+00 1.25025e+02 6.5e+01 2.36688e-02 3.13108e-01 2.18310e-05 0e+00 16 5.37112e-01
64 8.4e+00 1.25025e+02 6.5e+01 2.36688e-02 3.13111e-01 2.18310e-05 0e+00 17 5.37112e-01
64 8.4e+00 1.25025e+02 6.5e+01 2.36688e-02 3.13105e-01 2.18310e-05 0e+00 18 5.37112e-01
64 8.4e+00 1.25025e+02 6.5e+01 2.36688e-02 3.13107e-01 2.18310e-05 0e+00 19 5.37112e-01
64 8.4e+00 1.25025e+02 6.5e+01 2.36688e-02 3.13112e-01 2.18310e-05 0e+00 20 5.37112e-01
64 8.4e+00 1.25025e+02 6.5e+01 2.36688e-02 3.13107e-01 2.18310e-05 0e+00 21 5.37112e-01
64 8.4e+00 1.25025e+02 6.5e+01 2.36688e-02 3.13112e-01 2.18310e-05 0e+00 22 5.37112e-01
64 8.4e+00 1.25025e+02 6.5e+01 2.36688e-02 3.13112e-01 2.18310e-05 0e+00 23 5.37112e-01
64 8.4e+00 1.25025e+02 6.5e+01 2.36688e-02 3.13109e-01 2.18310e-05 0e+00 24 5.37112e-01
64 8.4e+00 1.25025e+02 6.5e+01 2.36688e-02 3.13106e-01 2.18310e-05 0e+00 25 5.37112e-01
64 8.4e+00 1.25025e+02 6.5e+01 2.36688e-02 3.13112e-01 2.18310e-05 0e+00 26 5.37112e-01
64 8.4e+00 1.25025e+02 6.5e+01 2.36688e-02 3.13108e-01 2.18310e-05 0e+00 27 5.37112e-01
64 8.4e+00 1.25025e+02 6.5e+01 2.36688e-02 3.13120e-01 2.18310e-05 0e+00 28 5.37112e-01
64 8.4e+00 1.25025e+02 6.5e+01 2.36688e-02 3.13114e-01 2.18310e-05 0e+00 29 5.37112e-01
64 8.4e+00 1.25025e+02 6.5e+01 2.36688e-02 3.13110e-01 2.18310e-05 0e+00 30 5.37112e-01
64 8.4e+00 1.25025e+02 6.5e+01 3.53441e-02 3.92895e-01 3.64386e-05 0e+00  0 1.66108e-01
64 8.4e+00 1.25025e+02 6.5e+01 3.53441e-02 3.92894e-01 3.64386e-05 0e+00  1 1.66108e-01
64 8.4e+00 1.25025e+02 6.5e+01 3.53441e-02 3.92890e-01 3.64386e-05 0e+00  2 1.66108e-01
64 8.4e+00 1.25025e+02 6.5e+01 3.53441e-02 3.92892e-01 3.64386e-05 0e+00  3 1.66108e-01
64 8.4e+00 1.25025e+02 6.5e+01 3.53441e-02 3.92882e-01 3.64386e-05 0e+00  4 1.66108e-01
64 8.4e+00 1.25025e+02 6.5e+01 3.53441e-02 3.92886e-01 3.64386e-05 0e+00  5 1.66108e-01
64 8.4e+00 1.25025e+02 6.5e+01 3.53441e-02 3.92902e-01 3.64386e-05 0e+00  6 1.66108e-01
64 8.4e+00 1.25025e+02 6.5e+01 3.53441e-02 3.92896e-01 3.64386e-05 0e+00  7 1.66108e-01
64 8.4e+00 1.25025e+02 6.5e+01 3.53441e-02 3.92904e-01 3.64386e-05 0e+00  8 1.66108e-01
64 8.4e+00 1.25025e+02 6.5e+01 3.53441e-02 3.92904e-01 3.64386e-05 0e+00  9 1.66108e-01
64 8.4e+00 1.25025e+02 6.5e+01 3.53441e-02 3.92895e-01 3.64386e-05 0e+00 10 1.66108e-01
64 8.4e+00 1.25025e+02 6.5e+01 3.53441e-02 3.92895e-01 3.64386e-05 0e+00 11 1.66108e-01
64 8.4e+00 1.25025e+02 6.5e+01 3.53441e-02 3.92899e-01 3.64386e-05 0e+00 12 1.66108e-01
64 8.4e+00 1.25025e+02 6.5e+01 3.53441e-02 3.92897e-01 3.64386e-05 0e+00 13 1.66108e-01
64 8.4e+00 1.25025e+02 6.5e+01 3.53441e-02 3.92894e-01 3.64386e-05 0e+00 14 1.66108e-01
64 8.4e+00 1.25025e+02 6.5e+01 3.53441e-02 3.92901e-01 3.64386e-05 0e+00 15 1.66108e-01
64 8.4e+00 1.25025e+02 6.5e+01 3.53441e-02 3.92878e-01 3.64386e-05 0e+00 16 1.66108e-01
64 8.4e+00 1.25025e+02 6.5e+01 3.53441e-02 3.92893e-01 3.64386e-05 0e+00 17 1.66108e-01
64 8.4e+00 1.25025e+02 6.5e+01 3.53441e-02 3.92891e-01 3.64386e-05 0e+00 18 1.66108e-01
64 8.4e+00 1.25025e+02 6.5e+01 3.53441e-02 3.92897e-01 3.64386e-05 0e+00 19 1.66108e-01
64 8.4e+00 1.25025e+02 6.5e+01 3.53441e-02 3.92895e-01 3.64386e-05 0e+00 20 1.66108e-01
64 8.4e+00 1.25025e+02 6.5e+01 3.53441e-02 3.92896e-01 3.64386e-05 0e+00 21 1.66108e-01
64 8.4e+00 1.25025e+02 6.5e+01 3.53441e-02 3.92894e-01 3.64386e-05 0e+00 22 1.66108e-01
64 8.4e+00 1.25025e+02 6.5e+01 3.53441e-02 3.92880e-01 3.64386e-05 0e+00 23 1.66108e-01
64 8.4e+00 1.25025e+02 6.5e+01 3.53441e-02 3.92896e-01 3.64386e-05 0e+00 24 1.66108e-01
64 8.4e+00 1.25025e+02 6.5e+01 3.53441e-02 3.92894e-01 3.64386e-05 0e+00 25 1.66108e-01
64 8.4e+00 1.25025e+02 6.5e+01 3.53441e-02 3.92898e-01 3.64386e-05 0e+00 26 1.66108e-01
64 8.4e+00 1.25025e+02 6.5e+01 3.53441e-02 3.92900e-01 3.64386e-05 0e+00 27 1.66108e-01
64 8.4e+00 1.25025e+02 6.5e+01 3.53441e-02 3.92904e-01 3.64386e-05 0e+00 28 1.66108e-01
64 8.4e+00 1.25025e+02 6.5e+01 3.53441e-02 3.92904e-01 3.64386e-05 0e+00 29 1.66108e-01
64 8.4e+00 1.25025e+02 6.5e+01 3.53441e-02 3.92895e-01 3.64386e-05 0e+00 30 1.66108e-01
64 8.4e+00 1.25025e+02 6.5e+01 4.40532e-02 4.28722e-01 1.30643e-04 0e+00  0 1.00090e-01
64 8.4e+00 1.25025e+02 6.5e+01 4.40532e-02 4.28731e-01 1.30643e-04 0e+00  1 1.00090e-01
64 8.4e+00 1.25025e+02 6.5e+01 4.40532e-02 4.28779e-01 1.30643e-04 0e+00  2 1.00090e-01
64 8.4e+00 1.25025e+02 6.5e+01 4.40532e-02 4.28785e-01 1.30643e-04 0e+00  3 1.00090e-01
64 8.4e+00 1.25025e+02 6.5e+01 4.40532e-02 4.28717e-01 1.30643e-04 0e+00  4 1.00090e-01
64 8.4e+00 1.25025e+02 6.5e+01 4.40532e-02 4.28800e-01 1.30643e-04 0e+00  5 1.00090e-01
64 8.4e+00 1.25025e+02 6.5e+01 4.40532e-02 4.28760e-01 1.30643e-04 0e+00  6 1.00090e-01
64 8.4e+00 1.25025e+02 6.5e+01 4.40532e-02 4.28713e-01 1.30643e-04 0e+00  7 1.00090e-01
64 8.4e+00 1.25025e+02 6.5e+01 4.40532e-02 4.28774e-01 1.30643e-04 0e+00  8 1.00090e-01
64 8.4e+00 1.25025e+02 6.5e+01 4.40532e-02 4.28743e-01 1.30643e-04 0e+00  9 1.00090e-01
64 8.4e+00 1.25025e+02 6.5e+01 4.40532e-02 4.28774e-01 1.30643e-04 0e+00 10 1.00090e-01
64 8.4e+00 1.25025e+02 6.5e+01 4.40532e-02 4.28773e-01 1.30643e-04 0e+00 11 1.00090e-01
64 8.4e+00 1.25025e+02 6.5e+01 4.40532e-02 4.28774e-01 1.30643e-04 0e+00 12 1.00090e-01
64 8.4e+00 1.25025e+02 6.5e+01 4.40532e-02 4.28783e-01 1.30643e-04 0e+00 13 1.00090e-01
64 8.4e+00 1.25025e+02 6.5e+01 4.40532e-02 4.28767e-01 1.30643e-04 0e+00 14 1.00090e-01
64 8.4e+00 1.25025e+02 6.5e+01 4.40532e-02 4.28765e-01 1.30643e-04 0e+00 15 1.00090e-01
64 8.4e+00 1.25025e+02 6.5e+01 4.40532e-02 4.28767e-01 1.30643e-04 0e+00 16 1.00090e-01
64 8.4e+00 1.25025e+02 6.5e+01 4.40532e-02 4.28773e-01 1.30643e-04 0e+00 17 1.00090e-01
64 8.4e+00 1.25025e+02 6.5e+01 4.40532e-02 4.28711e-01 1.30643e-04 0e+00 18 1.00090e-01
64 8.4e+00 1.25025e+02 6.5e+01 4.40532e-02 4.28780e-01 1.30643e-04 0e+00 19 1.00090e-01
64 8.4e+00 1.25025e+02 6.5e+01 4.40532e-02 4.28768e-01 1.30643e-04 0e+00 20 1.00090e-01
64 8.4e+00 1.25025e+02 6.5e+01 4.40532e-02 4.28742e-01 1.30643e-04 0e+00 21 1.00090e-01
64 8.4e+00 1.25025e+02 6.5e+01 4.40532e-02 4.28755e-01 1.30643e-04 0e+00 22 1.00090e-01
64 8.4e+00 1.25025e+02 6.5e+01 4.40532e-02 4.28784e-01 1.30643e-04 0e+00 23 1.00090e-01
64 8.4e+00 1.25025e+02 6.5e+01 4.40532e-02 4.28739e-01 1.30643e-04 0e+00 24 1.00090e-01
64 8.4e+00 1.25025e+02 6.5e+01 4.40532e-02 4.28768e-01 1.30643e-04 0e+00 25 1.00090e-01
64 8.4e+00 1.25025e+02 6.5e+01 4.40532e-02 4.28740e-01 1.30643e-04 0e+00 26 1.00090e-01
64 8.4e+00 1.25025e+02 6.5e+01 4.40532e-02 4.28721e-01 1.30643e-04 0e+00 27 1.00090e-01
64 8.4e+00 1.25025e+02 6.5e+01 4.40532e-02 4.28745e-01 1.30643e-04 0e+00 28 1.00090e-01
64 8.4e+00 1.25025e+02 6.5e+01 4.40532e-02 4.28753e-01 1.30643e-04 0e+00 29 1.00090e-01
64 8.4e+00 1.25025e+02 6.5e+01 4.40532e-02 4.28757e-01 1.30643e-04 0e+00 30 1.00090e-01
64 8.4e+00 1.25025e+02 6.5e+01 4.78405e-02 4.42294e-01 7.44881e-05 0e+00  0 3.60830e-02
64 8.4e+00 1.25025e+02 6.5e+01 4.78405e-02 4.42280e-01 7.44881e-05 0e+00  1 3.60830e-02
64 8.4e+00 1.25025e+02 6.5e+01 4.78405e-02 4.42291e-01 7.44881e-05 0e+00  2 3.60830e-02
64 8.4e+00 1.25025e+02 6.5e+01 4.78405e-02 4.42289e-01 7.44881e-05 0e+00  3 3.60830e-02
64 8.4e+00 1.25025e+02 6.5e+01 4.78405e-02 4.42282e-01 7.44881e-05 0e+00  4 3.60830e-02
64 8.4e+00 1.25025e+02 6.5e+01 4.78405e-02 4.42288e-01 7.44881e-05 0e+00  5 3.60830e-02
64 8.4e+00 1.25025e+02 6.5e+01 4.78405e-02 4.42291e-01 7.44881e-05 0e+00  6 3.60830e-02
64 8.4e+00 1.25025e+02 6.5e+01 4.78405e-02 4.42289e-01 7.44881e-05 0e+00  7 3.60830e-02
64 8.4e+00 1.25025e+02 6.5e+01 4.78405e-02 4.42297e-01 7.44881e-05 0e+00  8 3.60830e-02
64 8.4e+00 1.25025e+02 6.5e+01 4.78405e-02 4.42281e-01 7.44881e-05 0e+00  9 3.60830e-02
64 8.4e+00 1.25025e+02 6.5e+01 4.78405e-02 4.42293e-01 7.44881e-05 0e+00 10 3.60830e-02
64 8.4e+00 1.25025e+02 6.5e+01 4.78405e-02 4.42297e-01 7.44881e-05 0e+00 11 3.60830e-02
64 8.4e+00 1.25025e+02 6.5e+01 4.78405e-02 4.42296e-01 7.44881e-05 0e+00 12 3.60830e-02
64 8.4e+00 1.25025e+02 6.5e+01 4.78405e-02 4.42292e-01 7.44881e-05 0e+00 13 3.60830e-02
64 8.4e+00 1.25025e+02 6.5e+01 4.78405e-02 4.42294e-01 7.44881e-05 0e+00 14 3.60830e-02
64 8.4e+00 1.25025e+02 6.5e+01 4.78405e-02 4.42293e-01 7.44881e-05 0e+00 15 3.60830e-02
64 8.4e+00 1.25025e+02 6.5e+01 4.78405e-02 4.42283e-01 7.44881e-05 0e+00 16 3.60830e-02
64 8.4e+00 1.25025e+02 6.5e+01 4.78405e-02 4.42286e-01 7.44881e-05 0e+00 17 3.60830e-02
64 8.4e+00 1.25025e+02 6.5e+01 4.78405e-02 4.42286e-01 7.44881e-05 0e+00 18 3.60830e-02
64 8.4e+00 1.25025e+02 6.5e+01 4.78405e-02 4.42286e-01 7.44881e-05 0e+00 19 3.60830e-02
64 8.4e+00 1.25025e+02 6.5e+01 4.78405e-02 4.42289e-01 7.44881e-05 0e+00 20 3.60830e-02
64 8.4e+00 1.25025e+02 6.5e+01 4.78405e-02 4.42290e-01 7.44881e-05 0e+00 21 3.60830e-02
64 8.4e+00 1.25025e+02 6.5e+01 4.78405e-02 4.42290e-01 7.44881e-05 0e+00 22 3.60830e-02
64 8.4e+00 1.25025e+02 6.5e+01 4.78405e-02 4.42289e-01 7.44881e-05 0e+00 23 3.60830e-02
64 8.4e+00 1.25025e+02 6.5e+01 4.78405e-02 4.42292e-01 7.44881e-05 0e+00 24 3.60830e-02
64 8.4e+00 1.25025e+02 6.5e+01 4.78405e-02 4.42292e-01 7.44881e-05 0e+00 25 3.60830e-02
64 8.4e+00 1.25025e+02 6.5e+01 4.78405e-02 4.42304e-01 7.44881e-05 0e+00 26 3.60830e-02
64 8.4e+00 1.25025e+02 6.5e+01 4.78405e-02 4.42293e-01 7.44881e-05 0e+00 27 3.60830e-02
64 8.4e+00 1.25025e+02 6.5e+01 4.78405e-02 4.42291e-01 7.44881e-05 0e+00 28 3.60830e-02
64 8.4e+00 1.25025e+02 6.5e+01 4.78405e-02 4.42287e-01 7.44881e-05 0e+00 29 3.60830e-02
64 8.4e+00 1.25025e+02 6.5e+01 4.78405e-02 4.42290e-01 7.44881e-05 0e+00 30 3.60830e-02
64 8.4e+00 1.25025e+02 6.5e+01 5.48605e-02 4.61152e-01 9.23283e-05 0e+00  0 6.53262e-01
64 8.4e+00 1.25025e+02 6.5e+01 5.48605e-02 4.61134e-01 9.23283e-05 0e+00  1 6.53262e-01
64 8.4e+00 1.25025e+02 6.5e+01 5.48605e-02 4.61165e-01 9.23283e-05 0e+00  2 6.53262e-01
64 8.4e+00 1.25025e+02 6.5e+01 5.48605e-02 4.61180e-01 9.23283e-05 0e+00  3 6.53262e-01
64 8.4e+00 1.25025e+02 6.5e+01 5.48605e-02 4.61165e-01 9.23283e-05 0e+00  4 6.53262e-01
64 8.4e+00 1.25025e+02 6.5e+01 5.48605e-02 4.61177e-01 9.23283e-05 0e+00  5 6.53262e-01
64 8.4e+00 1.25025e+02 6.5e+01 5.48605e-02 4.61170e-01 9.23283e-05 0e+00  6 6.53262e-01
64 8.4e+00 1.25025e+02 6.5e+01 5.48605e-02 4.61181e-01 9.23283e-05 0e+00  7 6.53262e-01
64 8.4e+00 1.25025e+02 6.5e+01 5.48605e-02 4.61219e-01 9.23283e-05 0e+00  8 6.53262e-01
64 8.4e+00 1.25025e+02 6.5e+01 5.48605e-02 4.61156e-01 9.23283e-05 0e+00  9 6.53262e-01
64 8.4e+00 1.25025e+02 6.5e+01 5.48605e-02 4.61163e-01 9.23283e-05 0e+00 10 6.53262e-01
64 8.4e+00 1.25025e+02 6.5e+01 5.48605e-02 4.61170e-01 9.23283e-05 0e+00 11 6.53262e-01
64 8.4e+00 1.25025e+02 6.5e+01 5.48605e-02 4.61153e-01 9.23283e-05 0e+00 12 6.53262e-01
64 8.4e+00 1.25025e+02 6.5e+01 5.48605e-02 4.61146e-01 9.23283e-05 0e+00 13 6.53262e-01
64 8.4e+00 1.25025e+02 6.5e+01 5.48605e-02 4.61171e-01 9.23283e-05 0e+00 14 6.53262e-01
64 8.4e+00 1.25025e+02 6.5e+01 5.48605e-02 4.61179e-01 9.23283e-05 0e+00 15 6.53262e-01
64 8.4e+00 1.25025e+02 6.5e+01 5.48605e-02 4.61163e-01 9.23283e-05 0e+00 16 6.53262e-01
64 8.4e+00 1.25025e+02 6.5e+01 5.48605e-02 4.61160e-01 9.23283e-05 0e+00 17 6.53262e-01
64 8.4e+00 1.25025e+02 6.5e+01 5.48605e-02 4.61136e-01 9.23283e-05 0e+00 18 6.53262e-01
64 8.4e+00 1.25025e+02 6.5e+01 5.48605e-02 4.61188e-01 9.23283e-05 0e+00 19 6.53262e-01
64 8.4e+00 1.25025e+02 6.5e+01 5.48605e-02 4.61170e-01 9.23283e-05 0e+00 20 6.53262e-01
64 8.4e+00 1.25025e+02 6.5e+01 5.48605e-02 4.61148e-01 9.23283e-05 0e+00 21 6.53262e-01
64 8.4e+00 1.25025e+02 6.5e+01 5.48605e-02 4.61182e-01 9.23283e-05 0e+00 22 6.53262e-01
64 8.4e+00 1.25025e+02 6.5e+01 5.48605e-02 4.61177e-01 9.23283e-05 0e+00 23 6.53262e-01
64 8.4e+00 1.25025e+02 6.5e+01 5.48605e-02 4.61173e-01 9.23283e-05 0e+00 24 6.53262e-01
64 8.4e+00 1.25025e+02 6.5e+01 5.48605e-02 4.61183e-01 9.23283e-05 0e+00 25 6.53262e-01
64 8.4e+00 1.25025e+02 6.5e+01 5.48605e-02 4.61177e-01 9.23283e-05 0e+00 26 6.53262e-01
64 8.4e+00 1.25025e+02 6.5e+01 5.48605e-02 4.61184e-01 9.23283e-05 0e+00 27 6.53262e-01
64 8.4e+00 1.25025e+02 6.5e+01 5.48605e-02 4.61159e-01 9.23283e-05 0e+00 28 6.53262e-01
64 8.4e+00 1.25025e+02 6.5e+01 5.48605e-02 4.61184e-01 9.23283e-05 0e+00 29 6.53262e-01
64 8.4e+00 1.25025e+02 6.5e+01 5.48605e-02 4.61169e-01 9.23283e-05 0e+00 30 6.53262e-01
64 8.4e+00 1.25025e+02 6.5e+01 6.07833e-02 4.74502e-01 1.32898e-04 0e+00  0 1.40640e-01
64 8.4e+00 1.25025e+02 6.5e+01 6.07833e-02 4.74524e-01 1.32898e-04 0e+00  1 1.40640e-01
64 8.4e+00 1.25025e+02 6.5e+01 6.07833e-02 4.74510e-01 1.32898e-04 0e+00  2 1.40640e-01
64 8.4e+00 1.25025e+02 6.5e+01 6.07833e-02 4.74509e-01 1.32898e-04 0e+00  3 1.40640e-01
64 8.4e+00 1.25025e+02 6.5e+01 6.07833e-02 4.74479e-01 1.32898e-04 0e+00  4 1.40640e-01
64 8.4e+00 1.25025e+02 6.5e+01 6.07833e-02 4.74472e-01 1.32898e-04 0e+00  5 1.40640e-01
64 8.4e+00 1.25025e+02 6.5e+01 6.07833e-02 4.74540e-01 1.32898e-04 0e+00  6 1.40640e-01
64 8.4e+00 1.25025e+02 6.5e+01 6.07833e-02 4.74530e-01 1.32898e-04 0e+00  7 1.40640e-01
64 8.4e+00 1.25025e+02 6.5e+01 6.07833e-02 4.74487e-01 1.32898e-04 0e+00  8 1.40640e-01
64 8.4e+00 1.25025e+02 6.5e+01 6.07833e-02 4.74507e-01 1.32898e-04 0e+00  9 1.40640e-01
64 8.4e+00 1.25025e+02 6.5e+01 6.07833e-02 4.74494e-01 1.32898e-04 0e+00 10 1.40640e-01
64 8.4e+00 1.25025e+02 6.5e+01 6.07833e-02 4.74534e-01 1.32898e-04 0e+00 11 1.40640e-01
64 8.4e+00 1.25025e+02 6.5e+01 6.07833e-02 4.74520e-01 1.32898e-04 0e+00 12 1.40640e-01
64 8.4e+00 1.25025e+02 6.5e+01 6.07833e-02 4.74502e-01 1.32898e-04 0e+00 13 1.40640e-01
64 8.4e+00 1.25025e+02 6.5e+01 6.07833e-02 4.74553e-01 1.32898e-04 0e+00 14 1.40640e-01
64 8.4e+00 1.25025e+02 6.5e+01 6.07833e-02 4.74479e-01 1.32898e-04 0e+00 15 1.40640e-01
64 8.4e+00 1.25025e+02 6.5e+01 6.07833e-02 4.74470e-01 1.32898e-04 0e+00 16 1.40640e-01
64 8.4e+00 1.25025e+02 6.5e+01 6.07833e-02 4.74523e-01 1.32898e-04 0e+00 17 1.40640e-01
64 8.4e+00 1.25025e+02 6.5e+01 6.07833e-02 4.74492e-01 1.32898e-04 0e+00 18 1.40640e-01
64 8.4e+00 1.25025e+02 6.5e+01 6.07833e-02 4.74524e-01 1.32898e-04 0e+00 19 1.40640e-01
64 8.4e+00 1.25025e+02 6.5e+01 6.07833e-02 4.74521e-01 1.32898e-04 0e+00 20 1.40640e-01
64 8.4e+00 1.25025e+02 6.5e+01 6.07833e-02 4.74493e-01 1.32898e-04 0e+00 21 1.40640e-01
64 8.4e+00 1.25025e+02 6.5e+01 6.07833e-02 4.74503e-01 1.32898e-04 0e+00 22 1.40640e-01
64 8.4e+00 1.25025e+02 6.5e+01 6.07833e-02 4.74492e-01 1.32898e-04 0e+00 23 1.40640e-01
64 8.4e+00 1.25025e+02 6.5e+01 6.07833e-02 4.74524e-01 1.32898e-04 0e+00 24 1.40640e-01
64 8.4e+00 1.25025e+02 6.5e+01 6.07833e-02 4.74451e-01 1.32898e-04 0e+00 25 1.40640e-01
64 8.4e+00 1.25025e+02 6.5e+01 6.07833e-02 4.74552e-01 1.32898e-04 0e+00 26 1.40640e-01
64 8.4e+00 1.25025e+02 6.5e+01 6.07833e-02 4.74483e-01 1.32898e-04 0e+00 27 1.40640e-01
64 8.4e+00 1.25025e+02 6.5e+01 6.07833e-02 4.74486e-01 1.32898e-04 0e+00 28 1.40640e-01
64 8.4e+00 1.25025e+02 6.5e+01 6.07833e-02 4.74534e-01 1.32898e-04 0e+00 29 1.40640e-01
64 8.4e+00 1.25025e+02 6.5e+01 6.07833e-02 4.74506e-01 1.32898e-04 0e+00 30 1.40640e-01
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02 4.91802e-01 1.28542e-04 0e+00  0 3.68834e-01
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02 4.91803e-01 1.28542e-04 0e+00  1 3.68834e-01
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02 4.91807e-01 1.28542e-04 0e+00  2 3.68834e-01
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02 4.91803e-01 1.28542e-04 0e+00  3 3.68834e-01
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02 4.91802e-01 1.28542e-04 0e+00  4 3.68834e-01
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02 4.91800e-01 1.28542e-04 0e+00  5 3.68834e-01
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02 4.91807e-01 1.28542e-04 0e+00  6 3.68834e-01
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02 4.91802e-01 1.28542e-04 0e+00  7 3.68834e-01
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02 4.91808e-01 1.28542e-04 0e+00  8 3.68834e-01
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02 4.91798e-01 1.28542e-04 0e+00  9 3.68834e-01
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02 4.91804e-01 1.28542e-04 0e+00 10 3.68834e-01
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02 4.91813e-01 1.28542e-04 0e+00 11 3.68834e-01
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02 4.91816e-01 1.28542e-04 0e+00 12 3.68834e-01
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02 4.91806e-01 1.28542e-04 0e+00 13 3.68834e-01
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02 4.91817e-01 1.28542e-04 0e+00 14 3.68834e-01
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02 4.91798e-01 1.28542e-04 0e+00 15 3.68834e-01
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02 4.91803e-01 1.28542e-04 0e+00 16 3.68834e-01
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02 4.91813e-01 1.28542e-04 0e+00 17 3.68834e-01
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02 4.91803e-01 1.28542e-04 0e+00 18 3.68834e-01
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02 4.91835e-01 1.28542e-04 0e+00 19 3.68834e-01
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02 4.91801e-01 1.28542e-04 0e+00 20 3.68834e-01
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02 4.91805e-01 1.28542e-04 0e+00 21 3.68834e-01
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02 4.91801e-01 1.28542e-04 0e+00 22 3.68834e-01
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02 4.91808e-01 1.28542e-04 0e+00 23 3.68834e-01
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02 4.91797e-01 1.28542e-04 0e+00 24 3.68834e-01
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02 4.91816e-01 1.28542e-04 0e+00 25 3.68834e-01
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02 4.91814e-01 1.28542e-04 0e+00 26 3.68834e-01
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02 4.91815e-01 1.28542e-04 0e+00 27 3.68834e-01
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02 4.91815e-01 1.28542e-04 0e+00 28 3.68834e-01
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02 4.91803e-01 1.28542e-04 0e+00 29 3.68834e-01
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02 4.91807e-01 1.28542e-04 0e+00 30 3.68834e-01
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02 4.97905e-01 1.41037e-04 0e+00  0 3.89294e-01
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02 4.97889e-01 1.41037e-04 0e+00  1 3.89294e-01
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02 4.97871e-01 1.41037e-04 0e+00  2 3.89294e-01
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02 4.97877e-01 1.41037e-04 0e+00  3 3.89294e-01
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02 4.97861e-01 1.41037e-04 0e+00  4 3.89294e-01
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02 4.97935e-01 1.41037e-04 0e+00  5 3.89294e-01
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02 4.97898e-01 1.41037e-04 0e+00  6 3.89294e-01
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02 4.97910e-01 1.41037e-04 0e+00  7 3.89294e-01
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02 4.97933e-01 1.41037e-04 0e+00  8 3.89294e-01
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02 4.97929e-01 1.41037e-04 0e+00  9 3.89294e-01
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02 4.97901e-01 1.41037e-04 0e+00 10 3.89294e-01
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02 4.97889e-01 1.41037e-04 0e+00 11 3.89294e-01
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02 4.97894e-01 1.41037e-04 0e+00 12 3.89294e-01
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02 4.97901e-01 1.41037e-04 0e+00 13 3.89294e-01
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02 4.97950e-01 1.41037e-04 0e+00 14 3.89294e-01
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02 4.97881e-01 1.41037e-04 0e+00 15 3.89294e-01
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02 4.97873e-01 1.41037e-04 0e+00 16 3.89294e-01
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02 4.97889e-01 1.41037e-04 0e+00 17 3.89294e-01
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02 4.97885e-01 1.41037e-04 0e+00 18 3.89294e-01
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02 4.97915e-01 1.41037e-04 0e+00 19 3.89294e-01
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02 4.97920e-01 1.41037e-04 0e+00 20 3.89294e-01
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02 4.97862e-01 1.41037e-04 0e+00 21 3.89294e-01
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02 4.97864e-01 1.41037e-04 0e+00 22 3.89294e-01
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02 4.97892e-01 1.41037e-04 0e+00 23 3.89294e-01
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02 4.97875e-01 1.41037e-04 0e+00 24 3.89294e-01
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02 4.97937e-01 1.41037e-04 0e+00 25 3.89294e-01
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02 4.97894e-01 1.41037e-04 0e+00 26 3.89294e-01
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02 4.97855e-01 1.41037e-04 0e+00 27 3.89294e-01
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02 4.97897e-01 1.41037e-04 0e+00 28 3.89294e-01
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02 4.97913e-01 1.41037e-04 0e+00 29 3.89294e-01
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02 4.97896e-01 1.41037e-04 0e+00 30 3.89294e-01
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02 4.99013e-01 1.02937e-04 0e+00  0 4.57656e-01
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02 4.99056e-01 1.02937e-04 0e+00  1 4.57656e-01
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02 4.99072e-01 1.02937e-04 0e+00  2 4.57656e-01
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02 4.99064e-01 1.02937e-04 0e+00  3 4.57656e-01
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02 4.99072e-01 1.02937e-04 0e+00  4 4.57656e-01
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02 4.99093e-01 1.02937e-04 0e+00  5 4.57656e-01
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02 4.99081e-01 1.02937e-04 0e+00  6 4.57656e-01
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02 4.99045e-01 1.02937e-04 0e+00  7 4.57656e-01
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02 4.99094e-01 1.02937e-04 0e+00  8 4.57656e-01
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02 4.99079e-01 1.02937e-04 0e+00  9 4.57656e-01
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02 4.99040e-01 1.02937e-04 0e+00 10 4.57656e-01
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02 4.99079e-01 1.02937e-04 0e+00 11 4.57656e-01
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02 4.99066e-01 1.02937e-04 0e+00 12 4.57656e-01
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02 4.99068e-01 1.02937e-04 0e+00 13 4.57656e-01
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02 4.99075e-01 1.02937e-04 0e+00 14 4.57656e-01
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02 4.99078e-01 1.02937e-04 0e+00 15 4.57656e-01
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02 4.99050e-01 1.02937e-04 0e+00 16 4.57656e-01
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02 4.99043e-01 1.02937e-04 0e+00 17 4.57656e-01
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02 4.99055e-01 1.02937e-04 0e+00 18 4.57656e-01
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02 4.99062e-01 1.02937e-04 0e+00 19 4.57656e-01
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02 4.99074e-01 1.02937e-04 0e+00 20 4.57656e-01
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02 4.99075e-01 1.02937e-04 0e+00 21 4.57656e-01
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02 4.99085e-01 1.02937e-04 0e+00 22 4.57656e-01
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02 4.99089e-01 1.02937e-04 0e+00 23 4.57656e-01
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02 4.99045e-01 1.02937e-04 0e+00 24 4.57656e-01
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02 4.99084e-01 1.02937e-04 0e+00 25 4.57656e-01
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02 4.99061e-01 1.02937e-04 0e+00 26 4.57656e-01
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02 4.99060e-01 1.02937e-04 0e+00 27 4.57656e-01
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02 4.99050e-01 1.02937e-04 0e+00 28 4.57656e-01
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02 4.99059e-01 1.02937e-04 0e+00 29 4.57656e-01
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02 4.99065e-01 1.02937e-04 0e+00 30 4.57656e-01
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 5.04084e-01 1.88693e-04 0e+00  0 2.28322e-01
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 5.04159e-01 1.88693e-04 0e+00  1 2.28322e-01
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 5.04149e-01 1.88693e-04 0e+00  2 2.28322e-01
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 5.04116e-01 1.88693e-04 0e+00  3 2.28322e-01
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 5.04113e-01 1.88693e-04 0e+00  4 2.28322e-01
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 5.04184e-01 1.88693e-04 0e+00  5 2.28322e-01
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 5.04142e-01 1.88693e-04 0e+00  6 2.28322e-01
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 5.04125e-01 1.88693e-04 0e+00  7 2.28322e-01
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 5.04099e-01 1.88693e-04 0e+00  8 2.28322e-01
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 5.04149e-01 1.88693e-04 0e+00  9 2.28322e-01
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 5.04162e-01 1.88693e-04 0e+00 10 2.28322e-01
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 5.04162e-01 1.88693e-04 0e+00 11 2.28322e-01
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 5.04138e-01 1.88693e-04 0e+00 12 2.28322e-01
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 5.04119e-01 1.88693e-04 0e+00 13 2.28322e-01
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 5.04119e-01 1.88693e-04 0e+00 14 2.28322e-01
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 5.04161e-01 1.88693e-04 0e+00 15 2.28322e-01
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 5.04132e-01 1.88693e-04 0e+00 16 2.28322e-01
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 5.04117e-01 1.88693e-04 0e+00 17 2.28322e-01
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 5.04129e-01 1.88693e-04 0e+00 18 2.28322e-01
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 5.04200e-01 1.88693e-04 0e+00 19 2.28322e-01
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 5.04149e-01 1.88693e-04 0e+00 20 2.28322e-01
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 5.04167e-01 1.88693e-04 0e+00 21 2.28322e-01
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 5.04162e-01 1.88693e-04 0e+00 22 2.28322e-01
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 5.04199e-01 1.88693e-04 0e+00 23 2.28322e-01
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 5.04102e-01 1.88693e-04 0e+00 24 2.28322e-01
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 5.04246e-01 1.88693e-04 0e+00 25 2.28322e-01
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 5.04109e-01 1.88693e-04 0e+00 26 2.28322e-01
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 5.04095e-01 1.88693e-04 0e+00 27 2.28322e-01
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 5.04130e-01 1.88693e-04 0e+00 28 2.28322e-01
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 5.04176e-01 1.88693e-04 0e+00 29 2.28322e-01
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 5.04143e-01 1.88693e-04 0e+00 30 2.28322e-01
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02 5.09990e-01 2.93013e-04 0e+00  0 2.50490e-01
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02 5.09989e-01 2.93013e-04 0e+00  1 2.50490e-01
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02 5.10007e-01 2.93013e-04 0e+00  2 2.50490e-01
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02 5.09968e-01 2.93013e-04 0e+00  3 2.50490e-01
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02 5.10002e-01 2.93013e-04 0e+00  4 2.50490e-01
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02 5.09985e-01 2.93013e-04 0e+00  5 2.50490e-01
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02 5.10006e-01 2.93013e-04 0e+00  6 2.50490e-01
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02 5.09998e-01 2.93013e-04 0e+00  7 2.50490e-01
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02 5.10007e-01 2.93013e-04 0e+00  8 2.50490e-01
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02 5.09985e-01 2.93013e-04 0e+00  9 2.50490e-01
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02 5.10004e-01 2.93013e-04 0e+00 10 2.50490e-01
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02 5.10003e-01 2.93013e-04 0e+00 11 2.50490e-01
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02 5.10013e-01 2.93013e-04 0e+00 12 2.50490e-01
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02 5.09993e-01 2.93013e-04 0e+00 13 2.50490e-01
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02 5.09981e-01 2.93013e-04 0e+00 14 2.50490e-01
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02 5.10006e-01 2.93013e-04 0e+00 15 2.50490e-01
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02 5.09992e-01 2.93013e-04 0e+00 16 2.50490e-01
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02 5.09984e-01 2.93013e-04 0e+00 17 2.50490e-01
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02 5.09982e-01 2.93013e-04 0e+00 18 2.50490e-01
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02 5.10003e-01 2.93013e-04 0e+00 19 2.50490e-01
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02 5.10011e-01 2.93013e-04 0e+00 20 2.50490e-01
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02 5.09992e-01 2.93013e-04 0e+00 21 2.50490e-01
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02 5.09996e-01 2.93013e-04 0e+00 22 2.50490e-01
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02 5.09985e-01 2.93013e-04 0e+00 23 2.50490e-01
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02 5.10001e-01 2.93013e-04 0e+00 24 2.50490e-01
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02 5.10000e-01 2.93013e-04 0e+00 25 2.50490e-01
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02 5.09990e-01 2.93013e-04 0e+00 26 2.50490e-01
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02 5.09993e-01 2.93013e-04 0e+00 27 2.50490e-01
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02 5.10007e-01 2.93013e-04 0e+00 28 2.50490e-01
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02 5.10005e-01 2.93013e-04 0e+00 29 2.50490e-01
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02 5.09996e-01 2.93013e-04 0e+00 30 2.50490e-01
64 8.4e+00 1.25025e+02 6.5e+01 8.57318e-02 5.15069e-01 2.48362e-04 0e+00  0 4.60526e-01
64 8.4e+00 1.25025e+02 6.5e+01 8.57318e-02 5.15085e-01 2.48362e-04 0e+00  1 4.60526e-01
64 8.4e+00 1.25025e+02 6.5e+01 8.57318e-02 5.15059e-01 2.48362e-04 0e+00  2 4.60526e-01
64 8.4e+00 1.25025e+02 6.5e+01 8.57318e-02 5.15038e-01 2.48362e-04 0e+00  3 4.60526e-01
64 8.4e+00 1.25025e+02 6.5e+01 8.57318e-02 5.15081e-01 2.48362e-04 0e+00  4 4.60526e-01
64 8.4e+00 1.25025e+02 6.5e+01 8.57318e-02 5.15054e-01 2.48362e-04 0e+00  5 4.60526e-01
64 8.4e+00 1.25025e+02 6.5e+01 8.57318e-02 5.15098e-01 2.48362e-04 0e+00  6 4.60526e-01
64 8.4e+00 1.25025e+02 6.5e+01 8.57318e-02 5.15043e-01 2.48362e-04 0e+00  7 4.60526e-01
64 8.4e+00 1.25025e+02 6.5e+01 8.57318e-02 5.15057e-01 2.48362e-04 0e+00  8 4.60526e-01
64 8.4e+00 1.25025e+02 6.5e+01 8.57318e-02 5.15069e-01 2.48362e-04 0e+00  9 4.60526e-01
64 8.4e+00 1.25025e+02 6.5e+01 8.57318e-02 5.15064e-01 2.48362e-04 0e+00 10 4.60526e-01
64 8.4e+00 1.25025e+02 6.5e+01 8.57318e-02 5.15063e-01 2.48362e-04 0e+00 11 4.60526e-01
64 8.4e+00 1.25025e+02 6.5e+01 8.57318e-02 5.15068e-01 2.48362e-04 0e+00 12 4.60526e-01
64 8.4e+00 1.25025e+02 6.5e+01 8.57318e-02 5.15089e-01 2.48362e-04 0e+00 13 4.60526e-01
64 8.4e+00 1.25025e+02 6.5e+01 8.57318e-02 5.15049e-01 2.48362e-04 0e+00 14 4.60526e-01
64 8.4e+00 1.25025e+02 6.5e+01 8.57318e-02 5.15070e-01 2.48362e-04 0e+00 15 4.60526e-01
64 8.4e+00 1.25025e+02 6.5e+01 8.57318e-02 5.15048e-01 2.48362e-04 0e+00 16 4.60526e-01
64 8.4e+00 1.25025e+02 6.5e+01 8.57318e-02 5.15051e-01 2.48362e-04 0e+00 17 4.60526e-01
64 8.4e+00 1.25025e+02 6.5e+01 8.57318e-02 5.15053e-01 2.48362e-04 0e+00 18 4.60526e-01
64 8.4e+00 1.25025e+02 6.5e+01 8.57318e-02 5.15052e-01 2.48362e-04 0e+00 19 4.60526e-01
64 8.4e+00 1.25025e+02 6.5e+01 8.57318e-02 5.15067e-01 2.48362e-04 0e+00 20 4.60526e-01
64 8.4e+00 1.25025e+02 6.5e+01 8.57318e-02 5.15063e-01 2.48362e-04 0e+00 21 4.60526e-01
64 8.4e+00 1.25025e+02 6.5e+01 8.57318e-02 5.15052e-01 2.48362e-04 0e+00 22 4.60526e-01
64 8.4e+00 1.25025e+02 6.5e+01 8.57318e-02 5.15057e-01 2.48362e-04 0e+00 23 4.60526e-01
64 8.4e+00 1.25025e+02 6.5e+01 8.57318e-02 5.15056e-01 2.48362e-04 0e+00 24 4.60526e-01
64 8.4e+00 1.25025e+02 6.5e+01 8.57318e-02 5.15060e-01 2.48362e-04 0e+00 25 4.60526e-01
64 8.4e+00 1.25025e+02 6.5e+01 8.57318e-02 5.15068e-01 2.48362e-04 0e+00 26 4.60526e-01
64 8.4e+00 1.25025e+02 6.5e+01 8.57318e-02 5.15063e-01 2.48362e-04 0e+00 27 4.60526e-01
64 8.4e+00 1.25025e+02 6.5e+01 8.57318e-02 5.15020e-01 2.48362e-04 0e+00 28 4.60526e-01
64 8.4e+00 1.25025e+02 6.5e+01 8.57318e-02 5.15051e-01 2.48362e-04 0e+00 29 4.60526e-01
64 8.4e+00 1.25025e+02 6.5e+01 8.57318e-02 5.15061e-01 2.48362e-04 0e+00 30 4.60526e-01
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 5.18769e-01 1.39693e-04 0e+00  0 4.79011e-01
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 5.18813e-01 1.39693e-04 0e+00  1 4.79011e-01
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 5.18792e-01 1.39693e-04 0e+00  2 4.79011e-01
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 5.18767e-01 1.39693e-04 0e+00  3 4.79011e-01
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 5.18792e-01 1.39693e-04 0e+00  4 4.79011e-01
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 5.18780e-01 1.39693e-04 0e+00  5 4.79011e-01
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 5.18769e-01 1.39693e-04 0e+00  6 4.79011e-01
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 5.18821e-01 1.39693e-04 0e+00  7 4.79011e-01
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 5.18818e-01 1.39693e-04 0e+00  8 4.79011e-01
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 5.18771e-01 1.39693e-04 0e+00  9 4.79011e-01
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 5.18804e-01 1.39693e-04 0e+00 10 4.79011e-01
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 5.18844e-01 1.39693e-04 0e+00 11 4.79011e-01
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 5.18773e-01 1.39693e-04 0e+00 12 4.79011e-01
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 5.18808e-01 1.39693e-04 0e+00 13 4.79011e-01
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 5.18799e-01 1.39693e-04 0e+00 14 4.79011e-01
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 5.18760e-01 1.39693e-04 0e+00 15 4.79011e-01
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 5.18763e-01 1.39693e-04 0e+00 16 4.79011e-01
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 5.18800e-01 1.39693e-04 0e+00 17 4.79011e-01
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 5.18783e-01 1.39693e-04 0e+00 18 4.79011e-01
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 5.18813e-01 1.39693e-04 0e+00 19 4.79011e-01
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 5.18839e-01 1.39693e-04 0e+00 20 4.79011e-01
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 5.18809e-01 1.39693e-04 0e+00 21 4.79011e-01
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 5.18791e-01 1.39693e-04 0e+00 22 4.79011e-01
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 5.18822e-01 1.39693e-04 0e+00 23 4.79011e-01
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 5.18762e-01 1.39693e-04 0e+00 24 4.79011e-01
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 5.18802e-01 1.39693e-04 0e+00 25 4.79011e-01
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 5.18820e-01 1.39693e-04 0e+00 26 4.79011e-01
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 5.18804e-01 1.39693e-04 0e+00 27 4.79011e-01
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 5.18763e-01 1.39693e-04 0e+00 28 4.79011e-01
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 5.18782e-01 1.39693e-04 0e+00 29 4.79011e-01
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 5.18794e-01 1.39693e-04 0e+00 30 4.79011e-01
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02 5.22908e-01 1.65015e-04 0e+00  0 2.72220e-02
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02 5.22865e-01 1.65015e-04 0e+00  1 2.72220e-02
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02 5.22908e-01 1.65015e-04 0e+00  2 2.72220e-02
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02 5.22877e-01 1.65015e-04 0e+00  3 2.72220e-02
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02 5.22922e-01 1.65015e-04 0e+00  4 2.72220e-02
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02 5.22960e-01 1.65015e-04 0e+00  5 2.72220e-02
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02 5.22858e-01 1.65015e-04 0e+00  6 2.72220e-02
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02 5.22866e-01 1.65015e-04 0e+00  7 2.72220e-02
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02 5.22942e-01 1.65015e-04 0e+00  8 2.72220e-02
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02 5.22918e-01 1.65015e-04 0e+00  9 2.72220e-02
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02 5.22906e-01 1.65015e-04 0e+00 10 2.72220e-02
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02 5.22953e-01 1.65015e-04 0e+00 11 2.72220e-02
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02 5.22950e-01 1.65015e-04 0e+00 12 2.72220e-02
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02 5.22903e-01 1.65015e-04 0e+00 13 2.72220e-02
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02 5.22951e-01 1.65015e-04 0e+00 14 2.72220e-02
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02 5.22911e-01 1.65015e-04 0e+00 15 2.72220e-02
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02 5.22904e-01 1.65015e-04 0e+00 16 2.72220e-02
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02 5.22861e-01 1.65015e-04 0e+00 17 2.72220e-02
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02 5.22913e-01 1.65015e-04 0e+00 18 2.72220e-02
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02 5.22955e-01 1.65015e-04 0e+00 19 2.72220e-02
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02 5.22873e-01 1.65015e-04 0e+00 20 2.72220e-02
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02 5.22954e-01 1.65015e-04 0e+00 21 2.72220e-02
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02 5.22923e-01 1.65015e-04 0e+00 22 2.72220e-02
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02 5.22908e-01 1.65015e-04 0e+00 23 2.72220e-02
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02 5.22886e-01 1.65015e-04 0e+00 24 2.72220e-02
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02 5.22934e-01 1.65015e-04 0e+00 25 2.72220e-02
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02 5.22926e-01 1.65015e-04 0e+00 26 2.72220e-02
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02 5.22873e-01 1.65015e-04 0e+00 27 2.72220e-02
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02 5.22881e-01 1.65015e-04 0e+00 28 2.72220e-02
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02 5.22904e-01 1.65015e-04 0e+00 29 2.72220e-02
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02 5.22910e-01 1.65015e-04 0e+00 30 2.72220e-02
64 8.4e+00 1.25025e+02 6.5e+01 9.84477e-02 5.29639e-01 2.54642e-04 0e+00  0 2.83232e-01
64 8.4e+00 1.25025e+02 6.5e+01 9.84477e-02 5.29635e-01 2.54642e-04 0e+00  1 2.83232e-01
64 8.4e+00 1.25025e+02 6.5e+01 9.84477e-02 5.29640e-01 2.54642e-04 0e+00  2 2.83232e-01
64 8.4e+00 1.25025e+02 6.5e+01 9.84477e-02 5.29619e-01 2.54642e-04 0e+00  3 2.83232e-01
64 8.4e+00 1.25025e+02 6.5e+01 9.84477e-02 5.29627e-01 2.54642e-04 0e+00  4 2.83232e-01
64 8.4e+00 1.25025e+02 6.5e+01 9.84477e-02 5.29649e-01 2.54642e-04 0e+00  5 2.83232e-01
64 8.4e+00 1.25025e+02 6.5e+01 9.84477e-02 5.29648e-01 2.54642e-04 0e+00  6 2.83232e-01
64 8.4e+00 1.25025e+02 6.5e+01 9.84477e-02 5.29648e-01 2.54642e-04 0e+00  7 2.83232e-01
64 8.4e+00 1.25025e+02 6.5e+01 9.84477e-02 5.29664e-01 2.54642e-04 0e+00  8 2.83232e-01
64 8.4e+00 1.25025e+02 6.5e+01 9.84477e-02 5.29640e-01 2.54642e-04 0e+00  9 2.83232e-01
64 8.4e+00 1.25025e+02 6.5e+01 9.84477e-02 5.29637e-01 2.54642e-04 0e+00 10 2.83232e-01
64 8.4e+00 1.25025e+02 6.5e+01 9.84477e-02 5.29639e-01 2.54642e-04 0e+00 11 2.83232e-01
64 8.4e+00 1.25025e+02 6.5e+01 9.84477e-02 5.29657e-01 2.54642e-04 0e+00 12 2.83232e-01
64 8.4e+00 1.25025e+02 6.5e+01 9.84477e-02 5.29640e-01 2.54642e-04 0e+00 13 2.83232e-01
64 8.4e+00 1.25025e+02 6.5e+01 9.84477e-02 5.29627e-01 2.54642e-04 0e+00 14 2.83232e-01
64 8.4e+00 1.25025e+02 6.5e+01 9.84477e-02 5.29636e-01 2.54642e-04 0e+00 15 2.83232e-01
64 8.4e+00 1.25025e+02 6.5e+01 9.84477e-02 5.29627e-01 2.54642e-04 0e+00 16 2.83232e-01
64 8.4e+00 1.25025e+02 6.5e+01 9.84477e-02 5.29627e-01 2.54642e-04 0e+00 17 2.83232e-01
64 8.4e+00 1.25025e+02 6.5e+01 9.84477e-02 5.29606e-01 2.54642e-04 0e+00 18 2.83232e-01
64 8.4e+00 1.25025e+02 6.5e+01 9.84477e-02 5.29648e-01 2.54642e-04 0e+00 19 2.83232e-01
64 8.4e+00 1.25025e+02 6.5e+01 9.84477e-02 5.29646e-01 2.54642e-04 0e+00 20 2.83232e-01
64 8.4e+00 1.25025e+02 6.5e+01 9.84477e-02 5.29641e-01 2.54642e-04 0e+00 21 2.83232e-01
64 8.4e+00 1.25025e+02 6.5e+01 9.84477e-02 5.29631e-01 2.54642e-04 0e+00 22 2.83232e-01
64 8.4e+00 1.25025e+02 6.5e+01 9.84477e-02 5.29657e-01 2.54642e-04 0e+00 23 2.83232e-01
64 8.4e+00 1.25025e+02 6.5e+01 9.84477e-02 5.29638e-01 2.54642e-04 0e+00 24 2.83232e-01
64 8.4e+00 1.25025e+02 6.5e+01 9.84477e-02 5.29645e-01 2.54642e-04 0e+00 25 2.83232e-01
64 8.4e+00 1.25025e+02 6.5e+01 9.84477e-02 5.29632e-01 2.54642e-04 0e+00 26 2.83232e-01
64 8.4e+00 1.25025e+02 6.5e+01 9.84477e-02 5.29645e-01 2.54642e-04 0e+00 27 2.83232e-01
64 8.4e+00 1.25025e+02 6.5e+01 9.84477e-02 5.29636e-01 2.54642e-04 0e+00 28 2.83232e-01
64 8.4e+00 1.25025e+02 6.5e+01 9.84477e-02 5.29636e-01 2.54642e-04 0e+00 29 2.83232e-01
64 8.4e+00 1.25025e+02 6.5e+01 9.84477e-02 5.29639e-01 2.54642e-04 0e+00 30 2.83232e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.01515e-01 5.32636e-01 1.61404e-04 0e+00  0 3.86641e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.01515e-01 5.32592e-01 1.61404e-04 0e+00  1 3.86641e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.01515e-01 5.32608e-01 1.61404e-04 0e+00  2 3.86641e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.01515e-01 5.32562e-01 1.61404e-04 0e+00  3 3.86641e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.01515e-01 5.32566e-01 1.61404e-04 0e+00  4 3.86641e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.01515e-01 5.32577e-01 1.61404e-04 0e+00  5 3.86641e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.01515e-01 5.32611e-01 1.61404e-04 0e+00  6 3.86641e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.01515e-01 5.32638e-01 1.61404e-04 0e+00  7 3.86641e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.01515e-01 5.32639e-01 1.61404e-04 0e+00  8 3.86641e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.01515e-01 5.32595e-01 1.61404e-04 0e+00  9 3.86641e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.01515e-01 5.32584e-01 1.61404e-04 0e+00 10 3.86641e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.01515e-01 5.32639e-01 1.61404e-04 0e+00 11 3.86641e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.01515e-01 5.32614e-01 1.61404e-04 0e+00 12 3.86641e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.01515e-01 5.32571e-01 1.61404e-04 0e+00 13 3.86641e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.01515e-01 5.32619e-01 1.61404e-04 0e+00 14 3.86641e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.01515e-01 5.32582e-01 1.61404e-04 0e+00 15 3.86641e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.01515e-01 5.32567e-01 1.61404e-04 0e+00 16 3.86641e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.01515e-01 5.32578e-01 1.61404e-04 0e+00 17 3.86641e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.01515e-01 5.32571e-01 1.61404e-04 0e+00 18 3.86641e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.01515e-01 5.32646e-01 1.61404e-04 0e+00 19 3.86641e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.01515e-01 5.32670e-01 1.61404e-04 0e+00 20 3.86641e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.01515e-01 5.32636e-01 1.61404e-04 0e+00 21 3.86641e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.01515e-01 5.32629e-01 1.61404e-04 0e+00 22 3.86641e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.01515e-01 5.32628e-01 1.61404e-04 0e+00 23 3.86641e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.01515e-01 5.32565e-01 1.61404e-04 0e+00 24 3.86641e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.01515e-01 5.32633e-01 1.61404e-04 0e+00 25 3.86641e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.01515e-01 5.32614e-01 1.61404e-04 0e+00 26 3.86641e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.01515e-01 5.32601e-01 1.61404e-04 0e+00 27 3.86641e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.01515e-01 5.32601e-01 1.61404e-04 0e+00 28 3.86641e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.01515e-01 5.32609e-01 1.61404e-04 0e+00 29 3.86641e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.01515e-01 5.32606e-01 1.61404e-04 0e+00 30 3.86641e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.01823e-01 5.32711e-01 2.52589e-04 0e+00  0 1.34837e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.01823e-01 5.32736e-01 2.52589e-04 0e+00  1 1.34837e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.01823e-01 5.32718e-01 2.52589e-04 0e+00  2 1.34837e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.01823e-01 5.32732e-01 2.52589e-04 0e+00  3 1.34837e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.01823e-01 5.32726e-01 2.52589e-04 0e+00  4 1.34837e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.01823e-01 5.32721e-01 2.52589e-04 0e+00  5 1.34837e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.01823e-01 5.32710e-01 2.52589e-04 0e+00  6 1.34837e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.01823e-01 5.32703e-01 2.52589e-04 0e+00  7 1.34837e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.01823e-01 5.32740e-01 2.52589e-04 0e+00  8 1.34837e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.01823e-01 5.32730e-01 2.52589e-04 0e+00  9 1.34837e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.01823e-01 5.32745e-01 2.52589e-04 0e+00 10 1.34837e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.01823e-01 5.32766e-01 2.52589e-04 0e+00 11 1.34837e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.01823e-01 5.32720e-01 2.52589e-04 0e+00 12 1.34837e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.01823e-01 5.32720e-01 2.52589e-04 0e+00 13 1.34837e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.01823e-01 5.32744e-01 2.52589e-04 0e+00 14 1.34837e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.01823e-01 5.32703e-01 2.52589e-04 0e+00 15 1.34837e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.01823e-01 5.32745e-01 2.52589e-04 0e+00 16 1.34837e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.01823e-01 5.32737e-01 2.52589e-04 0e+00 17 1.34837e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.01823e-01 5.32735e-01 2.52589e-04 0e+00 18 1.34837e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.01823e-01 5.32730e-01 2.52589e-04 0e+00 19 1.34837e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.01823e-01 5.32766e-01 2.52589e-04 0e+00 20 1.34837e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.01823e-01 5.32725e-01 2.52589e-04 0e+00 21 1.34837e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.01823e-01 5.32727e-01 2.52589e-04 0e+00 22 1.34837e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.01823e-01 5.32744e-01 2.52589e-04 0e+00 23 1.34837e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.01823e-01 5.32737e-01 2.52589e-04 0e+00 24 1.34837e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.01823e-01 5.32730e-01 2.52589e-04 0e+00 25 1.34837e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.01823e-01 5.32746e-01 2.52589e-04 0e+00 26 1.34837e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.01823e-01 5.32718e-01 2.52589e-04 0e+00 27 1.34837e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.01823e-01 5.32716e-01 2.52589e-04 0e+00 28 1.34837e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.01823e-01 5.32738e-01 2.52589e-04 0e+00 29 1.34837e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.01823e-01 5.32731e-01 2.52589e-04 0e+00 30 1.34837e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.04521e-01 5.35595e-01 2.28986e-04 0e+00  0 1.09338e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.04521e-01 5.35602e-01 2.28986e-04 0e+00  1 1.09338e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.04521e-01 5.35630e-01 2.28986e-04 0e+00  2 1.09338e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.04521e-01 5.35521e-01 2.28986e-04 0e+00  3 1.09338e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.04521e-01 5.35618e-01 2.28986e-04 0e+00  4 1.09338e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.04521e-01 5.35599e-01 2.28986e-04 0e+00  5 1.09338e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.04521e-01 5.35562e-01 2.28986e-04 0e+00  6 1.09338e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.04521e-01 5.35641e-01 2.28986e-04 0e+00  7 1.09338e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.04521e-01 5.35676e-01 2.28986e-04 0e+00  8 1.09338e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.04521e-01 5.35596e-01 2.28986e-04 0e+00  9 1.09338e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.04521e-01 5.35651e-01 2.28986e-04 0e+00 10 1.09338e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.04521e-01 5.35519e-01 2.28986e-04 0e+00 11 1.09338e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.04521e-01 5.35652e-01 2.28986e-04 0e+00 12 1.09338e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.04521e-01 5.35532e-01 2.28986e-04 0e+00 13 1.09338e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.04521e-01 5.35636e-01 2.28986e-04 0e+00 14 1.09338e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.04521e-01 5.35649e-01 2.28986e-04 0e+00 15 1.09338e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.04521e-01 5.35646e-01 2.28986e-04 0e+00 16 1.09338e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.04521e-01 5.35579e-01 2.28986e-04 0e+00 17 1.09338e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.04521e-01 5.35619e-01 2.28986e-04 0e+00 18 1.09338e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.04521e-01 5.35617e-01 2.28986e-04 0e+00 19 1.09338e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.04521e-01 5.35647e-01 2.28986e-04 0e+00 20 1.09338e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.04521e-01 5.35617e-01 2.28986e-04 0e+00 21 1.09338e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.04521e-01 5.35552e-01 2.28986e-04 0e+00 22 1.09338e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.04521e-01 5.35653e-01 2.28986e-04 0e+00 23 1.09338e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.04521e-01 5.35587e-01 2.28986e-04 0e+00 24 1.09338e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.04521e-01 5.35650e-01 2.28986e-04 0e+00 25 1.09338e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.04521e-01 5.35561e-01 2.28986e-04 0e+00 26 1.09338e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.04521e-01 5.35548e-01 2.28986e-04 0e+00 27 1.09338e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.04521e-01 5.35629e-01 2.28986e-04 0e+00 28 1.09338e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.04521e-01 5.35616e-01 2.28986e-04 0e+00 29 1.09338e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.04521e-01 5.35607e-01 2.28986e-04 0e+00 30 1.09338e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.04602e-01 5.35333e-01 2.64456e-04 0e+00  0 4.62251e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.04602e-01 5.35400e-01 2.64456e-04 0e+00  1 4.62251e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.04602e-01 5.35384e-01 2.64456e-04 0e+00  2 4.62251e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.04602e-01 5.35319e-01 2.64456e-04 0e+00  3 4.62251e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.04602e-01 5.35283e-01 2.64456e-04 0e+00  4 4.62251e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.04602e-01 5.35238e-01 2.64456e-04 0e+00  5 4.62251e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.04602e-01 5.35296e-01 2.64456e-04 0e+00  6 4.62251e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.04602e-01 5.35344e-01 2.64456e-04 0e+00  7 4.62251e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.04602e-01 5.35337e-01 2.64456e-04 0e+00  8 4.62251e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.04602e-01 5.35344e-01 2.64456e-04 0e+00  9 4.62251e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.04602e-01 5.35314e-01 2.64456e-04 0e+00 10 4.62251e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.04602e-01 5.35409e-01 2.64456e-04 0e+00 11 4.62251e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.04602e-01 5.35349e-01 2.64456e-04 0e+00 12 4.62251e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.04602e-01 5.35348e-01 2.64456e-04 0e+00 13 4.62251e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.04602e-01 5.35391e-01 2.64456e-04 0e+00 14 4.62251e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.04602e-01 5.35350e-01 2.64456e-04 0e+00 15 4.62251e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.04602e-01 5.35286e-01 2.64456e-04 0e+00 16 4.62251e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.04602e-01 5.35432e-01 2.64456e-04 0e+00 17 4.62251e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.04602e-01 5.35398e-01 2.64456e-04 0e+00 18 4.62251e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.04602e-01 5.35357e-01 2.64456e-04 0e+00 19 4.62251e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.04602e-01 5.35424e-01 2.64456e-04 0e+00 20 4.62251e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.04602e-01 5.35428e-01 2.64456e-04 0e+00 21 4.62251e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.04602e-01 5.35339e-01 2.64456e-04 0e+00 22 4.62251e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.04602e-01 5.35432e-01 2.64456e-04 0e+00 23 4.62251e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.04602e-01 5.35378e-01 2.64456e-04 0e+00 24 4.62251e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.04602e-01 5.35355e-01 2.64456e-04 0e+00 25 4.62251e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.04602e-01 5.35360e-01 2.64456e-04 0e+00 26 4.62251e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.04602e-01 5.35385e-01 2.64456e-04 0e+00 27 4.62251e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.04602e-01 5.35386e-01 2.64456e-04 0e+00 28 4.62251e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.04602e-01 5.35280e-01 2.64456e-04 0e+00 29 4.62251e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.04602e-01 5.35356e-01 2.64456e-04 0e+00 30 4.62251e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.07470e-01 5.38330e-01 2.51708e-04 0e+00  0 5.54377e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.07470e-01 5.38313e-01 2.51708e-04 0e+00  1 5.54377e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.07470e-01 5.38288e-01 2.51708e-04 0e+00  2 5.54377e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.07470e-01 5.38256e-01 2.51708e-04 0e+00  3 5.54377e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.07470e-01 5.38331e-01 2.51708e-04 0e+00  4 5.54377e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.07470e-01 5.38348e-01 2.51708e-04 0e+00  5 5.54377e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.07470e-01 5.38302e-01 2.51708e-04 0e+00  6 5.54377e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.07470e-01 5.38288e-01 2.51708e-04 0e+00  7 5.54377e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.07470e-01 5.38287e-01 2.51708e-04 0e+00  8 5.54377e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.07470e-01 5.38242e-01 2.51708e-04 0e+00  9 5.54377e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.07470e-01 5.38273e-01 2.51708e-04 0e+00 10 5.54377e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.07470e-01 5.38387e-01 2.51708e-04 0e+00 11 5.54377e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.07470e-01 5.38328e-01 2.51708e-04 0e+00 12 5.54377e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.07470e-01 5.38305e-01 2.51708e-04 0e+00 13 5.54377e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.07470e-01 5.38312e-01 2.51708e-04 0e+00 14 5.54377e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.07470e-01 5.38318e-01 2.51708e-04 0e+00 15 5.54377e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.07470e-01 5.38272e-01 2.51708e-04 0e+00 16 5.54377e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.07470e-01 5.38275e-01 2.51708e-04 0e+00 17 5.54377e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.07470e-01 5.38296e-01 2.51708e-04 0e+00 18 5.54377e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.07470e-01 5.38258e-01 2.51708e-04 0e+00 19 5.54377e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.07470e-01 5.38293e-01 2.51708e-04 0e+00 20 5.54377e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.07470e-01 5.38283e-01 2.51708e-04 0e+00 21 5.54377e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.07470e-01 5.38294e-01 2.51708e-04 0e+00 22 5.54377e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.07470e-01 5.38352e-01 2.51708e-04 0e+00 23 5.54377e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.07470e-01 5.38291e-01 2.51708e-04 0e+00 24 5.54377e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.07470e-01 5.38304e-01 2.51708e-04 0e+00 25 5.54377e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.07470e-01 5.38338e-01 2.51708e-04 0e+00 26 5.54377e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.07470e-01 5.38326e-01 2.51708e-04 0e+00 27 5.54377e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.07470e-01 5.38320e-01 2.51708e-04 0e+00 28 5.54377e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.07470e-01 5.38295e-01 2.51708e-04 0e+00 29 5.54377e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.07470e-01 5.38302e-01 2.51708e-04 0e+00 30 5.54377e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.10130e-01 5.40548e-01 2.72373e-04 0e+00  0 5.98627e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.10130e-01 5.40553e-01 2.72373e-04 0e+00  1 5.98627e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.10130e-01 5.40532e-01 2.72373e-04 0e+00  2 5.98627e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.10130e-01 5.40506e-01 2.72373e-04 0e+00  3 5.98627e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.10130e-01 5.40568e-01 2.72373e-04 0e+00  4 5.98627e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.10130e-01 5.40639e-01 2.72373e-04 0e+00  5 5.98627e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.10130e-01 5.40555e-01 2.72373e-04 0e+00  6 5.98627e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.10130e-01 5.40615e-01 2.72373e-04 0e+00  7 5.98627e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.10130e-01 5.40524e-01 2.72373e-04 0e+00  8 5.98627e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.10130e-01 5.40675e-01 2.72373e-04 0e+00  9 5.98627e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.10130e-01 5.40573e-01 2.72373e-04 0e+00 10 5.98627e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.10130e-01 5.40516e-01 2.72373e-04 0e+00 11 5.98627e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.10130e-01 5.40578e-01 2.72373e-04 0e+00 12 5.98627e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.10130e-01 5.40613e-01 2.72373e-04 0e+00 13 5.98627e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.10130e-01 5.40530e-01 2.72373e-04 0e+00 14 5.98627e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.10130e-01 5.40564e-01 2.72373e-04 0e+00 15 5.98627e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.10130e-01 5.40699e-01 2.72373e-04 0e+00 16 5.98627e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.10130e-01 5.40588e-01 2.72373e-04 0e+00 17 5.98627e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.10130e-01 5.40600e-01 2.72373e-04 0e+00 18 5.98627e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.10130e-01 5.40601e-01 2.72373e-04 0e+00 19 5.98627e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.10130e-01 5.40598e-01 2.72373e-04 0e+00 20 5.98627e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.10130e-01 5.40592e-01 2.72373e-04 0e+00 21 5.98627e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.10130e-01 5.40624e-01 2.72373e-04 0e+00 22 5.98627e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.10130e-01 5.40710e-01 2.72373e-04 0e+00 23 5.98627e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.10130e-01 5.40516e-01 2.72373e-04 0e+00 24 5.98627e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.10130e-01 5.40574e-01 2.72373e-04 0e+00 25 5.98627e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.10130e-01 5.40591e-01 2.72373e-04 0e+00 26 5.98627e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.10130e-01 5.40587e-01 2.72373e-04 0e+00 27 5.98627e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.10130e-01 5.40632e-01 2.72373e-04 0e+00 28 5.98627e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.10130e-01 5.40551e-01 2.72373e-04 0e+00 29 5.98627e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.10130e-01 5.40585e-01 2.72373e-04 0e+00 30 5.98627e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.12897e-01 5.42610e-01 2.24163e-04 0e+00  0 1.44228e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.12897e-01 5.42663e-01 2.24163e-04 0e+00  1 1.44228e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.12897e-01 5.42593e-01 2.24163e-04 0e+00  2 1.44228e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.12897e-01 5.42521e-01 2.24163e-04 0e+00  3 1.44228e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.12897e-01 5.42618e-01 2.24163e-04 0e+00  4 1.44228e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.12897e-01 5.42610e-01 2.24163e-04 0e+00  5 1.44228e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.12897e-01 5.42579e-01 2.24163e-04 0e+00  6 1.44228e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.12897e-01 5.42564e-01 2.24163e-04 0e+00  7 1.44228e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.12897e-01 5.42705e-01 2.24163e-04 0e+00  8 1.44228e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.12897e-01 5.42602e-01 2.24163e-04 0e+00  9 1.44228e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.12897e-01 5.42559e-01 2.24163e-04 0e+00 10 1.44228e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.12897e-01 5.42566e-01 2.24163e-04 0e+00 11 1.44228e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.12897e-01 5.42604e-01 2.24163e-04 0e+00 12 1.44228e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.12897e-01 5.42589e-01 2.24163e-04 0e+00 13 1.44228e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.12897e-01 5.42675e-01 2.24163e-04 0e+00 14 1.44228e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.12897e-01 5.42618e-01 2.24163e-04 0e+00 15 1.44228e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.12897e-01 5.42643e-01 2.24163e-04 0e+00 16 1.44228e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.12897e-01 5.42654e-01 2.24163e-04 0e+00 17 1.44228e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.12897e-01 5.42652e-01 2.24163e-04 0e+00 18 1.44228e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.12897e-01 5.42569e-01 2.24163e-04 0e+00 19 1.44228e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.12897e-01 5.42685e-01 2.24163e-04 0e+00 20 1.44228e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.12897e-01 5.42567e-01 2.24163e-04 0e+00 21 1.44228e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.12897e-01 5.42607e-01 2.24163e-04 0e+00 22 1.44228e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.12897e-01 5.42625e-01 2.24163e-04 0e+00 23 1.44228e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.12897e-01 5.42592e-01 2.24163e-04 0e+00 24 1.44228e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.12897e-01 5.42659e-01 2.24163e-04 0e+00 25 1.44228e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.12897e-01 5.42641e-01 2.24163e-04 0e+00 26 1.44228e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.12897e-01 5.42642e-01 2.24163e-04 0e+00 27 1.44228e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.12897e-01 5.42589e-01 2.24163e-04 0e+00 28 1.44228e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.12897e-01 5.42631e-01 2.24163e-04 0e+00 29 1.44228e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.12897e-01 5.42614e-01 2.24163e-04 0e+00 30 1.44228e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.15678e-01 5.45147e-01 2.99236e-04 0e+00  0 2.79952e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.15678e-01 5.45121e-01 2.99236e-04 0e+00  1 2.79952e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.15678e-01 5.45240e-01 2.99236e-04 0e+00  2 2.79952e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.15678e-01 5.45194e-01 2.99236e-04 0e+00  3 2.79952e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.15678e-01 5.45248e-01 2.99236e-04 0e+00  4 2.79952e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.15678e-01 5.45223e-01 2.99236e-04 0e+00  5 2.79952e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.15678e-01 5.45200e-01 2.99236e-04 0e+00  6 2.79952e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.15678e-01 5.45217e-01 2.99236e-04 0e+00  7 2.79952e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.15678e-01 5.45230e-01 2.99236e-04 0e+00  8 2.79952e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.15678e-01 5.45163e-01 2.99236e-04 0e+00  9 2.79952e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.15678e-01 5.45102e-01 2.99236e-04 0e+00 10 2.79952e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.15678e-01 5.45211e-01 2.99236e-04 0e+00 11 2.79952e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.15678e-01 5.45177e-01 2.99236e-04 0e+00 12 2.79952e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.15678e-01 5.45196e-01 2.99236e-04 0e+00 13 2.79952e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.15678e-01 5.45183e-01 2.99236e-04 0e+00 14 2.79952e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.15678e-01 5.45177e-01 2.99236e-04 0e+00 15 2.79952e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.15678e-01 5.45112e-01 2.99236e-04 0e+00 16 2.79952e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.15678e-01 5.45172e-01 2.99236e-04 0e+00 17 2.79952e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.15678e-01 5.45050e-01 2.99236e-04 0e+00 18 2.79952e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.15678e-01 5.45134e-01 2.99236e-04 0e+00 19 2.79952e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.15678e-01 5.45249e-01 2.99236e-04 0e+00 20 2.79952e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.15678e-01 5.45205e-01 2.99236e-04 0e+00 21 2.79952e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.15678e-01 5.45187e-01 2.99236e-04 0e+00 22 2.79952e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.15678e-01 5.45139e-01 2.99236e-04 0e+00 23 2.79952e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.15678e-01 5.45173e-01 2.99236e-04 0e+00 24 2.79952e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.15678e-01 5.45055e-01 2.99236e-04 0e+00 25 2.79952e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.15678e-01 5.45196e-01 2.99236e-04 0e+00 26 2.79952e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.15678e-01 5.45221e-01 2.99236e-04 0e+00 27 2.79952e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.15678e-01 5.45264e-01 2.99236e-04 0e+00 28 2.79952e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.15678e-01 5.45188e-01 2.99236e-04 0e+00 29 2.79952e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.15678e-01 5.45179e-01 2.99236e-04 0e+00 30 2.79952e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.20731e-01 5.48944e-01 2.31008e-04 0e+00  0 2.30189e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.20731e-01 5.49005e-01 2.31008e-04 0e+00  1 2.30189e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.20731e-01 5.48965e-01 2.31008e-04 0e+00  2 2.30189e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.20731e-01 5.49023e-01 2.31008e-04 0e+00  3 2.30189e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.20731e-01 5.49030e-01 2.31008e-04 0e+00  4 2.30189e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.20731e-01 5.49053e-01 2.31008e-04 0e+00  5 2.30189e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.20731e-01 5.48928e-01 2.31008e-04 0e+00  6 2.30189e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.20731e-01 5.49010e-01 2.31008e-04 0e+00  7 2.30189e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.20731e-01 5.48992e-01 2.31008e-04 0e+00  8 2.30189e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.20731e-01 5.48992e-01 2.31008e-04 0e+00  9 2.30189e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.20731e-01 5.48936e-01 2.31008e-04 0e+00 10 2.30189e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.20731e-01 5.49009e-01 2.31008e-04 0e+00 11 2.30189e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.20731e-01 5.48981e-01 2.31008e-04 0e+00 12 2.30189e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.20731e-01 5.48991e-01 2.31008e-04 0e+00 13 2.30189e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.20731e-01 5.49003e-01 2.31008e-04 0e+00 14 2.30189e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.20731e-01 5.49030e-01 2.31008e-04 0e+00 15 2.30189e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.20731e-01 5.48959e-01 2.31008e-04 0e+00 16 2.30189e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.20731e-01 5.49034e-01 2.31008e-04 0e+00 17 2.30189e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.20731e-01 5.49021e-01 2.31008e-04 0e+00 18 2.30189e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.20731e-01 5.49008e-01 2.31008e-04 0e+00 19 2.30189e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.20731e-01 5.49085e-01 2.31008e-04 0e+00 20 2.30189e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.20731e-01 5.48929e-01 2.31008e-04 0e+00 21 2.30189e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.20731e-01 5.48972e-01 2.31008e-04 0e+00 22 2.30189e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.20731e-01 5.49089e-01 2.31008e-04 0e+00 23 2.30189e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.20731e-01 5.48914e-01 2.31008e-04 0e+00 24 2.30189e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.20731e-01 5.49016e-01 2.31008e-04 0e+00 25 2.30189e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.20731e-01 5.48998e-01 2.31008e-04 0e+00 26 2.30189e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.20731e-01 5.48947e-01 2.31008e-04 0e+00 27 2.30189e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.20731e-01 5.48961e-01 2.31008e-04 0e+00 28 2.30189e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.20731e-01 5.49012e-01 2.31008e-04 0e+00 29 2.30189e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.20731e-01 5.48995e-01 2.31008e-04 0e+00 30 2.30189e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.23125e-01 5.50856e-01 1.69986e-04 0e+00  0 1.26852e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.23125e-01 5.50834e-01 1.69986e-04 0e+00  1 1.26852e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.23125e-01 5.50853e-01 1.69986e-04 0e+00  2 1.26852e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.23125e-01 5.50821e-01 1.69986e-04 0e+00  3 1.26852e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.23125e-01 5.50824e-01 1.69986e-04 0e+00  4 1.26852e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.23125e-01 5.50821e-01 1.69986e-04 0e+00  5 1.26852e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.23125e-01 5.50847e-01 1.69986e-04 0e+00  6 1.26852e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.23125e-01 5.50824e-01 1.69986e-04 0e+00  7 1.26852e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.23125e-01 5.50869e-01 1.69986e-04 0e+00  8 1.26852e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.23125e-01 5.50851e-01 1.69986e-04 0e+00  9 1.26852e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.23125e-01 5.50902e-01 1.69986e-04 0e+00 10 1.26852e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.23125e-01 5.50900e-01 1.69986e-04 0e+00 11 1.26852e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.23125e-01 5.50897e-01 1.69986e-04 0e+00 12 1.26852e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.23125e-01 5.50852e-01 1.69986e-04 0e+00 13 1.26852e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.23125e-01 5.50889e-01 1.69986e-04 0e+00 14 1.26852e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.23125e-01 5.50861e-01 1.69986e-04 0e+00 15 1.26852e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.23125e-01 5.50830e-01 1.69986e-04 0e+00 16 1.26852e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.23125e-01 5.50860e-01 1.69986e-04 0e+00 17 1.26852e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.23125e-01 5.50788e-01 1.69986e-04 0e+00 18 1.26852e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.23125e-01 5.50869e-01 1.69986e-04 0e+00 19 1.26852e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.23125e-01 5.50882e-01 1.69986e-04 0e+00 20 1.26852e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.23125e-01 5.50852e-01 1.69986e-04 0e+00 21 1.26852e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.23125e-01 5.50875e-01 1.69986e-04 0e+00 22 1.26852e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.23125e-01 5.50906e-01 1.69986e-04 0e+00 23 1.26852e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.23125e-01 5.50855e-01 1.69986e-04 0e+00 24 1.26852e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.23125e-01 5.50896e-01 1.69986e-04 0e+00 25 1.26852e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.23125e-01 5.50926e-01 1.69986e-04 0e+00 26 1.26852e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.23125e-01 5.50868e-01 1.69986e-04 0e+00 27 1.26852e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.23125e-01 5.50893e-01 1.69986e-04 0e+00 28 1.26852e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.23125e-01 5.50831e-01 1.69986e-04 0e+00 29 1.26852e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.23125e-01 5.50861e-01 1.69986e-04 0e+00 30 1.26852e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.25729e-01 5.52744e-01 1.34528e-04 0e+00  0 8.85606e-02
64 8.4e+00 1.25025e+02 6.5e+01 1.25729e-01 5.52729e-01 1.34528e-04 0e+00  1 8.85606e-02
64 8.4e+00 1.25025e+02 6.5e+01 1.25729e-01 5.52787e-01 1.34528e-04 0e+00  2 8.85606e-02
64 8.4e+00 1.25025e+02 6.5e+01 1.25729e-01 5.52761e-01 1.34528e-04 0e+00  3 8.85606e-02
64 8.4e+00 1.25025e+02 6.5e+01 1.25729e-01 5.52788e-01 1.34528e-04 0e+00  4 8.85606e-02
64 8.4e+00 1.25025e+02 6.5e+01 1.25729e-01 5.52774e-01 1.34528e-04 0e+00  5 8.85606e-02
64 8.4e+00 1.25025e+02 6.5e+01 1.25729e-01 5.52738e-01 1.34528e-04 0e+00  6 8.85606e-02
64 8.4e+00 1.25025e+02 6.5e+01 1.25729e-01 5.52812e-01 1.34528e-04 0e+00  7 8.85606e-02
64 8.4e+00 1.25025e+02 6.5e+01 1.25729e-01 5.52761e-01 1.34528e-04 0e+00  8 8.85606e-02
64 8.4e+00 1.25025e+02 6.5e+01 1.25729e-01 5.52748e-01 1.34528e-04 0e+00  9 8.85606e-02
64 8.4e+00 1.25025e+02 6.5e+01 1.25729e-01 5.52788e-01 1.34528e-04 0e+00 10 8.85606e-02
64 8.4e+00 1.25025e+02 6.5e+01 1.25729e-01 5.52783e-01 1.34528e-04 0e+00 11 8.85606e-02
64 8.4e+00 1.25025e+02 6.5e+01 1.25729e-01 5.52792e-01 1.34528e-04 0e+00 12 8.85606e-02
64 8.4e+00 1.25025e+02 6.5e+01 1.25729e-01 5.52755e-01 1.34528e-04 0e+00 13 8.85606e-02
64 8.4e+00 1.25025e+02 6.5e+01 1.25729e-01 5.52779e-01 1.34528e-04 0e+00 14 8.85606e-02
64 8.4e+00 1.25025e+02 6.5e+01 1.25729e-01 5.52777e-01 1.34528e-04 0e+00 15 8.85606e-02
64 8.4e+00 1.25025e+02 6.5e+01 1.25729e-01 5.52734e-01 1.34528e-04 0e+00 16 8.85606e-02
64 8.4e+00 1.25025e+02 6.5e+01 1.25729e-01 5.52777e-01 1.34528e-04 0e+00 17 8.85606e-02
64 8.4e+00 1.25025e+02 6.5e+01 1.25729e-01 5.52761e-01 1.34528e-04 0e+00 18 8.85606e-02
64 8.4e+00 1.25025e+02 6.5e+01 1.25729e-01 5.52779e-01 1.34528e-04 0e+00 19 8.85606e-02
64 8.4e+00 1.25025e+02 6.5e+01 1.25729e-01 5.52843e-01 1.34528e-04 0e+00 20 8.85606e-02
64 8.4e+00 1.25025e+02 6.5e+01 1.25729e-01 5.52768e-01 1.34528e-04 0e+00 21 8.85606e-02
64 8.4e+00 1.25025e+02 6.5e+01 1.25729e-01 5.52780e-01 1.34528e-04 0e+00 22 8.85606e-02
64 8.4e+00 1.25025e+02 6.5e+01 1.25729e-01 5.52810e-01 1.34528e-04 0e+00 23 8.85606e-02
64 8.4e+00 1.25025e+02 6.5e+01 1.25729e-01 5.52756e-01 1.34528e-04 0e+00 24 8.85606e-02
64 8.4e+00 1.25025e+02 6.5e+01 1.25729e-01 5.52794e-01 1.34528e-04 0e+00 25 8.85606e-02
64 8.4e+00 1.25025e+02 6.5e+01 1.25729e-01 5.52785e-01 1.34528e-04 0e+00 26 8.85606e-02
64 8.4e+00 1.25025e+02 6.5e+01 1.25729e-01 5.52799e-01 1.34528e-04 0e+00 27 8.85606e-02
64 8.4e+00 1.25025e+02 6.5e+01 1.25729e-01 5.52766e-01 1.34528e-04 0e+00 28 8.85606e-02
64 8.4e+00 1.25025e+02 6.5e+01 1.25729e-01 5.52811e-01 1.34528e-04 0e+00 29 8.85606e-02
64 8.4e+00 1.25025e+02 6.5e+01 1.25729e-01 5.52776e-01 1.34528e-04 0e+00 30 8.85606e-02
64 8.4e+00 1.25025e+02 6.5e+01 1.28125e-01 5.54632e-01 4.06028e-04 0e+00  0 4.03390e-04
64 8.4e+00 1.25025e+02 6.5e+01 1.28125e-01 5.54695e-01 4.06028e-04 0e+00  1 4.03390e-04
64 8.4e+00 1.25025e+02 6.5e+01 1.28125e-01 5.54835e-01 4.06028e-04 0e+00  2 4.03390e-04
64 8.4e+00 1.25025e+02 6.5e+01 1.28125e-01 5.54543e-01 4.06028e-04 0e+00  3 4.03390e-04
64 8.4e+00 1.25025e+02 6.5e+01 1.28125e-01 5.54629e-01 4.06028e-04 0e+00  4 4.03390e-04
64 8.4e+00 1.25025e+02 6.5e+01 1.28125e-01 5.54661e-01 4.06028e-04 0e+00  5 4.03390e-04
64 8.4e+00 1.25025e+02 6.5e+01 1.28125e-01 5.54708e-01 4.06028e-04 0e+00  6 4.03390e-04
64 8.4e+00 1.25025e+02 6.5e+01 1.28125e-01 5.54779e-01 4.06028e-04 0e+00  7 4.03390e-04
64 8.4e+00 1.25025e+02 6.5e+01 1.28125e-01 5.54684e-01 4.06028e-04 0e+00  8 4.03390e-04
64 8.4e+00 1.25025e+02 6.5e+01 1.28125e-01 5.54656e-01 4.06028e-04 0e+00  9 4.03390e-04
64 8.4e+00 1.25025e+02 6.5e+01 1.28125e-01 5.54707e-01 4.06028e-04 0e+00 10 4.03390e-04
64 8.4e+00 1.25025e+02 6.5e+01 1.28125e-01 5.54590e-01 4.06028e-04 0e+00 11 4.03390e-04
64 8.4e+00 1.25025e+02 6.5e+01 1.28125e-01 5.54697e-01 4.06028e-04 0e+00 12 4.03390e-04
64 8.4e+00 1.25025e+02 6.5e+01 1.28125e-01 5.54590e-01 4.06028e-04 0e+00 13 4.03390e-04
64 8.4e+00 1.25025e+02 6.5e+01 1.28125e-01 5.54640e-01 4.06028e-04 0e+00 14 4.03390e-04
64 8.4e+00 1.25025e+02 6.5e+01 1.28125e-01 5.54695e-01 4.06028e-04 0e+00 15 4.03390e-04
64 8.4e+00 1.25025e+02 6.5e+01 1.28125e-01 5.54576e-01 4.06028e-04 0e+00 16 4.03390e-04
64 8.4e+00 1.25025e+02 6.5e+01 1.28125e-01 5.54603e-01 4.06028e-04 0e+00 17 4.03390e-04
64 8.4e+00 1.25025e+02 6.5e+01 1.28125e-01 5.54658e-01 4.06028e-04 0e+00 18 4.03390e-04
64 8.4e+00 1.25025e+02 6.5e+01 1.28125e-01 5.54649e-01 4.06028e-04 0e+00 19 4.03390e-04
64 8.4e+00 1.25025e+02 6.5e+01 1.28125e-01 5.54597e-01 4.06028e-04 0e+00 20 4.03390e-04
64 8.4e+00 1.25025e+02 6.5e+01 1.28125e-01 5.54653e-01 4.06028e-04 0e+00 21 4.03390e-04
64 8.4e+00 1.25025e+02 6.5e+01 1.28125e-01 5.54485e-01 4.06028e-04 0e+00 22 4.03390e-04
64 8.4e+00 1.25025e+02 6.5e+01 1.28125e-01 5.54794e-01 4.06028e-04 0e+00 23 4.03390e-04
64 8.4e+00 1.25025e+02 6.5e+01 1.28125e-01 5.54605e-01 4.06028e-04 0e+00 24 4.03390e-04
64 8.4e+00 1.25025e+02 6.5e+01 1.28125e-01 5.54735e-01 4.06028e-04 0e+00 25 4.03390e-04
64 8.4e+00 1.25025e+02 6.5e+01 1.28125e-01 5.54642e-01 4.06028e-04 0e+00 26 4.03390e-04
64 8.4e+00 1.25025e+02 6.5e+01 1.28125e-01 5.54597e-01 4.06028e-04 0e+00 27 4.03390e-04
64 8.4e+00 1.25025e+02 6.5e+01 1.28125e-01 5.54742e-01 4.06028e-04 0e+00 28 4.03390e-04
64 8.4e+00 1.25025e+02 6.5e+01 1.28125e-01 5.54754e-01 4.06028e-04 0e+00 29 4.03390e-04
64 8.4e+00 1.25025e+02 6.5e+01 1.28125e-01 5.54661e-01 4.06028e-04 0e+00 30 4.03390e-04
64 8.4e+00 1.25025e+02 6.5e+01 1.32786e-01 5.57360e-01 2.57048e-04 0e+00  0 3.73663e-02
64 8.4e+00 1.25025e+02 6.5e+01 1.32786e-01 5.57237e-01 2.57048e-04 0e+00  1 3.73663e-02
64 8.4e+00 1.25025e+02 6.5e+01 1.32786e-01 5.57349e-01 2.57048e-04 0e+00  2 3.73663e-02
64 8.4e+00 1.25025e+02 6.5e+01 1.32786e-01 5.57316e-01 2.57048e-04 0e+00  3 3.73663e-02
64 8.4e+00 1.25025e+02 6.5e+01 1.32786e-01 5.57364e-01 2.57048e-04 0e+00  4 3.73663e-02
64 8.4e+00 1.25025e+02 6.5e+01 1.32786e-01 5.57290e-01 2.57048e-04 0e+00  5 3.73663e-02
64 8.4e+00 1.25025e+02 6.5e+01 1.32786e-01 5.57350e-01 2.57048e-04 0e+00  6 3.73663e-02
64 8.4e+00 1.25025e+02 6.5e+01 1.32786e-01 5.57356e-01 2.57048e-04 0e+00  7 3.73663e-02
64 8.4e+00 1.25025e+02 6.5e+01 1.32786e-01 5.57401e-01 2.57048e-04 0e+00  8 3.73663e-02
64 8.4e+00 1.25025e+02 6.5e+01 1.32786e-01 5.57352e-01 2.57048e-04 0e+00  9 3.73663e-02
64 8.4e+00 1.25025e+02 6.5e+01 1.32786e-01 5.57318e-01 2.57048e-04 0e+00 10 3.73663e-02
64 8.4e+00 1.25025e+02 6.5e+01 1.32786e-01 5.57428e-01 2.57048e-04 0e+00 11 3.73663e-02
64 8.4e+00 1.25025e+02 6.5e+01 1.32786e-01 5.57382e-01 2.57048e-04 0e+00 12 3.73663e-02
64 8.4e+00 1.25025e+02 6.5e+01 1.32786e-01 5.57416e-01 2.57048e-04 0e+00 13 3.73663e-02
64 8.4e+00 1.25025e+02 6.5e+01 1.32786e-01 5.57297e-01 2.57048e-04 0e+00 14 3.73663e-02
64 8.4e+00 1.25025e+02 6.5e+01 1.32786e-01 5.57387e-01 2.57048e-04 0e+00 15 3.73663e-02
64 8.4e+00 1.25025e+02 6.5e+01 1.32786e-01 5.57383e-01 2.57048e-04 0e+00 16 3.73663e-02
64 8.4e+00 1.25025e+02 6.5e+01 1.32786e-01 5.57337e-01 2.57048e-04 0e+00 17 3.73663e-02
64 8.4e+00 1.25025e+02 6.5e+01 1.32786e-01 5.57259e-01 2.57048e-04 0e+00 18 3.73663e-02
64 8.4e+00 1.25025e+02 6.5e+01 1.32786e-01 5.57379e-01 2.57048e-04 0e+00 19 3.73663e-02
64 8.4e+00 1.25025e+02 6.5e+01 1.32786e-01 5.57400e-01 2.57048e-04 0e+00 20 3.73663e-02
64 8.4e+00 1.25025e+02 6.5e+01 1.32786e-01 5.57288e-01 2.57048e-04 0e+00 21 3.73663e-02
64 8.4e+00 1.25025e+02 6.5e+01 1.32786e-01 5.57325e-01 2.57048e-04 0e+00 22 3.73663e-02
64 8.4e+00 1.25025e+02 6.5e+01 1.32786e-01 5.57370e-01 2.57048e-04 0e+00 23 3.73663e-02
64 8.4e+00 1.25025e+02 6.5e+01 1.32786e-01 5.57282e-01 2.57048e-04 0e+00 24 3.73663e-02
64 8.4e+00 1.25025e+02 6.5e+01 1.32786e-01 5.57316e-01 2.57048e-04 0e+00 25 3.73663e-02
64 8.4e+00 1.25025e+02 6.5e+01 1.32786e-01 5.57297e-01 2.57048e-04 0e+00 26 3.73663e-02
64 8.4e+00 1.25025e+02 6.5e+01 1.32786e-01 5.57415e-01 2.57048e-04 0e+00 27 3.73663e-02
64 8.4e+00 1.25025e+02 6.5e+01 1.32786e-01 5.57372e-01 2.57048e-04 0e+00 28 3.73663e-02
64 8.4e+00 1.25025e+02 6.5e+01 1.32786e-01 5.57321e-01 2.57048e-04 0e+00 29 3.73663e-02
64 8.4e+00 1.25025e+02 6.5e+01 1.32786e-01 5.57345e-01 2.57048e-04 0e+00 30 3.73663e-02
64 8.4e+00 1.25025e+02 6.5e+01 1.35054e-01 5.59436e-01 4.46048e-04 0e+00  0 6.32724e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.35054e-01 5.59411e-01 4.46048e-04 0e+00  1 6.32724e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.35054e-01 5.59584e-01 4.46048e-04 0e+00  2 6.32724e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.35054e-01 5.59441e-01 4.46048e-04 0e+00  3 6.32724e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.35054e-01 5.59408e-01 4.46048e-04 0e+00  4 6.32724e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.35054e-01 5.59475e-01 4.46048e-04 0e+00  5 6.32724e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.35054e-01 5.59544e-01 4.46048e-04 0e+00  6 6.32724e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.35054e-01 5.59593e-01 4.46048e-04 0e+00  7 6.32724e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.35054e-01 5.59390e-01 4.46048e-04 0e+00  8 6.32724e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.35054e-01 5.59564e-01 4.46048e-04 0e+00  9 6.32724e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.35054e-01 5.59333e-01 4.46048e-04 0e+00 10 6.32724e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.35054e-01 5.59510e-01 4.46048e-04 0e+00 11 6.32724e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.35054e-01 5.59483e-01 4.46048e-04 0e+00 12 6.32724e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.35054e-01 5.59496e-01 4.46048e-04 0e+00 13 6.32724e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.35054e-01 5.59601e-01 4.46048e-04 0e+00 14 6.32724e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.35054e-01 5.59486e-01 4.46048e-04 0e+00 15 6.32724e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.35054e-01 5.59475e-01 4.46048e-04 0e+00 16 6.32724e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.35054e-01 5.59407e-01 4.46048e-04 0e+00 17 6.32724e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.35054e-01 5.59438e-01 4.46048e-04 0e+00 18 6.32724e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.35054e-01 5.59521e-01 4.46048e-04 0e+00 19 6.32724e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.35054e-01 5.59570e-01 4.46048e-04 0e+00 20 6.32724e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.35054e-01 5.59460e-01 4.46048e-04 0e+00 21 6.32724e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.35054e-01 5.59384e-01 4.46048e-04 0e+00 22 6.32724e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.35054e-01 5.59583e-01 4.46048e-04 0e+00 23 6.32724e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.35054e-01 5.59430e-01 4.46048e-04 0e+00 24 6.32724e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.35054e-01 5.59464e-01 4.46048e-04 0e+00 25 6.32724e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.35054e-01 5.59681e-01 4.46048e-04 0e+00 26 6.32724e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.35054e-01 5.59486e-01 4.46048e-04 0e+00 27 6.32724e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.35054e-01 5.59590e-01 4.46048e-04 0e+00 28 6.32724e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.35054e-01 5.59488e-01 4.46048e-04 0e+00 29 6.32724e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.35054e-01 5.59488e-01 4.46048e-04 0e+00 30 6.32724e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.39485e-01 5.61840e-01 3.26655e-04 0e+00  0 5.36556e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.39485e-01 5.61929e-01 3.26655e-04 0e+00  1 5.36556e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.39485e-01 5.61925e-01 3.26655e-04 0e+00  2 5.36556e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.39485e-01 5.61963e-01 3.26655e-04 0e+00  3 5.36556e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.39485e-01 5.62053e-01 3.26655e-04 0e+00  4 5.36556e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.39485e-01 5.62006e-01 3.26655e-04 0e+00  5 5.36556e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.39485e-01 5.61974e-01 3.26655e-04 0e+00  6 5.36556e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.39485e-01 5.61967e-01 3.26655e-04 0e+00  7 5.36556e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.39485e-01 5.62017e-01 3.26655e-04 0e+00  8 5.36556e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.39485e-01 5.61984e-01 3.26655e-04 0e+00  9 5.36556e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.39485e-01 5.62057e-01 3.26655e-04 0e+00 10 5.36556e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.39485e-01 5.61984e-01 3.26655e-04 0e+00 11 5.36556e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.39485e-01 5.61943e-01 3.26655e-04 0e+00 12 5.36556e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.39485e-01 5.61959e-01 3.26655e-04 0e+00 13 5.36556e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.39485e-01 5.61992e-01 3.26655e-04 0e+00 14 5.36556e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.39485e-01 5.61952e-01 3.26655e-04 0e+00 15 5.36556e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.39485e-01 5.62096e-01 3.26655e-04 0e+00 16 5.36556e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.39485e-01 5.61922e-01 3.26655e-04 0e+00 17 5.36556e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.39485e-01 5.61988e-01 3.26655e-04 0e+00 18 5.36556e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.39485e-01 5.62103e-01 3.26655e-04 0e+00 19 5.36556e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.39485e-01 5.61974e-01 3.26655e-04 0e+00 20 5.36556e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.39485e-01 5.62044e-01 3.26655e-04 0e+00 21 5.36556e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.39485e-01 5.61960e-01 3.26655e-04 0e+00 22 5.36556e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.39485e-01 5.61997e-01 3.26655e-04 0e+00 23 5.36556e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.39485e-01 5.61951e-01 3.26655e-04 0e+00 24 5.36556e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.39485e-01 5.62082e-01 3.26655e-04 0e+00 25 5.36556e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.39485e-01 5.62009e-01 3.26655e-04 0e+00 26 5.36556e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.39485e-01 5.61979e-01 3.26655e-04 0e+00 27 5.36556e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.39485e-01 5.61951e-01 3.26655e-04 0e+00 28 5.36556e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.39485e-01 5.61911e-01 3.26655e-04 0e+00 29 5.36556e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.39485e-01 5.61984e-01 3.26655e-04 0e+00 30 5.36556e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.41648e-01 5.63819e-01 4.02155e-04 0e+00  0 1.43078e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.41648e-01 5.63722e-01 4.02155e-04 0e+00  1 1.43078e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.41648e-01 5.63886e-01 4.02155e-04 0e+00  2 1.43078e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.41648e-01 5.63928e-01 4.02155e-04 0e+00  3 1.43078e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.41648e-01 5.63771e-01 4.02155e-04 0e+00  4 1.43078e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.41648e-01 5.63851e-01 4.02155e-04 0e+00  5 1.43078e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.41648e-01 5.63720e-01 4.02155e-04 0e+00  6 1.43078e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.41648e-01 5.63848e-01 4.02155e-04 0e+00  7 1.43078e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.41648e-01 5.63820e-01 4.02155e-04 0e+00  8 1.43078e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.41648e-01 5.63865e-01 4.02155e-04 0e+00  9 1.43078e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.41648e-01 5.63876e-01 4.02155e-04 0e+00 10 1.43078e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.41648e-01 5.63809e-01 4.02155e-04 0e+00 11 1.43078e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.41648e-01 5.63729e-01 4.02155e-04 0e+00 12 1.43078e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.41648e-01 5.63678e-01 4.02155e-04 0e+00 13 1.43078e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.41648e-01 5.63904e-01 4.02155e-04 0e+00 14 1.43078e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.41648e-01 5.63762e-01 4.02155e-04 0e+00 15 1.43078e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.41648e-01 5.63788e-01 4.02155e-04 0e+00 16 1.43078e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.41648e-01 5.63765e-01 4.02155e-04 0e+00 17 1.43078e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.41648e-01 5.63734e-01 4.02155e-04 0e+00 18 1.43078e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.41648e-01 5.63853e-01 4.02155e-04 0e+00 19 1.43078e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.41648e-01 5.63827e-01 4.02155e-04 0e+00 20 1.43078e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.41648e-01 5.63847e-01 4.02155e-04 0e+00 21 1.43078e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.41648e-01 5.63645e-01 4.02155e-04 0e+00 22 1.43078e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.41648e-01 5.63878e-01 4.02155e-04 0e+00 23 1.43078e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.41648e-01 5.63891e-01 4.02155e-04 0e+00 24 1.43078e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.41648e-01 5.63842e-01 4.02155e-04 0e+00 25 1.43078e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.41648e-01 5.63762e-01 4.02155e-04 0e+00 26 1.43078e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.41648e-01 5.63822e-01 4.02155e-04 0e+00 27 1.43078e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.41648e-01 5.63661e-01 4.02155e-04 0e+00 28 1.43078e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.41648e-01 5.63705e-01 4.02155e-04 0e+00 29 1.43078e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.41648e-01 5.63800e-01 4.02155e-04 0e+00 30 1.43078e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.43778e-01 5.64439e-01 2.79992e-04 0e+00  0 5.09280e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.43778e-01 5.64369e-01 2.79992e-04 0e+00  1 5.09280e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.43778e-01 5.64450e-01 2.79992e-04 0e+00  2 5.09280e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.43778e-01 5.64344e-01 2.79992e-04 0e+00  3 5.09280e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.43778e-01 5.64375e-01 2.79992e-04 0e+00  4 5.09280e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.43778e-01 5.64508e-01 2.79992e-04 0e+00  5 5.09280e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.43778e-01 5.64423e-01 2.79992e-04 0e+00  6 5.09280e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.43778e-01 5.64436e-01 2.79992e-04 0e+00  7 5.09280e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.43778e-01 5.64351e-01 2.79992e-04 0e+00  8 5.09280e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.43778e-01 5.64468e-01 2.79992e-04 0e+00  9 5.09280e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.43778e-01 5.64411e-01 2.79992e-04 0e+00 10 5.09280e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.43778e-01 5.64383e-01 2.79992e-04 0e+00 11 5.09280e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.43778e-01 5.64372e-01 2.79992e-04 0e+00 12 5.09280e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.43778e-01 5.64356e-01 2.79992e-04 0e+00 13 5.09280e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.43778e-01 5.64354e-01 2.79992e-04 0e+00 14 5.09280e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.43778e-01 5.64335e-01 2.79992e-04 0e+00 15 5.09280e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.43778e-01 5.64428e-01 2.79992e-04 0e+00 16 5.09280e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.43778e-01 5.64472e-01 2.79992e-04 0e+00 17 5.09280e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.43778e-01 5.64369e-01 2.79992e-04 0e+00 18 5.09280e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.43778e-01 5.64368e-01 2.79992e-04 0e+00 19 5.09280e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.43778e-01 5.64415e-01 2.79992e-04 0e+00 20 5.09280e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.43778e-01 5.64400e-01 2.79992e-04 0e+00 21 5.09280e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.43778e-01 5.64433e-01 2.79992e-04 0e+00 22 5.09280e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.43778e-01 5.64423e-01 2.79992e-04 0e+00 23 5.09280e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.43778e-01 5.64256e-01 2.79992e-04 0e+00 24 5.09280e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.43778e-01 5.64319e-01 2.79992e-04 0e+00 25 5.09280e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.43778e-01 5.64401e-01 2.79992e-04 0e+00 26 5.09280e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.43778e-01 5.64362e-01 2.79992e-04 0e+00 27 5.09280e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.43778e-01 5.64347e-01 2.79992e-04 0e+00 28 5.09280e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.43778e-01 5.64382e-01 2.79992e-04 0e+00 29 5.09280e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.43778e-01 5.64392e-01 2.79992e-04 0e+00 30 5.09280e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.45876e-01 5.65905e-01 2.06958e-04 0e+00  0 7.46254e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.45876e-01 5.65801e-01 2.06958e-04 0e+00  1 7.46254e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.45876e-01 5.65847e-01 2.06958e-04 0e+00  2 7.46254e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.45876e-01 5.65779e-01 2.06958e-04 0e+00  3 7.46254e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.45876e-01 5.65881e-01 2.06958e-04 0e+00  4 7.46254e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.45876e-01 5.65780e-01 2.06958e-04 0e+00  5 7.46254e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.45876e-01 5.65785e-01 2.06958e-04 0e+00  6 7.46254e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.45876e-01 5.65843e-01 2.06958e-04 0e+00  7 7.46254e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.45876e-01 5.65879e-01 2.06958e-04 0e+00  8 7.46254e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.45876e-01 5.65814e-01 2.06958e-04 0e+00  9 7.46254e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.45876e-01 5.65860e-01 2.06958e-04 0e+00 10 7.46254e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.45876e-01 5.65779e-01 2.06958e-04 0e+00 11 7.46254e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.45876e-01 5.65848e-01 2.06958e-04 0e+00 12 7.46254e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.45876e-01 5.65841e-01 2.06958e-04 0e+00 13 7.46254e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.45876e-01 5.65767e-01 2.06958e-04 0e+00 14 7.46254e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.45876e-01 5.65804e-01 2.06958e-04 0e+00 15 7.46254e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.45876e-01 5.65830e-01 2.06958e-04 0e+00 16 7.46254e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.45876e-01 5.65815e-01 2.06958e-04 0e+00 17 7.46254e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.45876e-01 5.65818e-01 2.06958e-04 0e+00 18 7.46254e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.45876e-01 5.65844e-01 2.06958e-04 0e+00 19 7.46254e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.45876e-01 5.65871e-01 2.06958e-04 0e+00 20 7.46254e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.45876e-01 5.65890e-01 2.06958e-04 0e+00 21 7.46254e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.45876e-01 5.65813e-01 2.06958e-04 0e+00 22 7.46254e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.45876e-01 5.65826e-01 2.06958e-04 0e+00 23 7.46254e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.45876e-01 5.65761e-01 2.06958e-04 0e+00 24 7.46254e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.45876e-01 5.65820e-01 2.06958e-04 0e+00 25 7.46254e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.45876e-01 5.65777e-01 2.06958e-04 0e+00 26 7.46254e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.45876e-01 5.65817e-01 2.06958e-04 0e+00 27 7.46254e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.45876e-01 5.65795e-01 2.06958e-04 0e+00 28 7.46254e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.45876e-01 5.65871e-01 2.06958e-04 0e+00 29 7.46254e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.45876e-01 5.65825e-01 2.06958e-04 0e+00 30 7.46254e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.47945e-01 5.66965e-01 4.04539e-04 0e+00  0 1.44215e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.47945e-01 5.66908e-01 4.04539e-04 0e+00  1 1.44215e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.47945e-01 5.67046e-01 4.04539e-04 0e+00  2 1.44215e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.47945e-01 5.67010e-01 4.04539e-04 0e+00  3 1.44215e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.47945e-01 5.67038e-01 4.04539e-04 0e+00  4 1.44215e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.47945e-01 5.66926e-01 4.04539e-04 0e+00  5 1.44215e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.47945e-01 5.66924e-01 4.04539e-04 0e+00  6 1.44215e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.47945e-01 5.67007e-01 4.04539e-04 0e+00  7 1.44215e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.47945e-01 5.67048e-01 4.04539e-04 0e+00  8 1.44215e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.47945e-01 5.67022e-01 4.04539e-04 0e+00  9 1.44215e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.47945e-01 5.66832e-01 4.04539e-04 0e+00 10 1.44215e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.47945e-01 5.66884e-01 4.04539e-04 0e+00 11 1.44215e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.47945e-01 5.66898e-01 4.04539e-04 0e+00 12 1.44215e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.47945e-01 5.67016e-01 4.04539e-04 0e+00 13 1.44215e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.47945e-01 5.66961e-01 4.04539e-04 0e+00 14 1.44215e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.47945e-01 5.66887e-01 4.04539e-04 0e+00 15 1.44215e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.47945e-01 5.66950e-01 4.04539e-04 0e+00 16 1.44215e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.47945e-01 5.66955e-01 4.04539e-04 0e+00 17 1.44215e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.47945e-01 5.66876e-01 4.04539e-04 0e+00 18 1.44215e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.47945e-01 5.67065e-01 4.04539e-04 0e+00 19 1.44215e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.47945e-01 5.67027e-01 4.04539e-04 0e+00 20 1.44215e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.47945e-01 5.66957e-01 4.04539e-04 0e+00 21 1.44215e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.47945e-01 5.66847e-01 4.04539e-04 0e+00 22 1.44215e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.47945e-01 5.67155e-01 4.04539e-04 0e+00 23 1.44215e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.47945e-01 5.66849e-01 4.04539e-04 0e+00 24 1.44215e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.47945e-01 5.66945e-01 4.04539e-04 0e+00 25 1.44215e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.47945e-01 5.67010e-01 4.04539e-04 0e+00 26 1.44215e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.47945e-01 5.67070e-01 4.04539e-04 0e+00 27 1.44215e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.47945e-01 5.66949e-01 4.04539e-04 0e+00 28 1.44215e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.47945e-01 5.66991e-01 4.04539e-04 0e+00 29 1.44215e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.47945e-01 5.66967e-01 4.04539e-04 0e+00 30 1.44215e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.49987e-01 5.67708e-01 3.01743e-04 0e+00  0 4.54506e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.49987e-01 5.67740e-01 3.01743e-04 0e+00  1 4.54506e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.49987e-01 5.67763e-01 3.01743e-04 0e+00  2 4.54506e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.49987e-01 5.67670e-01 3.01743e-04 0e+00  3 4.54506e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.49987e-01 5.67690e-01 3.01743e-04 0e+00  4 4.54506e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.49987e-01 5.67717e-01 3.01743e-04 0e+00  5 4.54506e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.49987e-01 5.67844e-01 3.01743e-04 0e+00  6 4.54506e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.49987e-01 5.67724e-01 3.01743e-04 0e+00  7 4.54506e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.49987e-01 5.67822e-01 3.01743e-04 0e+00  8 4.54506e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.49987e-01 5.67747e-01 3.01743e-04 0e+00  9 4.54506e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.49987e-01 5.67817e-01 3.01743e-04 0e+00 10 4.54506e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.49987e-01 5.67724e-01 3.01743e-04 0e+00 11 4.54506e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.49987e-01 5.67694e-01 3.01743e-04 0e+00 12 4.54506e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.49987e-01 5.67669e-01 3.01743e-04 0e+00 13 4.54506e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.49987e-01 5.67793e-01 3.01743e-04 0e+00 14 4.54506e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.49987e-01 5.67781e-01 3.01743e-04 0e+00 15 4.54506e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.49987e-01 5.67696e-01 3.01743e-04 0e+00 16 4.54506e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.49987e-01 5.67714e-01 3.01743e-04 0e+00 17 4.54506e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.49987e-01 5.67694e-01 3.01743e-04 0e+00 18 4.54506e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.49987e-01 5.67758e-01 3.01743e-04 0e+00 19 4.54506e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.49987e-01 5.67742e-01 3.01743e-04 0e+00 20 4.54506e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.49987e-01 5.67728e-01 3.01743e-04 0e+00 21 4.54506e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.49987e-01 5.67802e-01 3.01743e-04 0e+00 22 4.54506e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.49987e-01 5.67881e-01 3.01743e-04 0e+00 23 4.54506e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.49987e-01 5.67744e-01 3.01743e-04 0e+00 24 4.54506e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.49987e-01 5.67734e-01 3.01743e-04 0e+00 25 4.54506e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.49987e-01 5.67726e-01 3.01743e-04 0e+00 26 4.54506e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.49987e-01 5.67681e-01 3.01743e-04 0e+00 27 4.54506e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.49987e-01 5.67714e-01 3.01743e-04 0e+00 28 4.54506e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.49987e-01 5.67617e-01 3.01743e-04 0e+00 29 4.54506e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.49987e-01 5.67738e-01 3.01743e-04 0e+00 30 4.54506e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.51999e-01 5.69206e-01 2.83075e-04 0e+00  0 3.34683e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.51999e-01 5.69136e-01 2.83075e-04 0e+00  1 3.34683e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.51999e-01 5.69208e-01 2.83075e-04 0e+00  2 3.34683e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.51999e-01 5.69047e-01 2.83075e-04 0e+00  3 3.34683e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.51999e-01 5.69128e-01 2.83075e-04 0e+00  4 3.34683e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.51999e-01 5.69140e-01 2.83075e-04 0e+00  5 3.34683e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.51999e-01 5.69122e-01 2.83075e-04 0e+00  6 3.34683e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.51999e-01 5.69167e-01 2.83075e-04 0e+00  7 3.34683e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.51999e-01 5.69207e-01 2.83075e-04 0e+00  8 3.34683e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.51999e-01 5.69225e-01 2.83075e-04 0e+00  9 3.34683e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.51999e-01 5.69212e-01 2.83075e-04 0e+00 10 3.34683e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.51999e-01 5.69139e-01 2.83075e-04 0e+00 11 3.34683e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.51999e-01 5.69192e-01 2.83075e-04 0e+00 12 3.34683e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.51999e-01 5.69116e-01 2.83075e-04 0e+00 13 3.34683e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.51999e-01 5.69194e-01 2.83075e-04 0e+00 14 3.34683e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.51999e-01 5.69122e-01 2.83075e-04 0e+00 15 3.34683e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.51999e-01 5.69139e-01 2.83075e-04 0e+00 16 3.34683e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.51999e-01 5.69149e-01 2.83075e-04 0e+00 17 3.34683e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.51999e-01 5.69096e-01 2.83075e-04 0e+00 18 3.34683e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.51999e-01 5.69151e-01 2.83075e-04 0e+00 19 3.34683e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.51999e-01 5.69217e-01 2.83075e-04 0e+00 20 3.34683e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.51999e-01 5.69106e-01 2.83075e-04 0e+00 21 3.34683e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.51999e-01 5.69163e-01 2.83075e-04 0e+00 22 3.34683e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.51999e-01 5.69251e-01 2.83075e-04 0e+00 23 3.34683e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.51999e-01 5.69131e-01 2.83075e-04 0e+00 24 3.34683e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.51999e-01 5.69176e-01 2.83075e-04 0e+00 25 3.34683e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.51999e-01 5.69176e-01 2.83075e-04 0e+00 26 3.34683e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.51999e-01 5.69126e-01 2.83075e-04 0e+00 27 3.34683e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.51999e-01 5.69153e-01 2.83075e-04 0e+00 28 3.34683e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.51999e-01 5.69145e-01 2.83075e-04 0e+00 29 3.34683e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.51999e-01 5.69158e-01 2.83075e-04 0e+00 30 3.34683e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.55949e-01 5.71802e-01 5.19481e-04 0e+00  0 1.49063e+00
64 8.4e+00 1.25025e+02 6.5e+01 1.55949e-01 5.71595e-01 5.19481e-04 0e+00  1 1.49063e+00
64 8.4e+00 1.25025e+02 6.5e+01 1.55949e-01 5.71860e-01 5.19481e-04 0e+00  2 1.49063e+00
64 8.4e+00 1.25025e+02 6.5e+01 1.55949e-01 5.71647e-01 5.19481e-04 0e+00  3 1.49063e+00
64 8.4e+00 1.25025e+02 6.5e+01 1.55949e-01 5.71742e-01 5.19481e-04 0e+00  4 1.49063e+00
64 8.4e+00 1.25025e+02 6.5e+01 1.55949e-01 5.71886e-01 5.19481e-04 0e+00  5 1.49063e+00
64 8.4e+00 1.25025e+02 6.5e+01 1.55949e-01 5.71812e-01 5.19481e-04 0e+00  6 1.49063e+00
64 8.4e+00 1.25025e+02 6.5e+01 1.55949e-01 5.71905e-01 5.19481e-04 0e+00  7 1.49063e+00
64 8.4e+00 1.25025e+02 6.5e+01 1.55949e-01 5.71715e-01 5.19481e-04 0e+00  8 1.49063e+00
64 8.4e+00 1.25025e+02 6.5e+01 1.55949e-01 5.71816e-01 5.19481e-04 0e+00  9 1.49063e+00
64 8.4e+00 1.25025e+02 6.5e+01 1.55949e-01 5.71791e-01 5.19481e-04 0e+00 10 1.49063e+00
64 8.4e+00 1.25025e+02 6.5e+01 1.55949e-01 5.71891e-01 5.19481e-04 0e+00 11 1.49063e+00
64 8.4e+00 1.25025e+02 6.5e+01 1.55949e-01 5.71745e-01 5.19481e-04 0e+00 12 1.49063e+00
64 8.4e+00 1.25025e+02 6.5e+01 1.55949e-01 5.71773e-01 5.19481e-04 0e+00 13 1.49063e+00
64 8.4e+00 1.25025e+02 6.5e+01 1.55949e-01 5.71889e-01 5.19481e-04 0e+00 14 1.49063e+00
64 8.4e+00 1.25025e+02 6.5e+01 1.55949e-01 5.71766e-01 5.19481e-04 0e+00 15 1.49063e+00
64 8.4e+00 1.25025e+02 6.5e+01 1.55949e-01 5.71818e-01 5.19481e-04 0e+00 16 1.49063e+00
64 8.4e+00 1.25025e+02 6.5e+01 1.55949e-01 5.71899e-01 5.19481e-04 0e+00 17 1.49063e+00
64 8.4e+00 1.25025e+02 6.5e+01 1.55949e-01 5.71646e-01 5.19481e-04 0e+00 18 1.49063e+00
64 8.4e+00 1.25025e+02 6.5e+01 1.55949e-01 5.71967e-01 5.19481e-04 0e+00 19 1.49063e+00
64 8.4e+00 1.25025e+02 6.5e+01 1.55949e-01 5.71885e-01 5.19481e-04 0e+00 20 1.49063e+00
64 8.4e+00 1.25025e+02 6.5e+01 1.55949e-01 5.71670e-01 5.19481e-04 0e+00 21 1.49063e+00
64 8.4e+00 1.25025e+02 6.5e+01 1.55949e-01 5.71643e-01 5.19481e-04 0e+00 22 1.49063e+00
64 8.4e+00 1.25025e+02 6.5e+01 1.55949e-01 5.71941e-01 5.19481e-04 0e+00 23 1.49063e+00
64 8.4e+00 1.25025e+02 6.5e+01 1.55949e-01 5.71752e-01 5.19481e-04 0e+00 24 1.49063e+00
64 8.4e+00 1.25025e+02 6.5e+01 1.55949e-01 5.71789e-01 5.19481e-04 0e+00 25 1.49063e+00
64 8.4e+00 1.25025e+02 6.5e+01 1.55949e-01 5.71838e-01 5.19481e-04 0e+00 26 1.49063e+00
64 8.4e+00 1.25025e+02 6.5e+01 1.55949e-01 5.71808e-01 5.19481e-04 0e+00 27 1.49063e+00
64 8.4e+00 1.25025e+02 6.5e+01 1.55949e-01 5.71838e-01 5.19481e-04 0e+00 28 1.49063e+00
64 8.4e+00 1.25025e+02 6.5e+01 1.55949e-01 5.71778e-01 5.19481e-04 0e+00 29 1.49063e+00
64 8.4e+00 1.25025e+02 6.5e+01 1.55949e-01 5.71797e-01 5.19481e-04 0e+00 30 1.49063e+00
64 8.4e+00 1.25025e+02 6.5e+01 1.57885e-01 5.72548e-01 2.08719e-04 0e+00  0 4.47903e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.57885e-01 5.72545e-01 2.08719e-04 0e+00  1 4.47903e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.57885e-01 5.72475e-01 2.08719e-04 0e+00  2 4.47903e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.57885e-01 5.72482e-01 2.08719e-04 0e+00  3 4.47903e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.57885e-01 5.72578e-01 2.08719e-04 0e+00  4 4.47903e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.57885e-01 5.72563e-01 2.08719e-04 0e+00  5 4.47903e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.57885e-01 5.72506e-01 2.08719e-04 0e+00  6 4.47903e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.57885e-01 5.72544e-01 2.08719e-04 0e+00  7 4.47903e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.57885e-01 5.72579e-01 2.08719e-04 0e+00  8 4.47903e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.57885e-01 5.72601e-01 2.08719e-04 0e+00  9 4.47903e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.57885e-01 5.72544e-01 2.08719e-04 0e+00 10 4.47903e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.57885e-01 5.72524e-01 2.08719e-04 0e+00 11 4.47903e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.57885e-01 5.72559e-01 2.08719e-04 0e+00 12 4.47903e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.57885e-01 5.72526e-01 2.08719e-04 0e+00 13 4.47903e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.57885e-01 5.72528e-01 2.08719e-04 0e+00 14 4.47903e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.57885e-01 5.72562e-01 2.08719e-04 0e+00 15 4.47903e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.57885e-01 5.72534e-01 2.08719e-04 0e+00 16 4.47903e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.57885e-01 5.72537e-01 2.08719e-04 0e+00 17 4.47903e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.57885e-01 5.72460e-01 2.08719e-04 0e+00 18 4.47903e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.57885e-01 5.72572e-01 2.08719e-04 0e+00 19 4.47903e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.57885e-01 5.72564e-01 2.08719e-04 0e+00 20 4.47903e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.57885e-01 5.72625e-01 2.08719e-04 0e+00 21 4.47903e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.57885e-01 5.72572e-01 2.08719e-04 0e+00 22 4.47903e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.57885e-01 5.72573e-01 2.08719e-04 0e+00 23 4.47903e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.57885e-01 5.72533e-01 2.08719e-04 0e+00 24 4.47903e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.57885e-01 5.72459e-01 2.08719e-04 0e+00 25 4.47903e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.57885e-01 5.72542e-01 2.08719e-04 0e+00 26 4.47903e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.57885e-01 5.72495e-01 2.08719e-04 0e+00 27 4.47903e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.57885e-01 5.72524e-01 2.08719e-04 0e+00 28 4.47903e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.57885e-01 5.72535e-01 2.08719e-04 0e+00 29 4.47903e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.57885e-01 5.72540e-01 2.08719e-04 0e+00 30 4.47903e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.59798e-01 5.73906e-01 3.61605e-04 0e+00  0 1.56257e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.59798e-01 5.73737e-01 3.61605e-04 0e+00  1 1.56257e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.59798e-01 5.73764e-01 3.61605e-04 0e+00  2 1.56257e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.59798e-01 5.73725e-01 3.61605e-04 0e+00  3 1.56257e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.59798e-01 5.73778e-01 3.61605e-04 0e+00  4 1.56257e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.59798e-01 5.73811e-01 3.61605e-04 0e+00  5 1.56257e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.59798e-01 5.73804e-01 3.61605e-04 0e+00  6 1.56257e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.59798e-01 5.73867e-01 3.61605e-04 0e+00  7 1.56257e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.59798e-01 5.73831e-01 3.61605e-04 0e+00  8 1.56257e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.59798e-01 5.73809e-01 3.61605e-04 0e+00  9 1.56257e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.59798e-01 5.73890e-01 3.61605e-04 0e+00 10 1.56257e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.59798e-01 5.73883e-01 3.61605e-04 0e+00 11 1.56257e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.59798e-01 5.73836e-01 3.61605e-04 0e+00 12 1.56257e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.59798e-01 5.73774e-01 3.61605e-04 0e+00 13 1.56257e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.59798e-01 5.73787e-01 3.61605e-04 0e+00 14 1.56257e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.59798e-01 5.73800e-01 3.61605e-04 0e+00 15 1.56257e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.59798e-01 5.73865e-01 3.61605e-04 0e+00 16 1.56257e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.59798e-01 5.73812e-01 3.61605e-04 0e+00 17 1.56257e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.59798e-01 5.73836e-01 3.61605e-04 0e+00 18 1.56257e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.59798e-01 5.73808e-01 3.61605e-04 0e+00 19 1.56257e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.59798e-01 5.73878e-01 3.61605e-04 0e+00 20 1.56257e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.59798e-01 5.73835e-01 3.61605e-04 0e+00 21 1.56257e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.59798e-01 5.73849e-01 3.61605e-04 0e+00 22 1.56257e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.59798e-01 5.73909e-01 3.61605e-04 0e+00 23 1.56257e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.59798e-01 5.73730e-01 3.61605e-04 0e+00 24 1.56257e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.59798e-01 5.73886e-01 3.61605e-04 0e+00 25 1.56257e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.59798e-01 5.74030e-01 3.61605e-04 0e+00 26 1.56257e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.59798e-01 5.73922e-01 3.61605e-04 0e+00 27 1.56257e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.59798e-01 5.73730e-01 3.61605e-04 0e+00 28 1.56257e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.59798e-01 5.73783e-01 3.61605e-04 0e+00 29 1.56257e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.59798e-01 5.73829e-01 3.61605e-04 0e+00 30 1.56257e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.61689e-01 5.74871e-01 3.89494e-04 0e+00  0 3.55224e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.61689e-01 5.74784e-01 3.89494e-04 0e+00  1 3.55224e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.61689e-01 5.74875e-01 3.89494e-04 0e+00  2 3.55224e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.61689e-01 5.74773e-01 3.89494e-04 0e+00  3 3.55224e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.61689e-01 5.74816e-01 3.89494e-04 0e+00  4 3.55224e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.61689e-01 5.74816e-01 3.89494e-04 0e+00  5 3.55224e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.61689e-01 5.74729e-01 3.89494e-04 0e+00  6 3.55224e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.61689e-01 5.74858e-01 3.89494e-04 0e+00  7 3.55224e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.61689e-01 5.74852e-01 3.89494e-04 0e+00  8 3.55224e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.61689e-01 5.74847e-01 3.89494e-04 0e+00  9 3.55224e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.61689e-01 5.74824e-01 3.89494e-04 0e+00 10 3.55224e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.61689e-01 5.74786e-01 3.89494e-04 0e+00 11 3.55224e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.61689e-01 5.74919e-01 3.89494e-04 0e+00 12 3.55224e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.61689e-01 5.74892e-01 3.89494e-04 0e+00 13 3.55224e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.61689e-01 5.74893e-01 3.89494e-04 0e+00 14 3.55224e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.61689e-01 5.74797e-01 3.89494e-04 0e+00 15 3.55224e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.61689e-01 5.74808e-01 3.89494e-04 0e+00 16 3.55224e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.61689e-01 5.74763e-01 3.89494e-04 0e+00 17 3.55224e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.61689e-01 5.74773e-01 3.89494e-04 0e+00 18 3.55224e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.61689e-01 5.74921e-01 3.89494e-04 0e+00 19 3.55224e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.61689e-01 5.74877e-01 3.89494e-04 0e+00 20 3.55224e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.61689e-01 5.74898e-01 3.89494e-04 0e+00 21 3.55224e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.61689e-01 5.74804e-01 3.89494e-04 0e+00 22 3.55224e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.61689e-01 5.74943e-01 3.89494e-04 0e+00 23 3.55224e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.61689e-01 5.74749e-01 3.89494e-04 0e+00 24 3.55224e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.61689e-01 5.74695e-01 3.89494e-04 0e+00 25 3.55224e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.61689e-01 5.74938e-01 3.89494e-04 0e+00 26 3.55224e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.61689e-01 5.74686e-01 3.89494e-04 0e+00 27 3.55224e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.61689e-01 5.74901e-01 3.89494e-04 0e+00 28 3.55224e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.61689e-01 5.74805e-01 3.89494e-04 0e+00 29 3.55224e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.61689e-01 5.74830e-01 3.89494e-04 0e+00 30 3.55224e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.63558e-01 5.75402e-01 2.79595e-04 0e+00  0 6.02896e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.63558e-01 5.75317e-01 2.79595e-04 0e+00  1 6.02896e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.63558e-01 5.75418e-01 2.79595e-04 0e+00  2 6.02896e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.63558e-01 5.75400e-01 2.79595e-04 0e+00  3 6.02896e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.63558e-01 5.75359e-01 2.79595e-04 0e+00  4 6.02896e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.63558e-01 5.75372e-01 2.79595e-04 0e+00  5 6.02896e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.63558e-01 5.75406e-01 2.79595e-04 0e+00  6 6.02896e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.63558e-01 5.75415e-01 2.79595e-04 0e+00  7 6.02896e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.63558e-01 5.75438e-01 2.79595e-04 0e+00  8 6.02896e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.63558e-01 5.75393e-01 2.79595e-04 0e+00  9 6.02896e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.63558e-01 5.75364e-01 2.79595e-04 0e+00 10 6.02896e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.63558e-01 5.75421e-01 2.79595e-04 0e+00 11 6.02896e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.63558e-01 5.75366e-01 2.79595e-04 0e+00 12 6.02896e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.63558e-01 5.75435e-01 2.79595e-04 0e+00 13 6.02896e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.63558e-01 5.75419e-01 2.79595e-04 0e+00 14 6.02896e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.63558e-01 5.75393e-01 2.79595e-04 0e+00 15 6.02896e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.63558e-01 5.75287e-01 2.79595e-04 0e+00 16 6.02896e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.63558e-01 5.75457e-01 2.79595e-04 0e+00 17 6.02896e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.63558e-01 5.75385e-01 2.79595e-04 0e+00 18 6.02896e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.63558e-01 5.75494e-01 2.79595e-04 0e+00 19 6.02896e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.63558e-01 5.75441e-01 2.79595e-04 0e+00 20 6.02896e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.63558e-01 5.75516e-01 2.79595e-04 0e+00 21 6.02896e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.63558e-01 5.75402e-01 2.79595e-04 0e+00 22 6.02896e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.63558e-01 5.75508e-01 2.79595e-04 0e+00 23 6.02896e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.63558e-01 5.75343e-01 2.79595e-04 0e+00 24 6.02896e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.63558e-01 5.75425e-01 2.79595e-04 0e+00 25 6.02896e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.63558e-01 5.75352e-01 2.79595e-04 0e+00 26 6.02896e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.63558e-01 5.75451e-01 2.79595e-04 0e+00 27 6.02896e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.63558e-01 5.75366e-01 2.79595e-04 0e+00 28 6.02896e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.63558e-01 5.75346e-01 2.79595e-04 0e+00 29 6.02896e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.63558e-01 5.75402e-01 2.79595e-04 0e+00 30 6.02896e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.65408e-01 5.76542e-01 2.45240e-04 0e+00  0 1.87176e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.65408e-01 5.76549e-01 2.45240e-04 0e+00  1 1.87176e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.65408e-01 5.76561e-01 2.45240e-04 0e+00  2 1.87176e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.65408e-01 5.76453e-01 2.45240e-04 0e+00  3 1.87176e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.65408e-01 5.76558e-01 2.45240e-04 0e+00  4 1.87176e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.65408e-01 5.76583e-01 2.45240e-04 0e+00  5 1.87176e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.65408e-01 5.76534e-01 2.45240e-04 0e+00  6 1.87176e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.65408e-01 5.76610e-01 2.45240e-04 0e+00  7 1.87176e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.65408e-01 5.76592e-01 2.45240e-04 0e+00  8 1.87176e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.65408e-01 5.76607e-01 2.45240e-04 0e+00  9 1.87176e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.65408e-01 5.76583e-01 2.45240e-04 0e+00 10 1.87176e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.65408e-01 5.76562e-01 2.45240e-04 0e+00 11 1.87176e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.65408e-01 5.76540e-01 2.45240e-04 0e+00 12 1.87176e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.65408e-01 5.76597e-01 2.45240e-04 0e+00 13 1.87176e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.65408e-01 5.76595e-01 2.45240e-04 0e+00 14 1.87176e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.65408e-01 5.76598e-01 2.45240e-04 0e+00 15 1.87176e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.65408e-01 5.76623e-01 2.45240e-04 0e+00 16 1.87176e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.65408e-01 5.76574e-01 2.45240e-04 0e+00 17 1.87176e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.65408e-01 5.76535e-01 2.45240e-04 0e+00 18 1.87176e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.65408e-01 5.76539e-01 2.45240e-04 0e+00 19 1.87176e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.65408e-01 5.76650e-01 2.45240e-04 0e+00 20 1.87176e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.65408e-01 5.76635e-01 2.45240e-04 0e+00 21 1.87176e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.65408e-01 5.76585e-01 2.45240e-04 0e+00 22 1.87176e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.65408e-01 5.76547e-01 2.45240e-04 0e+00 23 1.87176e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.65408e-01 5.76460e-01 2.45240e-04 0e+00 24 1.87176e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.65408e-01 5.76590e-01 2.45240e-04 0e+00 25 1.87176e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.65408e-01 5.76522e-01 2.45240e-04 0e+00 26 1.87176e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.65408e-01 5.76647e-01 2.45240e-04 0e+00 27 1.87176e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.65408e-01 5.76593e-01 2.45240e-04 0e+00 28 1.87176e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.65408e-01 5.76541e-01 2.45240e-04 0e+00 29 1.87176e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.65408e-01 5.76570e-01 2.45240e-04 0e+00 30 1.87176e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.67235e-01 5.77287e-01 4.45804e-04 0e+00  0 4.66186e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.67235e-01 5.77175e-01 4.45804e-04 0e+00  1 4.66186e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.67235e-01 5.77235e-01 4.45804e-04 0e+00  2 4.66186e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.67235e-01 5.77199e-01 4.45804e-04 0e+00  3 4.66186e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.67235e-01 5.77214e-01 4.45804e-04 0e+00  4 4.66186e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.67235e-01 5.77252e-01 4.45804e-04 0e+00  5 4.66186e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.67235e-01 5.77286e-01 4.45804e-04 0e+00  6 4.66186e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.67235e-01 5.77171e-01 4.45804e-04 0e+00  7 4.66186e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.67235e-01 5.77209e-01 4.45804e-04 0e+00  8 4.66186e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.67235e-01 5.77268e-01 4.45804e-04 0e+00  9 4.66186e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.67235e-01 5.77222e-01 4.45804e-04 0e+00 10 4.66186e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.67235e-01 5.77532e-01 4.45804e-04 0e+00 11 4.66186e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.67235e-01 5.77388e-01 4.45804e-04 0e+00 12 4.66186e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.67235e-01 5.77166e-01 4.45804e-04 0e+00 13 4.66186e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.67235e-01 5.77235e-01 4.45804e-04 0e+00 14 4.66186e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.67235e-01 5.77248e-01 4.45804e-04 0e+00 15 4.66186e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.67235e-01 5.77118e-01 4.45804e-04 0e+00 16 4.66186e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.67235e-01 5.77281e-01 4.45804e-04 0e+00 17 4.66186e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.67235e-01 5.77267e-01 4.45804e-04 0e+00 18 4.66186e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.67235e-01 5.77280e-01 4.45804e-04 0e+00 19 4.66186e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.67235e-01 5.77178e-01 4.45804e-04 0e+00 20 4.66186e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.67235e-01 5.77387e-01 4.45804e-04 0e+00 21 4.66186e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.67235e-01 5.77245e-01 4.45804e-04 0e+00 22 4.66186e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.67235e-01 5.77230e-01 4.45804e-04 0e+00 23 4.66186e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.67235e-01 5.77287e-01 4.45804e-04 0e+00 24 4.66186e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.67235e-01 5.77189e-01 4.45804e-04 0e+00 25 4.66186e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.67235e-01 5.77227e-01 4.45804e-04 0e+00 26 4.66186e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.67235e-01 5.77164e-01 4.45804e-04 0e+00 27 4.66186e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.67235e-01 5.77356e-01 4.45804e-04 0e+00 28 4.66186e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.67235e-01 5.77179e-01 4.45804e-04 0e+00 29 4.66186e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.67235e-01 5.77249e-01 4.45804e-04 0e+00 30 4.66186e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.70832e-01 5.76843e-01 1.41964e-03 0e+00  0 3.75304e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.70832e-01 5.77515e-01 1.41964e-03 0e+00  1 3.75304e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.70832e-01 5.77015e-01 1.41964e-03 0e+00  2 3.75304e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.70832e-01 5.76638e-01 1.41964e-03 0e+00  3 3.75304e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.70832e-01 5.76870e-01 1.41964e-03 0e+00  4 3.75304e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.70832e-01 5.76723e-01 1.41964e-03 0e+00  5 3.75304e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.70832e-01 5.77138e-01 1.41964e-03 0e+00  6 3.75304e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.70832e-01 5.77313e-01 1.41964e-03 0e+00  7 3.75304e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.70832e-01 5.77289e-01 1.41964e-03 0e+00  8 3.75304e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.70832e-01 5.77327e-01 1.41964e-03 0e+00  9 3.75304e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.70832e-01 5.77155e-01 1.41964e-03 0e+00 10 3.75304e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.70832e-01 5.76791e-01 1.41964e-03 0e+00 11 3.75304e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.70832e-01 5.77440e-01 1.41964e-03 0e+00 12 3.75304e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.70832e-01 5.77073e-01 1.41964e-03 0e+00 13 3.75304e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.70832e-01 5.77141e-01 1.41964e-03 0e+00 14 3.75304e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.70832e-01 5.77163e-01 1.41964e-03 0e+00 15 3.75304e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.70832e-01 5.77032e-01 1.41964e-03 0e+00 16 3.75304e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.70832e-01 5.76998e-01 1.41964e-03 0e+00 17 3.75304e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.70832e-01 5.76868e-01 1.41964e-03 0e+00 18 3.75304e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.70832e-01 5.77263e-01 1.41964e-03 0e+00 19 3.75304e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.70832e-01 5.77008e-01 1.41964e-03 0e+00 20 3.75304e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.70832e-01 5.76854e-01 1.41964e-03 0e+00 21 3.75304e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.70832e-01 5.76990e-01 1.41964e-03 0e+00 22 3.75304e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.70832e-01 5.77168e-01 1.41964e-03 0e+00 23 3.75304e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.70832e-01 5.77133e-01 1.41964e-03 0e+00 24 3.75304e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.70832e-01 5.77137e-01 1.41964e-03 0e+00 25 3.75304e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.70832e-01 5.76771e-01 1.41964e-03 0e+00 26 3.75304e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.70832e-01 5.77174e-01 1.41964e-03 0e+00 27 3.75304e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.70832e-01 5.76534e-01 1.41964e-03 0e+00 28 3.75304e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.70832e-01 5.77145e-01 1.41964e-03 0e+00 29 3.75304e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.70832e-01 5.77050e-01 1.41964e-03 0e+00 30 3.75304e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.72603e-01 5.80015e-01 3.73494e-04 0e+00  0 2.73553e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.72603e-01 5.79826e-01 3.73494e-04 0e+00  1 2.73553e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.72603e-01 5.80027e-01 3.73494e-04 0e+00  2 2.73553e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.72603e-01 5.80045e-01 3.73494e-04 0e+00  3 2.73553e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.72603e-01 5.80082e-01 3.73494e-04 0e+00  4 2.73553e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.72603e-01 5.79971e-01 3.73494e-04 0e+00  5 2.73553e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.72603e-01 5.79918e-01 3.73494e-04 0e+00  6 2.73553e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.72603e-01 5.80061e-01 3.73494e-04 0e+00  7 2.73553e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.72603e-01 5.79981e-01 3.73494e-04 0e+00  8 2.73553e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.72603e-01 5.80071e-01 3.73494e-04 0e+00  9 2.73553e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.72603e-01 5.80030e-01 3.73494e-04 0e+00 10 2.73553e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.72603e-01 5.80101e-01 3.73494e-04 0e+00 11 2.73553e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.72603e-01 5.80089e-01 3.73494e-04 0e+00 12 2.73553e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.72603e-01 5.80091e-01 3.73494e-04 0e+00 13 2.73553e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.72603e-01 5.80082e-01 3.73494e-04 0e+00 14 2.73553e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.72603e-01 5.79974e-01 3.73494e-04 0e+00 15 2.73553e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.72603e-01 5.80043e-01 3.73494e-04 0e+00 16 2.73553e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.72603e-01 5.80038e-01 3.73494e-04 0e+00 17 2.73553e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.72603e-01 5.79955e-01 3.73494e-04 0e+00 18 2.73553e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.72603e-01 5.80052e-01 3.73494e-04 0e+00 19 2.73553e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.72603e-01 5.80184e-01 3.73494e-04 0e+00 20 2.73553e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.72603e-01 5.80096e-01 3.73494e-04 0e+00 21 2.73553e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.72603e-01 5.80018e-01 3.73494e-04 0e+00 22 2.73553e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.72603e-01 5.80055e-01 3.73494e-04 0e+00 23 2.73553e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.72603e-01 5.80075e-01 3.73494e-04 0e+00 24 2.73553e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.72603e-01 5.80099e-01 3.73494e-04 0e+00 25 2.73553e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.72603e-01 5.79965e-01 3.73494e-04 0e+00 26 2.73553e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.72603e-01 5.80049e-01 3.73494e-04 0e+00 27 2.73553e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.72603e-01 5.80051e-01 3.73494e-04 0e+00 28 2.73553e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.72603e-01 5.79952e-01 3.73494e-04 0e+00 29 2.73553e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.72603e-01 5.80033e-01 3.73494e-04 0e+00 30 2.73553e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.74356e-01 5.80897e-01 2.87257e-04 0e+00  0 4.89138e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.74356e-01 5.80817e-01 2.87257e-04 0e+00  1 4.89138e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.74356e-01 5.80794e-01 2.87257e-04 0e+00  2 4.89138e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.74356e-01 5.80865e-01 2.87257e-04 0e+00  3 4.89138e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.74356e-01 5.80928e-01 2.87257e-04 0e+00  4 4.89138e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.74356e-01 5.80947e-01 2.87257e-04 0e+00  5 4.89138e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.74356e-01 5.80902e-01 2.87257e-04 0e+00  6 4.89138e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.74356e-01 5.80874e-01 2.87257e-04 0e+00  7 4.89138e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.74356e-01 5.80951e-01 2.87257e-04 0e+00  8 4.89138e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.74356e-01 5.80913e-01 2.87257e-04 0e+00  9 4.89138e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.74356e-01 5.80787e-01 2.87257e-04 0e+00 10 4.89138e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.74356e-01 5.80823e-01 2.87257e-04 0e+00 11 4.89138e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.74356e-01 5.80821e-01 2.87257e-04 0e+00 12 4.89138e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.74356e-01 5.80851e-01 2.87257e-04 0e+00 13 4.89138e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.74356e-01 5.80815e-01 2.87257e-04 0e+00 14 4.89138e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.74356e-01 5.80915e-01 2.87257e-04 0e+00 15 4.89138e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.74356e-01 5.80773e-01 2.87257e-04 0e+00 16 4.89138e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.74356e-01 5.80764e-01 2.87257e-04 0e+00 17 4.89138e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.74356e-01 5.80807e-01 2.87257e-04 0e+00 18 4.89138e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.74356e-01 5.80778e-01 2.87257e-04 0e+00 19 4.89138e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.74356e-01 5.80854e-01 2.87257e-04 0e+00 20 4.89138e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.74356e-01 5.80897e-01 2.87257e-04 0e+00 21 4.89138e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.74356e-01 5.80896e-01 2.87257e-04 0e+00 22 4.89138e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.74356e-01 5.80789e-01 2.87257e-04 0e+00 23 4.89138e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.74356e-01 5.80878e-01 2.87257e-04 0e+00 24 4.89138e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.74356e-01 5.80824e-01 2.87257e-04 0e+00 25 4.89138e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.74356e-01 5.80913e-01 2.87257e-04 0e+00 26 4.89138e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.74356e-01 5.80839e-01 2.87257e-04 0e+00 27 4.89138e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.74356e-01 5.80835e-01 2.87257e-04 0e+00 28 4.89138e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.74356e-01 5.80854e-01 2.87257e-04 0e+00 29 4.89138e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.74356e-01 5.80853e-01 2.87257e-04 0e+00 30 4.89138e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.76089e-01 5.79939e-01 2.08176e-03 0e+00  0 8.98797e-02
64 8.4e+00 1.25025e+02 6.5e+01 1.76089e-01 5.80606e-01 2.08176e-03 0e+00  1 8.98797e-02
64 8.4e+00 1.25025e+02 6.5e+01 1.76089e-01 5.80501e-01 2.08176e-03 0e+00  2 8.98797e-02
64 8.4e+00 1.25025e+02 6.5e+01 1.76089e-01 5.80501e-01 2.08176e-03 0e+00  3 8.98797e-02
64 8.4e+00 1.25025e+02 6.5e+01 1.76089e-01 5.80501e-01 2.08176e-03 0e+00  4 8.98797e-02
64 8.4e+00 1.25025e+02 6.5e+01 1.76089e-01 5.79939e-01 2.08176e-03 0e+00  5 8.98797e-02
64 8.4e+00 1.25025e+02 6.5e+01 1.76089e-01 5.80501e-01 2.08176e-03 0e+00  6 8.98797e-02
64 8.4e+00 1.25025e+02 6.5e+01 1.76089e-01 5.80501e-01 2.08176e-03 0e+00  7 8.98797e-02
64 8.4e+00 1.25025e+02 6.5e+01 1.76089e-01 5.80501e-01 2.08176e-03 0e+00  8 8.98797e-02
64 8.4e+00 1.25025e+02 6.5e+01 1.76089e-01 5.79962e-01 2.08176e-03 0e+00  9 8.98797e-02
64 8.4e+00 1.25025e+02 6.5e+01 1.76089e-01 5.80501e-01 2.08176e-03 0e+00 10 8.98797e-02
64 8.4e+00 1.25025e+02 6.5e+01 1.76089e-01 5.80501e-01 2.08176e-03 0e+00 11 8.98797e-02
64 8.4e+00 1.25025e+02 6.5e+01 1.76089e-01 5.81198e-01 2.08176e-03 0e+00 12 8.98797e-02
64 8.4e+00 1.25025e+02 6.5e+01 1.76089e-01 5.81198e-01 2.08176e-03 0e+00 13 8.98797e-02
64 8.4e+00 1.25025e+02 6.5e+01 1.76089e-01 5.80483e-01 2.08176e-03 0e+00 14 8.98797e-02
64 8.4e+00 1.25025e+02 6.5e+01 1.76089e-01 5.80501e-01 2.08176e-03 0e+00 15 8.98797e-02
64 8.4e+00 1.25025e+02 6.5e+01 1.76089e-01 5.81198e-01 2.08176e-03 0e+00 16 8.98797e-02
64 8.4e+00 1.25025e+02 6.5e+01 1.76089e-01 5.79939e-01 2.08176e-03 0e+00 17 8.98797e-02
64 8.4e+00 1.25025e+02 6.5e+01 1.76089e-01 5.80501e-01 2.08176e-03 0e+00 18 8.98797e-02
64 8.4e+00 1.25025e+02 6.5e+01 1.76089e-01 5.79939e-01 2.08176e-03 0e+00 19 8.98797e-02
64 8.4e+00 1.25025e+02 6.5e+01 1.76089e-01 5.79939e-01 2.08176e-03 0e+00 20 8.98797e-02
64 8.4e+00 1.25025e+02 6.5e+01 1.76089e-01 5.80501e-01 2.08176e-03 0e+00 21 8.98797e-02
64 8.4e+00 1.25025e+02 6.5e+01 1.76089e-01 5.80881e-01 2.08176e-03 0e+00 22 8.98797e-02
64 8.4e+00 1.25025e+02 6.5e+01 1.76089e-01 5.80501e-01 2.08176e-03 0e+00 23 8.98797e-02
64 8.4e+00 1.25025e+02 6.5e+01 1.76089e-01 5.80420e-01 2.08176e-03 0e+00 24 8.98797e-02
64 8.4e+00 1.25025e+02 6.5e+01 1.76089e-01 5.80501e-01 2.08176e-03 0e+00 25 8.98797e-02
64 8.4e+00 1.25025e+02 6.5e+01 1.76089e-01 5.80578e-01 2.08176e-03 0e+00 26 8.98797e-02
64 8.4e+00 1.25025e+02 6.5e+01 1.76089e-01 5.81198e-01 2.08176e-03 0e+00 27 8.98797e-02
64 8.4e+00 1.25025e+02 6.5e+01 1.76089e-01 5.79939e-01 2.08176e-03 0e+00 28 8.98797e-02
64 8.4e+00 1.25025e+02 6.5e+01 1.76089e-01 5.80501e-01 2.08176e-03 0e+00 29 8.98797e-02
64 8.4e+00 1.25025e+02 6.5e+01 1.76089e-01 5.80923e-01 2.08176e-03 0e+00 30 8.98797e-02
64 8.4e+00 1.25025e+02 6.5e+01 1.77808e-01 5.81667e-01 5.44614e-04 0e+00  0 1.44050e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.77808e-01 5.81680e-01 5.44614e-04 0e+00  1 1.44050e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.77808e-01 5.81719e-01 5.44614e-04 0e+00  2 1.44050e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.77808e-01 5.81788e-01 5.44614e-04 0e+00  3 1.44050e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.77808e-01 5.81676e-01 5.44614e-04 0e+00  4 1.44050e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.77808e-01 5.81863e-01 5.44614e-04 0e+00  5 1.44050e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.77808e-01 5.81777e-01 5.44614e-04 0e+00  6 1.44050e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.77808e-01 5.81873e-01 5.44614e-04 0e+00  7 1.44050e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.77808e-01 5.81898e-01 5.44614e-04 0e+00  8 1.44050e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.77808e-01 5.81711e-01 5.44614e-04 0e+00  9 1.44050e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.77808e-01 5.81815e-01 5.44614e-04 0e+00 10 1.44050e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.77808e-01 5.81910e-01 5.44614e-04 0e+00 11 1.44050e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.77808e-01 5.81786e-01 5.44614e-04 0e+00 12 1.44050e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.77808e-01 5.81775e-01 5.44614e-04 0e+00 13 1.44050e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.77808e-01 5.81838e-01 5.44614e-04 0e+00 14 1.44050e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.77808e-01 5.81687e-01 5.44614e-04 0e+00 15 1.44050e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.77808e-01 5.81976e-01 5.44614e-04 0e+00 16 1.44050e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.77808e-01 5.81716e-01 5.44614e-04 0e+00 17 1.44050e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.77808e-01 5.81627e-01 5.44614e-04 0e+00 18 1.44050e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.77808e-01 5.81964e-01 5.44614e-04 0e+00 19 1.44050e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.77808e-01 5.81900e-01 5.44614e-04 0e+00 20 1.44050e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.77808e-01 5.81767e-01 5.44614e-04 0e+00 21 1.44050e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.77808e-01 5.81701e-01 5.44614e-04 0e+00 22 1.44050e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.77808e-01 5.81799e-01 5.44614e-04 0e+00 23 1.44050e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.77808e-01 5.81601e-01 5.44614e-04 0e+00 24 1.44050e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.77808e-01 5.81808e-01 5.44614e-04 0e+00 25 1.44050e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.77808e-01 5.81804e-01 5.44614e-04 0e+00 26 1.44050e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.77808e-01 5.81733e-01 5.44614e-04 0e+00 27 1.44050e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.77808e-01 5.81721e-01 5.44614e-04 0e+00 28 1.44050e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.77808e-01 5.81994e-01 5.44614e-04 0e+00 29 1.44050e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.77808e-01 5.81786e-01 5.44614e-04 0e+00 30 1.44050e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.79509e-01 5.82733e-01 2.75444e-04 0e+00  0 5.06289e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.79509e-01 5.82603e-01 2.75444e-04 0e+00  1 5.06289e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.79509e-01 5.82703e-01 2.75444e-04 0e+00  2 5.06289e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.79509e-01 5.82663e-01 2.75444e-04 0e+00  3 5.06289e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.79509e-01 5.82675e-01 2.75444e-04 0e+00  4 5.06289e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.79509e-01 5.82747e-01 2.75444e-04 0e+00  5 5.06289e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.79509e-01 5.82781e-01 2.75444e-04 0e+00  6 5.06289e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.79509e-01 5.82714e-01 2.75444e-04 0e+00  7 5.06289e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.79509e-01 5.82794e-01 2.75444e-04 0e+00  8 5.06289e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.79509e-01 5.82776e-01 2.75444e-04 0e+00  9 5.06289e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.79509e-01 5.82794e-01 2.75444e-04 0e+00 10 5.06289e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.79509e-01 5.82788e-01 2.75444e-04 0e+00 11 5.06289e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.79509e-01 5.82696e-01 2.75444e-04 0e+00 12 5.06289e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.79509e-01 5.82771e-01 2.75444e-04 0e+00 13 5.06289e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.79509e-01 5.82649e-01 2.75444e-04 0e+00 14 5.06289e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.79509e-01 5.82751e-01 2.75444e-04 0e+00 15 5.06289e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.79509e-01 5.82793e-01 2.75444e-04 0e+00 16 5.06289e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.79509e-01 5.82688e-01 2.75444e-04 0e+00 17 5.06289e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.79509e-01 5.82640e-01 2.75444e-04 0e+00 18 5.06289e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.79509e-01 5.82765e-01 2.75444e-04 0e+00 19 5.06289e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.79509e-01 5.82733e-01 2.75444e-04 0e+00 20 5.06289e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.79509e-01 5.82770e-01 2.75444e-04 0e+00 21 5.06289e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.79509e-01 5.82756e-01 2.75444e-04 0e+00 22 5.06289e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.79509e-01 5.82639e-01 2.75444e-04 0e+00 23 5.06289e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.79509e-01 5.82743e-01 2.75444e-04 0e+00 24 5.06289e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.79509e-01 5.82760e-01 2.75444e-04 0e+00 25 5.06289e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.79509e-01 5.82717e-01 2.75444e-04 0e+00 26 5.06289e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.79509e-01 5.82717e-01 2.75444e-04 0e+00 27 5.06289e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.79509e-01 5.82742e-01 2.75444e-04 0e+00 28 5.06289e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.79509e-01 5.82751e-01 2.75444e-04 0e+00 29 5.06289e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.79509e-01 5.82728e-01 2.75444e-04 0e+00 30 5.06289e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.81196e-01 5.84025e-01 3.81933e-04 0e+00  0 3.29142e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.81196e-01 5.83978e-01 3.81933e-04 0e+00  1 3.29142e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.81196e-01 5.84113e-01 3.81933e-04 0e+00  2 3.29142e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.81196e-01 5.83961e-01 3.81933e-04 0e+00  3 3.29142e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.81196e-01 5.84032e-01 3.81933e-04 0e+00  4 3.29142e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.81196e-01 5.84080e-01 3.81933e-04 0e+00  5 3.29142e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.81196e-01 5.83837e-01 3.81933e-04 0e+00  6 3.29142e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.81196e-01 5.84091e-01 3.81933e-04 0e+00  7 3.29142e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.81196e-01 5.84075e-01 3.81933e-04 0e+00  8 3.29142e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.81196e-01 5.84217e-01 3.81933e-04 0e+00  9 3.29142e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.81196e-01 5.84029e-01 3.81933e-04 0e+00 10 3.29142e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.81196e-01 5.84111e-01 3.81933e-04 0e+00 11 3.29142e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.81196e-01 5.84021e-01 3.81933e-04 0e+00 12 3.29142e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.81196e-01 5.84128e-01 3.81933e-04 0e+00 13 3.29142e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.81196e-01 5.84187e-01 3.81933e-04 0e+00 14 3.29142e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.81196e-01 5.83990e-01 3.81933e-04 0e+00 15 3.29142e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.81196e-01 5.84086e-01 3.81933e-04 0e+00 16 3.29142e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.81196e-01 5.84078e-01 3.81933e-04 0e+00 17 3.29142e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.81196e-01 5.84065e-01 3.81933e-04 0e+00 18 3.29142e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.81196e-01 5.84074e-01 3.81933e-04 0e+00 19 3.29142e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.81196e-01 5.84106e-01 3.81933e-04 0e+00 20 3.29142e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.81196e-01 5.83996e-01 3.81933e-04 0e+00 21 3.29142e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.81196e-01 5.84076e-01 3.81933e-04 0e+00 22 3.29142e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.81196e-01 5.84028e-01 3.81933e-04 0e+00 23 3.29142e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.81196e-01 5.84041e-01 3.81933e-04 0e+00 24 3.29142e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.81196e-01 5.84082e-01 3.81933e-04 0e+00 25 3.29142e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.81196e-01 5.84076e-01 3.81933e-04 0e+00 26 3.29142e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.81196e-01 5.84093e-01 3.81933e-04 0e+00 27 3.29142e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.81196e-01 5.83956e-01 3.81933e-04 0e+00 28 3.29142e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.81196e-01 5.84015e-01 3.81933e-04 0e+00 29 3.29142e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.81196e-01 5.84055e-01 3.81933e-04 0e+00 30 3.29142e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.84520e-01 5.85112e-01 3.63273e-04 0e+00  0 4.36008e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.84520e-01 5.85044e-01 3.63273e-04 0e+00  1 4.36008e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.84520e-01 5.85076e-01 3.63273e-04 0e+00  2 4.36008e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.84520e-01 5.85007e-01 3.63273e-04 0e+00  3 4.36008e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.84520e-01 5.85114e-01 3.63273e-04 0e+00  4 4.36008e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.84520e-01 5.85054e-01 3.63273e-04 0e+00  5 4.36008e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.84520e-01 5.85084e-01 3.63273e-04 0e+00  6 4.36008e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.84520e-01 5.85128e-01 3.63273e-04 0e+00  7 4.36008e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.84520e-01 5.85113e-01 3.63273e-04 0e+00  8 4.36008e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.84520e-01 5.85122e-01 3.63273e-04 0e+00  9 4.36008e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.84520e-01 5.85024e-01 3.63273e-04 0e+00 10 4.36008e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.84520e-01 5.85041e-01 3.63273e-04 0e+00 11 4.36008e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.84520e-01 5.85093e-01 3.63273e-04 0e+00 12 4.36008e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.84520e-01 5.85110e-01 3.63273e-04 0e+00 13 4.36008e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.84520e-01 5.85120e-01 3.63273e-04 0e+00 14 4.36008e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.84520e-01 5.85181e-01 3.63273e-04 0e+00 15 4.36008e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.84520e-01 5.85112e-01 3.63273e-04 0e+00 16 4.36008e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.84520e-01 5.85059e-01 3.63273e-04 0e+00 17 4.36008e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.84520e-01 5.84998e-01 3.63273e-04 0e+00 18 4.36008e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.84520e-01 5.85168e-01 3.63273e-04 0e+00 19 4.36008e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.84520e-01 5.85198e-01 3.63273e-04 0e+00 20 4.36008e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.84520e-01 5.85129e-01 3.63273e-04 0e+00 21 4.36008e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.84520e-01 5.85016e-01 3.63273e-04 0e+00 22 4.36008e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.84520e-01 5.85054e-01 3.63273e-04 0e+00 23 4.36008e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.84520e-01 5.85098e-01 3.63273e-04 0e+00 24 4.36008e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.84520e-01 5.85157e-01 3.63273e-04 0e+00 25 4.36008e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.84520e-01 5.85089e-01 3.63273e-04 0e+00 26 4.36008e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.84520e-01 5.85076e-01 3.63273e-04 0e+00 27 4.36008e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.84520e-01 5.85092e-01 3.63273e-04 0e+00 28 4.36008e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.84520e-01 5.85045e-01 3.63273e-04 0e+00 29 4.36008e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.84520e-01 5.85090e-01 3.63273e-04 0e+00 30 4.36008e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.86159e-01 5.86272e-01 4.50297e-04 0e+00  0 1.41059e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.86159e-01 5.86241e-01 4.50297e-04 0e+00  1 1.41059e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.86159e-01 5.86228e-01 4.50297e-04 0e+00  2 1.41059e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.86159e-01 5.86271e-01 4.50297e-04 0e+00  3 1.41059e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.86159e-01 5.86298e-01 4.50297e-04 0e+00  4 1.41059e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.86159e-01 5.86423e-01 4.50297e-04 0e+00  5 1.41059e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.86159e-01 5.86296e-01 4.50297e-04 0e+00  6 1.41059e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.86159e-01 5.86339e-01 4.50297e-04 0e+00  7 1.41059e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.86159e-01 5.86410e-01 4.50297e-04 0e+00  8 1.41059e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.86159e-01 5.86184e-01 4.50297e-04 0e+00  9 1.41059e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.86159e-01 5.86318e-01 4.50297e-04 0e+00 10 1.41059e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.86159e-01 5.86336e-01 4.50297e-04 0e+00 11 1.41059e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.86159e-01 5.86062e-01 4.50297e-04 0e+00 12 1.41059e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.86159e-01 5.86223e-01 4.50297e-04 0e+00 13 1.41059e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.86159e-01 5.86236e-01 4.50297e-04 0e+00 14 1.41059e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.86159e-01 5.86141e-01 4.50297e-04 0e+00 15 1.41059e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.86159e-01 5.86236e-01 4.50297e-04 0e+00 16 1.41059e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.86159e-01 5.86411e-01 4.50297e-04 0e+00 17 1.41059e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.86159e-01 5.86172e-01 4.50297e-04 0e+00 18 1.41059e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.86159e-01 5.86325e-01 4.50297e-04 0e+00 19 1.41059e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.86159e-01 5.86330e-01 4.50297e-04 0e+00 20 1.41059e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.86159e-01 5.86311e-01 4.50297e-04 0e+00 21 1.41059e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.86159e-01 5.86219e-01 4.50297e-04 0e+00 22 1.41059e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.86159e-01 5.86111e-01 4.50297e-04 0e+00 23 1.41059e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.86159e-01 5.86217e-01 4.50297e-04 0e+00 24 1.41059e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.86159e-01 5.86330e-01 4.50297e-04 0e+00 25 1.41059e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.86159e-01 5.86288e-01 4.50297e-04 0e+00 26 1.41059e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.86159e-01 5.86220e-01 4.50297e-04 0e+00 27 1.41059e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.86159e-01 5.86194e-01 4.50297e-04 0e+00 28 1.41059e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.86159e-01 5.86266e-01 4.50297e-04 0e+00 29 1.41059e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.86159e-01 5.86264e-01 4.50297e-04 0e+00 30 1.41059e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.87787e-01 5.86262e-01 5.29690e-04 0e+00  0 2.03278e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.87787e-01 5.86121e-01 5.29690e-04 0e+00  1 2.03278e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.87787e-01 5.86278e-01 5.29690e-04 0e+00  2 2.03278e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.87787e-01 5.86237e-01 5.29690e-04 0e+00  3 2.03278e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.87787e-01 5.86319e-01 5.29690e-04 0e+00  4 2.03278e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.87787e-01 5.86259e-01 5.29690e-04 0e+00  5 2.03278e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.87787e-01 5.86384e-01 5.29690e-04 0e+00  6 2.03278e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.87787e-01 5.86278e-01 5.29690e-04 0e+00  7 2.03278e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.87787e-01 5.86423e-01 5.29690e-04 0e+00  8 2.03278e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.87787e-01 5.86341e-01 5.29690e-04 0e+00  9 2.03278e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.87787e-01 5.86224e-01 5.29690e-04 0e+00 10 2.03278e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.87787e-01 5.86176e-01 5.29690e-04 0e+00 11 2.03278e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.87787e-01 5.86171e-01 5.29690e-04 0e+00 12 2.03278e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.87787e-01 5.86378e-01 5.29690e-04 0e+00 13 2.03278e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.87787e-01 5.86240e-01 5.29690e-04 0e+00 14 2.03278e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.87787e-01 5.86389e-01 5.29690e-04 0e+00 15 2.03278e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.87787e-01 5.86252e-01 5.29690e-04 0e+00 16 2.03278e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.87787e-01 5.86107e-01 5.29690e-04 0e+00 17 2.03278e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.87787e-01 5.86366e-01 5.29690e-04 0e+00 18 2.03278e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.87787e-01 5.86317e-01 5.29690e-04 0e+00 19 2.03278e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.87787e-01 5.86465e-01 5.29690e-04 0e+00 20 2.03278e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.87787e-01 5.86373e-01 5.29690e-04 0e+00 21 2.03278e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.87787e-01 5.86312e-01 5.29690e-04 0e+00 22 2.03278e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.87787e-01 5.86085e-01 5.29690e-04 0e+00 23 2.03278e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.87787e-01 5.86207e-01 5.29690e-04 0e+00 24 2.03278e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.87787e-01 5.86143e-01 5.29690e-04 0e+00 25 2.03278e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.87787e-01 5.86242e-01 5.29690e-04 0e+00 26 2.03278e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.87787e-01 5.86143e-01 5.29690e-04 0e+00 27 2.03278e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.87787e-01 5.86387e-01 5.29690e-04 0e+00 28 2.03278e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.87787e-01 5.86232e-01 5.29690e-04 0e+00 29 2.03278e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.87787e-01 5.86270e-01 5.29690e-04 0e+00 30 2.03278e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.89397e-01 5.87414e-01 3.46320e-04 0e+00  0 3.22636e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.89397e-01 5.87263e-01 3.46320e-04 0e+00  1 3.22636e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.89397e-01 5.87320e-01 3.46320e-04 0e+00  2 3.22636e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.89397e-01 5.87274e-01 3.46320e-04 0e+00  3 3.22636e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.89397e-01 5.87326e-01 3.46320e-04 0e+00  4 3.22636e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.89397e-01 5.87201e-01 3.46320e-04 0e+00  5 3.22636e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.89397e-01 5.87308e-01 3.46320e-04 0e+00  6 3.22636e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.89397e-01 5.87293e-01 3.46320e-04 0e+00  7 3.22636e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.89397e-01 5.87434e-01 3.46320e-04 0e+00  8 3.22636e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.89397e-01 5.87214e-01 3.46320e-04 0e+00  9 3.22636e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.89397e-01 5.87263e-01 3.46320e-04 0e+00 10 3.22636e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.89397e-01 5.87333e-01 3.46320e-04 0e+00 11 3.22636e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.89397e-01 5.87340e-01 3.46320e-04 0e+00 12 3.22636e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.89397e-01 5.87199e-01 3.46320e-04 0e+00 13 3.22636e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.89397e-01 5.87269e-01 3.46320e-04 0e+00 14 3.22636e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.89397e-01 5.87371e-01 3.46320e-04 0e+00 15 3.22636e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.89397e-01 5.87241e-01 3.46320e-04 0e+00 16 3.22636e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.89397e-01 5.87314e-01 3.46320e-04 0e+00 17 3.22636e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.89397e-01 5.87205e-01 3.46320e-04 0e+00 18 3.22636e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.89397e-01 5.87298e-01 3.46320e-04 0e+00 19 3.22636e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.89397e-01 5.87383e-01 3.46320e-04 0e+00 20 3.22636e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.89397e-01 5.87407e-01 3.46320e-04 0e+00 21 3.22636e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.89397e-01 5.87369e-01 3.46320e-04 0e+00 22 3.22636e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.89397e-01 5.87254e-01 3.46320e-04 0e+00 23 3.22636e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.89397e-01 5.87255e-01 3.46320e-04 0e+00 24 3.22636e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.89397e-01 5.87333e-01 3.46320e-04 0e+00 25 3.22636e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.89397e-01 5.87355e-01 3.46320e-04 0e+00 26 3.22636e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.89397e-01 5.87391e-01 3.46320e-04 0e+00 27 3.22636e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.89397e-01 5.87325e-01 3.46320e-04 0e+00 28 3.22636e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.89397e-01 5.87288e-01 3.46320e-04 0e+00 29 3.22636e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.89397e-01 5.87308e-01 3.46320e-04 0e+00 30 3.22636e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.92580e-01 5.88588e-01 3.65190e-04 0e+00  0 1.24266e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.92580e-01 5.88638e-01 3.65190e-04 0e+00  1 1.24266e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.92580e-01 5.88541e-01 3.65190e-04 0e+00  2 1.24266e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.92580e-01 5.88562e-01 3.65190e-04 0e+00  3 1.24266e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.92580e-01 5.88556e-01 3.65190e-04 0e+00  4 1.24266e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.92580e-01 5.88547e-01 3.65190e-04 0e+00  5 1.24266e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.92580e-01 5.88597e-01 3.65190e-04 0e+00  6 1.24266e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.92580e-01 5.88605e-01 3.65190e-04 0e+00  7 1.24266e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.92580e-01 5.88645e-01 3.65190e-04 0e+00  8 1.24266e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.92580e-01 5.88765e-01 3.65190e-04 0e+00  9 1.24266e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.92580e-01 5.88628e-01 3.65190e-04 0e+00 10 1.24266e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.92580e-01 5.88663e-01 3.65190e-04 0e+00 11 1.24266e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.92580e-01 5.88572e-01 3.65190e-04 0e+00 12 1.24266e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.92580e-01 5.88683e-01 3.65190e-04 0e+00 13 1.24266e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.92580e-01 5.88624e-01 3.65190e-04 0e+00 14 1.24266e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.92580e-01 5.88735e-01 3.65190e-04 0e+00 15 1.24266e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.92580e-01 5.88704e-01 3.65190e-04 0e+00 16 1.24266e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.92580e-01 5.88614e-01 3.65190e-04 0e+00 17 1.24266e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.92580e-01 5.88553e-01 3.65190e-04 0e+00 18 1.24266e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.92580e-01 5.88693e-01 3.65190e-04 0e+00 19 1.24266e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.92580e-01 5.88817e-01 3.65190e-04 0e+00 20 1.24266e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.92580e-01 5.88554e-01 3.65190e-04 0e+00 21 1.24266e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.92580e-01 5.88578e-01 3.65190e-04 0e+00 22 1.24266e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.92580e-01 5.88635e-01 3.65190e-04 0e+00 23 1.24266e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.92580e-01 5.88572e-01 3.65190e-04 0e+00 24 1.24266e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.92580e-01 5.88643e-01 3.65190e-04 0e+00 25 1.24266e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.92580e-01 5.88656e-01 3.65190e-04 0e+00 26 1.24266e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.92580e-01 5.88595e-01 3.65190e-04 0e+00 27 1.24266e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.92580e-01 5.88656e-01 3.65190e-04 0e+00 28 1.24266e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.92580e-01 5.88716e-01 3.65190e-04 0e+00 29 1.24266e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.92580e-01 5.88631e-01 3.65190e-04 0e+00 30 1.24266e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.94153e-01 5.88513e-01 6.35523e-04 0e+00  0 2.79554e-03
64 8.4e+00 1.25025e+02 6.5e+01 1.94153e-01 5.88593e-01 6.35523e-04 0e+00  1 2.79554e-03
64 8.4e+00 1.25025e+02 6.5e+01 1.94153e-01 5.88546e-01 6.35523e-04 0e+00  2 2.79554e-03
64 8.4e+00 1.25025e+02 6.5e+01 1.94153e-01 5.88529e-01 6.35523e-04 0e+00  3 2.79554e-03
64 8.4e+00 1.25025e+02 6.5e+01 1.94153e-01 5.88604e-01 6.35523e-04 0e+00  4 2.79554e-03
64 8.4e+00 1.25025e+02 6.5e+01 1.94153e-01 5.88483e-01 6.35523e-04 0e+00  5 2.79554e-03
64 8.4e+00 1.25025e+02 6.5e+01 1.94153e-01 5.88453e-01 6.35523e-04 0e+00  6 2.79554e-03
64 8.4e+00 1.25025e+02 6.5e+01 1.94153e-01 5.88375e-01 6.35523e-04 0e+00  7 2.79554e-03
64 8.4e+00 1.25025e+02 6.5e+01 1.94153e-01 5.88504e-01 6.35523e-04 0e+00  8 2.79554e-03
64 8.4e+00 1.25025e+02 6.5e+01 1.94153e-01 5.88558e-01 6.35523e-04 0e+00  9 2.79554e-03
64 8.4e+00 1.25025e+02 6.5e+01 1.94153e-01 5.88648e-01 6.35523e-04 0e+00 10 2.79554e-03
64 8.4e+00 1.25025e+02 6.5e+01 1.94153e-01 5.88566e-01 6.35523e-04 0e+00 11 2.79554e-03
64 8.4e+00 1.25025e+02 6.5e+01 1.94153e-01 5.88584e-01 6.35523e-04 0e+00 12 2.79554e-03
64 8.4e+00 1.25025e+02 6.5e+01 1.94153e-01 5.88624e-01 6.35523e-04 0e+00 13 2.79554e-03
64 8.4e+00 1.25025e+02 6.5e+01 1.94153e-01 5.88752e-01 6.35523e-04 0e+00 14 2.79554e-03
64 8.4e+00 1.25025e+02 6.5e+01 1.94153e-01 5.88452e-01 6.35523e-04 0e+00 15 2.79554e-03
64 8.4e+00 1.25025e+02 6.5e+01 1.94153e-01 5.88560e-01 6.35523e-04 0e+00 16 2.79554e-03
64 8.4e+00 1.25025e+02 6.5e+01 1.94153e-01 5.88501e-01 6.35523e-04 0e+00 17 2.79554e-03
64 8.4e+00 1.25025e+02 6.5e+01 1.94153e-01 5.88378e-01 6.35523e-04 0e+00 18 2.79554e-03
64 8.4e+00 1.25025e+02 6.5e+01 1.94153e-01 5.88552e-01 6.35523e-04 0e+00 19 2.79554e-03
64 8.4e+00 1.25025e+02 6.5e+01 1.94153e-01 5.88547e-01 6.35523e-04 0e+00 20 2.79554e-03
64 8.4e+00 1.25025e+02 6.5e+01 1.94153e-01 5.88430e-01 6.35523e-04 0e+00 21 2.79554e-03
64 8.4e+00 1.25025e+02 6.5e+01 1.94153e-01 5.88467e-01 6.35523e-04 0e+00 22 2.79554e-03
64 8.4e+00 1.25025e+02 6.5e+01 1.94153e-01 5.88654e-01 6.35523e-04 0e+00 23 2.79554e-03
64 8.4e+00 1.25025e+02 6.5e+01 1.94153e-01 5.88488e-01 6.35523e-04 0e+00 24 2.79554e-03
64 8.4e+00 1.25025e+02 6.5e+01 1.94153e-01 5.88588e-01 6.35523e-04 0e+00 25 2.79554e-03
64 8.4e+00 1.25025e+02 6.5e+01 1.94153e-01 5.88758e-01 6.35523e-04 0e+00 26 2.79554e-03
64 8.4e+00 1.25025e+02 6.5e+01 1.94153e-01 5.88544e-01 6.35523e-04 0e+00 27 2.79554e-03
64 8.4e+00 1.25025e+02 6.5e+01 1.94153e-01 5.88772e-01 6.35523e-04 0e+00 28 2.79554e-03
64 8.4e+00 1.25025e+02 6.5e+01 1.94153e-01 5.88437e-01 6.35523e-04 0e+00 29 2.79554e-03
64 8.4e+00 1.25025e+02 6.5e+01 1.94153e-01 5.88549e-01 6.35523e-04 0e+00 30 2.79554e-03
64 8.4e+00 1.25025e+02 6.5e+01 1.97260e-01 5.89237e-01 8.70811e-04 0e+00  0 5.79063e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.97260e-01 5.89158e-01 8.70811e-04 0e+00  1 5.79063e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.97260e-01 5.89409e-01 8.70811e-04 0e+00  2 5.79063e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.97260e-01 5.89649e-01 8.70811e-04 0e+00  3 5.79063e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.97260e-01 5.89578e-01 8.70811e-04 0e+00  4 5.79063e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.97260e-01 5.89565e-01 8.70811e-04 0e+00  5 5.79063e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.97260e-01 5.89656e-01 8.70811e-04 0e+00  6 5.79063e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.97260e-01 5.89400e-01 8.70811e-04 0e+00  7 5.79063e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.97260e-01 5.89278e-01 8.70811e-04 0e+00  8 5.79063e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.97260e-01 5.89517e-01 8.70811e-04 0e+00  9 5.79063e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.97260e-01 5.89218e-01 8.70811e-04 0e+00 10 5.79063e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.97260e-01 5.89419e-01 8.70811e-04 0e+00 11 5.79063e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.97260e-01 5.89558e-01 8.70811e-04 0e+00 12 5.79063e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.97260e-01 5.89664e-01 8.70811e-04 0e+00 13 5.79063e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.97260e-01 5.89682e-01 8.70811e-04 0e+00 14 5.79063e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.97260e-01 5.89719e-01 8.70811e-04 0e+00 15 5.79063e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.97260e-01 5.89276e-01 8.70811e-04 0e+00 16 5.79063e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.97260e-01 5.89299e-01 8.70811e-04 0e+00 17 5.79063e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.97260e-01 5.89538e-01 8.70811e-04 0e+00 18 5.79063e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.97260e-01 5.89654e-01 8.70811e-04 0e+00 19 5.79063e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.97260e-01 5.89669e-01 8.70811e-04 0e+00 20 5.79063e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.97260e-01 5.89442e-01 8.70811e-04 0e+00 21 5.79063e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.97260e-01 5.89358e-01 8.70811e-04 0e+00 22 5.79063e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.97260e-01 5.89350e-01 8.70811e-04 0e+00 23 5.79063e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.97260e-01 5.89348e-01 8.70811e-04 0e+00 24 5.79063e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.97260e-01 5.89386e-01 8.70811e-04 0e+00 25 5.79063e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.97260e-01 5.89326e-01 8.70811e-04 0e+00 26 5.79063e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.97260e-01 5.89457e-01 8.70811e-04 0e+00 27 5.79063e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.97260e-01 5.89192e-01 8.70811e-04 0e+00 28 5.79063e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.97260e-01 5.89457e-01 8.70811e-04 0e+00 29 5.79063e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.97260e-01 5.89449e-01 8.70811e-04 0e+00 30 5.79063e-01


==> anc/lattice/tzerobasic1_64correctionscompositecorrsng <==
6.740e+00 5.50975e-04 40000 -2.16741e-02 1.29178e-02 2.03418e-01
6.800e+00 5.20058e-04 40000  5.12288e-02 3.26443e-02 1.99811e-01
6.880e+00 4.81749e-04 40000  5.38642e-03 3.74548e-02 1.95190e-01
6.950e+00 4.50772e-04 40000 -2.29537e-02 3.52156e-02 1.91381e-01
7.030e+00 4.18052e-04 40000  4.50937e-02 5.65949e-02 1.87266e-01
7.150e+00 3.73835e-04 40000 -1.74455e-02 2.85874e-02 1.81489e-01
7.280e+00 3.31752e-04 40000  1.32292e-02 9.42198e-02 1.75675e-01
7.373e+00 3.04902e-04 40000 -4.08279e-02 4.63857e-01 1.71768e-01
7.596e+00 2.49839e-04 40000 -3.46356e-03 1.45761e-02 1.63141e-01
7.825e+00 2.04434e-04 40000 -5.34776e-03 9.78177e-03 1.55246e-01
8.000e+00 1.75751e-04 40000  7.92145e-04 6.82460e-03 1.49774e-01
8.200e+00 1.48109e-04 40000  4.16827e-03 1.16281e-02 1.44020e-01
6.740e+00 5.50975e-04 30201 -4.66953e-03 1.42208e-02 2.03418e-01
6.800e+00 5.20058e-04 30201  1.65123e-02 1.07854e-02 1.99811e-01
6.880e+00 4.81749e-04 30201 -2.19395e-02 3.60112e-02 1.95190e-01
6.950e+00 4.50772e-04 30201 -1.94227e-02 5.69834e-02 1.91381e-01
7.030e+00 4.18052e-04 30201 -4.16393e-03 2.60742e-02 1.87266e-01
7.150e+00 3.73835e-04 30201 -5.19210e-02 5.62248e-02 1.81489e-01
7.280e+00 3.31752e-04 30201  9.67848e-02 2.40544e-01 1.75675e-01
7.373e+00 3.04902e-04 30201  2.41851e-04 4.71727e-02 1.71768e-01
7.596e+00 2.49839e-04 30201  4.16622e-03 6.29777e-03 1.63141e-01
7.825e+00 2.04434e-04 30201  2.71212e-03 3.08647e-03 1.55246e-01
8.000e+00 1.75751e-04 30201  1.26251e-03 4.23989e-03 1.49774e-01
8.200e+00 1.48109e-04 30201  4.63698e-03 7.53475e-03 1.44020e-01
6.664e+00 5.93021e-04 30200  9.60346e-03 7.09422e-03 2.08043e-01
6.740e+00 5.50975e-04 30200 -3.87196e-03 1.16066e-02 2.03418e-01
6.800e+00 5.20058e-04 30200  1.98085e-02 2.36805e-02 1.99811e-01
6.880e+00 4.81749e-04 30200 -2.57506e-02 2.56472e-02 1.95190e-01
6.950e+00 4.50772e-04 30200 -1.02379e-02 4.01946e-02 1.91381e-01
7.030e+00 4.18052e-04 30200  1.95350e-02 4.54104e-02 1.87266e-01
7.150e+00 3.73835e-04 30200 -4.32053e-02 8.05196e-02 1.81489e-01
7.280e+00 3.31752e-04 30200  1.54355e-01 1.52914e-01 1.75675e-01
7.373e+00 3.04902e-04 30200 -1.84953e-02 1.56625e-02 1.71768e-01
7.596e+00 2.49839e-04 30200  1.44099e-03 2.67602e-02 1.63141e-01
7.825e+00 2.04434e-04 30200  1.05025e-03 4.13027e-03 1.55246e-01
8.000e+00 1.75751e-04 30200  2.65498e-03 2.59849e-03 1.49774e-01
8.200e+00 1.48109e-04 30200  4.68356e-03 5.51018e-03 1.44020e-01
6.664e+00 5.93021e-04 30101 -8.47817e-04 7.96712e-03 2.08043e-01
6.740e+00 5.50975e-04 30101 -7.67746e-04 5.91609e-03 2.03418e-01
6.800e+00 5.20058e-04 30101  1.75296e-02 4.70201e-02 1.99811e-01
6.880e+00 4.81749e-04 30101 -5.36526e-02 6.30630e-02 1.95190e-01
6.950e+00 4.50772e-04 30101 -1.09714e-01 6.68734e-02 1.91381e-01
7.030e+00 4.18052e-04 30101 -8.48433e-03 1.41065e-01 1.87266e-01
7.150e+00 3.73835e-04 30101 -3.71772e-01 7.27864e-01 1.81489e-01
7.280e+00 3.31752e-04 30101 -1.36756e-02 3.77693e-02 1.75675e-01
7.373e+00 3.04902e-04 30101 -7.98551e-03 7.38749e-03 1.71768e-01
7.596e+00 2.49839e-04 30101  1.56561e-02 1.52284e-02 1.63141e-01
7.825e+00 2.04434e-04 30101  3.76968e-03 4.47695e-03 1.55246e-01
8.000e+00 1.75751e-04 30101  4.37421e-03 4.41568e-03 1.49774e-01
8.200e+00 1.48109e-04 30101  2.23793e-03 6.93217e-03 1.44020e-01
6.664e+00 5.93021e-04 30100  2.71253e-03 8.66520e-03 2.08043e-01
6.740e+00 5.50975e-04 30100 -9.36093e-03 6.33290e-03 2.03418e-01
6.800e+00 5.20058e-04 30100  2.19226e-02 3.32506e-02 1.99811e-01
6.880e+00 4.81749e-04 30100  9.47323e-03 7.05326e-02 1.95190e-01
6.950e+00 4.50772e-04 30100 -8.13877e-02 9.08609e-02 1.91381e-01
7.030e+00 4.18052e-04 30100  2.70837e-02 2.00211e-01 1.87266e-01
7.150e+00 3.73835e-04 30100 -4.66684e-02 1.79931e-01 1.81489e-01
7.280e+00 3.31752e-04 30100  1.36385e-02 1.79144e-02 1.75675e-01
7.373e+00 3.04902e-04 30100 -6.49668e-03 1.34360e-02 1.71768e-01
7.596e+00 2.49839e-04 30100  3.65893e-03 1.03255e-02 1.63141e-01
7.825e+00 2.04434e-04 30100  4.63268e-03 3.75987e-03 1.55246e-01
8.000e+00 1.75751e-04 30100  3.88669e-03 1.44333e-03 1.49774e-01
8.200e+00 1.48109e-04 30100  1.25240e-03 3.37532e-03 1.44020e-01
6.664e+00 5.93021e-04 30000  4.40802e-03 1.05621e-02 2.08043e-01
6.740e+00 5.50975e-04 30000  9.95416e-03 8.93932e-03 2.03418e-01
6.800e+00 5.20058e-04 30000  2.05132e-02 1.53155e-01 1.99811e-01
6.880e+00 4.81749e-04 30000 -3.04671e-02 3.93006e-02 1.95190e-01
6.950e+00 4.50772e-04 30000  8.63930e-01 8.43417e-01 1.91381e-01
7.030e+00 4.18052e-04 30000 -1.18480e-01 7.52593e-01 1.87266e-01
7.150e+00 3.73835e-04 30000  4.91398e-02 1.10533e-01 1.81489e-01
7.280e+00 3.31752e-04 30000  6.93182e-03 1.85670e-02 1.75675e-01
7.373e+00 3.04902e-04 30000 -3.15798e-03 1.53777e-02 1.71768e-01
7.596e+00 2.49839e-04 30000  7.39023e-03 4.63400e-03 1.63141e-01
7.825e+00 2.04434e-04 30000  7.94632e-04 3.09646e-03 1.55246e-01
8.000e+00 1.75751e-04 30000  2.75622e-03 8.39310e-04 1.49774e-01
8.200e+00 1.48109e-04 30000  1.22793e-03 1.93199e-03 1.44020e-01
6.664e+00 5.93021e-04 20202  6.39969e-03 9.36188e-03 2.08043e-01
6.740e+00 5.50975e-04 20202 -8.43835e-02 5.17957e-02 2.03418e-01
6.800e+00 5.20058e-04 20202  1.78328e-02 6.82609e-02 1.99811e-01
6.880e+00 4.81749e-04 20202 -4.44206e-02 4.39583e-02 1.95190e-01
6.950e+00 4.50772e-04 20202 -1.47569e-01 4.74856e-01 1.91381e-01
7.030e+00 4.18052e-04 20202 -5.34713e-01 2.16362e-01 1.87266e-01
7.150e+00 3.73835e-04 20202 -1.44758e+00 1.30001e+00 1.81489e-01
7.280e+00 3.31752e-04 20202  7.43101e-02 4.44269e-01 1.75675e-01
7.373e+00 3.04902e-04 20202  4.93212e-02 9.65034e-02 1.71768e-01
7.596e+00 2.49839e-04 20202  8.86879e-03 2.69371e-02 1.63141e-01
7.825e+00 2.04434e-04 20202 -1.49590e-03 1.52336e-02 1.55246e-01
8.000e+00 1.75751e-04 20202  4.41929e-03 6.93267e-03 1.49774e-01
8.200e+00 1.48109e-04 20202  7.57507e-03 1.32452e-02 1.44020e-01
6.664e+00 5.93021e-04 20201 -1.56073e-02 9.93870e-03 2.08043e-01
6.740e+00 5.50975e-04 20201 -2.46146e-02 9.47205e-03 2.03418e-01
6.800e+00 5.20058e-04 20201 -3.35180e-03 1.36073e-01 1.99811e-01
6.880e+00 4.81749e-04 20201 -4.08521e-02 1.83949e-01 1.95190e-01
6.950e+00 4.50772e-04 20201 -6.12700e-01 7.57805e-01 1.91381e-01
7.030e+00 4.18052e-04 20201  1.39700e+00 1.63379e+00 1.87266e-01
7.150e+00 3.73835e-04 20201 -1.45696e-02 1.71403e-01 1.81489e-01
7.280e+00 3.31752e-04 20201 -2.81930e-03 3.42466e-02 1.75675e-01
7.373e+00 3.04902e-04 20201  1.72571e-02 1.91767e-02 1.71768e-01
7.596e+00 2.49839e-04 20201  7.59610e-03 6.38789e-03 1.63141e-01
7.825e+00 2.04434e-04 20201  5.42944e-03 1.93669e-03 1.55246e-01
8.000e+00 1.75751e-04 20201  5.43001e-03 2.69061e-03 1.49774e-01
8.200e+00 1.48109e-04 20201  2.99244e-03 4.65740e-03 1.44020e-01
6.664e+00 5.93021e-04 20200 -6.59356e-03 1.28176e-02 2.08043e-01
6.740e+00 5.50975e-04 20200 -2.66927e-02 9.94517e-03 2.03418e-01
6.800e+00 5.20058e-04 20200  5.02953e-03 1.36178e-02 1.99811e-01
6.880e+00 4.81749e-04 20200  7.63561e-02 1.32232e-01 1.95190e-01
6.950e+00 4.50772e-04 20200  3.62411e-02 1.48267e+00 1.91381e-01
7.030e+00 4.18052e-04 20200  1.51869e-01 1.31126e-01 1.87266e-01
7.150e+00 3.73835e-04 20200  4.73409e-02 3.19027e-02 1.81489e-01
7.280e+00 3.31752e-04 20200  5.65157e-03 3.64811e-02 1.75675e-01
7.373e+00 3.04902e-04 20200 -3.00788e-05 1.27850e-02 1.71768e-01
7.596e+00 2.49839e-04 20200  5.83173e-03 4.07430e-03 1.63141e-01
7.825e+00 2.04434e-04 20200  4.98063e-03 3.02726e-03 1.55246e-01
8.000e+00 1.75751e-04 20200  2.40267e-03 4.53564e-03 1.49774e-01
8.200e+00 1.48109e-04 20200 -2.83729e-04 5.71810e-03 1.44020e-01
6.664e+00 5.93021e-04 20101 -6.93701e-02 2.60113e-02 2.08043e-01
6.740e+00 5.50975e-04 20101 -1.18073e-01 2.82974e-02 2.03418e-01
6.800e+00 5.20058e-04 20101 -1.15488e+00 1.03681e+00 1.99811e-01
6.880e+00 4.81749e-04 20101  1.69670e-01 4.40120e-01 1.95190e-01
6.950e+00 4.50772e-04 20101 -2.98384e-01 2.35228e-01 1.91381e-01
7.030e+00 4.18052e-04 20101  4.94164e-02 1.18877e-02 1.87266e-01
7.150e+00 3.73835e-04 20101  2.34281e-02 6.63416e-02 1.81489e-01
7.280e+00 3.31752e-04 20101  4.58025e-03 1.38468e-02 1.75675e-01
7.373e+00 3.04902e-04 20101  6.39212e-03 4.83057e-03 1.71768e-01
7.596e+00 2.49839e-04 20101  8.31817e-03 3.73792e-03 1.63141e-01
7.825e+00 2.04434e-04 20101  4.40896e-03 2.58618e-03 1.55246e-01
8.000e+00 1.75751e-04 20101  1.95444e-04 2.27135e-03 1.49774e-01
8.200e+00 1.48109e-04 20101 -4.62338e-03 2.46680e-03 1.44020e-01
6.664e+00 5.93021e-04 20100 -1.59338e-01 1.06088e-01 2.08043e-01
6.740e+00 5.50975e-04 20100  1.32128e-01 7.30994e-02 2.03418e-01
6.800e+00 5.20058e-04 20100  3.49989e-02 1.36692e-02 1.99811e-01
6.880e+00 4.81749e-04 20100  5.77157e-02 2.69150e-02 1.95190e-01
6.950e+00 4.50772e-04 20100  8.77997e-02 5.28008e-02 1.91381e-01
7.030e+00 4.18052e-04 20100  1.64395e-02 5.80395e-03 1.87266e-01
7.150e+00 3.73835e-04 20100  1.46335e-02 6.37063e-03 1.81489e-01
7.280e+00 3.31752e-04 20100  8.03707e-03 6.85363e-03 1.75675e-01
7.373e+00 3.04902e-04 20100  4.66594e-03 4.60751e-03 1.71768e-01
7.596e+00 2.49839e-04 20100  2.48987e-03 2.63618e-03 1.63141e-01
7.825e+00 2.04434e-04 20100  1.57503e-04 1.46860e-03 1.55246e-01
8.000e+00 1.75751e-04 20100 -6.14590e-04 1.15850e-03 1.49774e-01
8.200e+00 1.48109e-04 20100 -4.08454e-04 2.02307e-03 1.44020e-01
6.664e+00 5.93021e-04 20000  1.86976e-02 3.76371e-02 2.08043e-01
6.740e+00 5.50975e-04 20000 -1.38987e-03 1.54274e-02 2.03418e-01
6.800e+00 5.20058e-04 20000 -4.23224e-03 1.23190e-02 1.99811e-01
6.880e+00 4.81749e-04 20000  4.44686e-03 1.27144e-02 1.95190e-01
6.950e+00 4.50772e-04 20000  2.29114e-02 1.84646e-02 1.91381e-01
7.030e+00 4.18052e-04 20000 -1.58509e-03 7.16171e-03 1.87266e-01
7.150e+00 3.73835e-04 20000  5.43614e-03 5.40369e-03 1.81489e-01
7.280e+00 3.31752e-04 20000 -8.15102e-04 3.27237e-03 1.75675e-01
7.373e+00 3.04902e-04 20000 -4.23167e-03 2.96685e-03 1.71768e-01
7.596e+00 2.49839e-04 20000 -2.88133e-03 2.16302e-03 1.63141e-01
7.825e+00 2.04434e-04 20000 -3.83214e-03 9.50815e-04 1.55246e-01
8.000e+00 1.75751e-04 20000 -2.59369e-03 3.88275e-04 1.49774e-01
8.200e+00 1.48109e-04 20000 -2.28165e-03 1.51979e-03 1.44020e-01
6.664e+00 5.93021e-04 10101  8.16848e-02 2.21234e-02 2.08043e-01
6.740e+00 5.50975e-04 10101  5.44675e-02 1.08620e-02 2.03418e-01
6.800e+00 5.20058e-04 10101  4.09938e-02 4.09938e-03 1.99811e-01
6.880e+00 4.81749e-04 10101  3.31511e-02 5.61187e-03 1.95190e-01
6.950e+00 4.50772e-04 10101  3.24148e-02 1.83339e-02 1.91381e-01
7.030e+00 4.18052e-04 10101  1.08114e-02 1.41816e-02 1.87266e-01
7.150e+00 3.73835e-04 10101  1.59142e-02 5.74139e-03 1.81489e-01
7.280e+00 3.31752e-04 10101  1.08911e-02 2.81790e-03 1.75675e-01
7.373e+00 3.04902e-04 10101  1.03871e-02 1.82017e-03 1.71768e-01
7.596e+00 2.49839e-04 10101  8.39003e-03 1.73309e-03 1.63141e-01
7.825e+00 2.04434e-04 10101  3.58750e-03 2.89190e-03 1.55246e-01
8.000e+00 1.75751e-04 10101  5.23650e-03 1.08572e-03 1.49774e-01
8.200e+00 1.48109e-04 10101  4.79591e-03 2.52187e-03 1.44020e-01
6.664e+00 5.93021e-04 10100  1.85714e-02 8.30228e-03 2.08043e-01
6.740e+00 5.50975e-04 10100  1.13146e-02 5.53160e-03 2.03418e-01
6.800e+00 5.20058e-04 10100  8.83557e-03 6.35956e-03 1.99811e-01
6.880e+00 4.81749e-04 10100  9.80517e-03 2.28589e-03 1.95190e-01
6.950e+00 4.50772e-04 10100  1.83912e-02 9.55563e-03 1.91381e-01
7.030e+00 4.18052e-04 10100  4.09507e-03 6.09077e-03 1.87266e-01
7.150e+00 3.73835e-04 10100  4.07157e-03 3.61454e-03 1.81489e-01
7.280e+00 3.31752e-04 10100  1.86425e-03 1.32475e-03 1.75675e-01
7.373e+00 3.04902e-04 10100  1.17063e-03 1.41873e-03 1.71768e-01
7.596e+00 2.49839e-04 10100  3.20338e-04 1.96471e-03 1.63141e-01
7.825e+00 2.04434e-04 10100  2.12631e-04 9.57998e-04 1.55246e-01
8.000e+00 1.75751e-04 10100  1.62008e-03 5.60588e-04 1.49774e-01
8.200e+00 1.48109e-04 10100  2.31813e-03 1.27051e-03 1.44020e-01
6.664e+00 5.93021e-04 10000 -1.31224e-02 5.03004e-03 2.08043e-01
6.740e+00 5.50975e-04 10000 -1.58325e-02 3.61360e-03 2.03418e-01
6.800e+00 5.20058e-04 10000 -1.65384e-02 3.74602e-03 1.99811e-01
6.880e+00 4.81749e-04 10000 -1.15613e-02 1.69490e-03 1.95190e-01
6.950e+00 4.50772e-04 10000 -6.90750e-03 4.65377e-03 1.91381e-01
7.030e+00 4.18052e-04 10000 -1.25542e-02 2.02442e-03 1.87266e-01
7.150e+00 3.73835e-04 10000 -9.88377e-03 2.26508e-03 1.81489e-01
7.280e+00 3.31752e-04 10000 -1.23631e-02 2.76352e-03 1.75675e-01
7.373e+00 3.04902e-04 10000 -1.06889e-02 1.33789e-03 1.71768e-01
7.596e+00 2.49839e-04 10000 -9.58637e-03 1.68240e-03 1.63141e-01
7.825e+00 2.04434e-04 10000 -1.16455e-02 2.14463e-03 1.55246e-01
8.000e+00 1.75751e-04 10000 -1.12688e-02 2.03195e-03 1.49774e-01
8.200e+00 1.48109e-04 10000 -1.04982e-02 3.83936e-03 1.44020e-01


==> anc/lattice/tzerobasic1_64correctionsextracorrsng <==
6.664e+00 5.93021e-04 10000 -1.33068e-02 1.85040e-03 4.85075e-01 1e+01 2.08043e-01
6.700e+00 5.72690e-04 10000 -1.31682e-02 1.81595e-03 4.85075e-01 1e+01 2.05844e-01
6.740e+00 5.50975e-04 10000 -1.30152e-02 1.77833e-03 4.85075e-01 1e+01 2.03418e-01
6.770e+00 5.35274e-04 10000 -1.29008e-02 1.75050e-03 4.85075e-01 1e+01 2.01606e-01
6.800e+00 5.20058e-04 10000 -1.27875e-02 1.72316e-03 4.85075e-01 1e+01 1.99811e-01
6.840e+00 5.00501e-04 10000 -1.26394e-02 1.68778e-03 4.85075e-01 1e+01 1.97464e-01
6.880e+00 4.81749e-04 10000 -1.24958e-02 1.65385e-03 4.85075e-01 1e+01 1.95190e-01
6.910e+00 4.68193e-04 10000 -1.23911e-02 1.62935e-03 4.85075e-01 1e+01 1.93532e-01
6.950e+00 4.50772e-04 10000 -1.22552e-02 1.59786e-03 4.85075e-01 1e+01 1.91381e-01
6.990e+00 4.34069e-04 10000 -1.21233e-02 1.56762e-03 4.85075e-01 1e+01 1.89294e-01
7.030e+00 4.18052e-04 10000 -1.19951e-02 1.53853e-03 4.85075e-01 1e+01 1.87266e-01
7.100e+00 3.91589e-04 10000 -1.17787e-02 1.49012e-03 4.85075e-01 1e+01 1.83844e-01
7.150e+00 3.73835e-04 10000 -1.16297e-02 1.45727e-03 4.85075e-01 1e+01 1.81489e-01
7.200e+00 3.56979e-04 10000 -1.14849e-02 1.42575e-03 4.85075e-01 1e+01 1.79201e-01
7.280e+00 3.31752e-04 10000 -1.12617e-02 1.37788e-03 4.85075e-01 1e+01 1.75675e-01
7.373e+00 3.04902e-04 10000 -1.10142e-02 1.32586e-03 4.85075e-01 1e+01 1.71768e-01
7.500e+00 2.72064e-04 10000 -1.06950e-02 1.26041e-03 4.85075e-01 1e+01 1.66733e-01
7.596e+00 2.49839e-04 10000 -1.04672e-02 1.21481e-03 4.85075e-01 1e+01 1.63141e-01
7.650e+00 2.38220e-04 10000 -1.03439e-02 1.19050e-03 4.85075e-01 1e+01 1.61197e-01
7.825e+00 2.04434e-04 10000 -9.96604e-03 1.11774e-03 4.85075e-01 1e+01 1.55246e-01
8.000e+00 1.75751e-04 10000 -9.61842e-03 1.05303e-03 4.85075e-01 1e+01 1.49774e-01
8.200e+00 1.48109e-04 10000 -9.25256e-03 9.87224e-04 4.85075e-01 1e+01 1.44020e-01
8.400e+00 1.24975e-04 10000 -8.91469e-03 9.28527e-04 4.85075e-01 1e+01 1.38711e-01
8.570e+00 1.08253e-04 10000 -8.64722e-03 8.83465e-04 4.85075e-01 1e+01 1.34510e-01
8.710e+00 9.62086e-05 10000 -8.43947e-03 8.49317e-04 4.85075e-01 1e+01 1.31249e-01
8.850e+00 8.55240e-05 10000 -8.24217e-03 8.17571e-04 4.85075e-01 1e+01 1.28153e-01
9.060e+00 7.17005e-05 10000 -7.96410e-03 7.73956e-04 4.85075e-01 1e+01 1.23793e-01
9.230e+00 6.21735e-05 10000 -7.75325e-03 7.41759e-04 4.85075e-01 1e+01 1.20488e-01
9.360e+00 5.57542e-05 10000 -7.59977e-03 7.18793e-04 4.85075e-01 1e+01 1.18083e-01
9.490e+00 4.99985e-05 10000 -7.45239e-03 6.97111e-04 4.85075e-01 1e+01 1.15775e-01
9.670e+00 4.29967e-05 10000 -7.25735e-03 6.68974e-04 4.85075e-01 1e+01 1.12721e-01
1.600e+01 2.03061e-07 10000 -5.18878e-04 3.06277e-05 4.85075e-01 1e+01 8.00171e-03
6.664e+00 5.93021e-04 10100  2.02558e-03 1.35635e-03 6.64205e-01 6e+00 2.08043e-01
6.700e+00 5.72690e-04 10100  2.00467e-03 1.32641e-03 6.64205e-01 6e+00 2.05844e-01
6.740e+00 5.50975e-04 10100  1.98159e-03 1.29383e-03 6.64205e-01 6e+00 2.03418e-01
6.770e+00 5.35274e-04 10100  1.96434e-03 1.26980e-03 6.64205e-01 6e+00 2.01606e-01
6.800e+00 5.20058e-04 10100  1.94724e-03 1.24627e-03 6.64205e-01 6e+00 1.99811e-01
6.840e+00 5.00501e-04 10100  1.92489e-03 1.21591e-03 6.64205e-01 6e+00 1.97464e-01
6.880e+00 4.81749e-04 10100  1.90320e-03 1.18692e-03 6.64205e-01 6e+00 1.95190e-01
6.910e+00 4.68193e-04 10100  1.88739e-03 1.16604e-03 6.64205e-01 6e+00 1.93532e-01
6.950e+00 4.50772e-04 10100  1.86687e-03 1.13930e-03 6.64205e-01 6e+00 1.91381e-01
6.990e+00 4.34069e-04 10100  1.84694e-03 1.11372e-03 6.64205e-01 6e+00 1.89294e-01
7.030e+00 4.18052e-04 10100  1.82758e-03 1.08921e-03 6.64205e-01 6e+00 1.87266e-01
7.100e+00 3.91589e-04 10100  1.79488e-03 1.04861e-03 6.64205e-01 6e+00 1.83844e-01
7.150e+00 3.73835e-04 10100  1.77235e-03 1.02122e-03 6.64205e-01 6e+00 1.81489e-01
7.200e+00 3.56979e-04 10100  1.75047e-03 9.95064e-04 6.64205e-01 6e+00 1.79201e-01
7.280e+00 3.31752e-04 10100  1.71671e-03 9.55583e-04 6.64205e-01 6e+00 1.75675e-01
7.373e+00 3.04902e-04 10100  1.67927e-03 9.13028e-04 6.64205e-01 6e+00 1.71768e-01
7.500e+00 2.72064e-04 10100  1.63097e-03 8.60045e-04 6.64205e-01 6e+00 1.66733e-01
7.596e+00 2.49839e-04 10100  1.59649e-03 8.23524e-04 6.64205e-01 6e+00 1.63141e-01
7.650e+00 2.38220e-04 10100  1.57781e-03 8.04199e-04 6.64205e-01 6e+00 1.61197e-01
7.825e+00 2.04434e-04 10100  1.52057e-03 7.46975e-04 6.64205e-01 6e+00 1.55246e-01
8.000e+00 1.75751e-04 10100  1.46788e-03 6.96936e-04 6.64205e-01 6e+00 1.49774e-01
8.200e+00 1.48109e-04 10100  1.41241e-03 6.46963e-04 6.64205e-01 6e+00 1.44020e-01
8.400e+00 1.24975e-04 10100  1.36115e-03 6.03249e-04 6.64205e-01 6e+00 1.38711e-01
8.570e+00 1.08253e-04 10100  1.32055e-03 5.70292e-04 6.64205e-01 6e+00 1.34510e-01
8.710e+00 9.62086e-05 10100  1.28901e-03 5.45691e-04 6.64205e-01 6e+00 1.31249e-01
8.850e+00 8.55240e-05 10100  1.25904e-03 5.23128e-04 6.64205e-01 6e+00 1.28153e-01
9.060e+00 7.17005e-05 10100  1.21680e-03 4.92642e-04 6.64205e-01 6e+00 1.23793e-01
9.230e+00 6.21735e-05 10100  1.18475e-03 4.70540e-04 6.64205e-01 6e+00 1.20488e-01
9.360e+00 5.57542e-05 10100  1.16142e-03 4.54995e-04 6.64205e-01 6e+00 1.18083e-01
9.490e+00 4.99985e-05 10100  1.13901e-03 4.40494e-04 6.64205e-01 6e+00 1.15775e-01
9.670e+00 4.29967e-05 10100  1.10935e-03 4.21937e-04 6.64205e-01 6e+00 1.12721e-01
1.600e+01 2.03061e-07 10100  7.96736e-05 3.20408e-05 6.64205e-01 6e+00 8.00171e-03
6.664e+00 5.93021e-04 10101  7.88819e-03 2.80879e-03 9.41630e-01 6e+00 2.08043e-01
6.700e+00 5.72690e-04 10101  7.80270e-03 2.75704e-03 9.41630e-01 6e+00 2.05844e-01
6.740e+00 5.50975e-04 10101  7.70841e-03 2.70054e-03 9.41630e-01 6e+00 2.03418e-01
6.770e+00 5.35274e-04 10101  7.63798e-03 2.65873e-03 9.41630e-01 6e+00 2.01606e-01
6.800e+00 5.20058e-04 10101  7.56828e-03 2.61768e-03 9.41630e-01 6e+00 1.99811e-01
6.840e+00 5.00501e-04 10101  7.47720e-03 2.56455e-03 9.41630e-01 6e+00 1.97464e-01
6.880e+00 4.81749e-04 10101  7.38898e-03 2.51362e-03 9.41630e-01 6e+00 1.95190e-01
6.910e+00 4.68193e-04 10101  7.32469e-03 2.47684e-03 9.41630e-01 6e+00 1.93532e-01
6.950e+00 4.50772e-04 10101  7.24133e-03 2.42957e-03 9.41630e-01 6e+00 1.91381e-01
6.990e+00 4.34069e-04 10101  7.16049e-03 2.38418e-03 9.41630e-01 6e+00 1.89294e-01
7.030e+00 4.18052e-04 10101  7.08198e-03 2.34052e-03 9.41630e-01 6e+00 1.87266e-01
7.100e+00 3.91589e-04 10101  6.94960e-03 2.26787e-03 9.41630e-01 6e+00 1.83844e-01
7.150e+00 3.73835e-04 10101  6.85853e-03 2.21859e-03 9.41630e-01 6e+00 1.81489e-01
7.200e+00 3.56979e-04 10101  6.77015e-03 2.17130e-03 9.41630e-01 6e+00 1.79201e-01
7.280e+00 3.31752e-04 10101  6.63401e-03 2.09950e-03 9.41630e-01 6e+00 1.75675e-01
7.373e+00 3.04902e-04 10101  6.48329e-03 2.02148e-03 9.41630e-01 6e+00 1.71768e-01
7.500e+00 2.72064e-04 10101  6.28927e-03 1.92334e-03 9.41630e-01 6e+00 1.66733e-01
7.596e+00 2.49839e-04 10101  6.15101e-03 1.85498e-03 9.41630e-01 6e+00 1.63141e-01
7.650e+00 2.38220e-04 10101  6.07623e-03 1.81854e-03 9.41630e-01 6e+00 1.61197e-01
7.825e+00 2.04434e-04 10101  5.84751e-03 1.70948e-03 9.41630e-01 6e+00 1.55246e-01
8.000e+00 1.75751e-04 10101  5.63754e-03 1.61250e-03 9.41630e-01 6e+00 1.49774e-01
8.200e+00 1.48109e-04 10101  5.41703e-03 1.51388e-03 9.41630e-01 6e+00 1.44020e-01
8.400e+00 1.24975e-04 10101  5.21383e-03 1.42593e-03 9.41630e-01 6e+00 1.38711e-01
8.570e+00 1.08253e-04 10101  5.05326e-03 1.35840e-03 9.41630e-01 6e+00 1.34510e-01
8.710e+00 9.62086e-05 10101  4.92872e-03 1.30722e-03 9.41630e-01 6e+00 1.31249e-01
8.850e+00 8.55240e-05 10101  4.81059e-03 1.25964e-03 9.41630e-01 6e+00 1.28153e-01
9.060e+00 7.17005e-05 10101  4.64435e-03 1.19426e-03 9.41630e-01 6e+00 1.23793e-01
9.230e+00 6.21735e-05 10101  4.51847e-03 1.14599e-03 9.41630e-01 6e+00 1.20488e-01
9.360e+00 5.57542e-05 10101  4.42695e-03 1.11154e-03 9.41630e-01 6e+00 1.18083e-01
9.490e+00 4.99985e-05 10101  4.33915e-03 1.07902e-03 9.41630e-01 6e+00 1.15775e-01
9.670e+00 4.29967e-05 10101  4.22307e-03 1.03680e-03 9.41630e-01 6e+00 1.12721e-01
1.600e+01 2.03061e-07 10101  2.95812e-04 5.18000e-05 9.41630e-01 6e+00 8.00171e-03
6.664e+00 5.93021e-04 20000 -3.35163e-03 1.45481e-03 5.67368e-01 1e+01 2.08043e-01
6.700e+00 5.72690e-04 20000 -3.31410e-03 1.42197e-03 5.67368e-01 1e+01 2.05844e-01
6.740e+00 5.50975e-04 20000 -3.27273e-03 1.38628e-03 5.67368e-01 1e+01 2.03418e-01
6.770e+00 5.35274e-04 20000 -3.24185e-03 1.35997e-03 5.67368e-01 1e+01 2.01606e-01
6.800e+00 5.20058e-04 20000 -3.21130e-03 1.33424e-03 5.67368e-01 1e+01 1.99811e-01
6.840e+00 5.00501e-04 20000 -3.17142e-03 1.30107e-03 5.67368e-01 1e+01 1.97464e-01
6.880e+00 4.81749e-04 20000 -3.13281e-03 1.26943e-03 5.67368e-01 1e+01 1.95190e-01
6.910e+00 4.68193e-04 20000 -3.10469e-03 1.24669e-03 5.67368e-01 1e+01 1.93532e-01
6.950e+00 4.50772e-04 20000 -3.06826e-03 1.21757e-03 5.67368e-01 1e+01 1.91381e-01
6.990e+00 4.34069e-04 20000 -3.03295e-03 1.18975e-03 5.67368e-01 1e+01 1.89294e-01
7.030e+00 4.18052e-04 20000 -2.99867e-03 1.16313e-03 5.67368e-01 1e+01 1.87266e-01
7.100e+00 3.91589e-04 20000 -2.94094e-03 1.11911e-03 5.67368e-01 1e+01 1.83844e-01
7.150e+00 3.73835e-04 20000 -2.90125e-03 1.08947e-03 5.67368e-01 1e+01 1.81489e-01
7.200e+00 3.56979e-04 20000 -2.86277e-03 1.06121e-03 5.67368e-01 1e+01 1.79201e-01
7.280e+00 3.31752e-04 20000 -2.80354e-03 1.01865e-03 5.67368e-01 1e+01 1.75675e-01
7.373e+00 3.04902e-04 20000 -2.73804e-03 9.72893e-04 5.67368e-01 1e+01 1.71768e-01
7.500e+00 2.72064e-04 20000 -2.65385e-03 9.16140e-04 5.67368e-01 1e+01 1.66733e-01
7.596e+00 2.49839e-04 20000 -2.59393e-03 8.77169e-04 5.67368e-01 1e+01 1.63141e-01
7.650e+00 2.38220e-04 20000 -2.56155e-03 8.56601e-04 5.67368e-01 1e+01 1.61197e-01
7.825e+00 2.04434e-04 20000 -2.46265e-03 7.95934e-04 5.67368e-01 1e+01 1.55246e-01
8.000e+00 1.75751e-04 20000 -2.37201e-03 7.43211e-04 5.67368e-01 1e+01 1.49774e-01
8.200e+00 1.48109e-04 20000 -2.27700e-03 6.90905e-04 5.67368e-01 1e+01 1.44020e-01
8.400e+00 1.24975e-04 20000 -2.18960e-03 6.45476e-04 5.67368e-01 1e+01 1.38711e-01
8.570e+00 1.08253e-04 20000 -2.12064e-03 6.11449e-04 5.67368e-01 1e+01 1.34510e-01
8.710e+00 9.62086e-05 20000 -2.06723e-03 5.86187e-04 5.67368e-01 1e+01 1.31249e-01
8.850e+00 8.55240e-05 20000 -2.01661e-03 5.63129e-04 5.67368e-01 1e+01 1.28153e-01
9.060e+00 7.17005e-05 20000 -1.94546e-03 5.32153e-04 5.67368e-01 1e+01 1.23793e-01
9.230e+00 6.21735e-05 20000 -1.89166e-03 5.09831e-04 5.67368e-01 1e+01 1.20488e-01
9.360e+00 5.57542e-05 20000 -1.85258e-03 4.94202e-04 5.67368e-01 1e+01 1.18083e-01
9.490e+00 4.99985e-05 20000 -1.81511e-03 4.79678e-04 5.67368e-01 1e+01 1.15775e-01
9.670e+00 4.29967e-05 20000 -1.76562e-03 4.61169e-04 5.67368e-01 1e+01 1.12721e-01
1.600e+01 2.03061e-07 20000 -1.21409e-04 4.09554e-05 5.67368e-01 1e+01 8.00171e-03
6.664e+00 5.93021e-04 20100  1.02725e-03 1.80175e-03 7.47866e-01 3e+00 2.08043e-01
6.700e+00 5.72690e-04 20100  1.01162e-03 1.76245e-03 7.47866e-01 3e+00 2.05844e-01
6.740e+00 5.50975e-04 20100  9.94483e-04 1.71971e-03 7.47866e-01 3e+00 2.03418e-01
6.770e+00 5.35274e-04 20100  9.81759e-04 1.68822e-03 7.47866e-01 3e+00 2.01606e-01
6.800e+00 5.20058e-04 20100  9.69229e-04 1.65741e-03 7.47866e-01 3e+00 1.99811e-01
6.840e+00 5.00501e-04 20100  9.52951e-04 1.61768e-03 7.47866e-01 3e+00 1.97464e-01
6.880e+00 4.81749e-04 20100  9.37284e-04 1.57979e-03 7.47866e-01 3e+00 1.95190e-01
6.910e+00 4.68193e-04 20100  9.25932e-04 1.55253e-03 7.47866e-01 3e+00 1.93532e-01
6.950e+00 4.50772e-04 20100  9.11291e-04 1.51765e-03 7.47866e-01 3e+00 1.91381e-01
6.990e+00 4.34069e-04 20100  8.97179e-04 1.48431e-03 7.47866e-01 3e+00 1.89294e-01
7.030e+00 4.18052e-04 20100  8.83555e-04 1.45240e-03 7.47866e-01 3e+00 1.87266e-01
7.100e+00 3.91589e-04 20100  8.60766e-04 1.39962e-03 7.47866e-01 3e+00 1.83844e-01
7.150e+00 3.73835e-04 20100  8.45220e-04 1.36408e-03 7.47866e-01 3e+00 1.81489e-01
7.200e+00 3.56979e-04 20100  8.30237e-04 1.33017e-03 7.47866e-01 3e+00 1.79201e-01
7.280e+00 3.31752e-04 20100  8.07358e-04 1.27908e-03 7.47866e-01 3e+00 1.75675e-01
7.373e+00 3.04902e-04 20100  7.82310e-04 1.22413e-03 7.47866e-01 3e+00 1.71768e-01
7.500e+00 2.72064e-04 20100  7.50510e-04 1.15592e-03 7.47866e-01 3e+00 1.66733e-01
7.596e+00 2.49839e-04 20100  7.28151e-04 1.10903e-03 7.47866e-01 3e+00 1.63141e-01
7.650e+00 2.38220e-04 20100  7.16163e-04 1.08427e-03 7.47866e-01 3e+00 1.61197e-01
7.825e+00 2.04434e-04 20100  6.79960e-04 1.01114e-03 7.47866e-01 3e+00 1.55246e-01
8.000e+00 1.75751e-04 20100  6.47337e-04 9.47453e-04 7.47866e-01 3e+00 1.49774e-01
8.200e+00 1.48109e-04 20100  6.13712e-04 8.84117e-04 7.47866e-01 3e+00 1.44020e-01
8.400e+00 1.24975e-04 20100  5.83304e-04 8.28941e-04 7.47866e-01 3e+00 1.38711e-01
8.570e+00 1.08253e-04 20100  5.59670e-04 7.87484e-04 7.47866e-01 3e+00 1.34510e-01
8.710e+00 9.62086e-05 20100  5.41580e-04 7.56618e-04 7.47866e-01 3e+00 1.31249e-01
8.850e+00 8.55240e-05 20100  5.24615e-04 7.28368e-04 7.47866e-01 3e+00 1.28153e-01
9.060e+00 7.17005e-05 20100  5.01060e-04 6.90278e-04 7.47866e-01 3e+00 1.23793e-01
9.230e+00 6.21735e-05 20100  4.83477e-04 6.62715e-04 7.47866e-01 3e+00 1.20488e-01
9.360e+00 5.57542e-05 20100  4.70828e-04 6.43350e-04 7.47866e-01 3e+00 1.18083e-01
9.490e+00 4.99985e-05 20100  4.58801e-04 6.25297e-04 7.47866e-01 3e+00 1.15775e-01
9.670e+00 4.29967e-05 20100  4.43063e-04 6.02204e-04 7.47866e-01 3e+00 1.12721e-01
1.600e+01 2.03061e-07 20100  2.25984e-05 5.14834e-05 7.47866e-01 3e+00 8.00171e-03
6.664e+00 5.93021e-04 20101  4.88501e-03 2.54294e-03 1.00158e+00 3e+00 2.08043e-01
6.700e+00 5.72690e-04 20101  4.83556e-03 2.48796e-03 1.00158e+00 3e+00 2.05844e-01
6.740e+00 5.50975e-04 20101  4.78092e-03 2.42808e-03 1.00158e+00 3e+00 2.03418e-01
6.770e+00 5.35274e-04 20101  4.74006e-03 2.38389e-03 1.00158e+00 3e+00 2.01606e-01
6.800e+00 5.20058e-04 20101  4.69956e-03 2.34060e-03 1.00158e+00 3e+00 1.99811e-01
6.840e+00 5.00501e-04 20101  4.64658e-03 2.28469e-03 1.00158e+00 3e+00 1.97464e-01
6.880e+00 4.81749e-04 20101  4.59518e-03 2.23126e-03 1.00158e+00 3e+00 1.95190e-01
6.910e+00 4.68193e-04 20101  4.55767e-03 2.19278e-03 1.00158e+00 3e+00 1.93532e-01
6.950e+00 4.50772e-04 20101  4.50898e-03 2.14344e-03 1.00158e+00 3e+00 1.91381e-01
6.990e+00 4.34069e-04 20101  4.46169e-03 2.09621e-03 1.00158e+00 3e+00 1.89294e-01
7.030e+00 4.18052e-04 20101  4.41570e-03 2.05091e-03 1.00158e+00 3e+00 1.87266e-01
7.100e+00 3.91589e-04 20101  4.33802e-03 1.97582e-03 1.00158e+00 3e+00 1.83844e-01
7.150e+00 3.73835e-04 20101  4.28447e-03 1.92510e-03 1.00158e+00 3e+00 1.81489e-01
7.200e+00 3.56979e-04 20101  4.23243e-03 1.87661e-03 1.00158e+00 3e+00 1.79201e-01
7.280e+00 3.31752e-04 20101  4.15211e-03 1.80334e-03 1.00158e+00 3e+00 1.75675e-01
7.373e+00 3.04902e-04 20101  4.06296e-03 1.72423e-03 1.00158e+00 3e+00 1.71768e-01
7.500e+00 2.72064e-04 20101  3.94786e-03 1.62552e-03 1.00158e+00 3e+00 1.66733e-01
7.596e+00 2.49839e-04 20101  3.86561e-03 1.55732e-03 1.00158e+00 3e+00 1.63141e-01
7.650e+00 2.38220e-04 20101  3.82104e-03 1.52118e-03 1.00158e+00 3e+00 1.61197e-01
7.825e+00 2.04434e-04 20101  3.68437e-03 1.41391e-03 1.00158e+00 3e+00 1.55246e-01
8.000e+00 1.75751e-04 20101  3.55842e-03 1.31976e-03 1.00158e+00 3e+00 1.49774e-01
8.200e+00 1.48109e-04 20101  3.42566e-03 1.22537e-03 1.00158e+00 3e+00 1.44020e-01
8.400e+00 1.24975e-04 20101  3.30288e-03 1.14245e-03 1.00158e+00 3e+00 1.38711e-01
8.570e+00 1.08253e-04 20101  3.20555e-03 1.07969e-03 1.00158e+00 3e+00 1.34510e-01
8.710e+00 9.62086e-05 20101  3.12987e-03 1.03268e-03 1.00158e+00 3e+00 1.31249e-01
8.850e+00 8.55240e-05 20101  3.05794e-03 9.89437e-04 1.00158e+00 3e+00 1.28153e-01
9.060e+00 7.17005e-05 20101  2.95646e-03 9.30797e-04 1.00158e+00 3e+00 1.23793e-01
9.230e+00 6.21735e-05 20101  2.87943e-03 8.88117e-04 1.00158e+00 3e+00 1.20488e-01
9.360e+00 5.57542e-05 20101  2.82332e-03 8.58007e-04 1.00158e+00 3e+00 1.18083e-01
9.490e+00 4.99985e-05 20101  2.76941e-03 8.29848e-04 1.00158e+00 3e+00 1.15775e-01
9.670e+00 4.29967e-05 20101  2.69800e-03 7.93708e-04 1.00158e+00 3e+00 1.12721e-01
1.600e+01 2.03061e-07 20101  1.95516e-04 5.31405e-05 1.00158e+00 3e+00 8.00171e-03
6.664e+00 5.93021e-04 20200  5.92291e-03 3.61438e-03 4.77527e-01 8e+00 2.08043e-01
6.700e+00 5.72690e-04 20200  5.85728e-03 3.53534e-03 4.77527e-01 8e+00 2.05844e-01
6.740e+00 5.50975e-04 20200  5.78492e-03 3.44926e-03 4.77527e-01 8e+00 2.03418e-01
6.770e+00 5.35274e-04 20200  5.73090e-03 3.38573e-03 4.77527e-01 8e+00 2.01606e-01
6.800e+00 5.20058e-04 20200  5.67746e-03 3.32349e-03 4.77527e-01 8e+00 1.99811e-01
6.840e+00 5.00501e-04 20200  5.60766e-03 3.24312e-03 4.77527e-01 8e+00 1.97464e-01
6.880e+00 4.81749e-04 20200  5.54008e-03 3.16630e-03 4.77527e-01 8e+00 1.95190e-01
6.910e+00 4.68193e-04 20200  5.49086e-03 3.11098e-03 4.77527e-01 8e+00 1.93532e-01
6.950e+00 4.50772e-04 20200  5.42705e-03 3.04005e-03 4.77527e-01 8e+00 1.91381e-01
6.990e+00 4.34069e-04 20200  5.36521e-03 2.97215e-03 4.77527e-01 8e+00 1.89294e-01
7.030e+00 4.18052e-04 20200  5.30517e-03 2.90702e-03 4.77527e-01 8e+00 1.87266e-01
7.100e+00 3.91589e-04 20200  5.20400e-03 2.79907e-03 4.77527e-01 8e+00 1.83844e-01
7.150e+00 3.73835e-04 20200  5.13444e-03 2.72616e-03 4.77527e-01 8e+00 1.81489e-01
7.200e+00 3.56979e-04 20200  5.06697e-03 2.65646e-03 4.77527e-01 8e+00 1.79201e-01
7.280e+00 3.31752e-04 20200  4.96310e-03 2.55113e-03 4.77527e-01 8e+00 1.75675e-01
7.373e+00 3.04902e-04 20200  4.84819e-03 2.43741e-03 4.77527e-01 8e+00 1.71768e-01
7.500e+00 2.72064e-04 20200  4.70042e-03 2.29552e-03 4.77527e-01 8e+00 1.66733e-01
7.596e+00 2.49839e-04 20200  4.59521e-03 2.19751e-03 4.77527e-01 8e+00 1.63141e-01
7.650e+00 2.38220e-04 20200  4.53834e-03 2.14557e-03 4.77527e-01 8e+00 1.61197e-01
7.825e+00 2.04434e-04 20200  4.36455e-03 1.99143e-03 4.77527e-01 8e+00 1.55246e-01
8.000e+00 1.75751e-04 20200  4.20520e-03 1.85618e-03 4.77527e-01 8e+00 1.49774e-01
8.200e+00 1.48109e-04 20200  4.03806e-03 1.72062e-03 4.77527e-01 8e+00 1.44020e-01
8.400e+00 1.24975e-04 20200  3.88422e-03 1.60158e-03 4.77527e-01 8e+00 1.38711e-01
8.570e+00 1.08253e-04 20200  3.76279e-03 1.51151e-03 4.77527e-01 8e+00 1.34510e-01
8.710e+00 9.62086e-05 20200  3.66868e-03 1.44409e-03 4.77527e-01 8e+00 1.31249e-01
8.850e+00 8.55240e-05 20200  3.57948e-03 1.38209e-03 4.77527e-01 8e+00 1.28153e-01
9.060e+00 7.17005e-05 20200  3.45404e-03 1.29806e-03 4.77527e-01 8e+00 1.23793e-01
9.230e+00 6.21735e-05 20200  3.35914e-03 1.23695e-03 4.77527e-01 8e+00 1.20488e-01
9.360e+00 5.57542e-05 20200  3.29019e-03 1.19386e-03 4.77527e-01 8e+00 1.18083e-01
9.490e+00 4.99985e-05 20200  3.22407e-03 1.15359e-03 4.77527e-01 8e+00 1.15775e-01
9.670e+00 4.29967e-05 20200  3.13671e-03 1.10194e-03 4.77527e-01 8e+00 1.12721e-01
1.600e+01 2.03061e-07 20200  2.17017e-04 7.32976e-05 4.77527e-01 8e+00 8.00171e-03
6.664e+00 5.93021e-04 20201  6.47014e-03 3.03696e-03 2.49518e-01 8e+00 2.08043e-01
6.700e+00 5.72690e-04 20201  6.41659e-03 2.96811e-03 2.49518e-01 8e+00 2.05844e-01
6.740e+00 5.50975e-04 20201  6.35713e-03 2.89318e-03 2.49518e-01 8e+00 2.03418e-01
6.770e+00 5.35274e-04 20201  6.31244e-03 2.83790e-03 2.49518e-01 8e+00 2.01606e-01
6.800e+00 5.20058e-04 20201  6.26798e-03 2.78376e-03 2.49518e-01 8e+00 1.99811e-01
6.840e+00 5.00501e-04 20201  6.20954e-03 2.71389e-03 2.49518e-01 8e+00 1.97464e-01
6.880e+00 4.81749e-04 20201  6.15255e-03 2.64715e-03 2.49518e-01 8e+00 1.95190e-01
6.910e+00 4.68193e-04 20201  6.11079e-03 2.59910e-03 2.49518e-01 8e+00 1.93532e-01
6.950e+00 4.50772e-04 20201  6.05635e-03 2.53753e-03 2.49518e-01 8e+00 1.91381e-01
6.990e+00 4.34069e-04 20201  6.00324e-03 2.47862e-03 2.49518e-01 8e+00 1.89294e-01
7.030e+00 4.18052e-04 20201  5.95136e-03 2.42215e-03 2.49518e-01 8e+00 1.87266e-01
7.100e+00 3.91589e-04 20201  5.86322e-03 2.32862e-03 2.49518e-01 8e+00 1.83844e-01
7.150e+00 3.73835e-04 20201  5.80209e-03 2.26551e-03 2.49518e-01 8e+00 1.81489e-01
7.200e+00 3.56979e-04 20201  5.74238e-03 2.20521e-03 2.49518e-01 8e+00 1.79201e-01
7.280e+00 3.31752e-04 20201  5.64968e-03 2.11419e-03 2.49518e-01 8e+00 1.75675e-01
7.373e+00 3.04902e-04 20201  5.54599e-03 2.01604e-03 2.49518e-01 8e+00 1.71768e-01
7.500e+00 2.72064e-04 20201  5.41091e-03 1.89380e-03 2.49518e-01 8e+00 1.66733e-01
7.596e+00 2.49839e-04 20201  5.31354e-03 1.80951e-03 2.49518e-01 8e+00 1.63141e-01
7.650e+00 2.38220e-04 20201  5.26047e-03 1.76490e-03 2.49518e-01 8e+00 1.61197e-01
7.825e+00 2.04434e-04 20201  5.09650e-03 1.63277e-03 2.49518e-01 8e+00 1.55246e-01
8.000e+00 1.75751e-04 20201  4.94371e-03 1.51720e-03 2.49518e-01 8e+00 1.49774e-01
8.200e+00 1.48109e-04 20201  4.78091e-03 1.40177e-03 2.49518e-01 8e+00 1.44020e-01
8.400e+00 1.24975e-04 20201  4.62876e-03 1.30080e-03 2.49518e-01 8e+00 1.38711e-01
8.570e+00 1.08253e-04 20201  4.50709e-03 1.22471e-03 2.49518e-01 8e+00 1.34510e-01
8.710e+00 9.62086e-05 20201  4.41183e-03 1.16794e-03 2.49518e-01 8e+00 1.31249e-01
8.850e+00 8.55240e-05 20201  4.32076e-03 1.11590e-03 2.49518e-01 8e+00 1.28153e-01
9.060e+00 7.17005e-05 20201  4.19141e-03 1.04565e-03 2.49518e-01 8e+00 1.23793e-01
9.230e+00 6.21735e-05 20201  4.09255e-03 9.94789e-04 2.49518e-01 8e+00 1.20488e-01
9.360e+00 5.57542e-05 20201  4.02017e-03 9.59061e-04 2.49518e-01 8e+00 1.18083e-01
9.490e+00 4.99985e-05 20201  3.95034e-03 9.25773e-04 2.49518e-01 8e+00 1.15775e-01
9.670e+00 4.29967e-05 20201  3.85741e-03 8.83248e-04 2.49518e-01 8e+00 1.12721e-01
1.600e+01 2.03061e-07 20201  3.01258e-04 6.54817e-05 2.49518e-01 8e+00 8.00171e-03
6.664e+00 5.93021e-04 20202  4.94099e-03 6.87375e-03 1.12262e+00 1e+01 2.08043e-01
6.700e+00 5.72690e-04 20202  4.87858e-03 6.71014e-03 1.12262e+00 1e+01 2.05844e-01
6.740e+00 5.50975e-04 20202  4.80996e-03 6.53320e-03 1.12262e+00 1e+01 2.03418e-01
6.770e+00 5.35274e-04 20202  4.75886e-03 6.40347e-03 1.12262e+00 1e+01 2.01606e-01
6.800e+00 5.20058e-04 20202  4.70840e-03 6.27712e-03 1.12262e+00 1e+01 1.99811e-01
6.840e+00 5.00501e-04 20202  4.64266e-03 6.11512e-03 1.12262e+00 1e+01 1.97464e-01
6.880e+00 4.81749e-04 20202  4.57917e-03 5.96152e-03 1.12262e+00 1e+01 1.95190e-01
6.910e+00 4.68193e-04 20202  4.53303e-03 5.85169e-03 1.12262e+00 1e+01 1.93532e-01
6.950e+00 4.50772e-04 20202  4.47337e-03 5.71190e-03 1.12262e+00 1e+01 1.91381e-01
6.990e+00 4.34069e-04 20202  4.41568e-03 5.57917e-03 1.12262e+00 1e+01 1.89294e-01
7.030e+00 4.18052e-04 20202  4.35981e-03 5.45295e-03 1.12262e+00 1e+01 1.87266e-01
7.100e+00 3.91589e-04 20202  4.26597e-03 5.24618e-03 1.12262e+00 1e+01 1.83844e-01
7.150e+00 3.73835e-04 20202  4.20167e-03 5.10833e-03 1.12262e+00 1e+01 1.81489e-01
7.200e+00 3.56979e-04 20202  4.13947e-03 4.97800e-03 1.12262e+00 1e+01 1.79201e-01
7.280e+00 3.31752e-04 20202  4.04406e-03 4.78391e-03 1.12262e+00 1e+01 1.75675e-01
7.373e+00 3.04902e-04 20202  3.93898e-03 4.57846e-03 1.12262e+00 1e+01 1.71768e-01
7.500e+00 2.72064e-04 20202  3.80459e-03 4.32865e-03 1.12262e+00 1e+01 1.66733e-01
7.596e+00 2.49839e-04 20202  3.70942e-03 4.16065e-03 1.12262e+00 1e+01 1.63141e-01
7.650e+00 2.38220e-04 20202  3.65815e-03 4.07324e-03 1.12262e+00 1e+01 1.61197e-01
7.825e+00 2.04434e-04 20202  3.50225e-03 3.82089e-03 1.12262e+00 1e+01 1.55246e-01
8.000e+00 1.75751e-04 20202  3.36034e-03 3.60878e-03 1.12262e+00 1e+01 1.49774e-01
8.200e+00 1.48109e-04 20202  3.21256e-03 3.40563e-03 1.12262e+00 1e+01 1.44020e-01
8.400e+00 1.24975e-04 20202  3.07751e-03 3.23549e-03 1.12262e+00 1e+01 1.38711e-01
8.570e+00 1.08253e-04 20202  2.97157e-03 3.11207e-03 1.12262e+00 1e+01 1.34510e-01
8.710e+00 9.62086e-05 20202  2.88988e-03 3.02269e-03 1.12262e+00 1e+01 1.31249e-01
8.850e+00 8.55240e-05 20202  2.81277e-03 2.94276e-03 1.12262e+00 1e+01 1.28153e-01
9.060e+00 7.17005e-05 20202  2.70489e-03 2.83777e-03 1.12262e+00 1e+01 1.23793e-01
9.230e+00 6.21735e-05 20202  2.62370e-03 2.76369e-03 1.12262e+00 1e+01 1.20488e-01
9.360e+00 5.57542e-05 20202  2.56494e-03 2.71251e-03 1.12262e+00 1e+01 1.18083e-01
9.490e+00 4.99985e-05 20202  2.50877e-03 2.66539e-03 1.12262e+00 1e+01 1.15775e-01
9.670e+00 4.29967e-05 20202  2.43484e-03 2.60582e-03 1.12262e+00 1e+01 1.12721e-01
1.600e+01 2.03061e-07 20202  1.53946e-04 3.17674e-04 1.12262e+00 1e+01 8.00171e-03
6.664e+00 5.93021e-04 30000  3.42472e-03 2.23449e-03 4.01962e-01 1e+01 2.08043e-01
6.700e+00 5.72690e-04 30000  3.38564e-03 2.18678e-03 4.01962e-01 1e+01 2.05844e-01
6.740e+00 5.50975e-04 30000  3.34258e-03 2.13483e-03 4.01962e-01 1e+01 2.03418e-01
6.770e+00 5.35274e-04 30000  3.31045e-03 2.09649e-03 4.01962e-01 1e+01 2.01606e-01
6.800e+00 5.20058e-04 30000  3.27868e-03 2.05893e-03 4.01962e-01 1e+01 1.99811e-01
6.840e+00 5.00501e-04 30000  3.23720e-03 2.01044e-03 4.01962e-01 1e+01 1.97464e-01
6.880e+00 4.81749e-04 30000  3.19707e-03 1.96410e-03 4.01962e-01 1e+01 1.95190e-01
6.910e+00 4.68193e-04 30000  3.16786e-03 1.93072e-03 4.01962e-01 1e+01 1.93532e-01
6.950e+00 4.50772e-04 30000  3.13002e-03 1.88793e-03 4.01962e-01 1e+01 1.91381e-01
6.990e+00 4.34069e-04 30000  3.09335e-03 1.84697e-03 4.01962e-01 1e+01 1.89294e-01
7.030e+00 4.18052e-04 30000  3.05778e-03 1.80770e-03 4.01962e-01 1e+01 1.87266e-01
7.100e+00 3.91589e-04 30000  2.99788e-03 1.74260e-03 4.01962e-01 1e+01 1.83844e-01
7.150e+00 3.73835e-04 30000  2.95673e-03 1.69863e-03 4.01962e-01 1e+01 1.81489e-01
7.200e+00 3.56979e-04 30000  2.91684e-03 1.65660e-03 4.01962e-01 1e+01 1.79201e-01
7.280e+00 3.31752e-04 30000  2.85549e-03 1.59310e-03 4.01962e-01 1e+01 1.75675e-01
7.373e+00 3.04902e-04 30000  2.78768e-03 1.52454e-03 4.01962e-01 1e+01 1.71768e-01
7.500e+00 2.72064e-04 30000  2.70059e-03 1.43902e-03 4.01962e-01 1e+01 1.66733e-01
7.596e+00 2.49839e-04 30000  2.63866e-03 1.37994e-03 4.01962e-01 1e+01 1.63141e-01
7.650e+00 2.38220e-04 30000  2.60521e-03 1.34863e-03 4.01962e-01 1e+01 1.61197e-01
7.825e+00 2.04434e-04 30000  2.50310e-03 1.25573e-03 4.01962e-01 1e+01 1.55246e-01
8.000e+00 1.75751e-04 30000  2.40964e-03 1.17420e-03 4.01962e-01 1e+01 1.49774e-01
8.200e+00 1.48109e-04 30000  2.31176e-03 1.09246e-03 4.01962e-01 1e+01 1.44020e-01
8.400e+00 1.24975e-04 30000  2.22181e-03 1.02065e-03 4.01962e-01 1e+01 1.38711e-01
8.570e+00 1.08253e-04 30000  2.15091e-03 9.66281e-04 4.01962e-01 1e+01 1.34510e-01
8.710e+00 9.62086e-05 30000  2.09602e-03 9.25557e-04 4.01962e-01 1e+01 1.31249e-01
8.850e+00 8.55240e-05 30000  2.04404e-03 8.88087e-04 4.01962e-01 1e+01 1.28153e-01
9.060e+00 7.17005e-05 30000  1.97103e-03 8.37254e-04 4.01962e-01 1e+01 1.23793e-01
9.230e+00 6.21735e-05 30000  1.91586e-03 8.00235e-04 4.01962e-01 1e+01 1.20488e-01
9.360e+00 5.57542e-05 30000  1.87581e-03 7.74108e-04 4.01962e-01 1e+01 1.18083e-01
9.490e+00 4.99985e-05 30000  1.83743e-03 7.49661e-04 4.01962e-01 1e+01 1.15775e-01
9.670e+00 4.29967e-05 30000  1.78676e-03 7.18264e-04 4.01962e-01 1e+01 1.12721e-01
1.600e+01 2.03061e-07 30000  1.21469e-04 4.93498e-05 4.01962e-01 1e+01 8.00171e-03
6.664e+00 5.93021e-04 30100  2.39621e-03 2.80851e-03 6.40070e-01 1e+01 2.08043e-01
6.700e+00 5.72690e-04 30100  2.38236e-03 2.74542e-03 6.40070e-01 1e+01 2.05844e-01
6.740e+00 5.50975e-04 30100  2.36680e-03 2.67680e-03 6.40070e-01 1e+01 2.03418e-01
6.770e+00 5.35274e-04 30100  2.35497e-03 2.62620e-03 6.40070e-01 1e+01 2.01606e-01
6.800e+00 5.20058e-04 30100  2.34309e-03 2.57669e-03 6.40070e-01 1e+01 1.99811e-01
6.840e+00 5.00501e-04 30100  2.32732e-03 2.51282e-03 6.40070e-01 1e+01 1.97464e-01
6.880e+00 4.81749e-04 30100  2.31177e-03 2.45186e-03 6.40070e-01 1e+01 1.95190e-01
6.910e+00 4.68193e-04 30100  2.30027e-03 2.40800e-03 6.40070e-01 1e+01 1.93532e-01
6.950e+00 4.50772e-04 30100  2.28514e-03 2.35183e-03 6.40070e-01 1e+01 1.91381e-01
6.990e+00 4.34069e-04 30100  2.27023e-03 2.29813e-03 6.40070e-01 1e+01 1.89294e-01
7.030e+00 4.18052e-04 30100  2.25554e-03 2.24670e-03 6.40070e-01 1e+01 1.87266e-01
7.100e+00 3.91589e-04 30100  2.23027e-03 2.16161e-03 6.40070e-01 1e+01 1.83844e-01
7.150e+00 3.73835e-04 30100  2.21253e-03 2.10425e-03 6.40070e-01 1e+01 1.81489e-01
7.200e+00 3.56979e-04 30100  2.19504e-03 2.04950e-03 6.40070e-01 1e+01 1.79201e-01
7.280e+00 3.31752e-04 30100  2.16755e-03 1.96696e-03 6.40070e-01 1e+01 1.75675e-01
7.373e+00 3.04902e-04 30100  2.13636e-03 1.87811e-03 6.40070e-01 1e+01 1.71768e-01
7.500e+00 2.72064e-04 30100  2.09502e-03 1.76767e-03 6.40070e-01 1e+01 1.66733e-01
7.596e+00 2.49839e-04 30100  2.06474e-03 1.69169e-03 6.40070e-01 1e+01 1.63141e-01
7.650e+00 2.38220e-04 30100  2.04808e-03 1.65154e-03 6.40070e-01 1e+01 1.61197e-01
7.825e+00 2.04434e-04 30100  1.99588e-03 1.53285e-03 6.40070e-01 1e+01 1.55246e-01
8.000e+00 1.75751e-04 30100  1.94631e-03 1.42939e-03 6.40070e-01 1e+01 1.49774e-01
8.200e+00 1.48109e-04 30100  1.89255e-03 1.32640e-03 6.40070e-01 1e+01 1.44020e-01
8.400e+00 1.24975e-04 30100  1.84144e-03 1.23663e-03 6.40070e-01 1e+01 1.38711e-01
8.570e+00 1.08253e-04 30100  1.80000e-03 1.16918e-03 6.40070e-01 1e+01 1.34510e-01
8.710e+00 9.62086e-05 30100  1.76721e-03 1.11898e-03 6.40070e-01 1e+01 1.31249e-01
8.850e+00 8.55240e-05 30100  1.73559e-03 1.07306e-03 6.40070e-01 1e+01 1.28153e-01
9.060e+00 7.17005e-05 30100  1.69022e-03 1.01120e-03 6.40070e-01 1e+01 1.23793e-01
9.230e+00 6.21735e-05 30100  1.65519e-03 9.66516e-04 6.40070e-01 1e+01 1.20488e-01
9.360e+00 5.57542e-05 30100  1.62935e-03 9.35170e-04 6.40070e-01 1e+01 1.18083e-01
9.490e+00 4.99985e-05 30100  1.60428e-03 9.05995e-04 6.40070e-01 1e+01 1.15775e-01
9.670e+00 4.29967e-05 30100  1.57069e-03 8.68760e-04 6.40070e-01 1e+01 1.12721e-01
1.600e+01 2.03061e-07 30100  1.32740e-04 7.17365e-05 6.40070e-01 1e+01 8.00171e-03
6.664e+00 5.93021e-04 30101  1.30677e-03 3.50154e-03 6.94080e-01 1e+01 2.08043e-01
6.700e+00 5.72690e-04 30101  1.30021e-03 3.42658e-03 6.94080e-01 1e+01 2.05844e-01
6.740e+00 5.50975e-04 30101  1.29278e-03 3.34504e-03 6.94080e-01 1e+01 2.03418e-01
6.770e+00 5.35274e-04 30101  1.28711e-03 3.28491e-03 6.94080e-01 1e+01 2.01606e-01
6.800e+00 5.20058e-04 30101  1.28139e-03 3.22606e-03 6.94080e-01 1e+01 1.99811e-01
6.840e+00 5.00501e-04 30101  1.27376e-03 3.15015e-03 6.94080e-01 1e+01 1.97464e-01
6.880e+00 4.81749e-04 30101  1.26619e-03 3.07768e-03 6.94080e-01 1e+01 1.95190e-01
6.910e+00 4.68193e-04 30101  1.26057e-03 3.02553e-03 6.94080e-01 1e+01 1.93532e-01
6.950e+00 4.50772e-04 30101  1.25315e-03 2.95875e-03 6.94080e-01 1e+01 1.91381e-01
6.990e+00 4.34069e-04 30101  1.24580e-03 2.89489e-03 6.94080e-01 1e+01 1.89294e-01
7.030e+00 4.18052e-04 30101  1.23853e-03 2.83371e-03 6.94080e-01 1e+01 1.87266e-01
7.100e+00 3.91589e-04 30101  1.22597e-03 2.73246e-03 6.94080e-01 1e+01 1.83844e-01
7.150e+00 3.73835e-04 30101  1.21710e-03 2.66418e-03 6.94080e-01 1e+01 1.81489e-01
7.200e+00 3.56979e-04 30101  1.20832e-03 2.59900e-03 6.94080e-01 1e+01 1.79201e-01
7.280e+00 3.31752e-04 30101  1.19446e-03 2.50069e-03 6.94080e-01 1e+01 1.75675e-01
7.373e+00 3.04902e-04 30101  1.17864e-03 2.39479e-03 6.94080e-01 1e+01 1.71768e-01
7.500e+00 2.72064e-04 30101  1.15752e-03 2.26306e-03 6.94080e-01 1e+01 1.66733e-01
7.596e+00 2.49839e-04 30101  1.14196e-03 2.17233e-03 6.94080e-01 1e+01 1.63141e-01
7.650e+00 2.38220e-04 30101  1.13337e-03 2.12435e-03 6.94080e-01 1e+01 1.61197e-01
7.825e+00 2.04434e-04 30101  1.10631e-03 1.98235e-03 6.94080e-01 1e+01 1.55246e-01
8.000e+00 1.75751e-04 30101  1.08044e-03 1.85828e-03 6.94080e-01 1e+01 1.49774e-01
8.200e+00 1.48109e-04 30101  1.05219e-03 1.73444e-03 6.94080e-01 1e+01 1.44020e-01
8.400e+00 1.24975e-04 30101  1.02518e-03 1.62614e-03 6.94080e-01 1e+01 1.38711e-01
8.570e+00 1.08253e-04 30101  1.00318e-03 1.54448e-03 6.94080e-01 1e+01 1.34510e-01
8.710e+00 9.62086e-05 30101  9.85708e-04 1.48350e-03 6.94080e-01 1e+01 1.31249e-01
8.850e+00 8.55240e-05 30101  9.68808e-04 1.42755e-03 6.94080e-01 1e+01 1.28153e-01
9.060e+00 7.17005e-05 30101  9.44481e-04 1.35186e-03 6.94080e-01 1e+01 1.23793e-01
9.230e+00 6.21735e-05 30101  9.25639e-04 1.29691e-03 6.94080e-01 1e+01 1.20488e-01
9.360e+00 5.57542e-05 30101  9.11710e-04 1.25820e-03 6.94080e-01 1e+01 1.18083e-01
9.490e+00 4.99985e-05 30101  8.98165e-04 1.22204e-03 6.94080e-01 1e+01 1.15775e-01
9.670e+00 4.29967e-05 30101  8.79983e-04 1.17567e-03 6.94080e-01 1e+01 1.12721e-01
1.600e+01 2.03061e-07 30101  7.58766e-05 9.36859e-05 6.94080e-01 1e+01 8.00171e-03
6.664e+00 5.93021e-04 30200  2.84649e-03 3.62004e-03 6.05892e-01 1e+01 2.08043e-01
6.700e+00 5.72690e-04 30200  2.82073e-03 3.53914e-03 6.05892e-01 1e+01 2.05844e-01
6.740e+00 5.50975e-04 30200  2.79219e-03 3.45113e-03 6.05892e-01 1e+01 2.03418e-01
6.770e+00 5.35274e-04 30200  2.77080e-03 3.38625e-03 6.05892e-01 1e+01 2.01606e-01
6.800e+00 5.20058e-04 30200  2.74955e-03 3.32274e-03 6.05892e-01 1e+01 1.99811e-01
6.840e+00 5.00501e-04 30200  2.72168e-03 3.24082e-03 6.05892e-01 1e+01 1.97464e-01
6.880e+00 4.81749e-04 30200  2.69456e-03 3.16261e-03 6.05892e-01 1e+01 1.95190e-01
6.910e+00 4.68193e-04 30200  2.67473e-03 3.10635e-03 6.05892e-01 1e+01 1.93532e-01
6.950e+00 4.50772e-04 30200  2.64893e-03 3.03429e-03 6.05892e-01 1e+01 1.91381e-01
6.990e+00 4.34069e-04 30200  2.62381e-03 2.96538e-03 6.05892e-01 1e+01 1.89294e-01
7.030e+00 4.18052e-04 30200  2.59933e-03 2.89938e-03 6.05892e-01 1e+01 1.87266e-01
7.100e+00 3.91589e-04 30200  2.55784e-03 2.79017e-03 6.05892e-01 1e+01 1.83844e-01
7.150e+00 3.73835e-04 30200  2.52914e-03 2.71653e-03 6.05892e-01 1e+01 1.81489e-01
7.200e+00 3.56979e-04 30200  2.50117e-03 2.64625e-03 6.05892e-01 1e+01 1.79201e-01
7.280e+00 3.31752e-04 30200  2.45787e-03 2.54026e-03 6.05892e-01 1e+01 1.75675e-01
7.373e+00 3.04902e-04 30200  2.40961e-03 2.42614e-03 6.05892e-01 1e+01 1.71768e-01
7.500e+00 2.72064e-04 30200  2.34698e-03 2.28426e-03 6.05892e-01 1e+01 1.66733e-01
7.596e+00 2.49839e-04 30200  2.30201e-03 2.18661e-03 6.05892e-01 1e+01 1.63141e-01
7.650e+00 2.38220e-04 30200  2.27757e-03 2.13498e-03 6.05892e-01 1e+01 1.61197e-01
7.825e+00 2.04434e-04 30200  2.20229e-03 1.98236e-03 6.05892e-01 1e+01 1.55246e-01
8.000e+00 1.75751e-04 30200  2.13249e-03 1.84922e-03 6.05892e-01 1e+01 1.49774e-01
8.200e+00 1.48109e-04 30200  2.05847e-03 1.71661e-03 6.05892e-01 1e+01 1.44020e-01
8.400e+00 1.24975e-04 30200  1.98961e-03 1.60094e-03 6.05892e-01 1e+01 1.38711e-01
8.570e+00 1.08253e-04 30200  1.93474e-03 1.51396e-03 6.05892e-01 1e+01 1.34510e-01
8.710e+00 9.62086e-05 30200  1.89192e-03 1.44918e-03 6.05892e-01 1e+01 1.31249e-01
8.850e+00 8.55240e-05 30200  1.85108e-03 1.38989e-03 6.05892e-01 1e+01 1.28153e-01
9.060e+00 7.17005e-05 30200  1.79325e-03 1.30997e-03 6.05892e-01 1e+01 1.23793e-01
9.230e+00 6.21735e-05 30200  1.74917e-03 1.25218e-03 6.05892e-01 1e+01 1.20488e-01
9.360e+00 5.57542e-05 30200  1.71697e-03 1.21162e-03 6.05892e-01 1e+01 1.18083e-01
9.490e+00 4.99985e-05 30200  1.68596e-03 1.17385e-03 6.05892e-01 1e+01 1.15775e-01
9.670e+00 4.29967e-05 30200  1.64477e-03 1.12561e-03 6.05892e-01 1e+01 1.12721e-01
1.600e+01 2.03061e-07 30200  1.24750e-04 9.15539e-05 6.05892e-01 1e+01 8.00171e-03
6.740e+00 5.50975e-04 30201  3.88919e-03 3.04490e-03 3.87766e-01 9e+00 2.03418e-01
6.770e+00 5.35274e-04 30201  3.85616e-03 2.98806e-03 3.87766e-01 9e+00 2.01606e-01
6.800e+00 5.20058e-04 30201  3.82342e-03 2.93249e-03 3.87766e-01 9e+00 1.99811e-01
6.840e+00 5.00501e-04 30201  3.78059e-03 2.86093e-03 3.87766e-01 9e+00 1.97464e-01
6.880e+00 4.81749e-04 30201  3.73902e-03 2.79275e-03 3.87766e-01 9e+00 1.95190e-01
6.910e+00 4.68193e-04 30201  3.70869e-03 2.74378e-03 3.87766e-01 9e+00 1.93532e-01
6.950e+00 4.50772e-04 30201  3.66931e-03 2.68116e-03 3.87766e-01 9e+00 1.91381e-01
6.990e+00 4.34069e-04 30201  3.63106e-03 2.62139e-03 3.87766e-01 9e+00 1.89294e-01
7.030e+00 4.18052e-04 30201  3.59385e-03 2.56426e-03 3.87766e-01 9e+00 1.87266e-01
7.100e+00 3.91589e-04 30201  3.53099e-03 2.46995e-03 3.87766e-01 9e+00 1.83844e-01
7.150e+00 3.73835e-04 30201  3.48766e-03 2.40656e-03 3.87766e-01 9e+00 1.81489e-01
7.200e+00 3.56979e-04 30201  3.44553e-03 2.34619e-03 3.87766e-01 9e+00 1.79201e-01
7.280e+00 3.31752e-04 30201  3.38050e-03 2.25543e-03 3.87766e-01 9e+00 1.75675e-01
7.373e+00 3.04902e-04 30201  3.30831e-03 2.15812e-03 3.87766e-01 9e+00 1.71768e-01
7.500e+00 2.72064e-04 30201  3.21508e-03 2.03776e-03 3.87766e-01 9e+00 1.66733e-01
7.596e+00 2.49839e-04 30201  3.14843e-03 1.95538e-03 3.87766e-01 9e+00 1.63141e-01
7.650e+00 2.38220e-04 30201  3.11231e-03 1.91198e-03 3.87766e-01 9e+00 1.61197e-01
7.825e+00 2.04434e-04 30201  3.00152e-03 1.78436e-03 3.87766e-01 9e+00 1.55246e-01
8.000e+00 1.75751e-04 30201  2.89939e-03 1.67394e-03 3.87766e-01 9e+00 1.49774e-01
8.200e+00 1.48109e-04 30201  2.79170e-03 1.56486e-03 3.87766e-01 9e+00 1.44020e-01
8.400e+00 1.24975e-04 30201  2.69206e-03 1.47051e-03 3.87766e-01 9e+00 1.38711e-01
8.570e+00 1.08253e-04 30201  2.61305e-03 1.40008e-03 3.87766e-01 9e+00 1.34510e-01
8.710e+00 9.62086e-05 30201  2.55161e-03 1.34791e-03 3.87766e-01 9e+00 1.31249e-01
8.850e+00 8.55240e-05 30201  2.49320e-03 1.30038e-03 3.87766e-01 9e+00 1.28153e-01
9.060e+00 7.17005e-05 30201  2.41077e-03 1.23663e-03 3.87766e-01 9e+00 1.23793e-01
9.230e+00 6.21735e-05 30201  2.34819e-03 1.19074e-03 3.87766e-01 9e+00 1.20488e-01
9.360e+00 5.57542e-05 30201  2.30259e-03 1.15862e-03 3.87766e-01 9e+00 1.18083e-01
9.490e+00 4.99985e-05 30201  2.25877e-03 1.12876e-03 3.87766e-01 9e+00 1.15775e-01
9.670e+00 4.29967e-05 30201  2.20073e-03 1.09070e-03 3.87766e-01 9e+00 1.12721e-01
1.600e+01 2.03061e-07 30201  1.59960e-04 1.04189e-04 3.87766e-01 9e+00 8.00171e-03
6.740e+00 5.50975e-04 40000 -3.84262e-03 5.98953e-03 6.79124e-01 9e+00 2.03418e-01
6.770e+00 5.35274e-04 40000 -3.80318e-03 5.87840e-03 6.79124e-01 9e+00 2.01606e-01
6.800e+00 5.20058e-04 40000 -3.76421e-03 5.76979e-03 6.79124e-01 9e+00 1.99811e-01
6.840e+00 5.00501e-04 40000 -3.71341e-03 5.62995e-03 6.79124e-01 9e+00 1.97464e-01
6.880e+00 4.81749e-04 40000 -3.66432e-03 5.49674e-03 6.79124e-01 9e+00 1.95190e-01
6.910e+00 4.68193e-04 40000 -3.62863e-03 5.40108e-03 6.79124e-01 9e+00 1.93532e-01
6.950e+00 4.50772e-04 40000 -3.58244e-03 5.27880e-03 6.79124e-01 9e+00 1.91381e-01
6.990e+00 4.34069e-04 40000 -3.53775e-03 5.16211e-03 6.79124e-01 9e+00 1.89294e-01
7.030e+00 4.18052e-04 40000 -3.49444e-03 5.05057e-03 6.79124e-01 9e+00 1.87266e-01
7.100e+00 3.91589e-04 40000 -3.42164e-03 4.86655e-03 6.79124e-01 9e+00 1.83844e-01
7.150e+00 3.73835e-04 40000 -3.37172e-03 4.74287e-03 6.79124e-01 9e+00 1.81489e-01
7.200e+00 3.56979e-04 40000 -3.32339e-03 4.62514e-03 6.79124e-01 9e+00 1.79201e-01
7.280e+00 3.31752e-04 40000 -3.24919e-03 4.44820e-03 6.79124e-01 9e+00 1.75675e-01
7.373e+00 3.04902e-04 40000 -3.16737e-03 4.25857e-03 6.79124e-01 9e+00 1.71768e-01
7.500e+00 2.72064e-04 40000 -3.06258e-03 4.02419e-03 6.79124e-01 9e+00 1.66733e-01
7.596e+00 2.49839e-04 40000 -2.98827e-03 3.86382e-03 6.79124e-01 9e+00 1.63141e-01
7.650e+00 2.38220e-04 40000 -2.94820e-03 3.77939e-03 6.79124e-01 9e+00 1.61197e-01
7.825e+00 2.04434e-04 40000 -2.82620e-03 3.53120e-03 6.79124e-01 9e+00 1.55246e-01
8.000e+00 1.75751e-04 40000 -2.71493e-03 3.31659e-03 6.79124e-01 9e+00 1.49774e-01
8.200e+00 1.48109e-04 40000 -2.59883e-03 3.10474e-03 6.79124e-01 9e+00 1.44020e-01
8.400e+00 1.24975e-04 40000 -2.49254e-03 2.92159e-03 6.79124e-01 9e+00 1.38711e-01
8.570e+00 1.08253e-04 40000 -2.40901e-03 2.78491e-03 6.79124e-01 9e+00 1.34510e-01
8.710e+00 9.62086e-05 40000 -2.34452e-03 2.68369e-03 6.79124e-01 9e+00 1.31249e-01
8.850e+00 8.55240e-05 40000 -2.28358e-03 2.59146e-03 6.79124e-01 9e+00 1.28153e-01
9.060e+00 7.17005e-05 40000 -2.19819e-03 2.46774e-03 6.79124e-01 9e+00 1.23793e-01
9.230e+00 6.21735e-05 40000 -2.13384e-03 2.37865e-03 6.79124e-01 9e+00 1.20488e-01
9.360e+00 5.57542e-05 40000 -2.08721e-03 2.31628e-03 6.79124e-01 9e+00 1.18083e-01
9.490e+00 4.99985e-05 40000 -2.04261e-03 2.25828e-03 6.79124e-01 9e+00 1.15775e-01
9.670e+00 4.29967e-05 40000 -1.98384e-03 2.18429e-03 6.79124e-01 9e+00 1.12721e-01
1.600e+01 2.03061e-07 40000 -1.28901e-04 2.10600e-04 6.79124e-01 9e+00 8.00171e-03


==> anc/lattice/tzerobasic2_64correctionscompositecorrsng <==
6.740e+00 5.50975e-04 40000 -1.37538e-02 1.30119e-02 2.03418e-01
6.800e+00 5.20058e-04 40000  5.66569e-02 3.28494e-02 1.99811e-01
6.880e+00 4.81749e-04 40000  2.68574e-02 3.82580e-02 1.95190e-01
6.950e+00 4.50772e-04 40000 -2.80432e-03 3.11923e-02 1.91381e-01
7.030e+00 4.18052e-04 40000  4.39520e-02 5.65422e-02 1.87266e-01
7.150e+00 3.73835e-04 40000 -2.20928e-03 2.88947e-02 1.81489e-01
7.280e+00 3.31752e-04 40000  5.05786e-03 9.35909e-02 1.75675e-01
7.373e+00 3.04902e-04 40000 -3.21951e-02 4.68033e-01 1.71768e-01
7.596e+00 2.49839e-04 40000 -1.61630e-02 1.44408e-02 1.63141e-01
7.825e+00 2.04434e-04 40000 -1.00329e-02 9.74106e-03 1.55246e-01
8.000e+00 1.75751e-04 40000 -1.26324e-03 6.80989e-03 1.49774e-01
8.200e+00 1.48109e-04 40000  3.61869e-03 1.15589e-02 1.44020e-01
6.740e+00 5.50975e-04 30201  4.50023e-03 1.44173e-02 2.03418e-01
6.800e+00 5.20058e-04 30201  2.28464e-02 1.08306e-02 1.99811e-01
6.880e+00 4.81749e-04 30201  3.60247e-03 3.69287e-02 1.95190e-01
6.950e+00 4.50772e-04 30201  5.44395e-03 5.83901e-02 1.91381e-01
7.030e+00 4.18052e-04 30201 -4.30382e-03 2.60557e-02 1.87266e-01
7.150e+00 3.73835e-04 30201 -3.17236e-02 3.61428e-02 1.81489e-01
7.280e+00 3.31752e-04 30201  4.96604e-02 2.37188e-01 1.75675e-01
7.373e+00 3.04902e-04 30201  3.01931e-03 4.73905e-02 1.71768e-01
7.596e+00 2.49839e-04 30201 -6.26847e-03 1.51702e-02 1.63141e-01
7.825e+00 2.04434e-04 30201 -1.09337e-03 3.07437e-03 1.55246e-01
8.000e+00 1.75751e-04 30201 -8.09355e-04 4.22833e-03 1.49774e-01
8.200e+00 1.48109e-04 30201  3.90415e-03 7.44755e-03 1.44020e-01
6.664e+00 5.93021e-04 30200  6.21607e-03 7.08981e-03 2.08043e-01
6.740e+00 5.50975e-04 30200  7.32524e-03 1.17036e-02 2.03418e-01
6.800e+00 5.20058e-04 30200  2.58818e-02 1.85566e-02 1.99811e-01
6.880e+00 4.81749e-04 30200  2.46004e-03 2.11350e-02 1.95190e-01
6.950e+00 4.50772e-04 30200  2.07733e-02 4.12090e-02 1.91381e-01
7.030e+00 4.18052e-04 30200  1.92788e-02 4.55267e-02 1.87266e-01
7.150e+00 3.73835e-04 30200 -1.67827e-02 8.26118e-02 1.81489e-01
7.280e+00 3.31752e-04 30200  1.43334e-01 1.50956e-01 1.75675e-01
7.373e+00 3.04902e-04 30200 -1.99395e-02 3.92650e-02 1.71768e-01
7.596e+00 2.49839e-04 30200 -7.62196e-03 3.04090e-02 1.63141e-01
7.825e+00 2.04434e-04 30200 -2.36168e-03 4.13296e-03 1.55246e-01
8.000e+00 1.75751e-04 30200  5.24942e-04 2.58738e-03 1.49774e-01
8.200e+00 1.48109e-04 30200  3.81685e-03 5.40994e-03 1.44020e-01
6.664e+00 5.93021e-04 30101 -1.79231e-03 7.90981e-03 2.08043e-01
6.740e+00 5.50975e-04 30101  9.71996e-03 6.52298e-03 2.03418e-01
6.800e+00 5.20058e-04 30101  2.44909e-02 4.14754e-02 1.99811e-01
6.880e+00 4.81749e-04 30101 -3.96029e-02 6.40033e-02 1.95190e-01
6.950e+00 4.50772e-04 30101 -7.77379e-02 6.89101e-02 1.91381e-01
7.030e+00 4.18052e-04 30101 -2.62354e-03 1.41477e-01 1.87266e-01
7.150e+00 3.73835e-04 30101 -4.79608e-01 7.10761e-01 1.81489e-01
7.280e+00 3.31752e-04 30101 -1.02933e-02 3.79010e-02 1.75675e-01
7.373e+00 3.04902e-04 30101 -1.08169e-02 7.37443e-03 1.71768e-01
7.596e+00 2.49839e-04 30101  8.49748e-03 1.03007e-02 1.63141e-01
7.825e+00 2.04434e-04 30101  1.56421e-03 4.46322e-03 1.55246e-01
8.000e+00 1.75751e-04 30101  2.03242e-03 4.40474e-03 1.49774e-01
8.200e+00 1.48109e-04 30101  1.03832e-03 6.79715e-03 1.44020e-01
6.664e+00 5.93021e-04 30100  1.76422e-03 7.22248e-03 2.08043e-01
6.740e+00 5.50975e-04 30100  6.81810e-04 6.46055e-03 2.03418e-01
6.800e+00 5.20058e-04 30100  2.98959e-02 2.81317e-02 1.99811e-01
6.880e+00 4.81749e-04 30100  2.87581e-02 7.17793e-02 1.95190e-01
6.950e+00 4.50772e-04 30100 -4.09893e-02 6.97474e-02 1.91381e-01
7.030e+00 4.18052e-04 30100  3.44069e-02 2.02088e-01 1.87266e-01
7.150e+00 3.73835e-04 30100 -7.46339e-02 1.76957e-01 1.81489e-01
7.280e+00 3.31752e-04 30100  1.55093e-02 1.79306e-02 1.75675e-01
7.373e+00 3.04902e-04 30100 -6.74022e-03 1.34856e-02 1.71768e-01
7.596e+00 2.49839e-04 30100 -3.09400e-03 1.02775e-02 1.63141e-01
7.825e+00 2.04434e-04 30100  3.89660e-03 4.84402e-03 1.55246e-01
8.000e+00 1.75751e-04 30100  1.37418e-03 1.43384e-03 1.49774e-01
8.200e+00 1.48109e-04 30100 -1.73685e-04 3.25317e-03 1.44020e-01
6.664e+00 5.93021e-04 30000  3.44110e-03 8.30767e-03 2.08043e-01
6.740e+00 5.50975e-04 30000  1.99437e-02 9.59594e-03 2.03418e-01
6.800e+00 5.20058e-04 30000  2.48673e-02 1.83882e-01 1.99811e-01
6.880e+00 4.81749e-04 30000 -3.07858e-03 1.87507e-01 1.95190e-01
6.950e+00 4.50772e-04 30000  9.98574e-01 9.73706e-01 1.91381e-01
7.030e+00 4.18052e-04 30000 -1.18164e-01 6.44922e-01 1.87266e-01
7.150e+00 3.73835e-04 30000  3.30176e-02 1.50766e-01 1.81489e-01
7.280e+00 3.31752e-04 30000  5.18212e-03 2.06999e-02 1.75675e-01
7.373e+00 3.04902e-04 30000  3.09477e-04 5.56820e-03 1.71768e-01
7.596e+00 2.49839e-04 30000  2.06587e-03 3.17724e-03 1.63141e-01
7.825e+00 2.04434e-04 30000  5.11290e-04 3.09117e-03 1.55246e-01
8.000e+00 1.75751e-04 30000  2.59773e-05 8.30808e-04 1.49774e-01
8.200e+00 1.48109e-04 30000 -4.66821e-04 1.84566e-03 1.44020e-01
6.664e+00 5.93021e-04 20202  2.73555e-03 9.41619e-03 2.08043e-01
6.740e+00 5.50975e-04 20202 -7.43990e-02 5.23120e-02 2.03418e-01
6.800e+00 5.20058e-04 20202  2.42030e-02 6.04901e-02 1.99811e-01
6.880e+00 4.81749e-04 20202 -1.41753e-02 1.29636e-01 1.95190e-01
6.950e+00 4.50772e-04 20202 -1.19800e-01 4.87620e-01 1.91381e-01
7.030e+00 4.18052e-04 20202 -5.34884e-01 2.16753e-01 1.87266e-01
7.150e+00 3.73835e-04 20202 -1.46963e+00 1.34983e+00 1.81489e-01
7.280e+00 3.31752e-04 20202  8.10255e-02 4.56342e-01 1.75675e-01
7.373e+00 3.04902e-04 20202  4.59669e-02 9.65935e-02 1.71768e-01
7.596e+00 2.49839e-04 20202  9.41679e-04 2.67645e-02 1.63141e-01
7.825e+00 2.04434e-04 20202 -4.62594e-03 1.48382e-02 1.55246e-01
8.000e+00 1.75751e-04 20202  2.20966e-03 6.91687e-03 1.49774e-01
8.200e+00 1.48109e-04 20202  6.56883e-03 1.31231e-02 1.44020e-01
6.664e+00 5.93021e-04 20201 -1.65499e-02 7.93893e-03 2.08043e-01
6.740e+00 5.50975e-04 20201 -1.49360e-02 9.90255e-03 2.03418e-01
6.800e+00 5.20058e-04 20201  6.88565e-04 2.04173e-02 1.99811e-01
6.880e+00 4.81749e-04 20201 -1.61249e-02 1.58202e-01 1.95190e-01
6.950e+00 4.50772e-04 20201 -5.88363e-01 7.27182e-01 1.91381e-01
7.030e+00 4.18052e-04 20201  1.32912e+00 7.43962e+00 1.87266e-01
7.150e+00 3.73835e-04 20201 -3.12285e-02 1.76313e-01 1.81489e-01
7.280e+00 3.31752e-04 20201 -4.27427e-03 3.42574e-02 1.75675e-01
7.373e+00 3.04902e-04 20201  2.01644e-02 2.18442e-02 1.71768e-01
7.596e+00 2.49839e-04 20201  1.82497e-03 6.34503e-03 1.63141e-01
7.825e+00 2.04434e-04 20201  5.11411e-03 1.93546e-03 1.55246e-01
8.000e+00 1.75751e-04 20201  2.73866e-03 2.68092e-03 1.49774e-01
8.200e+00 1.48109e-04 20201  1.34945e-03 4.47936e-03 1.44020e-01
6.664e+00 5.93021e-04 20200 -7.59006e-03 1.03733e-02 2.08043e-01
6.740e+00 5.50975e-04 20200 -1.10092e-02 1.81520e-02 2.03418e-01
6.800e+00 5.20058e-04 20200  1.08181e-02 1.17924e-01 1.99811e-01
6.880e+00 4.81749e-04 20200  1.30370e-01 1.38814e-01 1.95190e-01
6.950e+00 4.50772e-04 20200  5.21122e-01 1.86598e+00 1.91381e-01
7.030e+00 4.18052e-04 20200  1.51583e-01 1.27979e-01 1.87266e-01
7.150e+00 3.73835e-04 20200  3.70052e-02 3.17697e-02 1.81489e-01
7.280e+00 3.31752e-04 20200  6.11288e-03 3.39271e-02 1.75675e-01
7.373e+00 3.04902e-04 20200  2.93749e-03 4.66799e-03 1.71768e-01
7.596e+00 2.49839e-04 20200  2.56098e-03 4.06440e-03 1.63141e-01
7.825e+00 2.04434e-04 20200  4.14531e-03 3.02117e-03 1.55246e-01
8.000e+00 1.75751e-04 20200 -5.54036e-04 4.52740e-03 1.49774e-01
8.200e+00 1.48109e-04 20200 -2.23724e-03 5.93022e-03 1.44020e-01
6.664e+00 5.93021e-04 20101 -6.54990e-02 2.18538e-02 2.08043e-01
6.740e+00 5.50975e-04 20101 -1.04159e-01 3.91871e-02 2.03418e-01
6.800e+00 5.20058e-04 20101 -1.09956e+00 9.95397e-01 1.99811e-01
6.880e+00 4.81749e-04 20101  1.36088e-01 4.03650e-01 1.95190e-01
6.950e+00 4.50772e-04 20101 -3.18777e-01 2.26951e-01 1.91381e-01
7.030e+00 4.18052e-04 20101  4.85934e-02 1.18397e-02 1.87266e-01
7.150e+00 3.73835e-04 20101  1.04758e-02 5.90040e-02 1.81489e-01
7.280e+00 3.31752e-04 20101  7.62098e-03 1.27074e-02 1.75675e-01
7.373e+00 3.04902e-04 20101  9.44526e-03 7.03027e-03 1.71768e-01
7.596e+00 2.49839e-04 20101  6.23539e-03 4.73007e-03 1.63141e-01
7.825e+00 2.04434e-04 20101  2.44735e-03 1.90293e-03 1.55246e-01
8.000e+00 1.75751e-04 20101  2.09238e-04 2.25393e-03 1.49774e-01
8.200e+00 1.48109e-04 20101  1.42497e-03 3.68178e-03 1.44020e-01
6.664e+00 5.93021e-04 20100 -1.46345e-01 8.31645e-02 2.08043e-01
6.740e+00 5.50975e-04 20100  1.41535e-01 8.07170e-02 2.03418e-01
6.800e+00 5.20058e-04 20100  1.50404e-02 3.05798e-02 1.99811e-01
6.880e+00 4.81749e-04 20100  3.52111e-02 2.86355e-02 1.95190e-01
6.950e+00 4.50772e-04 20100  6.84569e-02 5.34165e-02 1.91381e-01
7.030e+00 4.18052e-04 20100  1.29515e-02 3.42311e-03 1.87266e-01
7.150e+00 3.73835e-04 20100  1.38119e-02 8.08773e-03 1.81489e-01
7.280e+00 3.31752e-04 20100  8.41300e-03 7.26856e-03 1.75675e-01
7.373e+00 3.04902e-04 20100  5.86488e-03 4.91249e-03 1.71768e-01
7.596e+00 2.49839e-04 20100  3.83418e-04 3.49531e-03 1.63141e-01
7.825e+00 2.04434e-04 20100 -1.09110e-04 1.40607e-03 1.55246e-01
8.000e+00 1.75751e-04 20100 -2.45909e-03 1.38942e-03 1.49774e-01
8.200e+00 1.48109e-04 20100 -5.92805e-04 2.27447e-03 1.44020e-01
6.664e+00 5.93021e-04 20000  2.27015e-02 3.38260e-02 2.08043e-01
6.740e+00 5.50975e-04 20000  4.33634e-03 1.39276e-02 2.03418e-01
6.800e+00 5.20058e-04 20000 -1.58682e-02 2.02046e-02 1.99811e-01
6.880e+00 4.81749e-04 20000 -8.10198e-03 1.62187e-02 1.95190e-01
6.950e+00 4.50772e-04 20000  8.95858e-03 1.71631e-02 1.91381e-01
7.030e+00 4.18052e-04 20000 -3.28348e-03 5.04994e-03 1.87266e-01
7.150e+00 3.73835e-04 20000  3.03264e-03 8.74934e-03 1.81489e-01
7.280e+00 3.31752e-04 20000 -2.21204e-03 4.58292e-03 1.75675e-01
7.373e+00 3.04902e-04 20000 -3.01940e-03 4.69331e-03 1.71768e-01
7.596e+00 2.49839e-04 20000 -5.48587e-03 2.67071e-03 1.63141e-01
7.825e+00 2.04434e-04 20000 -3.67361e-03 9.60025e-04 1.55246e-01
8.000e+00 1.75751e-04 20000 -3.27769e-03 4.50572e-04 1.49774e-01
8.200e+00 1.48109e-04 20000 -2.36967e-03 1.59430e-03 1.44020e-01
6.664e+00 5.93021e-04 10101  8.78405e-02 1.93268e-02 2.08043e-01
6.740e+00 5.50975e-04 10101  5.51386e-02 1.08561e-02 2.03418e-01
6.800e+00 5.20058e-04 10101  3.51588e-02 1.10940e-02 1.99811e-01
6.880e+00 4.81749e-04 10101  3.02354e-02 1.44965e-02 1.95190e-01
6.950e+00 4.50772e-04 10101  1.74993e-02 1.80968e-02 1.91381e-01
7.030e+00 4.18052e-04 10101  6.77443e-03 1.41584e-02 1.87266e-01
7.150e+00 3.73835e-04 10101  1.34406e-02 5.72005e-03 1.81489e-01
7.280e+00 3.31752e-04 10101  1.18658e-02 3.94522e-03 1.75675e-01
7.373e+00 3.04902e-04 10101  1.07372e-02 4.63524e-03 1.71768e-01
7.596e+00 2.49839e-04 10101  5.55296e-03 2.10386e-03 1.63141e-01
7.825e+00 2.04434e-04 10101  4.64609e-03 1.40374e-03 1.55246e-01
8.000e+00 1.75751e-04 10101  4.69958e-03 1.08059e-03 1.49774e-01
8.200e+00 1.48109e-04 10101  4.47177e-03 2.48063e-03 1.44020e-01
6.664e+00 5.93021e-04 10100  2.30788e-02 7.53073e-03 2.08043e-01
6.740e+00 5.50975e-04 10100  1.34503e-02 7.32225e-03 2.03418e-01
6.800e+00 5.20058e-04 10100  7.57603e-03 7.02886e-03 1.99811e-01
6.880e+00 4.81749e-04 10100  9.71877e-03 7.89939e-03 1.95190e-01
6.950e+00 4.50772e-04 10100  1.35928e-02 6.42817e-03 1.91381e-01
7.030e+00 4.18052e-04 10100  3.86337e-03 4.06830e-03 1.87266e-01
7.150e+00 3.73835e-04 10100  1.07201e-03 3.11306e-03 1.81489e-01
7.280e+00 3.31752e-04 10100  1.29612e-03 2.83797e-03 1.75675e-01
7.373e+00 3.04902e-04 10100  3.14820e-03 2.32615e-03 1.71768e-01
7.596e+00 2.49839e-04 10100 -2.72364e-04 1.34935e-03 1.63141e-01
7.825e+00 2.04434e-04 10100  4.99244e-04 1.32977e-03 1.55246e-01
8.000e+00 1.75751e-04 10100  7.13710e-04 8.71245e-04 1.49774e-01
8.200e+00 1.48109e-04 10100  6.37377e-04 1.97862e-03 1.44020e-01
6.664e+00 5.93021e-04 10000 -9.67852e-03 4.12392e-03 2.08043e-01
6.740e+00 5.50975e-04 10000 -1.29697e-02 4.19127e-03 2.03418e-01
6.800e+00 5.20058e-04 10000 -1.58372e-02 3.47751e-03 1.99811e-01
6.880e+00 4.81749e-04 10000 -1.52012e-02 4.17930e-03 1.95190e-01
6.950e+00 4.50772e-04 10000 -9.66784e-03 4.27204e-03 1.91381e-01
7.030e+00 4.18052e-04 10000 -1.39399e-02 3.48818e-03 1.87266e-01
7.150e+00 3.73835e-04 10000 -1.02343e-02 1.64597e-03 1.81489e-01
7.280e+00 3.31752e-04 10000 -1.04517e-02 9.90880e-04 1.75675e-01
7.373e+00 3.04902e-04 10000 -9.68642e-03 1.72124e-03 1.71768e-01
7.596e+00 2.49839e-04 10000 -9.15619e-03 2.63268e-03 1.63141e-01
7.825e+00 2.04434e-04 10000 -1.10158e-02 3.59969e-03 1.55246e-01
8.000e+00 1.75751e-04 10000 -1.16361e-02 8.77923e-03 1.49774e-01


==> anc/lattice/tzerobasic3_64correctionscompositecorrsng <==
6.740e+00 5.50975e-04 40000 -1.99792e-02 1.29634e-02 2.03418e-01
6.800e+00 5.20058e-04 40000  4.63576e-02 3.25354e-02 1.99811e-01
6.880e+00 4.81749e-04 40000  2.18272e-02 3.80468e-02 1.95190e-01
6.950e+00 4.50772e-04 40000 -4.26739e-03 3.11384e-02 1.91381e-01
7.030e+00 4.18052e-04 40000  4.20736e-02 5.68332e-02 1.87266e-01
7.150e+00 3.73835e-04 40000 -4.09069e-03 2.87913e-02 1.81489e-01
7.280e+00 3.31752e-04 40000 -6.90363e-04 9.29800e-02 1.75675e-01
7.373e+00 3.04902e-04 40000 -2.22978e-02 4.72813e-01 1.71768e-01
7.596e+00 2.49839e-04 40000 -8.52126e-03 1.46176e-02 1.63141e-01
7.825e+00 2.04434e-04 40000 -1.01498e-02 9.74196e-03 1.55246e-01
8.000e+00 1.75751e-04 40000  2.91026e-05 6.81911e-03 1.49774e-01
8.200e+00 1.48109e-04 40000  3.55021e-03 1.15609e-02 1.44020e-01
6.740e+00 5.50975e-04 30201 -3.17023e-03 1.43082e-02 2.03418e-01
6.800e+00 5.20058e-04 30201  1.04918e-02 1.06722e-02 1.99811e-01
6.880e+00 4.81749e-04 30201 -2.53725e-03 3.67058e-02 1.95190e-01
6.950e+00 4.50772e-04 30201  3.59685e-03 5.82810e-02 1.91381e-01
7.030e+00 4.18052e-04 30201 -3.42487e-03 2.63648e-02 1.87266e-01
7.150e+00 3.73835e-04 30201 -3.57421e-02 5.41551e-02 1.81489e-01
7.280e+00 3.31752e-04 30201  1.21900e-01 2.41405e-01 1.75675e-01
7.373e+00 3.04902e-04 30201  5.73512e-03 4.76701e-02 1.71768e-01
7.596e+00 2.49839e-04 30201 -2.56052e-03 2.73916e-02 1.63141e-01
7.825e+00 2.04434e-04 30201 -1.29730e-03 3.09474e-03 1.55246e-01
8.000e+00 1.75751e-04 30201  3.78220e-04 4.23252e-03 1.49774e-01
8.200e+00 1.48109e-04 30201  3.91382e-03 7.45235e-03 1.44020e-01
6.664e+00 5.93021e-04 30200  1.39539e-02 7.16872e-03 2.08043e-01
6.740e+00 5.50975e-04 30200 -1.51340e-03 1.16870e-02 2.03418e-01
6.800e+00 5.20058e-04 30200  1.28450e-02 9.84599e-03 1.99811e-01
6.880e+00 4.81749e-04 30200 -3.62200e-03 2.10928e-02 1.95190e-01
6.950e+00 4.50772e-04 30200  2.12454e-02 4.12016e-02 1.91381e-01
7.030e+00 4.18052e-04 30200  2.12080e-02 4.57674e-02 1.87266e-01
7.150e+00 3.73835e-04 30200 -2.40511e-02 8.20937e-02 1.81489e-01
7.280e+00 3.31752e-04 30200  1.66107e-01 1.71210e-01 1.75675e-01
7.373e+00 3.04902e-04 30200 -1.75808e-02 1.57600e-02 1.71768e-01
7.596e+00 2.49839e-04 30200 -5.10229e-03 3.36039e-02 1.63141e-01
7.825e+00 2.04434e-04 30200 -2.58696e-03 4.12151e-03 1.55246e-01
8.000e+00 1.75751e-04 30200  1.67054e-03 2.59267e-03 1.49774e-01
8.200e+00 1.48109e-04 30200  3.87988e-03 5.42103e-03 1.44020e-01
6.664e+00 5.93021e-04 30101  1.22180e-02 7.98126e-03 2.08043e-01
6.740e+00 5.50975e-04 30101  8.10256e-04 5.94948e-03 2.03418e-01
6.800e+00 5.20058e-04 30101  7.27306e-03 2.70830e-02 1.99811e-01
6.880e+00 4.81749e-04 30101 -4.15716e-02 6.39072e-02 1.95190e-01
6.950e+00 4.50772e-04 30101 -7.77794e-02 6.88948e-02 1.91381e-01
7.030e+00 4.18052e-04 30101 -2.57540e-03 1.42483e-01 1.87266e-01
7.150e+00 3.73835e-04 30101 -4.59165e-01 6.81161e-01 1.81489e-01
7.280e+00 3.31752e-04 30101 -7.76872e-03 3.80000e-02 1.75675e-01
7.373e+00 3.04902e-04 30101 -7.33629e-03 7.37159e-03 1.71768e-01
7.596e+00 2.49839e-04 30101  1.02509e-02 1.03277e-02 1.63141e-01
7.825e+00 2.04434e-04 30101  1.34572e-03 4.45928e-03 1.55246e-01
8.000e+00 1.75751e-04 30101  3.12451e-03 4.40937e-03 1.49774e-01
8.200e+00 1.48109e-04 30101  1.22832e-03 6.82085e-03 1.44020e-01
6.664e+00 5.93021e-04 30100  1.67085e-02 7.29402e-03 2.08043e-01
6.740e+00 5.50975e-04 30100 -8.32798e-03 6.94654e-03 2.03418e-01
6.800e+00 5.20058e-04 30100  9.49519e-03 1.04455e-02 1.99811e-01
6.880e+00 4.81749e-04 30100  2.71814e-02 7.18563e-02 1.95190e-01
6.950e+00 4.50772e-04 30100 -4.18062e-02 5.13014e-02 1.91381e-01
7.030e+00 4.18052e-04 30100  3.44413e-02 2.05322e-01 1.87266e-01
7.150e+00 3.73835e-04 30100 -7.52538e-02 1.75735e-01 1.81489e-01
7.280e+00 3.31752e-04 30100  1.74289e-02 2.29335e-02 1.75675e-01
7.373e+00 3.04902e-04 30100 -3.18971e-03 1.34866e-02 1.71768e-01
7.596e+00 2.49839e-04 30100 -9.49476e-04 1.02963e-02 1.63141e-01
7.825e+00 2.04434e-04 30100  1.83772e-03 3.74955e-03 1.55246e-01
8.000e+00 1.75751e-04 30100  2.45244e-03 1.43287e-03 1.49774e-01
8.200e+00 1.48109e-04 30100  9.95295e-05 3.24384e-03 1.44020e-01
6.664e+00 5.93021e-04 30000  1.82288e-02 7.55294e-03 2.08043e-01
6.740e+00 5.50975e-04 30000  1.03191e-02 9.41114e-03 2.03418e-01
6.800e+00 5.20058e-04 30000  1.12771e-02 1.94588e-01 1.99811e-01
6.880e+00 4.81749e-04 30000 -3.38544e-03 1.84864e-01 1.95190e-01
6.950e+00 4.50772e-04 30000  9.92886e-01 9.81609e-01 1.91381e-01
7.030e+00 4.18052e-04 30000 -1.03702e-01 6.44396e-01 1.87266e-01
7.150e+00 3.73835e-04 30000  3.59463e-02 1.51458e-01 1.81489e-01
7.280e+00 3.31752e-04 30000  8.78470e-03 1.90102e-02 1.75675e-01
7.373e+00 3.04902e-04 30000  3.10851e-03 3.40801e-03 1.71768e-01
7.596e+00 2.49839e-04 30000  4.73523e-03 3.18107e-03 1.63141e-01
7.825e+00 2.04434e-04 30000 -4.92191e-04 3.08880e-03 1.55246e-01
8.000e+00 1.75751e-04 30000  1.10219e-03 8.34064e-04 1.49774e-01
8.200e+00 1.48109e-04 30000 -9.70769e-05 1.80639e-03 1.44020e-01
6.664e+00 5.93021e-04 20202  1.08043e-02 9.50836e-03 2.08043e-01
6.740e+00 5.50975e-04 20202 -8.25141e-02 5.18759e-02 2.03418e-01
6.800e+00 5.20058e-04 20202  9.62228e-03 4.98015e-02 1.99811e-01
6.880e+00 4.81749e-04 20202 -1.94257e-02 1.29579e-01 1.95190e-01
6.950e+00 4.50772e-04 20202 -1.19383e-01 4.87850e-01 1.91381e-01
7.030e+00 4.18052e-04 20202 -5.33325e-01 2.17489e-01 1.87266e-01
7.150e+00 3.73835e-04 20202 -1.46131e+00 1.34192e+00 1.81489e-01
7.280e+00 3.31752e-04 20202  8.50811e-02 4.56431e-01 1.75675e-01
7.373e+00 3.04902e-04 20202  4.98994e-02 9.69509e-02 1.71768e-01
7.596e+00 2.49839e-04 20202  2.90249e-03 2.68269e-02 1.63141e-01
7.825e+00 2.04434e-04 20202 -4.85533e-03 1.64472e-02 1.55246e-01
8.000e+00 1.75751e-04 20202  3.32771e-03 6.92454e-03 1.49774e-01
8.200e+00 1.48109e-04 20202  6.68489e-03 1.31428e-02 1.44020e-01
6.664e+00 5.93021e-04 20201 -2.03992e-03 7.95947e-03 2.08043e-01
6.740e+00 5.50975e-04 20201 -2.41203e-02 9.61534e-03 2.03418e-01
6.800e+00 5.20058e-04 20201 -1.17311e-02 1.33362e-02 1.99811e-01
6.880e+00 4.81749e-04 20201 -1.67650e-02 1.19473e-01 1.95190e-01
6.950e+00 4.50772e-04 20201 -5.89283e-01 6.91009e-01 1.91381e-01
7.030e+00 4.18052e-04 20201  1.15544e+00 4.14571e+00 1.87266e-01
7.150e+00 3.73835e-04 20201 -2.90263e-02 1.41026e-01 1.81489e-01
7.280e+00 3.31752e-04 20201 -4.41921e-04 3.43788e-02 1.75675e-01
7.373e+00 3.04902e-04 20201  2.33091e-02 2.28733e-02 1.71768e-01
7.596e+00 2.49839e-04 20201  4.49541e-03 6.36055e-03 1.63141e-01
7.825e+00 2.04434e-04 20201  3.84258e-03 3.59027e-03 1.55246e-01
8.000e+00 1.75751e-04 20201  3.81688e-03 2.68270e-03 1.49774e-01
8.200e+00 1.48109e-04 20201  1.70031e-03 4.51415e-03 1.44020e-01
6.664e+00 5.93021e-04 20200  7.12886e-03 7.48034e-03 2.08043e-01
6.740e+00 5.50975e-04 20200 -2.85423e-02 1.32019e-02 2.03418e-01
6.800e+00 5.20058e-04 20200 -8.23540e-03 1.38985e-02 1.99811e-01
6.880e+00 4.81749e-04 20200  1.30958e-01 1.39245e-01 1.95190e-01
6.950e+00 4.50772e-04 20200  4.80490e-01 1.91091e+00 1.91381e-01
7.030e+00 4.18052e-04 20200  1.50156e-01 1.27481e-01 1.87266e-01
7.150e+00 3.73835e-04 20200  3.95800e-02 3.16708e-02 1.81489e-01
7.280e+00 3.31752e-04 20200  7.00784e-03 3.42194e-02 1.75675e-01
7.373e+00 3.04902e-04 20200  4.48479e-03 3.02354e-03 1.71768e-01
7.596e+00 2.49839e-04 20200  4.90796e-03 4.07404e-03 1.63141e-01
7.825e+00 2.04434e-04 20200  3.71660e-03 3.02187e-03 1.55246e-01
8.000e+00 1.75751e-04 20200  5.31645e-04 4.52893e-03 1.49774e-01
8.200e+00 1.48109e-04 20200 -1.77557e-03 5.86322e-03 1.44020e-01
6.664e+00 5.93021e-04 20101 -4.78499e-02 1.88404e-02 2.08043e-01
6.740e+00 5.50975e-04 20101 -1.27207e-01 3.96743e-02 2.03418e-01
6.800e+00 5.20058e-04 20101 -1.11158e+00 9.84368e-01 1.99811e-01
6.880e+00 4.81749e-04 20101  1.86852e-01 4.50931e-01 1.95190e-01
6.950e+00 4.50772e-04 20101 -3.17774e-01 2.26129e-01 1.91381e-01
7.030e+00 4.18052e-04 20101  4.93114e-02 1.18510e-02 1.87266e-01
7.150e+00 3.73835e-04 20101  7.30542e-03 5.57545e-02 1.81489e-01
7.280e+00 3.31752e-04 20101  8.88054e-03 1.27196e-02 1.75675e-01
7.373e+00 3.04902e-04 20101  1.00316e-02 6.21025e-03 1.71768e-01
7.596e+00 2.49839e-04 20101  6.26159e-03 2.48487e-03 1.63141e-01
7.825e+00 2.04434e-04 20101  3.39497e-03 1.86545e-03 1.55246e-01
8.000e+00 1.75751e-04 20101  1.13532e-03 2.25385e-03 1.49774e-01
8.200e+00 1.48109e-04 20101  1.64752e-03 3.70451e-03 1.44020e-01
6.664e+00 5.93021e-04 20100 -1.20253e-01 6.07332e-02 2.08043e-01
6.740e+00 5.50975e-04 20100  1.49130e-01 1.01564e-01 2.03418e-01
6.800e+00 5.20058e-04 20100  6.08572e-02 1.92533e-02 1.99811e-01
6.880e+00 4.81749e-04 20100  4.95683e-02 2.66713e-02 1.95190e-01
6.950e+00 4.50772e-04 20100  6.87173e-02 3.77903e-02 1.91381e-01
7.030e+00 4.18052e-04 20100  2.02149e-02 1.05743e-02 1.87266e-01
7.150e+00 3.73835e-04 20100  1.13482e-02 1.16300e-02 1.81489e-01
7.280e+00 3.31752e-04 20100  9.61732e-03 7.57393e-03 1.75675e-01
7.373e+00 3.04902e-04 20100  4.99349e-03 4.61269e-03 1.71768e-01
7.596e+00 2.49839e-04 20100  2.29866e-03 2.93055e-03 1.63141e-01
7.825e+00 2.04434e-04 20100  6.63966e-04 1.49032e-03 1.55246e-01
8.000e+00 1.75751e-04 20100 -1.28983e-03 1.17559e-03 1.49774e-01
8.200e+00 1.48109e-04 20100 -1.39935e-04 2.01537e-03 1.44020e-01
6.664e+00 5.93021e-04 20000  1.95894e-02 2.02636e-02 2.08043e-01
6.740e+00 5.50975e-04 20000  2.06997e-03 1.96480e-02 2.03418e-01
6.800e+00 5.20058e-04 20000  6.17533e-03 7.30619e-03 1.99811e-01
6.880e+00 4.81749e-04 20000  3.03658e-03 1.31238e-02 1.95190e-01
6.950e+00 4.50772e-04 20000  6.64956e-03 1.71896e-02 1.91381e-01
7.030e+00 4.18052e-04 20000  4.36133e-03 8.72181e-03 1.87266e-01
7.150e+00 3.73835e-04 20000  1.91003e-03 8.72370e-03 1.81489e-01
7.280e+00 3.31752e-04 20000 -1.80017e-03 4.92686e-03 1.75675e-01
7.373e+00 3.04902e-04 20000 -4.89182e-03 3.39869e-03 1.71768e-01
7.596e+00 2.49839e-04 20000 -3.42186e-03 1.43927e-03 1.63141e-01
7.825e+00 2.04434e-04 20000 -3.60541e-03 8.95851e-04 1.55246e-01
8.000e+00 1.75751e-04 20000 -2.50569e-03 3.87641e-04 1.49774e-01
8.200e+00 1.48109e-04 20000 -2.47053e-03 1.54090e-03 1.44020e-01
6.664e+00 5.93021e-04 10101  8.29568e-02 1.34864e-02 2.08043e-01
6.740e+00 5.50975e-04 10101  5.43792e-02 1.43508e-02 2.03418e-01
6.800e+00 5.20058e-04 10101  4.71377e-02 4.71377e-03 1.99811e-01
6.880e+00 4.81749e-04 10101  3.34677e-02 1.21616e-02 1.95190e-01
6.950e+00 4.50772e-04 10101  1.82514e-02 1.81187e-02 1.91381e-01
7.030e+00 4.18052e-04 10101  1.35015e-02 1.42151e-02 1.87266e-01
7.150e+00 3.73835e-04 10101  1.27928e-02 5.70811e-03 1.81489e-01
7.280e+00 3.31752e-04 10101  1.09731e-02 4.31650e-03 1.75675e-01
7.373e+00 3.04902e-04 10101  1.13086e-02 4.01694e-03 1.71768e-01
7.596e+00 2.49839e-04 10101  8.07056e-03 1.29603e-03 1.63141e-01
7.825e+00 2.04434e-04 10101  4.37139e-03 2.11830e-03 1.55246e-01
8.000e+00 1.75751e-04 10101  5.01553e-03 1.08254e-03 1.49774e-01
8.200e+00 1.48109e-04 10101  3.68239e-03 2.40332e-03 1.44020e-01
6.664e+00 5.93021e-04 10100  1.33128e-02 6.68309e-03 2.08043e-01
6.740e+00 5.50975e-04 10100  1.30837e-02 5.21899e-03 2.03418e-01
6.800e+00 5.20058e-04 10100  1.25653e-02 8.00110e-03 1.99811e-01
6.880e+00 4.81749e-04 10100  1.27564e-02 7.65461e-03 1.95190e-01
6.950e+00 4.50772e-04 10100  1.41278e-02 5.69584e-03 1.91381e-01
7.030e+00 4.18052e-04 10100  6.23340e-03 6.30221e-03 1.87266e-01
7.150e+00 3.73835e-04 10100  9.12180e-04 5.57794e-03 1.81489e-01
7.280e+00 3.31752e-04 10100  3.40257e-03 3.15156e-03 1.75675e-01
7.373e+00 3.04902e-04 10100  4.42325e-03 3.51107e-03 1.71768e-01
7.596e+00 2.49839e-04 10100  4.35992e-04 9.26301e-04 1.63141e-01
7.825e+00 2.04434e-04 10100 -1.12226e-03 9.45434e-04 1.55246e-01
8.000e+00 1.75751e-04 10100 -1.40817e-03 5.25307e-04 1.49774e-01
8.200e+00 1.48109e-04 10100 -2.83522e-03 1.71422e-04 1.44020e-01
6.664e+00 5.93021e-04 10000 -1.57132e-02 5.83255e-03 2.08043e-01
6.740e+00 5.50975e-04 10000 -1.27054e-02 3.74204e-03 2.03418e-01
6.800e+00 5.20058e-04 10000 -1.38985e-02 1.80505e-03 1.99811e-01
6.880e+00 4.81749e-04 10000 -1.05483e-02 2.22393e-03 1.95190e-01
6.950e+00 4.50772e-04 10000 -9.13989e-03 1.82502e-03 1.91381e-01
7.030e+00 4.18052e-04 10000 -1.10709e-02 1.24915e-03 1.87266e-01
7.150e+00 3.73835e-04 10000 -1.01668e-02 8.14223e-04 1.81489e-01
7.280e+00 3.31752e-04 10000 -9.76369e-03 1.16266e-03 1.75675e-01
7.373e+00 3.04902e-04 10000 -9.93416e-03 1.75400e-03 1.71768e-01
7.596e+00 2.49839e-04 10000 -1.21954e-02 5.19638e-04 1.63141e-01


==> anc/lattice/tzerobasic4_64correctionscompositecorrsng <==
6.740e+00 5.50975e-04 40000 -8.62816e-03 1.31346e-02 2.03418e-01
6.800e+00 5.20058e-04 40000  5.60353e-02 3.28249e-02 1.99811e-01
6.880e+00 4.81749e-04 40000  2.48555e-02 3.81794e-02 1.95190e-01
6.950e+00 4.50772e-04 40000 -9.24711e-04 3.13509e-02 1.91381e-01
7.030e+00 4.18052e-04 40000  4.59154e-02 5.67759e-02 1.87266e-01
7.150e+00 3.73835e-04 40000 -3.70804e-03 2.88924e-02 1.81489e-01
7.280e+00 3.31752e-04 40000  5.04383e-03 9.37789e-02 1.75675e-01
7.373e+00 3.04902e-04 40000 -4.91328e-02 4.60151e-01 1.71768e-01
7.596e+00 2.49839e-04 40000 -7.89657e-03 1.44689e-02 1.63141e-01
7.825e+00 2.04434e-04 40000 -1.07026e-02 9.74351e-03 1.55246e-01
8.000e+00 1.75751e-04 40000  3.28733e-04 6.82054e-03 1.49774e-01
8.200e+00 1.48109e-04 40000  3.70336e-03 1.15791e-02 1.44020e-01
6.740e+00 5.50975e-04 30201  1.06465e-02 1.44926e-02 2.03418e-01
6.800e+00 5.20058e-04 30201  2.01716e-02 1.08432e-02 1.99811e-01
6.880e+00 4.81749e-04 30201  6.95826e-04 3.68274e-02 1.95190e-01
6.950e+00 4.50772e-04 30201  7.24818e-03 5.86612e-02 1.91381e-01
7.030e+00 4.18052e-04 30201 -4.53338e-03 2.62933e-02 1.87266e-01
7.150e+00 3.73835e-04 30201 -3.23252e-02 4.02802e-02 1.81489e-01
7.280e+00 3.31752e-04 30201  6.87019e-02 2.42498e-01 1.75675e-01
7.373e+00 3.04902e-04 30201  6.83584e-04 4.74412e-02 1.71768e-01
7.596e+00 2.49839e-04 30201 -1.38816e-03 5.16125e-03 1.63141e-01
7.825e+00 2.04434e-04 30201 -1.56177e-03 3.08383e-03 1.55246e-01
8.000e+00 1.75751e-04 30201  3.50335e-04 4.23226e-03 1.49774e-01
8.200e+00 1.48109e-04 30201  3.87442e-03 7.44761e-03 1.44020e-01
6.664e+00 5.93021e-04 30200  1.50275e-02 7.15389e-03 2.08043e-01
6.740e+00 5.50975e-04 30200  1.30218e-02 1.18038e-02 2.03418e-01
6.800e+00 5.20058e-04 30200  2.41563e-02 9.96965e-03 1.99811e-01
6.880e+00 4.81749e-04 30200 -2.31104e-04 2.32046e-02 1.95190e-01
6.950e+00 4.50772e-04 30200  3.17319e-02 4.16968e-02 1.91381e-01
7.030e+00 4.18052e-04 30200  2.29735e-02 4.61631e-02 1.87266e-01
7.150e+00 3.73835e-04 30200 -1.62662e-02 8.28142e-02 1.81489e-01
7.280e+00 3.31752e-04 30200  1.47766e-01 1.51550e-01 1.75675e-01
7.373e+00 3.04902e-04 30200 -1.97125e-02 4.07623e-02 1.71768e-01
7.596e+00 2.49839e-04 30200 -3.78356e-03 2.83707e-02 1.63141e-01
7.825e+00 2.04434e-04 30200 -2.75519e-03 4.11832e-03 1.55246e-01
8.000e+00 1.75751e-04 30200  1.42063e-03 2.58585e-03 1.49774e-01
8.200e+00 1.48109e-04 30200  3.71031e-03 5.39675e-03 1.44020e-01
6.664e+00 5.93021e-04 30101  8.47273e-03 7.97908e-03 2.08043e-01
6.740e+00 5.50975e-04 30101  1.96687e-02 6.90676e-03 2.03418e-01
6.800e+00 5.20058e-04 30101  2.53223e-02 3.50790e-02 1.99811e-01
6.880e+00 4.81749e-04 30101 -3.96946e-02 6.39936e-02 1.95190e-01
6.950e+00 4.50772e-04 30101 -6.25530e-02 7.01812e-02 1.91381e-01
7.030e+00 4.18052e-04 30101  1.00145e-02 1.44220e-01 1.87266e-01
7.150e+00 3.73835e-04 30101 -4.73867e-01 6.38492e-01 1.81489e-01
7.280e+00 3.31752e-04 30101 -3.25292e-03 3.82440e-02 1.75675e-01
7.373e+00 3.04902e-04 30101 -8.09219e-03 7.34971e-03 1.71768e-01
7.596e+00 2.49839e-04 30101  1.16600e-02 1.08795e-02 1.63141e-01
7.825e+00 2.04434e-04 30101  1.23870e-03 4.46077e-03 1.55246e-01
8.000e+00 1.75751e-04 30101  2.34892e-03 4.40654e-03 1.49774e-01
8.200e+00 1.48109e-04 30101  7.51250e-04 6.76878e-03 1.44020e-01
6.664e+00 5.93021e-04 30100  1.21266e-02 7.40548e-03 2.08043e-01
6.740e+00 5.50975e-04 30100  1.39786e-02 7.45921e-03 2.03418e-01
6.800e+00 5.20058e-04 30100  3.28448e-02 1.88662e-02 1.99811e-01
6.880e+00 4.81749e-04 30100  3.03492e-02 7.19932e-02 1.95190e-01
6.950e+00 4.50772e-04 30100 -1.80498e-02 4.82776e-02 1.91381e-01
7.030e+00 4.18052e-04 30100  7.24140e-02 2.11866e-01 1.87266e-01
7.150e+00 3.73835e-04 30100 -7.46415e-02 1.75088e-01 1.81489e-01
7.280e+00 3.31752e-04 30100  2.05563e-02 1.80514e-02 1.75675e-01
7.373e+00 3.04902e-04 30100 -2.99785e-03 1.34752e-02 1.71768e-01
7.596e+00 2.49839e-04 30100  6.30849e-05 1.02998e-02 1.63141e-01
7.825e+00 2.04434e-04 30100  1.82269e-03 3.74776e-03 1.55246e-01
8.000e+00 1.75751e-04 30100  1.33651e-03 1.43307e-03 1.49774e-01
8.200e+00 1.48109e-04 30100 -5.77915e-04 3.29024e-03 1.44020e-01
6.664e+00 5.93021e-04 30000  1.40586e-02 8.40468e-03 2.08043e-01
6.740e+00 5.50975e-04 30000  3.87890e-02 9.27109e-03 2.03418e-01
6.800e+00 5.20058e-04 30000  2.66096e-02 2.08126e-01 1.99811e-01
6.880e+00 4.81749e-04 30000  1.58106e-03 1.90985e-01 1.95190e-01
6.950e+00 4.50772e-04 30000  1.09264e+00 1.06603e+00 1.91381e-01
7.030e+00 4.18052e-04 30000 -1.96788e-01 6.16055e-01 1.87266e-01
7.150e+00 3.73835e-04 30000  3.88676e-02 1.50005e-01 1.81489e-01
7.280e+00 3.31752e-04 30000  7.90607e-03 3.67313e-02 1.75675e-01
7.373e+00 3.04902e-04 30000  1.73739e-03 8.57095e-03 1.71768e-01
7.596e+00 2.49839e-04 30000  4.15076e-03 3.15803e-03 1.63141e-01
7.825e+00 2.04434e-04 30000 -1.12007e-03 3.08732e-03 1.55246e-01
8.000e+00 1.75751e-04 30000 -4.03106e-04 8.54783e-04 1.49774e-01
8.200e+00 1.48109e-04 30000 -1.00624e-03 1.92319e-03 1.44020e-01
6.664e+00 5.93021e-04 20202  1.23012e-02 9.48953e-03 2.08043e-01
6.740e+00 5.50975e-04 20202 -6.76582e-02 5.27112e-02 2.03418e-01
6.800e+00 5.20058e-04 20202  2.34735e-02 5.47730e-02 1.99811e-01
6.880e+00 4.81749e-04 20202 -1.59477e-02 1.23995e-01 1.95190e-01
6.950e+00 4.50772e-04 20202 -1.08666e-01 4.93791e-01 1.91381e-01
7.030e+00 4.18052e-04 20202 -5.30916e-01 2.19442e-01 1.87266e-01
7.150e+00 3.73835e-04 20202 -1.47165e+00 1.36298e+00 1.81489e-01
7.280e+00 3.31752e-04 20202  9.41950e-02 4.65346e-01 1.75675e-01
7.373e+00 3.04902e-04 20202  4.83159e-02 9.67757e-02 1.71768e-01
7.596e+00 2.49839e-04 20202  4.29574e-03 2.68188e-02 1.63141e-01
7.825e+00 2.04434e-04 20202 -4.97572e-03 1.63521e-02 1.55246e-01
8.000e+00 1.75751e-04 20202  2.85923e-03 6.92043e-03 1.49774e-01
8.200e+00 1.48109e-04 20202  6.38651e-03 1.31070e-02 1.44020e-01
6.664e+00 5.93021e-04 20201 -6.20834e-03 8.01650e-03 2.08043e-01
6.740e+00 5.50975e-04 20201  2.09153e-03 9.76817e-03 2.03418e-01
6.800e+00 5.20058e-04 20201  1.97446e-03 1.19288e-01 1.99811e-01
6.880e+00 4.81749e-04 20201 -1.23259e-02 6.19890e-02 1.95190e-01
6.950e+00 4.50772e-04 20201 -5.72100e-01 6.16096e-01 1.91381e-01
7.030e+00 4.18052e-04 20201  8.28675e-01 4.53192e+00 1.87266e-01
7.150e+00 3.73835e-04 20201 -2.62428e-02 1.06450e-01 1.81489e-01
7.280e+00 3.31752e-04 20201 -1.90931e-03 3.43418e-02 1.75675e-01
7.373e+00 3.04902e-04 20201  2.28780e-02 2.24143e-02 1.71768e-01
7.596e+00 2.49839e-04 20201  4.25729e-03 6.34300e-03 1.63141e-01
7.825e+00 2.04434e-04 20201  3.33529e-03 3.40337e-03 1.55246e-01
8.000e+00 1.75751e-04 20201  2.38638e-03 2.68445e-03 1.49774e-01
8.200e+00 1.48109e-04 20201  8.36378e-04 4.42985e-03 1.44020e-01
6.664e+00 5.93021e-04 20200  3.38248e-03 9.61674e-03 2.08043e-01
6.740e+00 5.50975e-04 20200  3.60942e-04 1.17192e-02 2.03418e-01
6.800e+00 5.20058e-04 20200  1.52500e-02 1.41644e-02 1.99811e-01
6.880e+00 4.81749e-04 20200  1.43696e-01 1.52580e-01 1.95190e-01
6.950e+00 4.50772e-04 20200  1.18720e+00 5.76852e+00 1.91381e-01
7.030e+00 4.18052e-04 20200  1.34872e-01 1.27667e-01 1.87266e-01
7.150e+00 3.73835e-04 20200  4.15836e-02 3.17005e-02 1.81489e-01
7.280e+00 3.31752e-04 20200  8.92876e-03 2.99769e-02 1.75675e-01
7.373e+00 3.04902e-04 20200  5.62849e-03 3.40861e-03 1.71768e-01
7.596e+00 2.49839e-04 20200  3.51592e-03 4.06753e-03 1.63141e-01
7.825e+00 2.04434e-04 20200  2.50626e-03 3.02944e-03 1.55246e-01
8.000e+00 1.75751e-04 20200 -1.34487e-03 4.54192e-03 1.49774e-01
8.200e+00 1.48109e-04 20200 -2.90477e-03 6.02242e-03 1.44020e-01
6.664e+00 5.93021e-04 20101 -5.01780e-02 2.17623e-02 2.08043e-01
6.740e+00 5.50975e-04 20101 -5.43239e-02 2.72407e-02 2.03418e-01
6.800e+00 5.20058e-04 20101 -1.40394e+00 1.34962e+00 1.99811e-01
6.880e+00 4.81749e-04 20101  1.52319e-01 4.68715e-01 1.95190e-01
6.950e+00 4.50772e-04 20101 -3.18643e-01 2.26495e-01 1.91381e-01
7.030e+00 4.18052e-04 20101  4.26085e-02 1.43124e-02 1.87266e-01
7.150e+00 3.73835e-04 20101  1.79893e-02 6.59641e-02 1.81489e-01
7.280e+00 3.31752e-04 20101  8.55856e-03 1.27299e-02 1.75675e-01
7.373e+00 3.04902e-04 20101  9.61332e-03 6.23243e-03 1.71768e-01
7.596e+00 2.49839e-04 20101  5.14246e-03 3.59631e-03 1.63141e-01
7.825e+00 2.04434e-04 20101  4.25246e-03 1.89023e-03 1.55246e-01
8.000e+00 1.75751e-04 20101  7.19478e-04 2.25591e-03 1.49774e-01
8.200e+00 1.48109e-04 20101  1.89512e-03 3.73034e-03 1.44020e-01
6.664e+00 5.93021e-04 20100 -1.18872e-01 8.02988e-02 2.08043e-01
6.740e+00 5.50975e-04 20100  8.39118e-02 1.20407e-01 2.03418e-01
6.800e+00 5.20058e-04 20100  2.85307e-02 1.74156e-02 1.99811e-01
6.880e+00 4.81749e-04 20100  5.46379e-02 2.67943e-02 1.95190e-01
6.950e+00 4.50772e-04 20100  6.94422e-02 4.09115e-02 1.91381e-01
7.030e+00 4.18052e-04 20100  1.15773e-02 2.09759e-02 1.87266e-01
7.150e+00 3.73835e-04 20100  1.85503e-02 6.20077e-03 1.81489e-01
7.280e+00 3.31752e-04 20100  8.55832e-03 7.91717e-03 1.75675e-01
7.373e+00 3.04902e-04 20100  4.32077e-03 4.61577e-03 1.71768e-01
7.596e+00 2.49839e-04 20100  4.46230e-05 3.23302e-03 1.63141e-01
7.825e+00 2.04434e-04 20100  2.06225e-03 1.05530e-03 1.55246e-01
8.000e+00 1.75751e-04 20100  1.38300e-03 1.14123e-03 1.49774e-01
8.200e+00 1.48109e-04 20100  2.88382e-04 1.99471e-03 1.44020e-01
6.664e+00 5.93021e-04 20000  1.25329e-02 2.24082e-02 2.08043e-01
6.740e+00 5.50975e-04 20000 -7.55545e-03 1.88536e-02 2.03418e-01
6.800e+00 5.20058e-04 20000 -6.38949e-03 7.18268e-03 1.99811e-01
6.880e+00 4.81749e-04 20000  7.93188e-04 1.27335e-02 1.95190e-01
6.950e+00 4.50772e-04 20000  4.06656e-03 1.71451e-02 1.91381e-01
7.030e+00 4.18052e-04 20000 -2.80689e-03 9.89798e-03 1.87266e-01
7.150e+00 3.73835e-04 20000  9.73626e-04 7.87963e-03 1.81489e-01
7.280e+00 3.31752e-04 20000 -1.73555e-03 4.68820e-03 1.75675e-01
7.373e+00 3.04902e-04 20000 -4.86919e-03 3.64526e-03 1.71768e-01
7.596e+00 2.49839e-04 20000 -4.10804e-03 2.00954e-03 1.63141e-01
7.825e+00 2.04434e-04 20000 -3.66786e-03 1.31680e-03 1.55246e-01
8.000e+00 1.75751e-04 20000 -2.63679e-03 3.88953e-04 1.49774e-01
8.200e+00 1.48109e-04 20000 -2.37191e-03 1.53324e-03 1.44020e-01
6.664e+00 5.93021e-04 10101  7.93847e-02 1.44431e-02 2.08043e-01
6.740e+00 5.50975e-04 10101  5.23638e-02 1.41563e-02 2.03418e-01
6.800e+00 5.20058e-04 10101  4.31221e-02 7.12223e-03 1.99811e-01
6.880e+00 4.81749e-04 10101  3.55563e-02 1.01258e-02 1.95190e-01
6.950e+00 4.50772e-04 10101  1.50805e-02 1.80851e-02 1.91381e-01
7.030e+00 4.18052e-04 10101  7.01392e-03 1.41575e-02 1.87266e-01
7.150e+00 3.73835e-04 10101  1.14031e-02 5.71617e-03 1.81489e-01
7.280e+00 3.31752e-04 10101  1.14362e-02 3.48700e-03 1.75675e-01
7.373e+00 3.04902e-04 10101  1.11540e-02 3.41771e-03 1.71768e-01
7.596e+00 2.49839e-04 10101  9.68709e-03 8.30535e-04 1.63141e-01
7.825e+00 2.04434e-04 10101  4.28184e-03 2.35010e-03 1.55246e-01
8.000e+00 1.75751e-04 10101  4.68745e-03 1.08754e-03 1.49774e-01
8.200e+00 1.48109e-04 10101  3.34928e-03 2.38370e-03 1.44020e-01
6.664e+00 5.93021e-04 10100  1.58219e-02 8.59238e-03 2.08043e-01
6.740e+00 5.50975e-04 10100  1.34606e-02 9.46094e-03 2.03418e-01
6.800e+00 5.20058e-04 10100  8.26907e-03 6.38421e-03 1.99811e-01
6.880e+00 4.81749e-04 10100  1.05933e-02 7.94035e-03 1.95190e-01
6.950e+00 4.50772e-04 10100  1.15342e-02 7.79281e-03 1.91381e-01
7.030e+00 4.18052e-04 10100  3.31044e-03 6.04937e-03 1.87266e-01
7.150e+00 3.73835e-04 10100  3.85141e-03 3.00118e-03 1.81489e-01
7.280e+00 3.31752e-04 10100  3.20739e-03 1.49011e-03 1.75675e-01
7.373e+00 3.04902e-04 10100  1.79889e-03 1.47431e-03 1.71768e-01
7.596e+00 2.49839e-04 10100 -1.04759e-03 1.42949e-03 1.63141e-01
7.825e+00 2.04434e-04 10100 -1.59196e-03 4.48138e-04 1.55246e-01
8.000e+00 1.75751e-04 10100 -1.90188e-03 1.09446e-03 1.49774e-01
6.664e+00 5.93021e-04 10000 -1.42248e-02 3.55229e-03 2.08043e-01
6.740e+00 5.50975e-04 10000 -1.38996e-02 2.81850e-03 2.03418e-01
6.800e+00 5.20058e-04 10000 -1.51403e-02 2.92737e-03 1.99811e-01
6.880e+00 4.81749e-04 10000 -1.12775e-02 1.93969e-03 1.95190e-01
6.950e+00 4.50772e-04 10000 -6.52247e-03 4.91671e-03 1.91381e-01
7.030e+00 4.18052e-04 10000 -1.32149e-02 2.81854e-03 1.87266e-01
7.150e+00 3.73835e-04 10000 -1.10408e-02 1.38474e-03 1.81489e-01
7.280e+00 3.31752e-04 10000 -1.22737e-02 2.50979e-03 1.75675e-01
7.373e+00 3.04902e-04 10000 -1.00313e-02 5.93495e-04 1.71768e-01
7.596e+00 2.49839e-04 10000 -1.19135e-02 2.13235e-03 1.63141e-01


==> anc/lattice/tzerobasic5_64correctionscompositecorrsng <==
6.740e+00 5.50975e-04 40000 -1.65615e-02  1.30435e-02 2.03418e-01
6.800e+00 5.20058e-04 40000  5.03096e-02  3.26408e-02 1.99811e-01
6.880e+00 4.81749e-04 40000  1.86523e-02  3.79879e-02 1.95190e-01
6.950e+00 4.50772e-04 40000 -7.17035e-03  3.12280e-02 1.91381e-01
7.030e+00 4.18052e-04 40000  3.99726e-02  5.64952e-02 1.87266e-01
7.150e+00 3.73835e-04 40000 -6.69878e-03  2.96745e-02 1.81489e-01
7.280e+00 3.31752e-04 40000 -1.56920e-02  9.28095e-02 1.75675e-01
7.373e+00 3.04902e-04 40000 -6.59980e-02  4.56253e-01 1.71768e-01
7.596e+00 2.49839e-04 40000 -1.72181e-02  1.44586e-02 1.63141e-01
7.825e+00 2.04434e-04 40000 -1.54221e-02  9.69968e-03 1.55246e-01
8.000e+00 1.75751e-04 40000 -1.12060e-03  6.81148e-03 1.49774e-01
8.200e+00 1.48109e-04 40000  2.92261e-03  1.14862e-02 1.44020e-01
6.740e+00 5.50975e-04 30201 -3.57276e-03  1.42707e-02 2.03418e-01
6.800e+00 5.20058e-04 30201  1.43265e-02  1.07222e-02 1.99811e-01
6.880e+00 4.81749e-04 30201 -7.79805e-03  3.66868e-02 1.95190e-01
6.950e+00 4.50772e-04 30201  2.90468e-03  5.84331e-02 1.91381e-01
7.030e+00 4.18052e-04 30201 -8.49216e-03  2.62733e-02 1.87266e-01
7.150e+00 3.73835e-04 30201 -2.54284e-02  2.72105e-02 1.81489e-01
7.280e+00 3.31752e-04 30201  3.45824e-02  2.21661e-01 1.75675e-01
7.373e+00 3.04902e-04 30201 -8.64111e-03  4.68005e-02 1.71768e-01
7.596e+00 2.49839e-04 30201 -9.01069e-03  1.11570e-02 1.63141e-01
7.825e+00 2.04434e-04 30201 -5.30632e-03  3.07480e-03 1.55246e-01
8.000e+00 1.75751e-04 30201 -8.92704e-04  4.22657e-03 1.49774e-01
8.200e+00 1.48109e-04 30201  3.16505e-03  7.36913e-03 1.44020e-01
6.664e+00 5.93021e-04 30200  3.58127e-03  7.06052e-03 2.08043e-01
6.740e+00 5.50975e-04 30200 -3.41855e-03  1.16934e-02 2.03418e-01
6.800e+00 5.20058e-04 30200  1.79697e-02  1.43885e-02 1.99811e-01
6.880e+00 4.81749e-04 30200 -1.00717e-02  2.80177e-02 1.95190e-01
6.950e+00 4.50772e-04 30200  2.43083e-02  4.13996e-02 1.91381e-01
7.030e+00 4.18052e-04 30200  1.79460e-02  4.57937e-02 1.87266e-01
7.150e+00 3.73835e-04 30200  6.85832e-03  8.46767e-02 1.81489e-01
7.280e+00 3.31752e-04 30200  1.36527e-01  1.29668e-01 1.75675e-01
7.373e+00 3.04902e-04 30200 -2.44085e-02  4.48371e-02 1.71768e-01
7.596e+00 2.49839e-04 30200 -1.06602e-02  2.97755e-02 1.63141e-01
7.825e+00 2.04434e-04 30200 -6.17306e-03  4.10724e-03 1.55246e-01
8.000e+00 1.75751e-04 30200  2.91806e-04  2.58537e-03 1.49774e-01
8.200e+00 1.48109e-04 30200  3.04072e-03  5.32777e-03 1.44020e-01
6.664e+00 5.93021e-04 30101 -4.47762e-04  7.90325e-03 2.08043e-01
6.740e+00 5.50975e-04 30101 -7.90464e-04  1.06813e-02 2.03418e-01
6.800e+00 5.20058e-04 30101  2.11638e-02  3.72105e-02 1.99811e-01
6.880e+00 4.81749e-04 30101 -3.25033e-02  6.45307e-02 1.95190e-01
6.950e+00 4.50772e-04 30101 -6.76558e-02  6.98474e-02 1.91381e-01
7.030e+00 4.18052e-04 30101  6.31751e-04  1.43794e-01 1.87266e-01
7.150e+00 3.73835e-04 30101 -5.11639e-01  5.79383e-01 1.81489e-01
7.280e+00 3.31752e-04 30101 -1.09361e-02  3.80182e-02 1.75675e-01
7.373e+00 3.04902e-04 30101 -1.14960e-02  7.76237e-03 1.71768e-01
7.596e+00 2.49839e-04 30101  5.79384e-03  9.26266e-03 1.63141e-01
7.825e+00 2.04434e-04 30101 -2.15636e-03  4.44778e-03 1.55246e-01
8.000e+00 1.75751e-04 30101  1.45061e-03  4.40120e-03 1.49774e-01
8.200e+00 1.48109e-04 30101  1.61837e-04  6.70315e-03 1.44020e-01
6.664e+00 5.93021e-04 30100  2.82498e-03  7.89061e-03 2.08043e-01
6.740e+00 5.50975e-04 30100 -9.69389e-03  1.30954e-02 2.03418e-01
6.800e+00 5.20058e-04 30100  3.08405e-02  2.80155e-02 1.99811e-01
6.880e+00 4.81749e-04 30100  4.09186e-02  7.29346e-02 1.95190e-01
6.950e+00 4.50772e-04 30100 -2.17318e-02  4.78060e-02 1.91381e-01
7.030e+00 4.18052e-04 30100  6.45709e-02  2.10413e-01 1.87266e-01
7.150e+00 3.73835e-04 30100 -8.32717e-02  1.72988e-01 1.81489e-01
7.280e+00 3.31752e-04 30100  1.74134e-02  1.80264e-02 1.75675e-01
7.373e+00 3.04902e-04 30100 -5.73766e-03  1.33984e-02 1.71768e-01
7.596e+00 2.49839e-04 30100 -5.26463e-03  1.02326e-02 1.63141e-01
7.825e+00 2.04434e-04 30100 -1.41557e-04  3.73905e-03 1.55246e-01
8.000e+00 1.75751e-04 30100  5.69485e-04  1.43203e-03 1.49774e-01
8.200e+00 1.48109e-04 30100 -1.12321e-03  3.34292e-03 1.44020e-01
6.664e+00 5.93021e-04 30000  4.18071e-03  1.00476e-02 2.08043e-01
6.740e+00 5.50975e-04 30000  9.22951e-03  1.71266e-02 2.03418e-01
6.800e+00 5.20058e-04 30000  3.60803e-02  1.59412e-02 1.99811e-01
6.880e+00 4.81749e-04 30000  1.89852e-02  1.64148e-01 1.95190e-01
6.950e+00 4.50772e-04 30000  1.09432e+00  1.06212e+00 1.91381e-01
7.030e+00 4.18052e-04 30000 -2.42949e-01  5.51789e-01 1.87266e-01
7.150e+00 3.73835e-04 30000  3.22036e-02  1.44999e-01 1.81489e-01
7.280e+00 3.31752e-04 30000  2.22824e-03  4.39086e-02 1.75675e-01
7.373e+00 3.04902e-04 30000  2.06899e-04  3.48549e-03 1.71768e-01
7.596e+00 2.49839e-04 30000 -9.16675e-05  3.15690e-03 1.63141e-01
7.825e+00 2.04434e-04 30000 -2.78885e-03  3.09623e-03 1.55246e-01
8.000e+00 1.75751e-04 30000 -1.03195e-03  1.02630e-03 1.49774e-01
8.200e+00 1.48109e-04 30000 -1.50633e-03  2.14323e-03 1.44020e-01
6.664e+00 5.93021e-04 20202 -2.19815e-03  9.32572e-03 2.08043e-01
6.740e+00 5.50975e-04 20202 -8.41497e-02  5.17850e-02 2.03418e-01
6.800e+00 5.20058e-04 20202  1.78049e-02  5.97636e-02 1.99811e-01
6.880e+00 4.81749e-04 20202 -2.67514e-02  1.21531e-01 1.95190e-01
6.950e+00 4.50772e-04 20202 -1.14499e-01  4.90573e-01 1.91381e-01
7.030e+00 4.18052e-04 20202 -5.33815e-01  2.18585e-01 1.87266e-01
7.150e+00 3.73835e-04 20202 -1.50053e+00  1.38603e+00 1.81489e-01
7.280e+00 3.31752e-04 20202  7.83725e-02  4.61110e-01 1.75675e-01
7.373e+00 3.04902e-04 20202  4.43800e-02  9.60558e-02 1.71768e-01
7.596e+00 2.49839e-04 20202 -2.09875e-03  2.66449e-02 1.63141e-01
7.825e+00 2.04434e-04 20202 -8.27456e-03  1.65920e-02 1.55246e-01
8.000e+00 1.75751e-04 20202  1.83068e-03  6.91273e-03 1.49774e-01
8.200e+00 1.48109e-04 20202  5.74991e-03  1.30322e-02 1.44020e-01
6.664e+00 5.93021e-04 20201 -1.57619e-02  9.37183e-03 2.08043e-01
6.740e+00 5.50975e-04 20201 -2.52367e-02  1.57243e-02 2.03418e-01
6.800e+00 5.20058e-04 20201  1.04000e-02  1.30425e-01 1.99811e-01
6.880e+00 4.81749e-04 20201  2.86114e-03  5.90649e-02 1.95190e-01
6.950e+00 4.50772e-04 20201 -5.72387e-01  6.32802e-01 1.91381e-01
7.030e+00 4.18052e-04 20201  8.93993e-01  1.03020e+00 1.87266e-01
7.150e+00 3.73835e-04 20201 -3.27942e-02  1.05704e-01 1.81489e-01
7.280e+00 3.31752e-04 20201 -7.41860e-03  3.41610e-02 1.75675e-01
7.373e+00 3.04902e-04 20201  2.05000e-02  2.41662e-02 1.71768e-01
7.596e+00 2.49839e-04 20201 -2.20954e-04  6.31959e-03 1.63141e-01
7.825e+00 2.04434e-04 20201  1.60279e-03  1.93595e-03 1.55246e-01
8.000e+00 1.75751e-04 20201  1.72906e-03  2.68188e-03 1.49774e-01
8.200e+00 1.48109e-04 20201  3.26632e-04  4.37535e-03 1.44020e-01
6.664e+00 5.93021e-04 20200 -7.15730e-03  1.25764e-02 2.08043e-01
6.740e+00 5.50975e-04 20200 -2.50283e-02  2.13868e-02 2.03418e-01
6.800e+00 5.20058e-04 20200  3.00824e-02  1.92689e-02 1.99811e-01
6.880e+00 4.81749e-04 20200  1.85523e-01  1.45578e-01 1.95190e-01
6.950e+00 4.50772e-04 20200  1.41354e+00  5.65596e+00 1.91381e-01
7.030e+00 4.18052e-04 20200  1.12403e-01  1.23189e-01 1.87266e-01
7.150e+00 3.73835e-04 20200  3.69707e-02  3.16120e-02 1.81489e-01
7.280e+00 3.31752e-04 20200  1.56662e-03  2.86418e-02 1.75675e-01
7.373e+00 3.04902e-04 20200  7.16450e-04  2.81476e-03 1.71768e-01
7.596e+00 2.49839e-04 20200 -6.14393e-04  4.05839e-03 1.63141e-01
7.825e+00 2.04434e-04 20200  1.12554e-03  3.01816e-03 1.55246e-01
8.000e+00 1.75751e-04 20200  7.74433e-04  4.52953e-03 1.49774e-01
8.200e+00 1.48109e-04 20200 -4.45506e-04  5.72891e-03 1.44020e-01
6.664e+00 5.93021e-04 20101 -5.42024e-02  2.37480e-02 2.08043e-01
6.740e+00 5.50975e-04 20101 -1.17165e-01  5.53651e-02 2.03418e-01
6.800e+00 5.20058e-04 20101 -2.07720e+00  1.96003e+00 1.99811e-01
6.880e+00 4.81749e-04 20101  8.81275e-02  5.65981e-01 1.95190e-01
6.950e+00 4.50772e-04 20101 -3.20465e-01  2.25226e-01 1.91381e-01
7.030e+00 4.18052e-04 20101  3.74344e-02  1.17838e-02 1.87266e-01
7.150e+00 3.73835e-04 20101  8.35649e-03  6.13513e-02 1.81489e-01
7.280e+00 3.31752e-04 20101  4.79721e-03  1.26729e-02 1.75675e-01
7.373e+00 3.04902e-04 20101  4.90288e-03  3.38103e-03 1.71768e-01
7.596e+00 2.49839e-04 20101  2.22696e-03  1.99335e-03 1.63141e-01
7.825e+00 2.04434e-04 20101  3.68071e-03  1.86784e-03 1.55246e-01
8.000e+00 1.75751e-04 20101  8.78780e-04  2.25415e-03 1.49774e-01
8.200e+00 1.48109e-04 20101  1.62124e-03  3.70058e-03 1.44020e-01
6.664e+00 5.93021e-04 20100 -1.09051e-01  7.12608e-02 2.08043e-01
6.740e+00 5.50975e-04 20100  1.40020e-01  1.29821e-01 2.03418e-01
6.800e+00 5.20058e-04 20100  2.30043e-02  2.92911e-02 1.99811e-01
6.880e+00 4.81749e-04 20100  4.48739e-02  2.65413e-02 1.95190e-01
6.950e+00 4.50772e-04 20100  6.85772e-02  4.55729e-02 1.91381e-01
7.030e+00 4.18052e-04 20100  9.34045e-03  1.77381e-02 1.87266e-01
7.150e+00 3.73835e-04 20100  6.53692e-03  6.55726e-03 1.81489e-01
7.280e+00 3.31752e-04 20100  6.06433e-03  2.83447e-03 1.75675e-01
7.373e+00 3.04902e-04 20100  1.15424e-03  4.60382e-03 1.71768e-01
7.596e+00 2.49839e-04 20100 -1.28549e-03  2.65373e-03 1.63141e-01
7.825e+00 2.04434e-04 20100  2.27177e-04  1.05374e-03 1.55246e-01
8.000e+00 1.75751e-04 20100  6.80949e-04  1.14158e-03 1.49774e-01
8.200e+00 1.48109e-04 20100  3.69558e-04  2.00369e-03 1.44020e-01
6.664e+00 5.93021e-04 20000 -7.73826e-03  1.14539e-02 2.08043e-01
6.740e+00 5.50975e-04 20000 -3.66065e-03  1.90015e-02 2.03418e-01
6.800e+00 5.20058e-04 20000 -1.16775e-02  1.14294e-02 1.99811e-01
6.880e+00 4.81749e-04 20000  5.45567e-03  1.27820e-02 1.95190e-01
6.950e+00 4.50772e-04 20000  1.63799e-02  2.15432e-02 1.91381e-01
7.030e+00 4.18052e-04 20000 -5.16324e-03  6.75422e-03 1.87266e-01
7.150e+00 3.73835e-04 20000 -6.96052e-03  5.98495e-03 1.81489e-01
7.280e+00 3.31752e-04 20000 -5.69587e-03  3.05362e-03 1.75675e-01
7.373e+00 3.04902e-04 20000 -4.70884e-03  2.86936e-03 1.71768e-01
7.596e+00 2.49839e-04 20000 -4.44518e-03  7.27911e-04 1.63141e-01
7.825e+00 2.04434e-04 20000 -4.47572e-03  9.02395e-04 1.55246e-01
8.000e+00 1.75751e-04 20000 -2.96000e-03  5.35872e-04 1.49774e-01
8.200e+00 1.48109e-04 20000 -2.95790e-03  1.95982e-03 1.44020e-01
6.664e+00 5.93021e-04 10101  6.55214e-02  6.55214e-03 2.08043e-01
6.740e+00 5.50975e-04 10101  5.85188e-02  1.44834e-02 2.03418e-01
6.800e+00 5.20058e-04 10101  4.32966e-02  9.36711e-03 1.99811e-01
6.880e+00 4.81749e-04 10101  4.01059e-02  1.10655e-02 1.95190e-01
6.950e+00 4.50772e-04 10101  2.25843e-02  1.81548e-02 1.91381e-01
7.030e+00 4.18052e-04 10101  4.66607e-03  1.41872e-02 1.87266e-01
7.150e+00 3.73835e-04 10101  8.83957e-03  6.48599e-03 1.81489e-01
7.280e+00 3.31752e-04 10101  9.41804e-03  1.69409e-03 1.75675e-01
7.373e+00 3.04902e-04 10101  9.87869e-03  2.82725e-03 1.71768e-01
7.596e+00 2.49839e-04 10101  7.32609e-03  9.19892e-04 1.63141e-01
7.825e+00 2.04434e-04 10101  3.48598e-03  1.48633e-03 1.55246e-01
8.000e+00 1.75751e-04 10101  3.99737e-03  1.38680e-03 1.49774e-01
8.200e+00 1.48109e-04 10101  1.89165e-03  3.24015e-03 1.44020e-01
6.664e+00 5.93021e-04 10100  1.41308e-02  6.66042e-03 2.08043e-01
6.740e+00 5.50975e-04 10100  1.37972e-02  9.54164e-03 2.03418e-01
6.800e+00 5.20058e-04 10100  1.04467e-02  6.86127e-03 1.99811e-01
6.880e+00 4.81749e-04 10100  7.73461e-03  8.99434e-03 1.95190e-01
6.950e+00 4.50772e-04 10100  8.93662e-03  6.74574e-03 1.91381e-01
7.030e+00 4.18052e-04 10100  5.72943e-03  4.80562e-03 1.87266e-01
7.150e+00 3.73835e-04 10100  1.50342e-03  4.74564e-03 1.81489e-01
7.280e+00 3.31752e-04 10100  1.83351e-03  1.03390e-03 1.75675e-01
7.373e+00 3.04902e-04 10100  7.05321e-04  6.57633e-04 1.71768e-01
7.596e+00 2.49839e-04 10100 -2.71163e-03  8.28857e-04 1.63141e-01
7.825e+00 2.04434e-04 10100 -2.28205e-03 -3.55764e-04 1.55246e-01
8.000e+00 1.75751e-04 10100 -3.71069e-03  1.89385e-03 1.49774e-01
6.664e+00 5.93021e-04 10000 -1.57669e-02  4.06763e-03 2.08043e-01
6.740e+00 5.50975e-04 10000 -1.34308e-02  3.37749e-03 2.03418e-01
6.800e+00 5.20058e-04 10000 -1.19088e-02  1.96645e-03 1.99811e-01
6.880e+00 4.81749e-04 10000 -8.55093e-03  2.58619e-03 1.95190e-01
6.950e+00 4.50772e-04 10000 -6.93484e-03  2.29314e-03 1.91381e-01
7.030e+00 4.18052e-04 10000 -1.11371e-02  2.58619e-03 1.87266e-01
7.150e+00 3.73835e-04 10000 -7.60815e-03  3.40914e-03 1.81489e-01
7.280e+00 3.31752e-04 10000 -1.26395e-02  7.07594e-04 1.75675e-01
7.373e+00 3.04902e-04 10000 -1.10173e-02  2.40203e-03 1.71768e-01


==> anc/lattice/tzerobasic5_64correctionsextracorrsng <==
6.664e+00 5.93021e-04 10000 -1.34871e-02 2.10227e-03 1.19794e+00 6e+00 2.08043e-01
6.700e+00 5.72690e-04 10000 -1.33294e-02 2.06176e-03 1.19794e+00 6e+00 2.05844e-01
6.740e+00 5.50975e-04 10000 -1.31557e-02 2.01754e-03 1.19794e+00 6e+00 2.03418e-01
6.770e+00 5.35274e-04 10000 -1.30262e-02 1.98483e-03 1.19794e+00 6e+00 2.01606e-01
6.800e+00 5.20058e-04 10000 -1.28982e-02 1.95273e-03 1.19794e+00 6e+00 1.99811e-01
6.840e+00 5.00501e-04 10000 -1.27311e-02 1.91118e-03 1.19794e+00 6e+00 1.97464e-01
6.880e+00 4.81749e-04 10000 -1.25696e-02 1.87137e-03 1.19794e+00 6e+00 1.95190e-01
6.910e+00 4.68193e-04 10000 -1.24520e-02 1.84263e-03 1.19794e+00 6e+00 1.93532e-01
6.950e+00 4.50772e-04 10000 -1.22998e-02 1.80570e-03 1.19794e+00 6e+00 1.91381e-01
6.990e+00 4.34069e-04 10000 -1.21524e-02 1.77025e-03 1.19794e+00 6e+00 1.89294e-01
7.030e+00 4.18052e-04 10000 -1.20095e-02 1.73616e-03 1.19794e+00 6e+00 1.87266e-01
7.100e+00 3.91589e-04 10000 -1.17689e-02 1.67947e-03 1.19794e+00 6e+00 1.83844e-01
7.150e+00 3.73835e-04 10000 -1.16038e-02 1.64103e-03 1.19794e+00 6e+00 1.81489e-01
7.200e+00 3.56979e-04 10000 -1.14438e-02 1.60416e-03 1.19794e+00 6e+00 1.79201e-01
7.280e+00 3.31752e-04 10000 -1.11978e-02 1.54822e-03 1.19794e+00 6e+00 1.75675e-01
7.373e+00 3.04902e-04 10000 -1.09262e-02 1.48748e-03 1.19794e+00 6e+00 1.71768e-01
7.500e+00 2.72064e-04 10000 -1.05777e-02 1.41115e-03 1.19794e+00 6e+00 1.66733e-01
7.596e+00 2.49839e-04 10000 -1.03302e-02 1.35804e-03 1.19794e+00 6e+00 1.63141e-01
7.650e+00 2.38220e-04 10000 -1.01966e-02 1.32975e-03 1.19794e+00 6e+00 1.61197e-01
7.825e+00 2.04434e-04 10000 -9.78908e-03 1.24517e-03 1.19794e+00 6e+00 1.55246e-01
8.000e+00 1.75751e-04 10000 -9.41655e-03 1.17010e-03 1.19794e+00 6e+00 1.49774e-01
8.200e+00 1.48109e-04 10000 -9.02696e-03 1.09391e-03 1.19794e+00 6e+00 1.44020e-01
8.400e+00 1.24975e-04 10000 -8.66942e-03 1.02610e-03 1.19794e+00 6e+00 1.38711e-01
8.570e+00 1.08253e-04 10000 -8.38790e-03 9.74143e-04 1.19794e+00 6e+00 1.34510e-01
8.710e+00 9.62086e-05 10000 -8.17018e-03 9.34840e-04 1.19794e+00 6e+00 1.31249e-01
8.850e+00 8.55240e-05 10000 -7.96415e-03 8.98357e-04 1.19794e+00 6e+00 1.28153e-01
9.060e+00 7.17005e-05 10000 -7.67502e-03 8.48329e-04 1.19794e+00 6e+00 1.23793e-01
9.230e+00 6.21735e-05 10000 -7.45676e-03 8.11474e-04 1.19794e+00 6e+00 1.20488e-01
9.360e+00 5.57542e-05 10000 -7.29841e-03 7.85228e-04 1.19794e+00 6e+00 1.18083e-01
9.490e+00 4.99985e-05 10000 -7.14676e-03 7.60484e-04 1.19794e+00 6e+00 1.15775e-01
9.670e+00 4.29967e-05 10000 -6.94670e-03 7.28426e-04 1.19794e+00 6e+00 1.12721e-01
1.600e+01 2.03061e-07 10000 -4.64982e-04 3.20772e-05 1.19794e+00 6e+00 8.00171e-03
6.664e+00 5.93021e-04 10100  1.00973e-03 1.54340e-03 1.17879e+00 5e+00 2.08043e-01
6.700e+00 5.72690e-04 10100  9.48664e-04 1.50331e-03 1.17879e+00 5e+00 2.05844e-01
6.740e+00 5.50975e-04 10100  8.82527e-04 1.45987e-03 1.17879e+00 5e+00 2.03418e-01
6.770e+00 5.35274e-04 10100  8.33960e-04 1.42795e-03 1.17879e+00 5e+00 2.01606e-01
6.800e+00 5.20058e-04 10100  7.86593e-04 1.39681e-03 1.17879e+00 5e+00 1.99811e-01
6.840e+00 5.00501e-04 10100  7.25751e-04 1.35681e-03 1.17879e+00 5e+00 1.97464e-01
6.880e+00 4.81749e-04 10100  6.67950e-04 1.31879e-03 1.17879e+00 5e+00 1.95190e-01
6.910e+00 4.68193e-04 10100  6.26538e-04 1.29155e-03 1.17879e+00 5e+00 1.93532e-01
6.950e+00 4.50772e-04 10100  5.73730e-04 1.25681e-03 1.17879e+00 5e+00 1.91381e-01
6.990e+00 4.34069e-04 10100  5.23475e-04 1.22375e-03 1.17879e+00 5e+00 1.89294e-01
7.030e+00 4.18052e-04 10100  4.75571e-04 1.19224e-03 1.17879e+00 5e+00 1.87266e-01
7.100e+00 3.91589e-04 10100  3.96830e-04 1.14045e-03 1.17879e+00 5e+00 1.83844e-01
7.150e+00 3.73835e-04 10100  3.44135e-04 1.10582e-03 1.17879e+00 5e+00 1.81489e-01
7.200e+00 3.56979e-04 10100  2.94149e-04 1.07298e-03 1.17879e+00 5e+00 1.79201e-01
7.280e+00 3.31752e-04 10100  2.19379e-04 1.02391e-03 1.17879e+00 5e+00 1.75675e-01
7.373e+00 3.04902e-04 10100  1.39756e-04 9.71741e-04 1.17879e+00 5e+00 1.71768e-01
7.500e+00 2.72064e-04 10100  4.21682e-05 9.07974e-04 1.17879e+00 5e+00 1.66733e-01
7.596e+00 2.49839e-04 10100 -2.39976e-05 8.64888e-04 1.17879e+00 5e+00 1.63141e-01
7.650e+00 2.38220e-04 10100 -5.86136e-05 8.42407e-04 1.17879e+00 5e+00 1.61197e-01
7.825e+00 2.04434e-04 10100 -1.59349e-04 7.77283e-04 1.17879e+00 5e+00 1.55246e-01
8.000e+00 1.75751e-04 10100 -2.44997e-04 7.22355e-04 1.17879e+00 5e+00 1.49774e-01
8.200e+00 1.48109e-04 10100 -3.27875e-04 6.69714e-04 1.17879e+00 5e+00 1.44020e-01
8.400e+00 1.24975e-04 10100 -3.97811e-04 6.25773e-04 1.17879e+00 5e+00 1.38711e-01
8.570e+00 1.08253e-04 10100 -4.48690e-04 5.94120e-04 1.17879e+00 5e+00 1.34510e-01
8.710e+00 9.62086e-05 10100 -4.85478e-04 5.71405e-04 1.17879e+00 5e+00 1.31249e-01
8.850e+00 8.55240e-05 10100 -5.18209e-04 5.51309e-04 1.17879e+00 5e+00 1.28153e-01
9.060e+00 7.17005e-05 10100 -5.60695e-04 5.25345e-04 1.17879e+00 5e+00 1.23793e-01
9.230e+00 6.21735e-05 10100 -5.90072e-04 5.07420e-04 1.17879e+00 5e+00 1.20488e-01
9.360e+00 5.57542e-05 10100 -6.09918e-04 4.95282e-04 1.17879e+00 5e+00 1.18083e-01
9.490e+00 4.99985e-05 10100 -6.27758e-04 4.84313e-04 1.17879e+00 5e+00 1.15775e-01
9.670e+00 4.29967e-05 10100 -6.49534e-04 4.70776e-04 1.17879e+00 5e+00 1.12721e-01
1.600e+01 2.03061e-07 10100 -1.39428e-04 6.27409e-05 1.17879e+00 5e+00 8.00171e-03
6.664e+00 5.93021e-04 10101  9.15740e-03 3.83725e-03 1.07567e+00 6e+00 2.08043e-01
6.700e+00 5.72690e-04 10101  9.05299e-03 3.76090e-03 1.07567e+00 6e+00 2.05844e-01
6.740e+00 5.50975e-04 10101  8.93796e-03 3.67758e-03 1.07567e+00 6e+00 2.03418e-01
6.770e+00 5.35274e-04 10101  8.85213e-03 3.61594e-03 1.07567e+00 6e+00 2.01606e-01
6.800e+00 5.20058e-04 10101  8.76725e-03 3.55545e-03 1.07567e+00 6e+00 1.99811e-01
6.840e+00 5.00501e-04 10101  8.65645e-03 3.47717e-03 1.07567e+00 6e+00 1.97464e-01
6.880e+00 4.81749e-04 10101  8.54923e-03 3.40216e-03 1.07567e+00 6e+00 1.95190e-01
6.910e+00 4.68193e-04 10101  8.47118e-03 3.34802e-03 1.07567e+00 6e+00 1.93532e-01
6.950e+00 4.50772e-04 10101  8.37007e-03 3.27846e-03 1.07567e+00 6e+00 1.91381e-01
6.990e+00 4.34069e-04 10101  8.27211e-03 3.21170e-03 1.07567e+00 6e+00 1.89294e-01
7.030e+00 4.18052e-04 10101  8.17707e-03 3.14751e-03 1.07567e+00 6e+00 1.87266e-01
7.100e+00 3.91589e-04 10101  8.01703e-03 3.04076e-03 1.07567e+00 6e+00 1.83844e-01
7.150e+00 3.73835e-04 10101  7.90708e-03 2.96839e-03 1.07567e+00 6e+00 1.81489e-01
7.200e+00 3.56979e-04 10101  7.80049e-03 2.89899e-03 1.07567e+00 6e+00 1.79201e-01
7.280e+00 3.31752e-04 10101  7.63654e-03 2.79370e-03 1.07567e+00 6e+00 1.75675e-01
7.373e+00 3.04902e-04 10101  7.45535e-03 2.67941e-03 1.07567e+00 6e+00 1.71768e-01
7.500e+00 2.72064e-04 10101  7.22262e-03 2.53585e-03 1.07567e+00 6e+00 1.66733e-01
7.596e+00 2.49839e-04 10101  7.05712e-03 2.43599e-03 1.07567e+00 6e+00 1.63141e-01
7.650e+00 2.38220e-04 10101  6.96772e-03 2.38282e-03 1.07567e+00 6e+00 1.61197e-01
7.825e+00 2.04434e-04 10101  6.69484e-03 2.22391e-03 1.07567e+00 6e+00 1.55246e-01
8.000e+00 1.75751e-04 10101  6.44503e-03 2.08295e-03 1.07567e+00 6e+00 1.49774e-01
8.200e+00 1.48109e-04 10101  6.18341e-03 1.94000e-03 1.07567e+00 6e+00 1.44020e-01
8.400e+00 1.24975e-04 10101  5.94299e-03 1.81290e-03 1.07567e+00 6e+00 1.38711e-01
8.570e+00 1.08253e-04 10101  5.75346e-03 1.71562e-03 1.07567e+00 6e+00 1.34510e-01
8.710e+00 9.62086e-05 10101  5.60674e-03 1.64208e-03 1.07567e+00 6e+00 1.31249e-01
8.850e+00 8.55240e-05 10101  5.46779e-03 1.57387e-03 1.07567e+00 6e+00 1.28153e-01
9.060e+00 7.17005e-05 10101  5.27261e-03 1.48043e-03 1.07567e+00 6e+00 1.23793e-01
9.230e+00 6.21735e-05 10101  5.12512e-03 1.41168e-03 1.07567e+00 6e+00 1.20488e-01
9.360e+00 5.57542e-05 10101  5.01803e-03 1.36277e-03 1.07567e+00 6e+00 1.18083e-01
9.490e+00 4.99985e-05 10101  4.91542e-03 1.31669e-03 1.07567e+00 6e+00 1.15775e-01
9.670e+00 4.29967e-05 10101  4.77995e-03 1.25706e-03 1.07567e+00 6e+00 1.12721e-01
1.600e+01 2.03061e-07 10101  3.25143e-04 4.48139e-05 1.07567e+00 6e+00 8.00171e-03
6.664e+00 5.93021e-04 20000 -5.89316e-03 2.34755e-03 2.46842e-01 1e+01 2.08043e-01
6.700e+00 5.72690e-04 20000 -5.82484e-03 2.30300e-03 2.46842e-01 1e+01 2.05844e-01
6.740e+00 5.50975e-04 20000 -5.74960e-03 2.25435e-03 2.46842e-01 1e+01 2.03418e-01
6.770e+00 5.35274e-04 20000 -5.69348e-03 2.21836e-03 2.46842e-01 1e+01 2.01606e-01
6.800e+00 5.20058e-04 20000 -5.63800e-03 2.18302e-03 2.46842e-01 1e+01 1.99811e-01
6.840e+00 5.00501e-04 20000 -5.56560e-03 2.13728e-03 2.46842e-01 1e+01 1.97464e-01
6.880e+00 4.81749e-04 20000 -5.49556e-03 2.09343e-03 2.46842e-01 1e+01 1.95190e-01
6.910e+00 4.68193e-04 20000 -5.44459e-03 2.06178e-03 2.46842e-01 1e+01 1.93532e-01
6.950e+00 4.50772e-04 20000 -5.37857e-03 2.02109e-03 2.46842e-01 1e+01 1.91381e-01
6.990e+00 4.34069e-04 20000 -5.31464e-03 1.98202e-03 2.46842e-01 1e+01 1.89294e-01
7.030e+00 4.18052e-04 20000 -5.25263e-03 1.94445e-03 2.46842e-01 1e+01 1.87266e-01
7.100e+00 3.91589e-04 20000 -5.14825e-03 1.88194e-03 2.46842e-01 1e+01 1.83844e-01
7.150e+00 3.73835e-04 20000 -5.07658e-03 1.83953e-03 2.46842e-01 1e+01 1.81489e-01
7.200e+00 3.56979e-04 20000 -5.00712e-03 1.79884e-03 2.46842e-01 1e+01 1.79201e-01
7.280e+00 3.31752e-04 20000 -4.90033e-03 1.73708e-03 2.46842e-01 1e+01 1.75675e-01
7.373e+00 3.04902e-04 20000 -4.78237e-03 1.66999e-03 2.46842e-01 1e+01 1.71768e-01
7.500e+00 2.72064e-04 20000 -4.63097e-03 1.58562e-03 2.46842e-01 1e+01 1.66733e-01
7.596e+00 2.49839e-04 20000 -4.52339e-03 1.52686e-03 2.46842e-01 1e+01 1.63141e-01
7.650e+00 2.38220e-04 20000 -4.46529e-03 1.49556e-03 2.46842e-01 1e+01 1.61197e-01
7.825e+00 2.04434e-04 20000 -4.28809e-03 1.40189e-03 2.46842e-01 1e+01 1.55246e-01
8.000e+00 1.75751e-04 20000 -4.12601e-03 1.31865e-03 2.46842e-01 1e+01 1.49774e-01
8.200e+00 1.48109e-04 20000 -3.95642e-03 1.23408e-03 2.46842e-01 1e+01 1.44020e-01
8.400e+00 1.24975e-04 20000 -3.80072e-03 1.15872e-03 2.46842e-01 1e+01 1.38711e-01
8.570e+00 1.08253e-04 20000 -3.67807e-03 1.10092e-03 2.46842e-01 1e+01 1.34510e-01
8.710e+00 9.62086e-05 20000 -3.58318e-03 1.05716e-03 2.46842e-01 1e+01 1.31249e-01
8.850e+00 8.55240e-05 20000 -3.49337e-03 1.01650e-03 2.46842e-01 1e+01 1.28153e-01
9.060e+00 7.17005e-05 20000 -3.36729e-03 9.60692e-04 2.46842e-01 1e+01 1.23793e-01
9.230e+00 6.21735e-05 20000 -3.27207e-03 9.19534e-04 2.46842e-01 1e+01 1.20488e-01
9.360e+00 5.57542e-05 20000 -3.20298e-03 8.90200e-04 2.46842e-01 1e+01 1.18083e-01
9.490e+00 4.99985e-05 20000 -3.13680e-03 8.62526e-04 2.46842e-01 1e+01 1.15775e-01
9.670e+00 4.29967e-05 20000 -3.04946e-03 8.26641e-04 2.46842e-01 1e+01 1.12721e-01
1.600e+01 2.03061e-07 20000 -2.05275e-04 3.58585e-05 2.46842e-01 1e+01 8.00171e-03
6.664e+00 5.93021e-04 20100  2.09140e-03 1.43532e-03 1.13849e+00 9e+00 2.08043e-01
6.700e+00 5.72690e-04 20100  2.06390e-03 1.40202e-03 1.13849e+00 9e+00 2.05844e-01
6.740e+00 5.50975e-04 20100  2.03368e-03 1.36590e-03 1.13849e+00 9e+00 2.03418e-01
6.770e+00 5.35274e-04 20100  2.01119e-03 1.33934e-03 1.13849e+00 9e+00 2.01606e-01
6.800e+00 5.20058e-04 20100  1.98900e-03 1.31341e-03 1.13849e+00 9e+00 1.99811e-01
6.840e+00 5.00501e-04 20100  1.96010e-03 1.28007e-03 1.13849e+00 9e+00 1.97464e-01
6.880e+00 4.81749e-04 20100  1.93222e-03 1.24835e-03 1.13849e+00 9e+00 1.95190e-01
6.910e+00 4.68193e-04 20100  1.91197e-03 1.22559e-03 1.13849e+00 9e+00 1.93532e-01
6.950e+00 4.50772e-04 20100  1.88580e-03 1.19654e-03 1.13849e+00 9e+00 1.91381e-01
6.990e+00 4.34069e-04 20100  1.86052e-03 1.16887e-03 1.13849e+00 9e+00 1.89294e-01
7.030e+00 4.18052e-04 20100  1.83605e-03 1.14245e-03 1.13849e+00 9e+00 1.87266e-01
7.100e+00 3.91589e-04 20100  1.79499e-03 1.09895e-03 1.13849e+00 9e+00 1.83844e-01
7.150e+00 3.73835e-04 20100  1.76688e-03 1.06978e-03 1.13849e+00 9e+00 1.81489e-01
7.200e+00 3.56979e-04 20100  1.73971e-03 1.04208e-03 1.13849e+00 9e+00 1.79201e-01
7.280e+00 3.31752e-04 20100  1.69808e-03 1.00055e-03 1.13849e+00 9e+00 1.75675e-01
7.373e+00 3.04902e-04 20100  1.65230e-03 9.56201e-04 1.13849e+00 9e+00 1.71768e-01
7.500e+00 2.72064e-04 20100  1.59383e-03 9.01656e-04 1.13849e+00 9e+00 1.66733e-01
7.596e+00 2.49839e-04 20100  1.55250e-03 8.64533e-04 1.13849e+00 9e+00 1.63141e-01
7.650e+00 2.38220e-04 20100  1.53025e-03 8.45059e-04 1.13849e+00 9e+00 1.61197e-01
7.825e+00 2.04434e-04 20100  1.46271e-03 7.88138e-04 1.13849e+00 9e+00 1.55246e-01
8.000e+00 1.75751e-04 20100  1.40137e-03 7.39369e-04 1.13849e+00 9e+00 1.49774e-01
8.200e+00 1.48109e-04 20100  1.33763e-03 6.91711e-04 1.13849e+00 9e+00 1.44020e-01
8.400e+00 1.24975e-04 20100  1.27952e-03 6.50969e-04 1.13849e+00 9e+00 1.38711e-01
8.570e+00 1.08253e-04 20100  1.23402e-03 6.20884e-04 1.13849e+00 9e+00 1.34510e-01
8.710e+00 9.62086e-05 20100  1.19898e-03 5.98800e-04 1.13849e+00 9e+00 1.31249e-01
8.850e+00 8.55240e-05 20100  1.16597e-03 5.78836e-04 1.13849e+00 9e+00 1.28153e-01
9.060e+00 7.17005e-05 20100  1.11984e-03 5.52310e-04 1.13849e+00 9e+00 1.23793e-01
9.230e+00 6.21735e-05 20100  1.08519e-03 5.33401e-04 1.13849e+00 9e+00 1.20488e-01
9.360e+00 5.57542e-05 20100  1.06014e-03 5.20262e-04 1.13849e+00 9e+00 1.18083e-01
9.490e+00 4.99985e-05 20100  1.03622e-03 5.08120e-04 1.13849e+00 9e+00 1.15775e-01
9.670e+00 4.29967e-05 20100  1.00478e-03 4.92735e-04 1.13849e+00 9e+00 1.12721e-01
1.600e+01 2.03061e-07 20100  6.13136e-05 5.32052e-05 1.13849e+00 9e+00 8.00171e-03
6.664e+00 5.93021e-04 20101  3.28816e-03 2.15558e-03 2.65839e-01 4e+00 2.08043e-01
6.700e+00 5.72690e-04 20101  3.25779e-03 2.10656e-03 2.65839e-01 4e+00 2.05844e-01
6.740e+00 5.50975e-04 20101  3.22416e-03 2.05328e-03 2.65839e-01 4e+00 2.03418e-01
6.770e+00 5.35274e-04 20101  3.19895e-03 2.01402e-03 2.65839e-01 4e+00 2.01606e-01
6.800e+00 5.20058e-04 20101  3.17393e-03 1.97561e-03 2.65839e-01 4e+00 1.99811e-01
6.840e+00 5.00501e-04 20101  3.14113e-03 1.92611e-03 2.65839e-01 4e+00 1.97464e-01
6.880e+00 4.81749e-04 20101  3.10924e-03 1.87889e-03 2.65839e-01 4e+00 1.95190e-01
6.910e+00 4.68193e-04 20101  3.08592e-03 1.84494e-03 2.65839e-01 4e+00 1.93532e-01
6.950e+00 4.50772e-04 20101  3.05559e-03 1.80149e-03 2.65839e-01 4e+00 1.91381e-01
6.990e+00 4.34069e-04 20101  3.02609e-03 1.75998e-03 2.65839e-01 4e+00 1.89294e-01
7.030e+00 4.18052e-04 20101  2.99733e-03 1.72025e-03 2.65839e-01 4e+00 1.87266e-01
7.100e+00 3.91589e-04 20101  2.94864e-03 1.65459e-03 2.65839e-01 4e+00 1.83844e-01
7.150e+00 3.73835e-04 20101  2.91498e-03 1.61038e-03 2.65839e-01 4e+00 1.81489e-01
7.200e+00 3.56979e-04 20101  2.88220e-03 1.56822e-03 2.65839e-01 4e+00 1.79201e-01
7.280e+00 3.31752e-04 20101  2.83147e-03 1.50474e-03 2.65839e-01 4e+00 1.75675e-01
7.373e+00 3.04902e-04 20101  2.77497e-03 1.43653e-03 2.65839e-01 4e+00 1.71768e-01
7.500e+00 2.72064e-04 20101  2.70174e-03 1.35193e-03 2.65839e-01 4e+00 1.66733e-01
7.596e+00 2.49839e-04 20101  2.64919e-03 1.29386e-03 2.65839e-01 4e+00 1.63141e-01
7.650e+00 2.38220e-04 20101  2.62065e-03 1.26321e-03 2.65839e-01 4e+00 1.61197e-01
7.825e+00 2.04434e-04 20101  2.53281e-03 1.17286e-03 2.65839e-01 4e+00 1.55246e-01
8.000e+00 1.75751e-04 20101  2.45145e-03 1.09439e-03 2.65839e-01 4e+00 1.49774e-01
8.200e+00 1.48109e-04 20101  2.36527e-03 1.01659e-03 2.65839e-01 4e+00 1.44020e-01
8.400e+00 1.24975e-04 20101  2.28517e-03 9.49083e-04 2.65839e-01 4e+00 1.38711e-01
8.570e+00 1.08253e-04 20101  2.22142e-03 8.98559e-04 2.65839e-01 4e+00 1.34510e-01
8.710e+00 9.62086e-05 20101  2.17170e-03 8.61078e-04 2.65839e-01 4e+00 1.31249e-01
8.850e+00 8.55240e-05 20101  2.12431e-03 8.26892e-04 2.65839e-01 4e+00 1.28153e-01
9.060e+00 7.17005e-05 20101  2.05723e-03 7.81009e-04 2.65839e-01 4e+00 1.23793e-01
9.230e+00 6.21735e-05 20101  2.00616e-03 7.47981e-04 2.65839e-01 4e+00 1.20488e-01
9.360e+00 5.57542e-05 20101  1.96886e-03 7.24878e-04 2.65839e-01 4e+00 1.18083e-01
9.490e+00 4.99985e-05 20101  1.93295e-03 7.03424e-04 2.65839e-01 4e+00 1.15775e-01
9.670e+00 4.29967e-05 20101  1.88529e-03 6.76110e-04 2.65839e-01 4e+00 1.12721e-01
1.600e+01 2.03061e-07 20101  1.41918e-04 6.08369e-05 2.65839e-01 4e+00 8.00171e-03
6.664e+00 5.93021e-04 20200  4.66372e-04 2.50485e-03 7.40992e-01 1e+01 2.08043e-01
6.700e+00 5.72690e-04 20200  4.65337e-04 2.44628e-03 7.40992e-01 1e+01 2.05844e-01
6.740e+00 5.50975e-04 20200  4.64098e-04 2.38269e-03 7.40992e-01 1e+01 2.03418e-01
6.770e+00 5.35274e-04 20200  4.63107e-04 2.33589e-03 7.40992e-01 1e+01 2.01606e-01
6.800e+00 5.20058e-04 20200  4.62069e-04 2.29016e-03 7.40992e-01 1e+01 1.99811e-01
6.840e+00 5.00501e-04 20200  4.60629e-04 2.23127e-03 7.40992e-01 1e+01 1.97464e-01
6.880e+00 4.81749e-04 20200  4.59143e-04 2.17518e-03 7.40992e-01 1e+01 1.95190e-01
6.910e+00 4.68193e-04 20200  4.58003e-04 2.13490e-03 7.40992e-01 1e+01 1.93532e-01
6.950e+00 4.50772e-04 20200  4.56455e-04 2.08342e-03 7.40992e-01 1e+01 1.91381e-01
6.990e+00 4.34069e-04 20200  4.54876e-04 2.03430e-03 7.40992e-01 1e+01 1.89294e-01
7.030e+00 4.18052e-04 20200  4.53270e-04 1.98735e-03 7.40992e-01 1e+01 1.87266e-01
7.100e+00 3.91589e-04 20200  4.50400e-04 1.90991e-03 7.40992e-01 1e+01 1.83844e-01
7.150e+00 3.73835e-04 20200  4.48307e-04 1.85788e-03 7.40992e-01 1e+01 1.81489e-01
7.200e+00 3.56979e-04 20200  4.46183e-04 1.80837e-03 7.40992e-01 1e+01 1.79201e-01
7.280e+00 3.31752e-04 20200  4.42734e-04 1.73399e-03 7.40992e-01 1e+01 1.75675e-01
7.373e+00 3.04902e-04 20200  4.38661e-04 1.65433e-03 7.40992e-01 1e+01 1.71768e-01
7.500e+00 2.72064e-04 20200  4.33025e-04 1.55598e-03 7.40992e-01 1e+01 1.66733e-01
7.596e+00 2.49839e-04 20200  4.28738e-04 1.48878e-03 7.40992e-01 1e+01 1.63141e-01
7.650e+00 2.38220e-04 20200  4.26325e-04 1.45343e-03 7.40992e-01 1e+01 1.61197e-01
7.825e+00 2.04434e-04 20200  4.18534e-04 1.34972e-03 7.40992e-01 1e+01 1.55246e-01
8.000e+00 1.75751e-04 20200  4.10834e-04 1.26034e-03 7.40992e-01 1e+01 1.49774e-01
8.200e+00 1.48109e-04 20200  4.02180e-04 1.17249e-03 7.40992e-01 1e+01 1.44020e-01
8.400e+00 1.24975e-04 20200  3.93689e-04 1.09695e-03 7.40992e-01 1e+01 1.38711e-01
8.570e+00 1.08253e-04 20200  3.86628e-04 1.04090e-03 7.40992e-01 1e+01 1.34510e-01
8.710e+00 9.62086e-05 20200  3.80937e-04 9.99626e-04 7.40992e-01 1e+01 1.31249e-01
8.850e+00 8.55240e-05 20200  3.75365e-04 9.62213e-04 7.40992e-01 1e+01 1.28153e-01
9.060e+00 7.17005e-05 20200  3.67237e-04 9.12382e-04 7.40992e-01 1e+01 1.23793e-01
9.230e+00 6.21735e-05 20200  3.60859e-04 8.76799e-04 7.40992e-01 1e+01 1.20488e-01
9.360e+00 5.57542e-05 20200  3.56100e-04 8.52056e-04 7.40992e-01 1e+01 1.18083e-01
9.490e+00 4.99985e-05 20200  3.51438e-04 8.29191e-04 7.40992e-01 1e+01 1.15775e-01
9.670e+00 4.29967e-05 20200  3.45130e-04 8.00237e-04 7.40992e-01 1e+01 1.12721e-01
1.600e+01 2.03061e-07 20200  3.17087e-05 8.20392e-05 7.40992e-01 1e+01 8.00171e-03
6.664e+00 5.93021e-04 20201  3.93713e-04 2.46781e-03 7.89373e-01 1e+01 2.08043e-01
6.700e+00 5.72690e-04 20201  3.94657e-04 2.40644e-03 7.89373e-01 1e+01 2.05844e-01
6.740e+00 5.50975e-04 20201  3.95572e-04 2.33980e-03 7.89373e-01 1e+01 2.03418e-01
6.770e+00 5.35274e-04 20201  3.96169e-04 2.29075e-03 7.89373e-01 1e+01 2.01606e-01
6.800e+00 5.20058e-04 20201  3.96687e-04 2.24281e-03 7.89373e-01 1e+01 1.99811e-01
6.840e+00 5.00501e-04 20201  3.97255e-04 2.18108e-03 7.89373e-01 1e+01 1.97464e-01
6.880e+00 4.81749e-04 20201  3.97686e-04 2.12228e-03 7.89373e-01 1e+01 1.95190e-01
6.910e+00 4.68193e-04 20201  3.97928e-04 2.08005e-03 7.89373e-01 1e+01 1.93532e-01
6.950e+00 4.50772e-04 20201  3.98148e-04 2.02607e-03 7.89373e-01 1e+01 1.91381e-01
6.990e+00 4.34069e-04 20201  3.98262e-04 1.97457e-03 7.89373e-01 1e+01 1.89294e-01
7.030e+00 4.18052e-04 20201  3.98279e-04 1.92535e-03 7.89373e-01 1e+01 1.87266e-01
7.100e+00 3.91589e-04 20201  3.98097e-04 1.84415e-03 7.89373e-01 1e+01 1.83844e-01
7.150e+00 3.73835e-04 20201  3.97818e-04 1.78960e-03 7.89373e-01 1e+01 1.81489e-01
7.200e+00 3.56979e-04 20201  3.97428e-04 1.73770e-03 7.89373e-01 1e+01 1.79201e-01
7.280e+00 3.31752e-04 20201  3.96594e-04 1.65974e-03 7.89373e-01 1e+01 1.75675e-01
7.373e+00 3.04902e-04 20201  3.95344e-04 1.57627e-03 7.89373e-01 1e+01 1.71768e-01
7.500e+00 2.72064e-04 20201  3.93224e-04 1.47328e-03 7.89373e-01 1e+01 1.66733e-01
7.596e+00 2.49839e-04 20201  3.91362e-04 1.40298e-03 7.89373e-01 1e+01 1.63141e-01
7.650e+00 2.38220e-04 20201  3.90233e-04 1.36603e-03 7.89373e-01 1e+01 1.61197e-01
7.825e+00 2.04434e-04 20201  3.86247e-04 1.25777e-03 7.89373e-01 1e+01 1.55246e-01
8.000e+00 1.75751e-04 20201  3.81877e-04 1.16474e-03 7.89373e-01 1e+01 1.49774e-01
8.200e+00 1.48109e-04 20201  3.76553e-04 1.07366e-03 7.89373e-01 1e+01 1.44020e-01
8.400e+00 1.24975e-04 20201  3.70978e-04 9.95794e-04 7.89373e-01 1e+01 1.38711e-01
8.570e+00 1.08253e-04 20201  3.66116e-04 9.38389e-04 7.89373e-01 1e+01 1.34510e-01
8.710e+00 9.62086e-05 20201  3.62068e-04 8.96374e-04 7.89373e-01 1e+01 1.31249e-01
8.850e+00 8.55240e-05 20201  3.58003e-04 8.58539e-04 7.89373e-01 1e+01 1.28153e-01
9.060e+00 7.17005e-05 20201  3.51910e-04 8.08597e-04 7.89373e-01 1e+01 1.23793e-01
9.230e+00 6.21735e-05 20201  3.47006e-04 7.73324e-04 7.89373e-01 1e+01 1.20488e-01
9.360e+00 5.57542e-05 20201  3.43284e-04 7.49028e-04 7.89373e-01 1e+01 1.18083e-01
9.490e+00 4.99985e-05 20201  3.39587e-04 7.26771e-04 7.89373e-01 1e+01 1.15775e-01
9.670e+00 4.29967e-05 20201  3.34513e-04 6.98895e-04 7.89373e-01 1e+01 1.12721e-01
1.600e+01 2.03061e-07 20201  3.31972e-05 7.92194e-05 7.89373e-01 1e+01 8.00171e-03
6.664e+00 5.93021e-04 20202 -1.48436e-03 7.14635e-03 9.76199e-01 1e+01 2.08043e-01
6.700e+00 5.72690e-04 20202 -1.46436e-03 6.99352e-03 9.76199e-01 1e+01 2.05844e-01
6.740e+00 5.50975e-04 20202 -1.44240e-03 6.82738e-03 9.76199e-01 1e+01 2.03418e-01
6.770e+00 5.35274e-04 20202 -1.42606e-03 6.70494e-03 9.76199e-01 1e+01 2.01606e-01
6.800e+00 5.20058e-04 20202 -1.40995e-03 6.58517e-03 9.76199e-01 1e+01 1.99811e-01
6.840e+00 5.00501e-04 20202 -1.38897e-03 6.43076e-03 9.76199e-01 1e+01 1.97464e-01
6.880e+00 4.81749e-04 20202 -1.36874e-03 6.28346e-03 9.76199e-01 1e+01 1.95190e-01
6.910e+00 4.68193e-04 20202 -1.35406e-03 6.17754e-03 9.76199e-01 1e+01 1.93532e-01
6.950e+00 4.50772e-04 20202 -1.33509e-03 6.04196e-03 9.76199e-01 1e+01 1.91381e-01
6.990e+00 4.34069e-04 20202 -1.31676e-03 5.91240e-03 9.76199e-01 1e+01 1.89294e-01
7.030e+00 4.18052e-04 20202 -1.29903e-03 5.78837e-03 9.76199e-01 1e+01 1.87266e-01
7.100e+00 3.91589e-04 20202 -1.26930e-03 5.58331e-03 9.76199e-01 1e+01 1.83844e-01
7.150e+00 3.73835e-04 20202 -1.24897e-03 5.44517e-03 9.76199e-01 1e+01 1.81489e-01
7.200e+00 3.56979e-04 20202 -1.22932e-03 5.31341e-03 9.76199e-01 1e+01 1.79201e-01
7.280e+00 3.31752e-04 20202 -1.19923e-03 5.11489e-03 9.76199e-01 1e+01 1.75675e-01
7.373e+00 3.04902e-04 20202 -1.16616e-03 4.90138e-03 9.76199e-01 1e+01 1.71768e-01
7.500e+00 2.72064e-04 20202 -1.12397e-03 4.63626e-03 9.76199e-01 1e+01 1.66733e-01
7.596e+00 2.49839e-04 20202 -1.09418e-03 4.45402e-03 9.76199e-01 1e+01 1.63141e-01
7.650e+00 2.38220e-04 20202 -1.07815e-03 4.35775e-03 9.76199e-01 1e+01 1.61197e-01
7.825e+00 2.04434e-04 20202 -1.02954e-03 4.07338e-03 9.76199e-01 1e+01 1.55246e-01
8.000e+00 1.75751e-04 20202 -9.85441e-04 3.82560e-03 9.76199e-01 1e+01 1.49774e-01
8.200e+00 1.48109e-04 20202 -9.39684e-04 3.57896e-03 9.76199e-01 1e+01 1.44020e-01
8.400e+00 1.24975e-04 20202 -8.98019e-04 3.36387e-03 9.76199e-01 1e+01 1.38711e-01
8.570e+00 1.08253e-04 20202 -8.65439e-04 3.20205e-03 9.76199e-01 1e+01 1.34510e-01
8.710e+00 9.62086e-05 20202 -8.40378e-04 3.08143e-03 9.76199e-01 1e+01 1.31249e-01
8.850e+00 8.55240e-05 20202 -8.16776e-04 2.97089e-03 9.76199e-01 1e+01 1.28153e-01
9.060e+00 7.17005e-05 20202 -7.83838e-04 2.82162e-03 9.76199e-01 1e+01 1.23793e-01
9.230e+00 6.21735e-05 20202 -7.59117e-04 2.71338e-03 9.76199e-01 1e+01 1.20488e-01
9.360e+00 5.57542e-05 20202 -7.41261e-04 2.63720e-03 9.76199e-01 1e+01 1.18083e-01
9.490e+00 4.99985e-05 20202 -7.24224e-04 2.56608e-03 9.76199e-01 1e+01 1.15775e-01
9.670e+00 4.29967e-05 20202 -7.01841e-04 2.47494e-03 9.76199e-01 1e+01 1.12721e-01
1.600e+01 2.03061e-07 20202 -4.18346e-05 2.10911e-04 9.76199e-01 1e+01 8.00171e-03
6.664e+00 5.93021e-04 30000 -4.55200e-04 1.94457e-03 7.32992e-01 1e+01 2.08043e-01
6.700e+00 5.72690e-04 30000 -4.56603e-04 1.90190e-03 7.32992e-01 1e+01 2.05844e-01
6.740e+00 5.50975e-04 30000 -4.57996e-04 1.85551e-03 7.32992e-01 1e+01 2.03418e-01
6.770e+00 5.35274e-04 30000 -4.58933e-04 1.82131e-03 7.32992e-01 1e+01 2.01606e-01
6.800e+00 5.20058e-04 30000 -4.59771e-04 1.78786e-03 7.32992e-01 1e+01 1.99811e-01
6.840e+00 5.00501e-04 30000 -4.60733e-04 1.74472e-03 7.32992e-01 1e+01 1.97464e-01
6.880e+00 4.81749e-04 30000 -4.61521e-04 1.70356e-03 7.32992e-01 1e+01 1.95190e-01
6.910e+00 4.68193e-04 30000 -4.62006e-04 1.67395e-03 7.32992e-01 1e+01 1.93532e-01
6.950e+00 4.50772e-04 30000 -4.62523e-04 1.63606e-03 7.32992e-01 1e+01 1.91381e-01
6.990e+00 4.34069e-04 30000 -4.62903e-04 1.59984e-03 7.32992e-01 1e+01 1.89294e-01
7.030e+00 4.18052e-04 30000 -4.63157e-04 1.56516e-03 7.32992e-01 1e+01 1.87266e-01
7.100e+00 3.91589e-04 30000 -4.63331e-04 1.50781e-03 7.32992e-01 1e+01 1.83844e-01
7.150e+00 3.73835e-04 30000 -4.63264e-04 1.46917e-03 7.32992e-01 1e+01 1.81489e-01
7.200e+00 3.56979e-04 30000 -4.63053e-04 1.43231e-03 7.32992e-01 1e+01 1.79201e-01
7.280e+00 3.31752e-04 30000 -4.62446e-04 1.37676e-03 7.32992e-01 1e+01 1.75675e-01
7.373e+00 3.04902e-04 30000 -4.61375e-04 1.31700e-03 7.32992e-01 1e+01 1.71768e-01
7.500e+00 2.72064e-04 30000 -4.59376e-04 1.24279e-03 7.32992e-01 1e+01 1.66733e-01
7.596e+00 2.49839e-04 30000 -4.57525e-04 1.19177e-03 7.32992e-01 1e+01 1.63141e-01
7.650e+00 2.38220e-04 30000 -4.56376e-04 1.16482e-03 7.32992e-01 1e+01 1.61197e-01
7.825e+00 2.04434e-04 30000 -4.52211e-04 1.08521e-03 7.32992e-01 1e+01 1.55246e-01
8.000e+00 1.75751e-04 30000 -4.47524e-04 1.01586e-03 7.32992e-01 1e+01 1.49774e-01
8.200e+00 1.48109e-04 30000 -4.41708e-04 9.46878e-04 7.32992e-01 1e+01 1.44020e-01
8.400e+00 1.24975e-04 30000 -4.35535e-04 8.86772e-04 7.32992e-01 1e+01 1.38711e-01
8.570e+00 1.08253e-04 30000 -4.30103e-04 8.41608e-04 7.32992e-01 1e+01 1.34510e-01
8.710e+00 9.62086e-05 30000 -4.25552e-04 8.07982e-04 7.32992e-01 1e+01 1.31249e-01
8.850e+00 8.55240e-05 30000 -4.20962e-04 7.77209e-04 7.32992e-01 1e+01 1.28153e-01
9.060e+00 7.17005e-05 30000 -4.14049e-04 7.35725e-04 7.32992e-01 1e+01 1.23793e-01
9.230e+00 6.21735e-05 30000 -4.08462e-04 7.05715e-04 7.32992e-01 1e+01 1.20488e-01
9.360e+00 5.57542e-05 30000 -4.04209e-04 6.84637e-04 7.32992e-01 1e+01 1.18083e-01
9.490e+00 4.99985e-05 30000 -3.99976e-04 6.64994e-04 7.32992e-01 1e+01 1.15775e-01
9.670e+00 4.29967e-05 30000 -3.94152e-04 6.39878e-04 7.32992e-01 1e+01 1.12721e-01
1.600e+01 2.03061e-07 30000 -3.94837e-05 5.42219e-05 7.32992e-01 1e+01 8.00171e-03
6.664e+00 5.93021e-04 30100  1.95101e-04 2.58213e-03 3.91576e-01 1e+01 2.08043e-01
6.700e+00 5.72690e-04 30100  1.92043e-04 2.52477e-03 3.91576e-01 1e+01 2.05844e-01
6.740e+00 5.50975e-04 30100  1.88693e-04 2.46237e-03 3.91576e-01 1e+01 2.03418e-01
6.770e+00 5.35274e-04 30100  1.86207e-04 2.41636e-03 3.91576e-01 1e+01 2.01606e-01
6.800e+00 5.20058e-04 30100  1.83759e-04 2.37132e-03 3.91576e-01 1e+01 1.99811e-01
6.840e+00 5.00501e-04 30100  1.80580e-04 2.31323e-03 3.91576e-01 1e+01 1.97464e-01
6.880e+00 4.81749e-04 30100  1.77522e-04 2.25777e-03 3.91576e-01 1e+01 1.95190e-01
6.910e+00 4.68193e-04 30100  1.75308e-04 2.21787e-03 3.91576e-01 1e+01 1.93532e-01
6.950e+00 4.50772e-04 30100  1.72453e-04 2.16676e-03 3.91576e-01 1e+01 1.91381e-01
6.990e+00 4.34069e-04 30100  1.69702e-04 2.11789e-03 3.91576e-01 1e+01 1.89294e-01
7.030e+00 4.18052e-04 30100  1.67047e-04 2.07107e-03 3.91576e-01 1e+01 1.87266e-01
7.100e+00 3.91589e-04 30100  1.62610e-04 1.99360e-03 3.91576e-01 1e+01 1.83844e-01
7.150e+00 3.73835e-04 30100  1.59585e-04 1.94136e-03 3.91576e-01 1e+01 1.81489e-01
7.200e+00 3.56979e-04 30100  1.56671e-04 1.89150e-03 3.91576e-01 1e+01 1.79201e-01
7.280e+00 3.31752e-04 30100  1.52224e-04 1.81629e-03 3.91576e-01 1e+01 1.75675e-01
7.373e+00 3.04902e-04 30100  1.47360e-04 1.73530e-03 3.91576e-01 1e+01 1.71768e-01
7.500e+00 2.72064e-04 30100  1.41192e-04 1.63460e-03 3.91576e-01 1e+01 1.66733e-01
7.596e+00 2.49839e-04 30100  1.36859e-04 1.56527e-03 3.91576e-01 1e+01 1.63141e-01
7.650e+00 2.38220e-04 30100  1.34538e-04 1.52861e-03 3.91576e-01 1e+01 1.61197e-01
7.825e+00 2.04434e-04 30100  1.27536e-04 1.42021e-03 3.91576e-01 1e+01 1.55246e-01
8.000e+00 1.75751e-04 30100  1.21236e-04 1.32561e-03 3.91576e-01 1e+01 1.49774e-01
8.200e+00 1.48109e-04 30100  1.14753e-04 1.23134e-03 3.91576e-01 1e+01 1.44020e-01
8.400e+00 1.24975e-04 30100  1.08900e-04 1.14907e-03 3.91576e-01 1e+01 1.38711e-01
8.570e+00 1.08253e-04 30100  1.04358e-04 1.08717e-03 3.91576e-01 1e+01 1.34510e-01
8.710e+00 9.62086e-05 30100  1.00885e-04 1.04105e-03 3.91576e-01 1e+01 1.31249e-01
8.850e+00 8.55240e-05 30100  9.76321e-05 9.98809e-04 3.91576e-01 1e+01 1.28153e-01
9.060e+00 7.17005e-05 30100  9.31209e-05 9.41843e-04 3.91576e-01 1e+01 1.23793e-01
9.230e+00 6.21735e-05 30100  8.97580e-05 9.00621e-04 3.91576e-01 1e+01 1.20488e-01
9.360e+00 5.57542e-05 30100  8.73413e-05 8.71670e-04 3.91576e-01 1e+01 1.18083e-01
9.490e+00 4.99985e-05 30100  8.50453e-05 8.44695e-04 3.91576e-01 1e+01 1.15775e-01
9.670e+00 4.29967e-05 30100  8.20440e-05 8.10222e-04 3.91576e-01 1e+01 1.12721e-01
1.600e+01 2.03061e-07 30100  3.97846e-06 6.52776e-05 3.91576e-01 1e+01 8.00171e-03
6.664e+00 5.93021e-04 30101 -1.50708e-03 3.72838e-03 4.62187e-01 1e+01 2.08043e-01
6.700e+00 5.72690e-04 30101 -1.48499e-03 3.64511e-03 4.62187e-01 1e+01 2.05844e-01
6.740e+00 5.50975e-04 30101 -1.46077e-03 3.55455e-03 4.62187e-01 1e+01 2.03418e-01
6.770e+00 5.35274e-04 30101 -1.44278e-03 3.48780e-03 4.62187e-01 1e+01 2.01606e-01
6.800e+00 5.20058e-04 30101 -1.42505e-03 3.42248e-03 4.62187e-01 1e+01 1.99811e-01
6.840e+00 5.00501e-04 30101 -1.40200e-03 3.33824e-03 4.62187e-01 1e+01 1.97464e-01
6.880e+00 4.81749e-04 30101 -1.37981e-03 3.25786e-03 4.62187e-01 1e+01 1.95190e-01
6.910e+00 4.68193e-04 30101 -1.36372e-03 3.20003e-03 4.62187e-01 1e+01 1.93532e-01
6.950e+00 4.50772e-04 30101 -1.34296e-03 3.12600e-03 4.62187e-01 1e+01 1.91381e-01
6.990e+00 4.34069e-04 30101 -1.32293e-03 3.05524e-03 4.62187e-01 1e+01 1.89294e-01
7.030e+00 4.18052e-04 30101 -1.30359e-03 2.98747e-03 4.62187e-01 1e+01 1.87266e-01
7.100e+00 3.91589e-04 30101 -1.27120e-03 2.87538e-03 4.62187e-01 1e+01 1.83844e-01
7.150e+00 3.73835e-04 30101 -1.24909e-03 2.79985e-03 4.62187e-01 1e+01 1.81489e-01
7.200e+00 3.56979e-04 30101 -1.22777e-03 2.72778e-03 4.62187e-01 1e+01 1.79201e-01
7.280e+00 3.31752e-04 30101 -1.19518e-03 2.61915e-03 4.62187e-01 1e+01 1.75675e-01
7.373e+00 3.04902e-04 30101 -1.15945e-03 2.50227e-03 4.62187e-01 1e+01 1.71768e-01
7.500e+00 2.72064e-04 30101 -1.11404e-03 2.35708e-03 4.62187e-01 1e+01 1.66733e-01
7.596e+00 2.49839e-04 30101 -1.08206e-03 2.25723e-03 4.62187e-01 1e+01 1.63141e-01
7.650e+00 2.38220e-04 30101 -1.06490e-03 2.20449e-03 4.62187e-01 1e+01 1.61197e-01
7.825e+00 2.04434e-04 30101 -1.01300e-03 2.04867e-03 4.62187e-01 1e+01 1.55246e-01
8.000e+00 1.75751e-04 30101 -9.66136e-04 1.91294e-03 4.62187e-01 1e+01 1.49774e-01
8.200e+00 1.48109e-04 30101 -9.17734e-04 1.77792e-03 4.62187e-01 1e+01 1.44020e-01
8.400e+00 1.24975e-04 30101 -8.73869e-04 1.66033e-03 4.62187e-01 1e+01 1.38711e-01
8.570e+00 1.08253e-04 30101 -8.39711e-04 1.57202e-03 4.62187e-01 1e+01 1.34510e-01
8.710e+00 9.62086e-05 30101 -8.13525e-04 1.50631e-03 4.62187e-01 1e+01 1.31249e-01
8.850e+00 8.55240e-05 30101 -7.88935e-04 1.44622e-03 4.62187e-01 1e+01 1.28153e-01
9.060e+00 7.17005e-05 30101 -7.54738e-04 1.36531e-03 4.62187e-01 1e+01 1.23793e-01
9.230e+00 6.21735e-05 30101 -7.29167e-04 1.30685e-03 4.62187e-01 1e+01 1.20488e-01
9.360e+00 5.57542e-05 30101 -7.10748e-04 1.26585e-03 4.62187e-01 1e+01 1.18083e-01
9.490e+00 4.99985e-05 30101 -6.93216e-04 1.22768e-03 4.62187e-01 1e+01 1.15775e-01
9.670e+00 4.29967e-05 30101 -6.70244e-04 1.17895e-03 4.62187e-01 1e+01 1.12721e-01
1.600e+01 2.03061e-07 30101 -3.61675e-05 9.93277e-05 4.62187e-01 1e+01 8.00171e-03
6.664e+00 5.93021e-04 30200  6.55049e-05 3.36946e-03 6.03779e-01 1e+01 2.08043e-01
6.700e+00 5.72690e-04 30200  6.03325e-05 3.29421e-03 6.03779e-01 1e+01 2.05844e-01
6.740e+00 5.50975e-04 30200  5.47355e-05 3.21244e-03 6.03779e-01 1e+01 2.03418e-01
6.770e+00 5.35274e-04 30200  5.06290e-05 3.15220e-03 6.03779e-01 1e+01 2.01606e-01
6.800e+00 5.20058e-04 30200  4.66271e-05 3.09329e-03 6.03779e-01 1e+01 1.99811e-01
6.840e+00 5.00501e-04 30200  4.14917e-05 3.01737e-03 6.03779e-01 1e+01 1.97464e-01
6.880e+00 4.81749e-04 30200  3.66180e-05 2.94498e-03 6.03779e-01 1e+01 1.95190e-01
6.910e+00 4.68193e-04 30200  3.31297e-05 2.89295e-03 6.03779e-01 1e+01 1.93532e-01
6.950e+00 4.50772e-04 30200  2.86856e-05 2.82638e-03 6.03779e-01 1e+01 1.91381e-01
6.990e+00 4.34069e-04 30200  2.44610e-05 2.76280e-03 6.03779e-01 1e+01 1.89294e-01
7.030e+00 4.18052e-04 30200  2.04387e-05 2.70196e-03 6.03779e-01 1e+01 1.87266e-01
7.100e+00 3.91589e-04 30200  1.38372e-05 2.60145e-03 6.03779e-01 1e+01 1.83844e-01
7.150e+00 3.73835e-04 30200  9.42701e-06 2.53379e-03 6.03779e-01 1e+01 1.81489e-01
7.200e+00 3.56979e-04 30200  5.24974e-06 2.46931e-03 6.03779e-01 1e+01 1.79201e-01
7.280e+00 3.31752e-04 30200 -9.86512e-07 2.37226e-03 6.03779e-01 1e+01 1.75675e-01
7.373e+00 3.04902e-04 30200 -7.60977e-06 2.26801e-03 6.03779e-01 1e+01 1.71768e-01
7.500e+00 2.72064e-04 30200 -1.56987e-05 2.13882e-03 6.03779e-01 1e+01 1.66733e-01
7.596e+00 2.49839e-04 30200 -2.11623e-05 2.05019e-03 6.03779e-01 1e+01 1.63141e-01
7.650e+00 2.38220e-04 30200 -2.40131e-05 2.00344e-03 6.03779e-01 1e+01 1.61197e-01
7.825e+00 2.04434e-04 30200 -3.22749e-05 1.86567e-03 6.03779e-01 1e+01 1.55246e-01
8.000e+00 1.75751e-04 30200 -3.92514e-05 1.74608e-03 6.03779e-01 1e+01 1.49774e-01
8.200e+00 1.48109e-04 30200 -4.59486e-05 1.62757e-03 6.03779e-01 1e+01 1.44020e-01
8.400e+00 1.24975e-04 30200 -5.15470e-05 1.52475e-03 6.03779e-01 1e+01 1.38711e-01
8.570e+00 1.08253e-04 30200 -5.55805e-05 1.44778e-03 6.03779e-01 1e+01 1.34510e-01
8.710e+00 9.62086e-05 30200 -5.84708e-05 1.39067e-03 6.03779e-01 1e+01 1.31249e-01
8.850e+00 8.55240e-05 30200 -6.10197e-05 1.33854e-03 6.03779e-01 1e+01 1.28153e-01
9.060e+00 7.17005e-05 30200 -6.42884e-05 1.26852e-03 6.03779e-01 1e+01 1.23793e-01
9.230e+00 6.21735e-05 30200 -6.65147e-05 1.21805e-03 6.03779e-01 1e+01 1.20488e-01
9.360e+00 5.57542e-05 30200 -6.79987e-05 1.18270e-03 6.03779e-01 1e+01 1.18083e-01
9.490e+00 4.99985e-05 30200 -6.93155e-05 1.14983e-03 6.03779e-01 1e+01 1.15775e-01
9.670e+00 4.29967e-05 30200 -7.08954e-05 1.10791e-03 6.03779e-01 1e+01 1.12721e-01
1.600e+01 2.03061e-07 30200 -1.33293e-05 1.00631e-04 6.03779e-01 1e+01 8.00171e-03
6.740e+00 5.50975e-04 30201 -2.27015e-03 3.52844e-03 5.36889e-01 9e+00 2.03418e-01
6.770e+00 5.35274e-04 30201 -2.26099e-03 3.46145e-03 5.36889e-01 9e+00 2.01606e-01
6.800e+00 5.20058e-04 30201 -2.25172e-03 3.39595e-03 5.36889e-01 9e+00 1.99811e-01
6.840e+00 5.00501e-04 30201 -2.23931e-03 3.31157e-03 5.36889e-01 9e+00 1.97464e-01
6.880e+00 4.81749e-04 30201 -2.22696e-03 3.23115e-03 5.36889e-01 9e+00 1.95190e-01
6.910e+00 4.68193e-04 30201 -2.21777e-03 3.17336e-03 5.36889e-01 9e+00 1.93532e-01
6.950e+00 4.50772e-04 30201 -2.20559e-03 3.09946e-03 5.36889e-01 9e+00 1.91381e-01
6.990e+00 4.34069e-04 30201 -2.19350e-03 3.02889e-03 5.36889e-01 9e+00 1.89294e-01
7.030e+00 4.18052e-04 30201 -2.18150e-03 2.96141e-03 5.36889e-01 9e+00 1.87266e-01
7.100e+00 3.91589e-04 30201 -2.16070e-03 2.84997e-03 5.36889e-01 9e+00 1.83844e-01
7.150e+00 3.73835e-04 30201 -2.14596e-03 2.77502e-03 5.36889e-01 9e+00 1.81489e-01
7.200e+00 3.56979e-04 30201 -2.13133e-03 2.70362e-03 5.36889e-01 9e+00 1.79201e-01
7.280e+00 3.31752e-04 30201 -2.10816e-03 2.59623e-03 5.36889e-01 9e+00 1.75675e-01
7.373e+00 3.04902e-04 30201 -2.08160e-03 2.48100e-03 5.36889e-01 9e+00 1.71768e-01
7.500e+00 2.72064e-04 30201 -2.04601e-03 2.33838e-03 5.36889e-01 9e+00 1.66733e-01
7.596e+00 2.49839e-04 30201 -2.01968e-03 2.24067e-03 5.36889e-01 9e+00 1.63141e-01
7.650e+00 2.38220e-04 30201 -2.00511e-03 2.18918e-03 5.36889e-01 9e+00 1.61197e-01
7.825e+00 2.04434e-04 30201 -1.95906e-03 2.03767e-03 5.36889e-01 9e+00 1.55246e-01
8.000e+00 1.75751e-04 30201 -1.91484e-03 1.90647e-03 5.36889e-01 9e+00 1.49774e-01
8.200e+00 1.48109e-04 30201 -1.86637e-03 1.77680e-03 5.36889e-01 9e+00 1.44020e-01
8.400e+00 1.24975e-04 30201 -1.81987e-03 1.66460e-03 5.36889e-01 9e+00 1.38711e-01
8.570e+00 1.08253e-04 30201 -1.78188e-03 1.58084e-03 5.36889e-01 9e+00 1.34510e-01
8.710e+00 9.62086e-05 30201 -1.75164e-03 1.51883e-03 5.36889e-01 9e+00 1.31249e-01
8.850e+00 8.55240e-05 30201 -1.72234e-03 1.46235e-03 5.36889e-01 9e+00 1.28153e-01
9.060e+00 7.17005e-05 30201 -1.68009e-03 1.38666e-03 5.36889e-01 9e+00 1.23793e-01
9.230e+00 6.21735e-05 30201 -1.64730e-03 1.33225e-03 5.36889e-01 9e+00 1.20488e-01
9.360e+00 5.57542e-05 30201 -1.62302e-03 1.29421e-03 5.36889e-01 9e+00 1.18083e-01
9.490e+00 4.99985e-05 30201 -1.59939e-03 1.25890e-03 5.36889e-01 9e+00 1.15775e-01
9.670e+00 4.29967e-05 30201 -1.56763e-03 1.21396e-03 5.36889e-01 9e+00 1.12721e-01
1.600e+01 2.03061e-07 30201 -1.36661e-04 1.14881e-04 5.36889e-01 9e+00 8.00171e-03
6.740e+00 5.50975e-04 40000 -6.89740e-03 5.72964e-03 7.30190e-01 9e+00 2.03418e-01
6.770e+00 5.35274e-04 40000 -6.83714e-03 5.61920e-03 7.30190e-01 9e+00 2.01606e-01
6.800e+00 5.20058e-04 40000 -6.77746e-03 5.51137e-03 7.30190e-01 9e+00 1.99811e-01
6.840e+00 5.00501e-04 40000 -6.69940e-03 5.37267e-03 7.30190e-01 9e+00 1.97464e-01
6.880e+00 4.81749e-04 40000 -6.62371e-03 5.24070e-03 7.30190e-01 9e+00 1.95190e-01
6.910e+00 4.68193e-04 40000 -6.56850e-03 5.14602e-03 7.30190e-01 9e+00 1.93532e-01
6.950e+00 4.50772e-04 40000 -6.49687e-03 5.02512e-03 7.30190e-01 9e+00 1.91381e-01
6.990e+00 4.34069e-04 40000 -6.42733e-03 4.90989e-03 7.30190e-01 9e+00 1.89294e-01
7.030e+00 4.18052e-04 40000 -6.35973e-03 4.79989e-03 7.30190e-01 9e+00 1.87266e-01
7.100e+00 3.91589e-04 40000 -6.24562e-03 4.61871e-03 7.30190e-01 9e+00 1.83844e-01
7.150e+00 3.73835e-04 40000 -6.16701e-03 4.49718e-03 7.30190e-01 9e+00 1.81489e-01
7.200e+00 3.56979e-04 40000 -6.09065e-03 4.38169e-03 7.30190e-01 9e+00 1.79201e-01
7.280e+00 3.31752e-04 40000 -5.97287e-03 4.20851e-03 7.30190e-01 9e+00 1.75675e-01
7.373e+00 3.04902e-04 40000 -5.84225e-03 4.02348e-03 7.30190e-01 9e+00 1.71768e-01
7.500e+00 2.72064e-04 40000 -5.67378e-03 3.79571e-03 7.30190e-01 9e+00 1.66733e-01
7.596e+00 2.49839e-04 40000 -5.55350e-03 3.64055e-03 7.30190e-01 9e+00 1.63141e-01
7.650e+00 2.38220e-04 40000 -5.48836e-03 3.55910e-03 7.30190e-01 9e+00 1.61197e-01
7.825e+00 2.04434e-04 40000 -5.28879e-03 3.32082e-03 7.30190e-01 9e+00 1.55246e-01
8.000e+00 1.75751e-04 40000 -5.10511e-03 3.11633e-03 7.30190e-01 9e+00 1.49774e-01
8.200e+00 1.48109e-04 40000 -4.91173e-03 2.91614e-03 7.30190e-01 9e+00 1.44020e-01
8.400e+00 1.24975e-04 40000 -4.73309e-03 2.74466e-03 7.30190e-01 9e+00 1.38711e-01
8.570e+00 1.08253e-04 40000 -4.59163e-03 2.61777e-03 7.30190e-01 9e+00 1.34510e-01
8.710e+00 9.62086e-05 40000 -4.48174e-03 2.52448e-03 7.30190e-01 9e+00 1.31249e-01
8.850e+00 8.55240e-05 40000 -4.37735e-03 2.44002e-03 7.30190e-01 9e+00 1.28153e-01
9.060e+00 7.17005e-05 40000 -4.23019e-03 2.32759e-03 7.30190e-01 9e+00 1.23793e-01
9.230e+00 6.21735e-05 40000 -4.11858e-03 2.24729e-03 7.30190e-01 9e+00 1.20488e-01
9.360e+00 5.57542e-05 40000 -4.03733e-03 2.19141e-03 7.30190e-01 9e+00 1.18083e-01
9.490e+00 4.99985e-05 40000 -3.95929e-03 2.13970e-03 7.30190e-01 9e+00 1.15775e-01
9.670e+00 4.29967e-05 40000 -3.85600e-03 2.07410e-03 7.30190e-01 9e+00 1.12721e-01
1.600e+01 2.03061e-07 40000 -2.76505e-04 2.19851e-04 7.30190e-01 9e+00 8.00171e-03


==> anc/lattice/tzerocorrectedcorrsng.sorted <==
32 6.664e+00 5.26963e+01 3.3e+01 1.12311e-01 4.96937e-01 2.01401e-03 0e+00 30
32 6.664e+00 5.26963e+01 3.3e+01 1.67712e-01 6.61203e-01 8.48807e-04 0e+00 30
32 6.664e+00 5.26963e+01 3.3e+01 2.09037e-01 7.43033e-01 5.00174e-04 0e+00 30
32 6.664e+00 5.26963e+01 3.3e+01 2.27009e-01 7.77639e-01 2.31527e-04 0e+00 30
32 6.664e+00 5.26963e+01 3.3e+01 2.60320e-01 8.27654e-01 2.54150e-04 0e+00 30
32 6.664e+00 5.26963e+01 3.3e+01 2.88424e-01 8.64361e-01 4.66327e-04 0e+00 30
32 6.664e+00 5.26963e+01 3.3e+01 3.30791e-01 9.17767e-01 9.08064e-04 0e+00 30
32 6.664e+00 5.26963e+01 3.3e+01 3.48528e-01 9.38447e-01 1.02419e-03 0e+00 30
32 6.664e+00 5.26963e+01 3.3e+01 3.52448e-01 9.40285e-01 1.03135e-03 0e+00 30
32 6.664e+00 5.26963e+01 3.3e+01 3.68676e-01 9.60201e-01 1.05978e-03 0e+00 30
32 6.664e+00 5.26963e+01 3.3e+01 3.87841e-01 9.79248e-01 1.43403e-03 0e+00 30
32 6.664e+00 5.26963e+01 3.3e+01 4.06808e-01 9.96049e-01 2.99154e-03 0e+00 30
32 6.664e+00 5.26963e+01 3.3e+01 4.21585e-01 1.01369e+00 1.37508e-03 0e+00 30
32 6.664e+00 5.26963e+01 3.3e+01 4.81701e-01 1.06986e+00 2.34766e-03 0e+00 30
32 6.664e+00 5.26963e+01 3.3e+01 4.83164e-01 1.06789e+00 2.58309e-03 0e+00 30
32 6.664e+00 5.26963e+01 3.3e+01 4.96350e-01 1.08287e+00 2.43043e-03 0e+00 30
32 6.664e+00 5.26963e+01 3.3e+01 5.09957e-01 1.09426e+00 2.49273e-03 0e+00 30
32 6.664e+00 5.26963e+01 3.3e+01 5.22582e-01 1.10587e+00 2.59820e-03 0e+00 30
32 6.664e+00 5.26963e+01 3.3e+01 5.35710e-01 1.11473e+00 2.91313e-03 0e+00 30
32 6.664e+00 5.26963e+01 3.3e+01 5.48908e-01 1.12884e+00 2.97581e-03 0e+00 30
32 6.664e+00 5.26963e+01 3.3e+01 5.72882e-01 1.13621e+00 6.51182e-02 0e+00 30
32 6.664e+00 5.26963e+01 3.3e+01 5.96598e-01 1.16771e+00 5.36267e-02 0e+00 30
32 6.664e+00 5.26963e+01 3.3e+01 6.07971e-01 1.19443e+00 5.22338e-02 0e+00 30
32 6.664e+00 5.26963e+01 3.3e+01 6.30084e-01 1.18969e+00 4.92670e-03 0e+00 30
32 6.664e+00 5.26963e+01 3.3e+01 6.40849e-01 1.19547e+00 6.84258e-02 0e+00 30
32 6.664e+00 5.26963e+01 3.3e+01 6.61874e-01 1.21644e+00 5.45443e-03 0e+00 30
32 6.664e+00 5.26963e+01 3.3e+01 6.72135e-01 1.22334e+00 5.19261e-03 0e+00 30
32 6.664e+00 5.26963e+01 3.3e+01 6.82244e-01 1.23256e+00 7.13704e-02 0e+00 30
32 6.664e+00 5.26963e+01 3.3e+01 6.92201e-01 1.23711e+00 5.79896e-03 0e+00 30
32 6.664e+00 5.26963e+01 3.3e+01 7.02018e-01 1.24504e+00 6.94007e-03 0e+00 30
32 6.664e+00 5.26963e+01 3.3e+01 7.11706e-01 1.25200e+00 7.03114e-03 0e+00 30
32 6.664e+00 5.26963e+01 3.3e+01 7.21253e-01 1.28120e+00 6.98734e-02 0e+00 30
32 6.664e+00 5.26963e+01 3.3e+01 7.39997e-01 1.27530e+00 6.87656e-03 0e+00 30
32 6.664e+00 5.26963e+01 3.3e+01 7.49182e-01 1.28440e+00 6.54794e-03 0e+00 30
32 6.664e+00 5.26963e+01 3.3e+01 7.58261e-01 1.28968e+00 7.03343e-03 0e+00 30
32 6.664e+00 5.26963e+01 3.3e+01 7.76104e-01 1.30282e+00 9.05641e-03 0e+00 30
32 6.664e+00 5.26963e+01 3.3e+01 7.84879e-01 1.30752e+00 7.74016e-03 0e+00 30
32 6.664e+00 5.26963e+01 3.3e+01 7.93549e-01 1.32967e+00 7.54073e-02 0e+00 30
32 6.664e+00 5.26963e+01 3.3e+01 8.10620e-01 1.32136e+00 1.43652e-02 0e+00 30
32 6.664e+00 5.26963e+01 3.3e+01 8.19021e-01 1.33188e+00 9.00463e-03 0e+00 30
32 6.664e+00 5.26963e+01 3.3e+01 8.27340e-01 1.33969e+00 8.78848e-03 0e+00 30
32 6.664e+00 5.26963e+01 3.3e+01 8.35565e-01 1.34429e+00 1.08969e-02 0e+00 30
32 6.664e+00 5.26963e+01 3.3e+01 8.43720e-01 1.36725e+00 6.94660e-02 0e+00 30
32 6.664e+00 5.26963e+01 3.3e+01 8.51793e-01 1.35353e+00 1.07863e-02 0e+00 30
32 6.664e+00 5.26963e+01 3.3e+01 8.59796e-01 1.36344e+00 9.42602e-03 0e+00 30
32 6.664e+00 5.26963e+01 3.3e+01 8.75568e-01 1.36262e+00 6.36459e-02 0e+00 30
32 6.664e+00 5.26963e+01 3.3e+01 8.83349e-01 1.37533e+00 1.29877e-02 0e+00 30
32 6.664e+00 5.26963e+01 3.3e+01 8.91071e-01 1.38280e+00 1.25963e-02 0e+00 30
32 6.664e+00 5.26963e+01 3.3e+01 9.36024e-01 1.41993e+00 1.52842e-02 0e+00 30
48 6.740e+00 3.78118e+01 4.9e+01 1.04348e-01 4.82414e-01 1.91905e-03 0e+00 30
48 6.740e+00 3.78118e+01 4.9e+01 1.55821e-01 6.39160e-01 8.52846e-04 0e+00 30
48 6.740e+00 3.78118e+01 4.9e+01 1.94217e-01 7.16667e-01 5.74216e-04 0e+00 30
48 6.740e+00 3.78118e+01 4.9e+01 2.10914e-01 7.48706e-01 1.77959e-04 0e+00 30
48 6.740e+00 3.78118e+01 4.9e+01 2.41863e-01 7.95074e-01 3.37957e-04 0e+00 30
48 6.740e+00 3.78118e+01 4.9e+01 2.67974e-01 8.29557e-01 1.78749e-04 0e+00 30
48 6.740e+00 3.78118e+01 4.9e+01 3.07337e-01 8.78107e-01 4.57394e-04 0e+00 30
48 6.740e+00 3.78118e+01 4.9e+01 3.23817e-01 8.97935e-01 8.27342e-04 0e+00 30
48 6.740e+00 3.78118e+01 4.9e+01 3.27459e-01 8.98773e-01 8.78966e-04 0e+00 30
48 6.740e+00 3.78118e+01 4.9e+01 3.42537e-01 9.15978e-01 7.04119e-04 0e+00 30
48 6.740e+00 3.78118e+01 4.9e+01 3.60343e-01 9.34708e-01 8.53900e-04 0e+00 30
48 6.740e+00 3.78118e+01 4.9e+01 3.77965e-01 9.38786e-01 7.46860e-03 0e+00 30
48 6.740e+00 3.78118e+01 4.9e+01 3.91694e-01 9.64987e-01 1.79888e-03 0e+00 30
48 6.740e+00 3.78118e+01 4.9e+01 4.07109e-01 9.78788e-01 2.40115e-03 0e+00 30
48 6.740e+00 3.78118e+01 4.9e+01 4.34025e-01 9.99525e-01 2.48439e-03 0e+00 30
48 6.740e+00 3.78118e+01 4.9e+01 4.47548e-01 1.00849e+00 2.40864e-03 0e+00 30
48 6.740e+00 3.78118e+01 4.9e+01 4.48907e-01 1.01039e+00 4.89703e-03 0e+00 30
48 6.740e+00 3.78118e+01 4.9e+01 4.60800e-01 1.02018e+00 3.44781e-03 0e+00 30
48 6.740e+00 3.78118e+01 4.9e+01 4.61158e-01 1.01596e+00 4.72533e-03 0e+00 30
48 6.740e+00 3.78118e+01 4.9e+01 4.73801e-01 1.03208e+00 3.64606e-03 0e+00 30
48 6.740e+00 3.78118e+01 4.9e+01 4.85530e-01 1.04503e+00 2.93317e-03 0e+00 30
48 6.740e+00 3.78118e+01 4.9e+01 4.97727e-01 1.04771e+00 4.26017e-03 0e+00 30
48 6.740e+00 3.78118e+01 4.9e+01 5.09990e-01 1.05508e+00 7.23630e-03 0e+00 30
48 6.740e+00 3.78118e+01 4.9e+01 5.32264e-01 1.07103e+00 7.78588e-03 0e+00 30
48 6.740e+00 3.78118e+01 4.9e+01 5.42819e-01 1.09008e+00 6.44165e-03 0e+00 30
48 6.740e+00 3.78118e+01 4.9e+01 5.54299e-01 1.09638e+00 5.63811e-03 0e+00 30
48 6.740e+00 3.78118e+01 4.9e+01 5.64865e-01 1.10681e+00 2.56610e-03 0e+00 30
48 6.740e+00 3.78118e+01 4.9e+01 5.85411e-01 1.12087e+00 2.42373e-03 0e+00 30
48 6.740e+00 3.78118e+01 4.9e+01 5.95412e-01 1.12563e+00 3.10073e-03 0e+00 30
48 6.740e+00 3.78118e+01 4.9e+01 6.14947e-01 1.15146e+00 1.04600e-02 0e+00 30
48 6.740e+00 3.78118e+01 4.9e+01 6.24480e-01 1.14885e+00 1.00084e-02 0e+00 30
48 6.740e+00 3.78118e+01 4.9e+01 6.33872e-01 1.14743e+00 5.82290e-03 0e+00 30
48 6.740e+00 3.78118e+01 4.9e+01 6.43123e-01 1.15379e+00 1.53434e-02 0e+00 30
48 6.740e+00 3.78118e+01 4.9e+01 6.52244e-01 1.16929e+00 8.93092e-03 0e+00 30
48 6.740e+00 3.78118e+01 4.9e+01 6.61245e-01 1.18226e+00 1.33312e-02 0e+00 30
48 6.740e+00 3.78118e+01 4.9e+01 6.70115e-01 1.17503e+00 8.05394e-03 0e+00 30
48 6.740e+00 3.78118e+01 4.9e+01 6.87530e-01 1.19350e+00 5.30946e-03 0e+00 30
48 6.740e+00 3.78118e+01 4.9e+01 6.96064e-01 1.19753e+00 2.99037e-03 0e+00 30
48 6.740e+00 3.78118e+01 4.9e+01 7.04500e-01 1.19887e+00 4.70866e-03 0e+00 30
48 6.740e+00 3.78118e+01 4.9e+01 7.12837e-01 1.19321e+00 2.08086e-02 0e+00 30
48 6.740e+00 3.78118e+01 4.9e+01 7.21077e-01 1.21154e+00 1.84460e-02 0e+00 30
48 6.740e+00 3.78118e+01 4.9e+01 7.29231e-01 1.21846e+00 5.22924e-03 0e+00 30
48 6.740e+00 3.78118e+01 4.9e+01 7.37286e-01 1.20934e+00 7.92282e-03 0e+00 30
48 6.740e+00 3.78118e+01 4.9e+01 7.53146e-01 1.23972e+00 5.51605e-03 0e+00 30
48 6.740e+00 3.78118e+01 4.9e+01 7.60951e-01 1.21447e+00 2.47815e-02 0e+00 30
48 6.740e+00 3.78118e+01 4.9e+01 7.68680e-01 1.23381e+00 8.88306e-03 0e+00 30
48 6.740e+00 3.78118e+01 4.9e+01 7.76323e-01 1.24775e+00 4.53445e-03 0e+00 30
48 6.740e+00 3.78118e+01 4.9e+01 7.83899e-01 1.25721e+00 1.78969e-02 0e+00 30
48 6.740e+00 3.78118e+01 4.9e+01 7.91400e-01 1.24809e+00 1.23408e-02 0e+00 30
48 6.740e+00 3.78118e+01 4.9e+01 7.98836e-01 1.25799e+00 6.70276e-03 0e+00 30
48 6.740e+00 3.78118e+01 4.9e+01 8.13490e-01 1.24786e+00 4.31654e-02 0e+00 30
48 6.740e+00 3.78118e+01 4.9e+01 8.20719e-01 1.28062e+00 5.77581e-03 0e+00 30
48 6.740e+00 3.78118e+01 4.9e+01 8.27893e-01 1.28936e+00 3.01402e-02 0e+00 30
48 6.740e+00 3.78118e+01 4.9e+01 8.34992e-01 1.27776e+00 1.14712e-02 0e+00 30
48 6.740e+00 3.78118e+01 4.9e+01 8.49026e-01 1.28342e+00 1.04457e-02 0e+00 30
48 6.740e+00 3.78118e+01 4.9e+01 8.55962e-01 1.30893e+00 5.16529e-03 0e+00 30
48 6.740e+00 3.78118e+01 4.9e+01 8.69659e-01 1.26175e+00 4.80925e-02 0e+00 30
32 6.800e+00 6.00895e+01 3.3e+01 9.84928e-02 4.71520e-01 1.84365e-03 0e+00 30
32 6.800e+00 6.00895e+01 3.3e+01 1.47077e-01 6.22867e-01 8.36421e-04 0e+00 30
32 6.800e+00 6.00895e+01 3.3e+01 1.83318e-01 6.96989e-01 5.69871e-04 0e+00 30
32 6.800e+00 6.00895e+01 3.3e+01 1.99079e-01 7.27549e-01 1.74577e-04 0e+00 30
32 6.800e+00 6.00895e+01 3.3e+01 2.28291e-01 7.71754e-01 2.06478e-04 0e+00 30
32 6.800e+00 6.00895e+01 3.3e+01 2.52937e-01 8.03895e-01 5.07646e-04 0e+00 30
32 6.800e+00 6.00895e+01 3.3e+01 2.90092e-01 8.50601e-01 6.38347e-04 0e+00 30
32 6.800e+00 6.00895e+01 3.3e+01 3.05647e-01 8.68415e-01 6.87761e-04 0e+00 30
32 6.800e+00 6.00895e+01 3.3e+01 3.09084e-01 8.70564e-01 8.79590e-04 0e+00 30
32 6.800e+00 6.00895e+01 3.3e+01 3.23316e-01 8.86858e-01 8.47894e-04 0e+00 30
32 6.800e+00 6.00895e+01 3.3e+01 3.40123e-01 9.03263e-01 1.08174e-03 0e+00 30
32 6.800e+00 6.00895e+01 3.3e+01 3.56756e-01 9.18378e-01 1.90878e-03 0e+00 30
32 6.800e+00 6.00895e+01 3.3e+01 3.69715e-01 9.32240e-01 1.22653e-03 0e+00 30
32 6.800e+00 6.00895e+01 3.3e+01 3.84265e-01 9.45246e-01 1.48372e-03 0e+00 30
32 6.800e+00 6.00895e+01 3.3e+01 4.09670e-01 9.73435e-01 5.24998e-03 0e+00 30
32 6.800e+00 6.00895e+01 3.3e+01 4.22435e-01 9.79457e-01 1.73383e-03 0e+00 30
32 6.800e+00 6.00895e+01 3.3e+01 4.23717e-01 9.79196e-01 2.08933e-03 0e+00 30
32 6.800e+00 6.00895e+01 3.3e+01 4.34942e-01 9.89590e-01 2.02881e-03 0e+00 30
32 6.800e+00 6.00895e+01 3.3e+01 4.35281e-01 9.89967e-01 2.13652e-03 0e+00 30
32 6.800e+00 6.00895e+01 3.3e+01 4.47214e-01 9.98553e-01 2.62447e-03 0e+00 30
32 6.800e+00 6.00895e+01 3.3e+01 4.58286e-01 1.00856e+00 2.33271e-03 0e+00 30
32 6.800e+00 6.00895e+01 3.3e+01 4.69798e-01 1.01743e+00 2.54168e-03 0e+00 30
32 6.800e+00 6.00895e+01 3.3e+01 4.81372e-01 1.02526e+00 3.19619e-03 0e+00 30
32 6.800e+00 6.00895e+01 3.3e+01 5.02397e-01 1.04445e+00 2.66985e-03 0e+00 30
32 6.800e+00 6.00895e+01 3.3e+01 5.12360e-01 1.05697e+00 6.26061e-02 0e+00 30
32 6.800e+00 6.00895e+01 3.3e+01 5.23195e-01 1.05794e+00 3.28425e-03 0e+00 30
32 6.800e+00 6.00895e+01 3.3e+01 5.33168e-01 1.06554e+00 3.63504e-03 0e+00 30
32 6.800e+00 6.00895e+01 3.3e+01 5.52561e-01 1.08032e+00 3.45212e-03 0e+00 30
32 6.800e+00 6.00895e+01 3.3e+01 5.62001e-01 1.08684e+00 3.70262e-03 0e+00 30
32 6.800e+00 6.00895e+01 3.3e+01 5.80440e-01 1.10038e+00 4.44887e-03 0e+00 30
32 6.800e+00 6.00895e+01 3.3e+01 5.89438e-01 1.10568e+00 4.58299e-03 0e+00 30
32 6.800e+00 6.00895e+01 3.3e+01 5.98304e-01 1.11257e+00 4.46074e-03 0e+00 30
32 6.800e+00 6.00895e+01 3.3e+01 6.07036e-01 1.11940e+00 4.21723e-03 0e+00 30
32 6.800e+00 6.00895e+01 3.3e+01 6.15644e-01 1.12350e+00 5.00287e-03 0e+00 30
32 6.800e+00 6.00895e+01 3.3e+01 6.24140e-01 1.13139e+00 4.87587e-03 0e+00 30
32 6.800e+00 6.00895e+01 3.3e+01 6.32513e-01 1.13663e+00 5.04471e-03 0e+00 30
32 6.800e+00 6.00895e+01 3.3e+01 6.48951e-01 1.14655e+00 5.15715e-03 0e+00 30
32 6.800e+00 6.00895e+01 3.3e+01 6.57005e-01 1.15350e+00 5.58980e-03 0e+00 30
32 6.800e+00 6.00895e+01 3.3e+01 6.64968e-01 1.15981e+00 5.34056e-03 0e+00 30
32 6.800e+00 6.00895e+01 3.3e+01 6.72838e-01 1.15626e+00 5.55695e-02 0e+00 30
32 6.800e+00 6.00895e+01 3.3e+01 6.80615e-01 1.16690e+00 7.32395e-03 0e+00 30
32 6.800e+00 6.00895e+01 3.3e+01 6.88311e-01 1.17626e+00 6.17640e-03 0e+00 30
32 6.800e+00 6.00895e+01 3.3e+01 6.95914e-01 1.17824e+00 6.44439e-03 0e+00 30
32 6.800e+00 6.00895e+01 3.3e+01 7.10884e-01 1.18053e+00 1.05968e-02 0e+00 30
32 6.800e+00 6.00895e+01 3.3e+01 7.18252e-01 1.19467e+00 7.20347e-03 0e+00 30
32 6.800e+00 6.00895e+01 3.3e+01 7.25547e-01 1.19812e+00 7.27746e-03 0e+00 30
32 6.800e+00 6.00895e+01 3.3e+01 7.32760e-01 1.20323e+00 7.60108e-03 0e+00 30
32 6.800e+00 6.00895e+01 3.3e+01 7.39912e-01 1.20810e+00 7.20624e-03 0e+00 30
32 6.800e+00 6.00895e+01 3.3e+01 7.46992e-01 1.21300e+00 7.37779e-03 0e+00 30
32 6.800e+00 6.00895e+01 3.3e+01 7.54010e-01 1.21510e+00 7.81110e-03 0e+00 30
32 6.800e+00 6.00895e+01 3.3e+01 7.67842e-01 1.22693e+00 9.07299e-03 0e+00 30
32 6.800e+00 6.00895e+01 3.3e+01 7.74665e-01 1.22900e+00 9.85312e-03 0e+00 30
32 6.800e+00 6.00895e+01 3.3e+01 7.81437e-01 1.24039e+00 6.31216e-03 0e+00 30
32 6.800e+00 6.00895e+01 3.3e+01 7.88138e-01 1.23941e+00 8.68638e-03 0e+00 30
32 6.800e+00 6.00895e+01 3.3e+01 8.01384e-01 1.24196e+00 9.86781e-03 0e+00 30
32 6.800e+00 6.00895e+01 3.3e+01 8.07931e-01 1.25064e+00 9.81994e-03 0e+00 30
32 6.800e+00 6.00895e+01 3.3e+01 8.20859e-01 1.26634e+00 8.18131e-03 0e+00 30
48 6.880e+00 4.32452e+01 4.9e+01 9.12375e-02 4.58166e-01 1.74317e-03 0e+00 30
48 6.880e+00 4.32452e+01 4.9e+01 1.36243e-01 6.03120e-01 8.50381e-04 0e+00 30
48 6.880e+00 4.32452e+01 4.9e+01 1.69815e-01 6.73817e-01 8.50851e-04 0e+00 30
48 6.880e+00 4.32452e+01 4.9e+01 1.84414e-01 7.01900e-01 1.19387e-03 0e+00 30
48 6.880e+00 4.32452e+01 4.9e+01 2.11475e-01 7.42119e-01 1.36580e-03 0e+00 30
48 6.880e+00 4.32452e+01 4.9e+01 2.34305e-01 7.73110e-01 8.46782e-04 0e+00 30
48 6.880e+00 4.32452e+01 4.9e+01 2.68723e-01 8.19261e-01 2.87539e-03 0e+00 30
48 6.880e+00 4.32452e+01 4.9e+01 2.83132e-01 8.31990e-01 1.43257e-03 0e+00 30
48 6.880e+00 4.32452e+01 4.9e+01 2.86316e-01 8.34824e-01 1.36657e-03 0e+00 30
48 6.880e+00 4.32452e+01 4.9e+01 2.99499e-01 8.50545e-01 3.81723e-03 0e+00 30
48 6.880e+00 4.32452e+01 4.9e+01 3.15068e-01 8.61470e-01 4.37849e-03 0e+00 30
48 6.880e+00 4.32452e+01 4.9e+01 3.30476e-01 8.75263e-01 3.75805e-03 0e+00 30
48 6.880e+00 4.32452e+01 4.9e+01 3.42481e-01 8.88420e-01 1.94425e-03 0e+00 30
48 6.880e+00 4.32452e+01 4.9e+01 3.55958e-01 9.00498e-01 3.84976e-03 0e+00 30
48 6.880e+00 4.32452e+01 4.9e+01 3.79493e-01 9.23702e-01 4.75704e-03 0e+00 30
48 6.880e+00 4.32452e+01 4.9e+01 3.91317e-01 9.30254e-01 2.83714e-02 0e+00 30
48 6.880e+00 4.32452e+01 4.9e+01 4.03217e-01 9.63786e-01 2.39170e-02 0e+00 30
48 6.880e+00 4.32452e+01 4.9e+01 4.14271e-01 9.41569e-01 7.95670e-03 0e+00 30
48 6.880e+00 4.32452e+01 4.9e+01 4.24527e-01 9.63203e-01 8.40439e-03 0e+00 30
48 6.880e+00 4.32452e+01 4.9e+01 4.45913e-01 9.61437e-01 1.66093e-02 0e+00 30
48 6.880e+00 4.32452e+01 4.9e+01 4.65388e-01 9.82293e-01 3.24365e-03 0e+00 30
48 6.880e+00 4.32452e+01 4.9e+01 4.74618e-01 9.91358e-01 3.18743e-03 0e+00 30
48 6.880e+00 4.32452e+01 4.9e+01 4.84655e-01 9.98346e-01 9.29141e-03 0e+00 30
48 6.880e+00 4.32452e+01 4.9e+01 4.93894e-01 1.01903e+00 3.32756e-02 0e+00 30
48 6.880e+00 4.32452e+01 4.9e+01 5.11858e-01 1.01516e+00 6.30026e-03 0e+00 30
48 6.880e+00 4.32452e+01 4.9e+01 5.20602e-01 1.03220e+00 6.19454e-03 0e+00 30
48 6.880e+00 4.32452e+01 4.9e+01 5.46018e-01 1.02581e+00 2.15960e-02 0e+00 30
48 6.880e+00 4.32452e+01 4.9e+01 5.54231e-01 1.03415e+00 1.25783e-02 0e+00 30
48 6.880e+00 4.32452e+01 4.9e+01 5.62319e-01 1.04502e+00 4.63005e-03 0e+00 30
48 6.880e+00 4.32452e+01 4.9e+01 5.78164e-01 1.05819e+00 1.61189e-02 0e+00 30
48 6.880e+00 4.32452e+01 4.9e+01 5.85920e-01 1.06920e+00 3.23551e-03 0e+00 30
48 6.880e+00 4.32452e+01 4.9e+01 6.01147e-01 1.03829e+00 4.67111e-02 0e+00 30
48 6.880e+00 4.32452e+01 4.9e+01 6.08608e-01 1.07777e+00 4.21349e-02 0e+00 30
48 6.880e+00 4.32452e+01 4.9e+01 6.15984e-01 1.07935e+00 8.59075e-03 0e+00 30
48 6.880e+00 4.32452e+01 4.9e+01 6.23274e-01 1.02963e+00 2.01470e-01 0e+00 30
48 6.880e+00 4.32452e+01 4.9e+01 6.30479e-01 1.06162e+00 4.21489e-02 0e+00 30
48 6.880e+00 4.32452e+01 4.9e+01 6.37608e-01 1.09400e+00 9.78062e-02 0e+00 30
48 6.880e+00 4.32452e+01 4.9e+01 6.58518e-01 1.04679e+00 7.73117e-02 0e+00 30
48 6.880e+00 4.32452e+01 4.9e+01 6.65343e-01 1.09001e+00 2.66997e-02 0e+00 30
48 6.880e+00 4.32452e+01 4.9e+01 6.72101e-01 1.10999e+00 3.17671e-02 0e+00 30
48 6.880e+00 4.32452e+01 4.9e+01 6.78783e-01 1.11612e+00 7.69854e-03 0e+00 30
48 6.880e+00 4.32452e+01 4.9e+01 6.91966e-01 1.09237e+00 2.68222e-02 0e+00 30
48 6.880e+00 4.32452e+01 4.9e+01 6.98468e-01 1.13472e+00 1.01078e-01 0e+00 30
48 6.880e+00 4.32452e+01 4.9e+01 7.11280e-01 1.11028e+00 1.28142e-01 0e+00 30
48 6.880e+00 4.32452e+01 4.9e+01 7.17601e-01 1.13871e+00 3.40287e-02 0e+00 30
48 6.880e+00 4.32452e+01 4.9e+01 7.23874e-01 1.14372e+00 8.89980e-02 0e+00 30
48 6.880e+00 4.32452e+01 4.9e+01 7.42352e-01 1.14728e+00 1.00357e-02 0e+00 30
48 6.880e+00 4.32452e+01 4.9e+01 7.48416e-01 1.16407e+00 3.95973e-02 0e+00 30
48 6.880e+00 4.32452e+01 4.9e+01 7.60392e-01 1.12553e+00 2.15670e-01 0e+00 30
32 6.950e+00 6.93255e+01 3.3e+01 8.53710e-02 4.47179e-01 1.66649e-03 0e+00 30
32 6.950e+00 6.93255e+01 3.3e+01 1.27483e-01 5.87222e-01 8.65877e-04 0e+00 30
32 6.950e+00 6.93255e+01 3.3e+01 1.58895e-01 6.56434e-01 2.39931e-03 0e+00 30
32 6.950e+00 6.93255e+01 3.3e+01 1.72556e-01 6.80383e-01 1.83213e-03 0e+00 30
32 6.950e+00 6.93255e+01 3.3e+01 1.97877e-01 7.17808e-01 2.48479e-03 0e+00 30
32 6.950e+00 6.93255e+01 3.3e+01 2.19240e-01 7.63533e-01 8.14893e-03 0e+00 30
32 6.950e+00 6.93255e+01 3.3e+01 2.51444e-01 7.91858e-01 4.51225e-03 0e+00 30
32 6.950e+00 6.93255e+01 3.3e+01 2.64927e-01 8.22245e-01 6.55929e-03 0e+00 30
32 6.950e+00 6.93255e+01 3.3e+01 2.67906e-01 7.96436e-01 5.24156e-03 0e+00 30
32 6.950e+00 6.93255e+01 3.3e+01 2.80242e-01 8.19584e-01 1.50690e-03 0e+00 30
32 6.950e+00 6.93255e+01 3.3e+01 2.94810e-01 8.31395e-01 3.23581e-03 0e+00 30
32 6.950e+00 6.93255e+01 3.3e+01 3.09226e-01 8.40832e-01 2.92070e-02 0e+00 30
32 6.950e+00 6.93255e+01 3.3e+01 3.20459e-01 8.60216e-01 2.90684e-03 0e+00 30
32 6.950e+00 6.93255e+01 3.3e+01 3.33070e-01 8.69525e-01 4.72703e-03 0e+00 30
32 6.950e+00 6.93255e+01 3.3e+01 3.55091e-01 8.87377e-01 3.10282e-03 0e+00 30
32 6.950e+00 6.93255e+01 3.3e+01 3.66155e-01 8.98569e-01 2.60729e-03 0e+00 30
32 6.950e+00 6.93255e+01 3.3e+01 3.67267e-01 8.72508e-01 1.86921e-02 0e+00 30
32 6.950e+00 6.93255e+01 3.3e+01 3.76997e-01 9.09779e-01 2.75014e-02 0e+00 30
32 6.950e+00 6.93255e+01 3.3e+01 3.77290e-01 8.94733e-01 1.30202e-02 0e+00 30
32 6.950e+00 6.93255e+01 3.3e+01 3.87634e-01 9.09995e-01 3.91515e-03 0e+00 30
32 6.950e+00 6.93255e+01 3.3e+01 3.97230e-01 9.38970e-01 1.86090e-02 0e+00 30
32 6.950e+00 6.93255e+01 3.3e+01 4.17241e-01 9.35402e-01 1.07034e-02 0e+00 30
32 6.950e+00 6.93255e+01 3.3e+01 4.35464e-01 9.39817e-01 1.85432e-02 0e+00 30
32 6.950e+00 6.93255e+01 3.3e+01 4.44100e-01 9.56994e-01 3.94761e-03 0e+00 30
32 6.950e+00 6.93255e+01 3.3e+01 4.53492e-01 9.56851e-01 2.89619e-02 0e+00 30
32 6.950e+00 6.93255e+01 3.3e+01 4.62136e-01 9.50839e-01 1.58622e-02 0e+00 30
32 6.950e+00 6.93255e+01 3.3e+01 4.78946e-01 9.37912e-01 3.03583e-02 0e+00 30
32 6.950e+00 6.93255e+01 3.3e+01 4.87128e-01 9.33287e-01 3.99624e-02 0e+00 30
32 6.950e+00 6.93255e+01 3.3e+01 5.03110e-01 9.75808e-01 3.93142e-02 0e+00 30
32 6.950e+00 6.93255e+01 3.3e+01 5.10910e-01 1.00000e+00 1.58368e-02 0e+00 30
32 6.950e+00 6.93255e+01 3.3e+01 5.18594e-01 9.86949e-01 3.37261e-02 0e+00 30
32 6.950e+00 6.93255e+01 3.3e+01 5.26162e-01 1.06406e+00 6.70804e-02 0e+00 30
32 6.950e+00 6.93255e+01 3.3e+01 5.33624e-01 1.00605e+00 6.58047e-03 0e+00 30
32 6.950e+00 6.93255e+01 3.3e+01 5.40988e-01 1.02398e+00 8.86309e-03 0e+00 30
32 6.950e+00 6.93255e+01 3.3e+01 5.48246e-01 1.02260e+00 3.97379e-03 0e+00 30
32 6.950e+00 6.93255e+01 3.3e+01 5.62493e-01 1.02413e+00 1.62320e-02 0e+00 30
32 6.950e+00 6.93255e+01 3.3e+01 5.69475e-01 1.04953e+00 4.68563e-02 0e+00 30
32 6.950e+00 6.93255e+01 3.3e+01 5.83198e-01 9.80139e-01 7.75875e-02 0e+00 30
32 6.950e+00 6.93255e+01 3.3e+01 5.89939e-01 1.08699e+00 1.19899e-01 0e+00 30
32 6.950e+00 6.93255e+01 3.3e+01 5.96610e-01 1.09778e+00 7.45084e-02 0e+00 30
32 6.950e+00 6.93255e+01 3.3e+01 6.03200e-01 1.05645e+00 3.99554e-02 0e+00 30
32 6.950e+00 6.93255e+01 3.3e+01 6.16176e-01 1.05853e+00 8.02318e-03 0e+00 30
32 6.950e+00 6.93255e+01 3.3e+01 6.22562e-01 1.01482e+00 6.53290e-02 0e+00 30
32 6.950e+00 6.93255e+01 3.3e+01 6.28885e-01 1.05876e+00 4.93853e-02 0e+00 30
32 6.950e+00 6.93255e+01 3.3e+01 6.35137e-01 1.04971e+00 1.04389e-02 0e+00 30
32 6.950e+00 6.93255e+01 3.3e+01 6.41336e-01 1.07074e+00 3.91833e-03 0e+00 30
32 6.950e+00 6.93255e+01 3.3e+01 6.47473e-01 1.07282e+00 3.59770e-03 0e+00 30
32 6.950e+00 6.93255e+01 3.3e+01 6.53556e-01 1.03495e+00 3.48325e-02 0e+00 30
32 6.950e+00 6.93255e+01 3.3e+01 6.65545e-01 1.07276e+00 1.40938e-01 0e+00 30
32 6.950e+00 6.93255e+01 3.3e+01 6.71459e-01 1.09370e+00 5.15719e-02 0e+00 30
32 6.950e+00 6.93255e+01 3.3e+01 6.77329e-01 1.07882e+00 8.75642e-02 0e+00 30
32 6.950e+00 6.93255e+01 3.3e+01 6.94619e-01 1.06426e+00 9.42591e-02 0e+00 30
32 6.950e+00 6.93255e+01 3.3e+01 7.00293e-01 1.08054e+00 2.60460e-02 0e+00 30
32 6.950e+00 6.93255e+01 3.3e+01 7.11499e-01 1.10842e+00 5.70796e-03 0e+00 30
48 7.030e+00 4.98343e+01 4.9e+01 7.91742e-02 4.35367e-01 1.56741e-03 0e+00 30
48 7.030e+00 4.98343e+01 4.9e+01 1.18229e-01 5.69310e-01 7.78206e-04 0e+00 30
48 7.030e+00 4.98343e+01 4.9e+01 1.47362e-01 6.35900e-01 2.07531e-03 0e+00 30
48 7.030e+00 4.98343e+01 4.9e+01 1.60031e-01 6.58662e-01 3.35810e-04 0e+00 30
48 7.030e+00 4.98343e+01 4.9e+01 1.83514e-01 6.95719e-01 2.94947e-04 0e+00 30
48 7.030e+00 4.98343e+01 4.9e+01 2.03326e-01 7.22312e-01 6.41318e-04 0e+00 30
48 7.030e+00 4.98343e+01 4.9e+01 2.33192e-01 7.58480e-01 2.26285e-03 0e+00 30
48 7.030e+00 4.98343e+01 4.9e+01 2.45697e-01 7.75223e-01 2.55785e-03 0e+00 30
48 7.030e+00 4.98343e+01 4.9e+01 2.48460e-01 7.75207e-01 1.62192e-03 0e+00 30
48 7.030e+00 4.98343e+01 4.9e+01 2.59900e-01 7.89520e-01 2.06478e-03 0e+00 30
48 7.030e+00 4.98343e+01 4.9e+01 2.73410e-01 8.02252e-01 3.30858e-03 0e+00 30
48 7.030e+00 4.98343e+01 4.9e+01 2.86781e-01 7.95518e-01 7.71812e-03 0e+00 30
48 7.030e+00 4.98343e+01 4.9e+01 2.97198e-01 8.25114e-01 2.05333e-03 0e+00 30
48 7.030e+00 4.98343e+01 4.9e+01 3.08894e-01 8.34090e-01 1.43876e-03 0e+00 30
48 7.030e+00 4.98343e+01 4.9e+01 3.29317e-01 8.54164e-01 4.07287e-03 0e+00 30
48 7.030e+00 4.98343e+01 4.9e+01 3.39577e-01 8.57236e-01 2.14201e-03 0e+00 30
48 7.030e+00 4.98343e+01 4.9e+01 3.40608e-01 8.47750e-01 7.13877e-03 0e+00 30
48 7.030e+00 4.98343e+01 4.9e+01 3.49632e-01 8.75468e-01 1.18556e-02 0e+00 30
48 7.030e+00 4.98343e+01 4.9e+01 3.49904e-01 8.68942e-01 1.10537e-02 0e+00 30
48 7.030e+00 4.98343e+01 4.9e+01 3.59497e-01 8.65724e-01 4.45693e-03 0e+00 30
48 7.030e+00 4.98343e+01 4.9e+01 3.68396e-01 8.77998e-01 5.16732e-03 0e+00 30
48 7.030e+00 4.98343e+01 4.9e+01 3.77651e-01 8.93705e-01 4.29149e-03 0e+00 30
48 7.030e+00 4.98343e+01 4.9e+01 3.86955e-01 8.94499e-01 2.87595e-03 0e+00 30
48 7.030e+00 4.98343e+01 4.9e+01 4.03855e-01 9.08415e-01 4.88841e-03 0e+00 30
48 7.030e+00 4.98343e+01 4.9e+01 4.11864e-01 9.04944e-01 4.64903e-03 0e+00 30
48 7.030e+00 4.98343e+01 4.9e+01 4.20574e-01 9.16329e-01 3.45039e-03 0e+00 30
48 7.030e+00 4.98343e+01 4.9e+01 4.28592e-01 9.32099e-01 5.71773e-03 0e+00 30
48 7.030e+00 4.98343e+01 4.9e+01 4.44181e-01 9.35075e-01 2.59112e-03 0e+00 30
48 7.030e+00 4.98343e+01 4.9e+01 4.66591e-01 9.21699e-01 1.64557e-02 0e+00 30
48 7.030e+00 4.98343e+01 4.9e+01 4.73825e-01 9.43027e-01 1.82444e-02 0e+00 30
48 7.030e+00 4.98343e+01 4.9e+01 4.80951e-01 9.60221e-01 4.27002e-03 0e+00 30
48 7.030e+00 4.98343e+01 4.9e+01 4.87970e-01 9.52217e-01 1.31498e-02 0e+00 30
48 7.030e+00 4.98343e+01 4.9e+01 5.01720e-01 9.59335e-01 5.74083e-03 0e+00 30
48 7.030e+00 4.98343e+01 4.9e+01 5.08450e-01 9.74125e-01 3.20489e-03 0e+00 30
48 7.030e+00 4.98343e+01 4.9e+01 5.21664e-01 9.68581e-01 7.52285e-03 0e+00 30
48 7.030e+00 4.98343e+01 4.9e+01 5.28139e-01 9.87879e-01 5.77444e-03 0e+00 30
48 7.030e+00 4.98343e+01 4.9e+01 5.34539e-01 9.87901e-01 6.24782e-03 0e+00 30
48 7.030e+00 4.98343e+01 4.9e+01 5.40866e-01 9.91419e-01 2.94467e-03 0e+00 30
48 7.030e+00 4.98343e+01 4.9e+01 5.53304e-01 9.99382e-01 3.40697e-03 0e+00 30
48 7.030e+00 4.98343e+01 4.9e+01 5.59416e-01 1.04911e+00 4.04063e-02 0e+00 30
48 7.030e+00 4.98343e+01 4.9e+01 5.71450e-01 1.01607e+00 6.62439e-02 0e+00 30
48 7.030e+00 4.98343e+01 4.9e+01 5.77372e-01 1.02701e+00 1.33543e-02 0e+00 30
48 7.030e+00 4.98343e+01 4.9e+01 5.83237e-01 1.00929e+00 7.03181e-03 0e+00 30
48 7.030e+00 4.98343e+01 4.9e+01 5.89035e-01 1.01332e+00 2.85088e-02 0e+00 30
48 7.030e+00 4.98343e+01 4.9e+01 5.94784e-01 1.01758e+00 1.13303e-01 0e+00 30
48 7.030e+00 4.98343e+01 4.9e+01 6.00475e-01 1.01520e+00 3.07724e-02 0e+00 30
48 7.030e+00 4.98343e+01 4.9e+01 6.06117e-01 1.02992e+00 3.39318e-03 0e+00 30
48 7.030e+00 4.98343e+01 4.9e+01 6.17236e-01 1.02852e+00 1.66025e-02 0e+00 30
48 7.030e+00 4.98343e+01 4.9e+01 6.22721e-01 1.03467e+00 2.21967e-02 0e+00 30
48 7.030e+00 4.98343e+01 4.9e+01 6.28164e-01 1.03836e+00 5.88366e-03 0e+00 30
48 7.030e+00 4.98343e+01 4.9e+01 6.33550e-01 1.03174e+00 2.84518e-02 0e+00 30
48 7.030e+00 4.98343e+01 4.9e+01 6.44199e-01 1.01143e+00 7.19082e-02 0e+00 30
48 7.030e+00 4.98343e+01 4.9e+01 6.59854e-01 1.04693e+00 4.12012e-02 0e+00 30
64 7.150e+00 4.17965e+01 6.5e+01 7.07999e-02 4.19003e-01 1.44400e-03 0e+00 30
64 7.150e+00 4.17965e+01 6.5e+01 1.05724e-01 5.46620e-01 6.94262e-04 0e+00 30
64 7.150e+00 4.17965e+01 6.5e+01 1.31775e-01 6.07219e-01 1.01997e-03 0e+00 30
64 7.150e+00 4.17965e+01 6.5e+01 1.43105e-01 6.28881e-01 6.70934e-04 0e+00 30
64 7.150e+00 4.17965e+01 6.5e+01 1.64103e-01 6.62955e-01 3.02205e-04 0e+00 30
64 7.150e+00 4.17965e+01 6.5e+01 1.81820e-01 6.88739e-01 1.47070e-03 0e+00 30
64 7.150e+00 4.17965e+01 6.5e+01 2.08527e-01 7.20901e-01 1.33594e-03 0e+00 30
64 7.150e+00 4.17965e+01 6.5e+01 2.19709e-01 7.34020e-01 1.47476e-03 0e+00 30
64 7.150e+00 4.17965e+01 6.5e+01 2.22180e-01 7.38486e-01 2.85566e-03 0e+00 30
64 7.150e+00 4.17965e+01 6.5e+01 2.32410e-01 7.49538e-01 2.84437e-03 0e+00 30
64 7.150e+00 4.17965e+01 6.5e+01 2.44492e-01 7.62225e-01 2.76712e-03 0e+00 30
64 7.150e+00 4.17965e+01 6.5e+01 2.56448e-01 7.61623e-01 4.86217e-03 0e+00 30
64 7.150e+00 4.17965e+01 6.5e+01 2.65763e-01 7.79070e-01 1.21370e-03 0e+00 30
64 7.150e+00 4.17965e+01 6.5e+01 2.76222e-01 7.87521e-01 6.17875e-04 0e+00 30
64 7.150e+00 4.17965e+01 6.5e+01 2.94485e-01 8.03068e-01 1.10923e-03 0e+00 30
64 7.150e+00 4.17965e+01 6.5e+01 3.03660e-01 8.07164e-01 4.97581e-03 0e+00 30
64 7.150e+00 4.17965e+01 6.5e+01 3.04582e-01 8.10390e-01 2.70818e-03 0e+00 30
64 7.150e+00 4.17965e+01 6.5e+01 3.12651e-01 8.10441e-01 4.57078e-03 0e+00 30
64 7.150e+00 4.17965e+01 6.5e+01 3.12895e-01 8.17205e-01 2.77972e-03 0e+00 30
64 7.150e+00 4.17965e+01 6.5e+01 3.21473e-01 8.17447e-01 1.09228e-02 0e+00 30
64 7.150e+00 4.17965e+01 6.5e+01 3.29431e-01 8.31145e-01 1.90164e-03 0e+00 30
64 7.150e+00 4.17965e+01 6.5e+01 3.37707e-01 8.35502e-01 8.73576e-04 0e+00 30
64 7.150e+00 4.17965e+01 6.5e+01 3.46026e-01 8.38477e-01 3.61495e-03 0e+00 30
64 7.150e+00 4.17965e+01 6.5e+01 3.61139e-01 8.51245e-01 2.34780e-03 0e+00 30
64 7.150e+00 4.17965e+01 6.5e+01 3.68301e-01 8.55310e-01 1.34106e-03 0e+00 30
64 7.150e+00 4.17965e+01 6.5e+01 3.76090e-01 8.65112e-01 3.19279e-03 0e+00 30
64 7.150e+00 4.17965e+01 6.5e+01 3.83259e-01 8.63629e-01 3.38790e-03 0e+00 30
64 7.150e+00 4.17965e+01 6.5e+01 3.97199e-01 8.78734e-01 3.26503e-03 0e+00 30
64 7.150e+00 4.17965e+01 6.5e+01 4.03985e-01 8.78528e-01 1.99438e-03 0e+00 30
64 7.150e+00 4.17965e+01 6.5e+01 4.17239e-01 8.69388e-01 1.70672e-02 0e+00 30
64 7.150e+00 4.17965e+01 6.5e+01 4.23708e-01 8.88291e-01 4.73620e-03 0e+00 30
64 7.150e+00 4.17965e+01 6.5e+01 4.30081e-01 8.94606e-01 2.97159e-03 0e+00 30
64 7.150e+00 4.17965e+01 6.5e+01 4.36357e-01 9.05166e-01 1.07086e-02 0e+00 30
64 7.150e+00 4.17965e+01 6.5e+01 4.42546e-01 8.92222e-01 4.63764e-03 0e+00 30
64 7.150e+00 4.17965e+01 6.5e+01 4.48653e-01 9.10461e-01 5.03094e-03 0e+00 30
64 7.150e+00 4.17965e+01 6.5e+01 4.54671e-01 9.11843e-01 8.41373e-03 0e+00 30
64 7.150e+00 4.17965e+01 6.5e+01 4.66487e-01 9.09052e-01 3.55297e-03 0e+00 30
64 7.150e+00 4.17965e+01 6.5e+01 4.72277e-01 9.17873e-01 9.64398e-03 0e+00 30
64 7.150e+00 4.17965e+01 6.5e+01 4.78001e-01 9.19293e-01 6.05832e-03 0e+00 30
64 7.150e+00 4.17965e+01 6.5e+01 4.83658e-01 9.23008e-01 6.16288e-03 0e+00 30
64 7.150e+00 4.17965e+01 6.5e+01 4.89249e-01 9.23921e-01 4.08386e-03 0e+00 30
64 7.150e+00 4.17965e+01 6.5e+01 4.94781e-01 9.27565e-01 3.52080e-03 0e+00 30
64 7.150e+00 4.17965e+01 6.5e+01 5.00246e-01 9.25030e-01 4.06515e-03 0e+00 30
64 7.150e+00 4.17965e+01 6.5e+01 5.11007e-01 9.38177e-01 5.56701e-03 0e+00 30
64 7.150e+00 4.17965e+01 6.5e+01 5.16303e-01 9.42918e-01 1.65325e-02 0e+00 30
64 7.150e+00 4.17965e+01 6.5e+01 5.21547e-01 9.43167e-01 2.75622e-03 0e+00 30
64 7.150e+00 4.17965e+01 6.5e+01 5.26733e-01 9.39861e-01 1.47376e-02 0e+00 30
64 7.150e+00 4.17965e+01 6.5e+01 5.31873e-01 9.52044e-01 3.08069e-03 0e+00 30
64 7.150e+00 4.17965e+01 6.5e+01 5.36963e-01 9.55183e-01 2.04784e-03 0e+00 30
64 7.150e+00 4.17965e+01 6.5e+01 5.42008e-01 9.45454e-01 1.23055e-02 0e+00 30
64 7.150e+00 4.17965e+01 6.5e+01 5.51950e-01 9.59730e-01 3.86110e-03 0e+00 30
64 7.150e+00 4.17965e+01 6.5e+01 5.56855e-01 9.48293e-01 1.69392e-02 0e+00 30
64 7.150e+00 4.17965e+01 6.5e+01 5.61723e-01 9.65555e-01 4.99105e-03 0e+00 30
64 7.150e+00 4.17965e+01 6.5e+01 5.66540e-01 9.66667e-01 5.94940e-03 0e+00 30
64 7.150e+00 4.17965e+01 6.5e+01 5.76062e-01 9.68481e-01 6.79391e-03 0e+00 30
64 7.150e+00 4.17965e+01 6.5e+01 5.80767e-01 9.75358e-01 7.33080e-03 0e+00 30
64 7.150e+00 4.17965e+01 6.5e+01 5.90061e-01 9.86101e-01 5.24455e-03 0e+00 30
64 7.280e+00 4.70984e+01 6.5e+01 6.28300e-02 4.02970e-01 1.32906e-03 0e+00 30
64 7.280e+00 4.70984e+01 6.5e+01 9.38228e-02 5.23193e-01 5.70891e-04 0e+00 30
64 7.280e+00 4.70984e+01 6.5e+01 1.16941e-01 5.79812e-01 5.32979e-04 0e+00 30
64 7.280e+00 4.70984e+01 6.5e+01 1.26995e-01 5.99900e-01 3.16579e-04 0e+00 30
64 7.280e+00 4.70984e+01 6.5e+01 1.45630e-01 6.31374e-01 3.55014e-04 0e+00 30
64 7.280e+00 4.70984e+01 6.5e+01 1.61352e-01 6.54971e-01 1.18774e-03 0e+00 30
64 7.280e+00 4.70984e+01 6.5e+01 1.85054e-01 6.85202e-01 9.50574e-04 0e+00 30
64 7.280e+00 4.70984e+01 6.5e+01 1.94976e-01 6.96727e-01 5.10809e-04 0e+00 30
64 7.280e+00 4.70984e+01 6.5e+01 1.97169e-01 6.99593e-01 1.68788e-03 0e+00 30
64 7.280e+00 4.70984e+01 6.5e+01 2.06248e-01 7.08309e-01 7.16948e-04 0e+00 30
64 7.280e+00 4.70984e+01 6.5e+01 2.16969e-01 7.19986e-01 1.10294e-03 0e+00 30
64 7.280e+00 4.70984e+01 6.5e+01 2.27579e-01 7.28216e-01 2.36205e-03 0e+00 30
64 7.280e+00 4.70984e+01 6.5e+01 2.35846e-01 7.35383e-01 9.91463e-04 0e+00 30
64 7.280e+00 4.70984e+01 6.5e+01 2.45128e-01 7.44864e-01 8.08833e-04 0e+00 30
64 7.280e+00 4.70984e+01 6.5e+01 2.61334e-01 7.58232e-01 8.87191e-04 0e+00 30
64 7.280e+00 4.70984e+01 6.5e+01 2.69477e-01 7.64549e-01 1.00626e-03 0e+00 30
64 7.280e+00 4.70984e+01 6.5e+01 2.70295e-01 7.64313e-01 1.17459e-03 0e+00 30
64 7.280e+00 4.70984e+01 6.5e+01 2.77456e-01 7.70375e-01 1.95689e-03 0e+00 30
64 7.280e+00 4.70984e+01 6.5e+01 2.77672e-01 7.70987e-01 7.78310e-04 0e+00 30
64 7.280e+00 4.70984e+01 6.5e+01 2.85284e-01 7.74634e-01 3.87075e-03 0e+00 30
64 7.280e+00 4.70984e+01 6.5e+01 2.92347e-01 7.75360e-01 4.44483e-03 0e+00 30
64 7.280e+00 4.70984e+01 6.5e+01 2.99691e-01 7.83484e-01 1.48814e-03 0e+00 30
64 7.280e+00 4.70984e+01 6.5e+01 3.07074e-01 7.87334e-01 3.39060e-03 0e+00 30
64 7.280e+00 4.70984e+01 6.5e+01 3.20486e-01 7.96464e-01 3.90988e-03 0e+00 30
64 7.280e+00 4.70984e+01 6.5e+01 3.26841e-01 8.05573e-01 1.77710e-03 0e+00 30
64 7.280e+00 4.70984e+01 6.5e+01 3.33754e-01 8.11062e-01 2.14604e-03 0e+00 30
64 7.280e+00 4.70984e+01 6.5e+01 3.40116e-01 8.10171e-01 1.66862e-03 0e+00 30
64 7.280e+00 4.70984e+01 6.5e+01 3.52487e-01 8.20594e-01 2.21801e-03 0e+00 30
64 7.280e+00 4.70984e+01 6.5e+01 3.58508e-01 8.23593e-01 1.89361e-03 0e+00 30
64 7.280e+00 4.70984e+01 6.5e+01 3.70271e-01 8.32312e-01 2.05659e-03 0e+00 30
64 7.280e+00 4.70984e+01 6.5e+01 3.76011e-01 8.38008e-01 2.21973e-03 0e+00 30
64 7.280e+00 4.70984e+01 6.5e+01 3.81666e-01 8.37278e-01 1.85237e-03 0e+00 30
64 7.280e+00 4.70984e+01 6.5e+01 3.87237e-01 8.45456e-01 3.91944e-03 0e+00 30
64 7.280e+00 4.70984e+01 6.5e+01 3.92728e-01 8.43400e-01 3.51662e-03 0e+00 30
64 7.280e+00 4.70984e+01 6.5e+01 3.98148e-01 8.47144e-01 2.75885e-03 0e+00 30
64 7.280e+00 4.70984e+01 6.5e+01 4.03489e-01 8.59923e-01 8.80151e-03 0e+00 30
64 7.280e+00 4.70984e+01 6.5e+01 4.13975e-01 8.53043e-01 3.92987e-03 0e+00 30
64 7.280e+00 4.70984e+01 6.5e+01 4.19113e-01 8.60444e-01 3.80091e-03 0e+00 30
64 7.280e+00 4.70984e+01 6.5e+01 4.24192e-01 8.63240e-01 3.88549e-03 0e+00 30
64 7.280e+00 4.70984e+01 6.5e+01 4.29213e-01 8.58747e-01 7.05002e-03 0e+00 30
64 7.280e+00 4.70984e+01 6.5e+01 4.34174e-01 8.71296e-01 5.11810e-03 0e+00 30
64 7.280e+00 4.70984e+01 6.5e+01 4.39083e-01 8.71143e-01 2.01007e-03 0e+00 30
64 7.280e+00 4.70984e+01 6.5e+01 4.43933e-01 8.70987e-01 2.96998e-03 0e+00 30
64 7.280e+00 4.70984e+01 6.5e+01 4.53483e-01 8.78779e-01 5.33472e-03 0e+00 30
64 7.280e+00 4.70984e+01 6.5e+01 4.58183e-01 8.75231e-01 5.38473e-03 0e+00 30
64 7.280e+00 4.70984e+01 6.5e+01 4.62837e-01 8.79525e-01 3.79304e-03 0e+00 30
64 7.280e+00 4.70984e+01 6.5e+01 4.67438e-01 8.88294e-01 6.38877e-03 0e+00 30
64 7.280e+00 4.70984e+01 6.5e+01 4.72000e-01 8.75878e-01 8.61251e-03 0e+00 30
64 7.280e+00 4.70984e+01 6.5e+01 4.76517e-01 8.70553e-01 8.74538e-03 0e+00 30
64 7.280e+00 4.70984e+01 6.5e+01 4.80994e-01 8.92376e-01 2.24089e-03 0e+00 30
64 7.280e+00 4.70984e+01 6.5e+01 4.89817e-01 8.87842e-01 7.45968e-03 0e+00 30
64 7.280e+00 4.70984e+01 6.5e+01 4.94170e-01 8.97411e-01 2.99757e-03 0e+00 30
64 7.280e+00 4.70984e+01 6.5e+01 4.98490e-01 9.02904e-01 4.75747e-03 0e+00 30
64 7.280e+00 4.70984e+01 6.5e+01 5.11214e-01 9.01623e-01 1.41348e-02 0e+00 30
64 7.280e+00 4.70984e+01 6.5e+01 5.15390e-01 9.05680e-01 4.36693e-03 0e+00 30
64 7.280e+00 4.70984e+01 6.5e+01 5.23638e-01 9.02259e-01 4.88706e-03 0e+00 30
64 7.373e+00 5.12460e+01 6.5e+01 5.77448e-02 3.92372e-01 1.25767e-03 0e+00 30
64 7.373e+00 5.12460e+01 6.5e+01 8.62292e-02 5.08184e-01 5.15481e-04 0e+00 30
64 7.373e+00 5.12460e+01 6.5e+01 1.07477e-01 5.62169e-01 4.52551e-04 0e+00 30
64 7.373e+00 5.12460e+01 6.5e+01 1.16717e-01 5.81559e-01 2.42906e-04 0e+00 30
64 7.373e+00 5.12460e+01 6.5e+01 1.33844e-01 6.11520e-01 5.97191e-04 0e+00 30
64 7.373e+00 5.12460e+01 6.5e+01 1.48293e-01 6.33274e-01 3.68682e-04 0e+00 30
64 7.373e+00 5.12460e+01 6.5e+01 1.70076e-01 6.61858e-01 2.68287e-04 0e+00 30
64 7.373e+00 5.12460e+01 6.5e+01 1.79196e-01 6.72710e-01 2.64256e-04 0e+00 30
64 7.373e+00 5.12460e+01 6.5e+01 1.81211e-01 6.73648e-01 1.20347e-03 0e+00 30
64 7.373e+00 5.12460e+01 6.5e+01 1.89555e-01 6.84051e-01 7.22466e-04 0e+00 30
64 7.373e+00 5.12460e+01 6.5e+01 1.99409e-01 6.94120e-01 3.46477e-04 0e+00 30
64 7.373e+00 5.12460e+01 6.5e+01 2.09160e-01 7.01511e-01 3.28813e-03 0e+00 30
64 7.373e+00 5.12460e+01 6.5e+01 2.16758e-01 7.10373e-01 4.23209e-04 0e+00 30
64 7.373e+00 5.12460e+01 6.5e+01 2.25288e-01 7.17339e-01 9.33475e-04 0e+00 30
64 7.373e+00 5.12460e+01 6.5e+01 2.40183e-01 7.30164e-01 3.38628e-03 0e+00 30
64 7.373e+00 5.12460e+01 6.5e+01 2.47667e-01 7.36554e-01 2.19535e-03 0e+00 30
64 7.373e+00 5.12460e+01 6.5e+01 2.48419e-01 7.36114e-01 6.71881e-04 0e+00 30
64 7.373e+00 5.12460e+01 6.5e+01 2.55000e-01 7.41698e-01 8.91032e-04 0e+00 30
64 7.373e+00 5.12460e+01 6.5e+01 2.55199e-01 7.40774e-01 7.50039e-04 0e+00 30
64 7.373e+00 5.12460e+01 6.5e+01 2.62195e-01 7.45891e-01 4.80982e-03 0e+00 30
64 7.373e+00 5.12460e+01 6.5e+01 2.68686e-01 7.51688e-01 2.44375e-03 0e+00 30
64 7.373e+00 5.12460e+01 6.5e+01 2.75435e-01 7.57052e-01 3.11379e-03 0e+00 30
64 7.373e+00 5.12460e+01 6.5e+01 2.82221e-01 7.56344e-01 1.37709e-03 0e+00 30
64 7.373e+00 5.12460e+01 6.5e+01 2.94547e-01 7.65308e-01 1.99839e-03 0e+00 30
64 7.373e+00 5.12460e+01 6.5e+01 3.00389e-01 7.73055e-01 4.89747e-04 0e+00 30
64 7.373e+00 5.12460e+01 6.5e+01 3.06741e-01 7.75134e-01 1.63280e-03 0e+00 30
64 7.373e+00 5.12460e+01 6.5e+01 3.12588e-01 7.79059e-01 1.56041e-03 0e+00 30
64 7.373e+00 5.12460e+01 6.5e+01 3.23958e-01 7.86168e-01 1.93327e-03 0e+00 30
64 7.373e+00 5.12460e+01 6.5e+01 3.29493e-01 7.86446e-01 2.36386e-03 0e+00 30
64 7.373e+00 5.12460e+01 6.5e+01 3.40303e-01 7.97490e-01 1.35359e-03 0e+00 30
64 7.373e+00 5.12460e+01 6.5e+01 3.45579e-01 7.99322e-01 2.09175e-03 0e+00 30
64 7.373e+00 5.12460e+01 6.5e+01 3.50776e-01 8.02275e-01 1.40123e-03 0e+00 30
64 7.373e+00 5.12460e+01 6.5e+01 3.55896e-01 8.03033e-01 3.81419e-03 0e+00 30
64 7.373e+00 5.12460e+01 6.5e+01 3.60943e-01 7.97016e-01 5.00886e-03 0e+00 30
64 7.373e+00 5.12460e+01 6.5e+01 3.65924e-01 8.07737e-01 3.51159e-03 0e+00 30
64 7.373e+00 5.12460e+01 6.5e+01 3.70833e-01 8.11280e-01 2.66546e-03 0e+00 30
64 7.373e+00 5.12460e+01 6.5e+01 3.80470e-01 8.20321e-01 1.13190e-03 0e+00 30
64 7.373e+00 5.12460e+01 6.5e+01 3.85192e-01 8.18576e-01 1.71819e-03 0e+00 30
64 7.373e+00 5.12460e+01 6.5e+01 3.89860e-01 8.24494e-01 1.84534e-03 0e+00 30
64 7.373e+00 5.12460e+01 6.5e+01 3.94474e-01 8.23105e-01 3.38259e-03 0e+00 30
64 7.373e+00 5.12460e+01 6.5e+01 3.99034e-01 8.25938e-01 4.97864e-03 0e+00 30
64 7.373e+00 5.12460e+01 6.5e+01 4.03546e-01 8.31442e-01 2.01326e-03 0e+00 30
64 7.373e+00 5.12460e+01 6.5e+01 4.08004e-01 8.38463e-01 3.84807e-03 0e+00 30
64 7.373e+00 5.12460e+01 6.5e+01 4.16781e-01 8.05578e-01 2.23975e-02 0e+00 30
64 7.373e+00 5.12460e+01 6.5e+01 4.21100e-01 8.42325e-01 2.70518e-03 0e+00 30
64 7.373e+00 5.12460e+01 6.5e+01 4.25377e-01 8.39584e-01 1.86611e-03 0e+00 30
64 7.373e+00 5.12460e+01 6.5e+01 4.29606e-01 8.41961e-01 3.10380e-03 0e+00 30
64 7.373e+00 5.12460e+01 6.5e+01 4.33799e-01 8.48517e-01 1.07187e-02 0e+00 30
64 7.373e+00 5.12460e+01 6.5e+01 4.37950e-01 8.44864e-01 4.74443e-03 0e+00 30
64 7.373e+00 5.12460e+01 6.5e+01 4.42065e-01 8.34848e-01 5.72542e-03 0e+00 30
64 7.373e+00 5.12460e+01 6.5e+01 4.50174e-01 8.53605e-01 4.03884e-03 0e+00 30
64 7.373e+00 5.12460e+01 6.5e+01 4.54174e-01 8.49352e-01 5.91021e-03 0e+00 30
64 7.373e+00 5.12460e+01 6.5e+01 4.58145e-01 8.48888e-01 1.02565e-02 0e+00 30
64 7.373e+00 5.12460e+01 6.5e+01 4.62073e-01 8.58403e-01 2.76609e-03 0e+00 30
64 7.373e+00 5.12460e+01 6.5e+01 4.69839e-01 8.62874e-01 3.33057e-03 0e+00 30
64 7.373e+00 5.12460e+01 6.5e+01 4.73677e-01 8.53677e-01 6.65388e-03 0e+00 30
64 7.373e+00 5.12460e+01 6.5e+01 4.81257e-01 8.61843e-01 4.46301e-03 0e+00 30
64 7.596e+00 6.25403e+01 6.5e+01 4.73166e-02 3.69580e-01 1.12245e-03 0e+00 30
64 7.596e+00 6.25403e+01 6.5e+01 7.06570e-02 4.76123e-01 3.75348e-04 0e+00 30
64 7.596e+00 6.25403e+01 6.5e+01 8.80673e-02 5.24878e-01 3.60380e-04 0e+00 30
64 7.596e+00 6.25403e+01 6.5e+01 9.56388e-02 5.42185e-01 2.35249e-04 0e+00 30
64 7.596e+00 6.25403e+01 6.5e+01 1.09673e-01 5.69086e-01 1.94669e-04 0e+00 30
64 7.596e+00 6.25403e+01 6.5e+01 1.21513e-01 5.88062e-01 2.85790e-04 0e+00 30
64 7.596e+00 6.25403e+01 6.5e+01 1.39362e-01 6.12836e-01 4.22487e-04 0e+00 30
64 7.596e+00 6.25403e+01 6.5e+01 1.46835e-01 6.22095e-01 3.52324e-04 0e+00 30
64 7.596e+00 6.25403e+01 6.5e+01 1.48486e-01 6.23979e-01 5.68419e-04 0e+00 30
64 7.596e+00 6.25403e+01 6.5e+01 1.55323e-01 6.31901e-01 8.12227e-04 0e+00 30
64 7.596e+00 6.25403e+01 6.5e+01 1.63397e-01 6.39659e-01 5.73317e-04 0e+00 30
64 7.596e+00 6.25403e+01 6.5e+01 1.71388e-01 6.48254e-01 1.67215e-03 0e+00 30
64 7.596e+00 6.25403e+01 6.5e+01 1.77613e-01 6.54236e-01 3.72384e-04 0e+00 30
64 7.596e+00 6.25403e+01 6.5e+01 1.84603e-01 6.60391e-01 2.43895e-04 0e+00 30
64 7.596e+00 6.25403e+01 6.5e+01 1.96808e-01 6.71018e-01 5.59997e-04 0e+00 30
64 7.596e+00 6.25403e+01 6.5e+01 2.02940e-01 6.75668e-01 3.99224e-04 0e+00 30
64 7.596e+00 6.25403e+01 6.5e+01 2.03556e-01 6.75930e-01 1.28013e-03 0e+00 30
64 7.596e+00 6.25403e+01 6.5e+01 2.08949e-01 6.80332e-01 8.79898e-04 0e+00 30
64 7.596e+00 6.25403e+01 6.5e+01 2.09112e-01 6.81252e-01 1.13201e-03 0e+00 30
64 7.596e+00 6.25403e+01 6.5e+01 2.14845e-01 6.84607e-01 1.92981e-03 0e+00 30
64 7.596e+00 6.25403e+01 6.5e+01 2.20163e-01 6.88915e-01 1.18685e-03 0e+00 30
64 7.596e+00 6.25403e+01 6.5e+01 2.25694e-01 6.91232e-01 1.03773e-03 0e+00 30
64 7.596e+00 6.25403e+01 6.5e+01 2.31254e-01 6.95750e-01 1.27648e-03 0e+00 30
64 7.596e+00 6.25403e+01 6.5e+01 2.41355e-01 7.03594e-01 3.60738e-04 0e+00 30
64 7.596e+00 6.25403e+01 6.5e+01 2.46141e-01 7.06889e-01 1.11145e-03 0e+00 30
64 7.596e+00 6.25403e+01 6.5e+01 2.51346e-01 7.08809e-01 5.55817e-04 0e+00 30
64 7.596e+00 6.25403e+01 6.5e+01 2.56138e-01 7.13638e-01 7.62160e-04 0e+00 30
64 7.596e+00 6.25403e+01 6.5e+01 2.65454e-01 7.17580e-01 7.72927e-04 0e+00 30
64 7.596e+00 6.25403e+01 6.5e+01 2.69989e-01 7.21872e-01 1.04658e-03 0e+00 30
64 7.596e+00 6.25403e+01 6.5e+01 2.78847e-01 7.25938e-01 1.32132e-03 0e+00 30
64 7.596e+00 6.25403e+01 6.5e+01 2.83170e-01 7.27938e-01 1.40746e-03 0e+00 30
64 7.596e+00 6.25403e+01 6.5e+01 2.87429e-01 7.30189e-01 8.98632e-04 0e+00 30
64 7.596e+00 6.25403e+01 6.5e+01 2.91624e-01 7.32520e-01 8.83761e-04 0e+00 30
64 7.596e+00 6.25403e+01 6.5e+01 2.95760e-01 7.35722e-01 1.88793e-03 0e+00 30
64 7.596e+00 6.25403e+01 6.5e+01 2.99841e-01 7.37762e-01 3.95217e-04 0e+00 30
64 7.596e+00 6.25403e+01 6.5e+01 3.03863e-01 7.37803e-01 1.16164e-03 0e+00 30
64 7.596e+00 6.25403e+01 6.5e+01 3.11760e-01 7.41396e-01 1.47111e-03 0e+00 30
64 7.596e+00 6.25403e+01 6.5e+01 3.15630e-01 7.45761e-01 4.12899e-04 0e+00 30
64 7.596e+00 6.25403e+01 6.5e+01 3.19455e-01 7.48384e-01 1.20297e-03 0e+00 30
64 7.596e+00 6.25403e+01 6.5e+01 3.23236e-01 7.49311e-01 2.40958e-03 0e+00 30
64 7.596e+00 6.25403e+01 6.5e+01 3.26972e-01 7.52066e-01 9.33095e-04 0e+00 30
64 7.596e+00 6.25403e+01 6.5e+01 3.30669e-01 7.52673e-01 7.71035e-04 0e+00 30
64 7.596e+00 6.25403e+01 6.5e+01 3.34322e-01 7.53974e-01 1.99991e-03 0e+00 30
64 7.596e+00 6.25403e+01 6.5e+01 3.41514e-01 7.56134e-01 1.18681e-03 0e+00 30
64 7.596e+00 6.25403e+01 6.5e+01 3.45053e-01 7.59723e-01 1.26315e-03 0e+00 30
64 7.596e+00 6.25403e+01 6.5e+01 3.48558e-01 7.58385e-01 1.48091e-03 0e+00 30
64 7.596e+00 6.25403e+01 6.5e+01 3.52023e-01 7.62229e-01 9.89794e-04 0e+00 30
64 7.596e+00 6.25403e+01 6.5e+01 3.55459e-01 7.63630e-01 1.23220e-03 0e+00 30
64 7.596e+00 6.25403e+01 6.5e+01 3.58860e-01 7.63742e-01 1.54920e-03 0e+00 30
64 7.596e+00 6.25403e+01 6.5e+01 3.62231e-01 7.67421e-01 1.31887e-03 0e+00 30
64 7.596e+00 6.25403e+01 6.5e+01 3.68876e-01 7.69190e-01 1.22550e-03 0e+00 30
64 7.596e+00 6.25403e+01 6.5e+01 3.72154e-01 7.69706e-01 1.59885e-03 0e+00 30
64 7.596e+00 6.25403e+01 6.5e+01 3.75408e-01 7.72437e-01 1.72036e-03 0e+00 30
64 7.596e+00 6.25403e+01 6.5e+01 3.78626e-01 7.72815e-01 9.83876e-04 0e+00 30
64 7.596e+00 6.25403e+01 6.5e+01 3.84990e-01 7.77045e-01 1.02432e-03 0e+00 30
64 7.596e+00 6.25403e+01 6.5e+01 3.88135e-01 7.78435e-01 1.12656e-03 0e+00 30
64 7.596e+00 6.25403e+01 6.5e+01 3.94346e-01 7.83791e-01 9.23478e-04 0e+00 30
64 7.825e+00 7.64304e+01 6.5e+01 3.87175e-02 3.49440e-01 1.15808e-03 0e+00 30
64 7.825e+00 7.64304e+01 6.5e+01 5.78160e-02 4.48013e-01 2.66081e-04 0e+00 30
64 7.825e+00 7.64304e+01 6.5e+01 7.20623e-02 4.92999e-01 3.51489e-04 0e+00 30
64 7.825e+00 7.64304e+01 6.5e+01 7.82578e-02 5.08087e-01 2.58600e-04 0e+00 30
64 7.825e+00 7.64304e+01 6.5e+01 8.97411e-02 5.32200e-01 2.40614e-04 0e+00 30
64 7.825e+00 7.64304e+01 6.5e+01 9.94295e-02 5.49368e-01 2.96812e-04 0e+00 30
64 7.825e+00 7.64304e+01 6.5e+01 1.14035e-01 5.71040e-01 3.55795e-04 0e+00 30
64 7.825e+00 7.64304e+01 6.5e+01 1.20150e-01 5.79701e-01 3.99911e-04 0e+00 30
64 7.825e+00 7.64304e+01 6.5e+01 1.21501e-01 5.80899e-01 2.78572e-04 0e+00 30
64 7.825e+00 7.64304e+01 6.5e+01 1.27095e-01 5.87656e-01 3.90742e-04 0e+00 30
64 7.825e+00 7.64304e+01 6.5e+01 1.33702e-01 5.95318e-01 4.62088e-04 0e+00 30
64 7.825e+00 7.64304e+01 6.5e+01 1.40240e-01 6.02737e-01 5.73747e-04 0e+00 30
64 7.825e+00 7.64304e+01 6.5e+01 1.45335e-01 6.07199e-01 3.06547e-04 0e+00 30
64 7.825e+00 7.64304e+01 6.5e+01 1.51054e-01 6.12457e-01 2.10683e-04 0e+00 30
64 7.825e+00 7.64304e+01 6.5e+01 1.61041e-01 6.21773e-01 5.88984e-04 0e+00 30
64 7.825e+00 7.64304e+01 6.5e+01 1.66059e-01 6.25684e-01 2.08768e-04 0e+00 30
64 7.825e+00 7.64304e+01 6.5e+01 1.66563e-01 6.26173e-01 3.45571e-04 0e+00 30
64 7.825e+00 7.64304e+01 6.5e+01 1.70976e-01 6.29355e-01 7.98835e-04 0e+00 30
64 7.825e+00 7.64304e+01 6.5e+01 1.71109e-01 6.28583e-01 8.95199e-04 0e+00 30
64 7.825e+00 7.64304e+01 6.5e+01 1.75800e-01 6.33201e-01 5.82400e-04 0e+00 30
64 7.825e+00 7.64304e+01 6.5e+01 1.80152e-01 6.37233e-01 5.67851e-04 0e+00 30
64 7.825e+00 7.64304e+01 6.5e+01 1.84677e-01 6.40185e-01 3.04196e-04 0e+00 30
64 7.825e+00 7.64304e+01 6.5e+01 1.89227e-01 6.43418e-01 3.22746e-04 0e+00 30
64 7.825e+00 7.64304e+01 6.5e+01 1.97492e-01 6.48549e-01 1.35289e-03 0e+00 30
64 7.825e+00 7.64304e+01 6.5e+01 2.01408e-01 6.51570e-01 3.93200e-04 0e+00 30
64 7.825e+00 7.64304e+01 6.5e+01 2.05668e-01 6.53664e-01 3.85618e-04 0e+00 30
64 7.825e+00 7.64304e+01 6.5e+01 2.09588e-01 6.56167e-01 7.97698e-04 0e+00 30
64 7.825e+00 7.64304e+01 6.5e+01 2.17211e-01 6.60161e-01 6.83560e-04 0e+00 30
64 7.825e+00 7.64304e+01 6.5e+01 2.20922e-01 6.63110e-01 5.43672e-04 0e+00 30
64 7.825e+00 7.64304e+01 6.5e+01 2.28170e-01 6.67794e-01 9.56396e-04 0e+00 30
64 7.825e+00 7.64304e+01 6.5e+01 2.31708e-01 6.69624e-01 5.41216e-04 0e+00 30
64 7.825e+00 7.64304e+01 6.5e+01 2.35193e-01 6.71462e-01 7.38879e-04 0e+00 30
64 7.825e+00 7.64304e+01 6.5e+01 2.38625e-01 6.72653e-01 1.03968e-03 0e+00 30
64 7.825e+00 7.64304e+01 6.5e+01 2.42009e-01 6.75346e-01 1.14849e-03 0e+00 30
64 7.825e+00 7.64304e+01 6.5e+01 2.45349e-01 6.78536e-01 1.30297e-03 0e+00 30
64 7.825e+00 7.64304e+01 6.5e+01 2.48640e-01 6.78672e-01 1.28988e-03 0e+00 30
64 7.825e+00 7.64304e+01 6.5e+01 2.55102e-01 6.80347e-01 9.15254e-04 0e+00 30
64 7.825e+00 7.64304e+01 6.5e+01 2.58268e-01 6.83337e-01 6.69327e-04 0e+00 30
64 7.825e+00 7.64304e+01 6.5e+01 2.61398e-01 6.86014e-01 4.83368e-04 0e+00 30
64 7.825e+00 7.64304e+01 6.5e+01 2.64492e-01 6.85771e-01 2.84673e-03 0e+00 30
64 7.825e+00 7.64304e+01 6.5e+01 2.67549e-01 6.89193e-01 1.46286e-03 0e+00 30
64 7.825e+00 7.64304e+01 6.5e+01 2.70575e-01 6.89834e-01 3.71583e-04 0e+00 30
64 7.825e+00 7.64304e+01 6.5e+01 2.73563e-01 6.91555e-01 6.17592e-04 0e+00 30
64 7.825e+00 7.64304e+01 6.5e+01 2.79448e-01 6.93566e-01 1.08551e-03 0e+00 30
64 7.825e+00 7.64304e+01 6.5e+01 2.82344e-01 6.94744e-01 1.01569e-03 0e+00 30
64 7.825e+00 7.64304e+01 6.5e+01 2.85212e-01 6.96683e-01 1.08212e-03 0e+00 30
64 7.825e+00 7.64304e+01 6.5e+01 2.88048e-01 6.97285e-01 1.03951e-03 0e+00 30
64 7.825e+00 7.64304e+01 6.5e+01 2.90859e-01 6.99212e-01 5.31343e-04 0e+00 30
64 7.825e+00 7.64304e+01 6.5e+01 2.93642e-01 6.99698e-01 7.94812e-04 0e+00 30
64 7.825e+00 7.64304e+01 6.5e+01 2.96401e-01 7.00548e-01 1.16276e-03 0e+00 30
64 7.825e+00 7.64304e+01 6.5e+01 3.01838e-01 7.03714e-01 6.53436e-04 0e+00 30
64 7.825e+00 7.64304e+01 6.5e+01 3.04520e-01 7.03540e-01 1.38381e-03 0e+00 30
64 7.825e+00 7.64304e+01 6.5e+01 3.07182e-01 7.04296e-01 1.65079e-03 0e+00 30
64 7.825e+00 7.64304e+01 6.5e+01 3.09816e-01 7.06767e-01 1.95147e-03 0e+00 30
64 7.825e+00 7.64304e+01 6.5e+01 3.15024e-01 7.09262e-01 3.94525e-04 0e+00 30
64 7.825e+00 7.64304e+01 6.5e+01 3.17597e-01 7.10281e-01 3.59446e-04 0e+00 30
64 7.825e+00 7.64304e+01 6.5e+01 3.22679e-01 7.12796e-01 1.41678e-03 0e+00 30
64 8.000e+00 8.89042e+01 6.5e+01 3.32852e-02 3.35693e-01 1.20793e-03 0e+00 30
64 8.000e+00 8.89042e+01 6.5e+01 4.97041e-02 4.28964e-01 2.98948e-04 0e+00 30
64 8.000e+00 8.89042e+01 6.5e+01 6.19515e-02 4.71156e-01 3.26081e-04 0e+00 30
64 8.000e+00 8.89042e+01 6.5e+01 6.72777e-02 4.85382e-01 2.19787e-04 0e+00 30
64 8.000e+00 8.89042e+01 6.5e+01 7.71499e-02 5.07864e-01 2.54484e-04 0e+00 30
64 8.000e+00 8.89042e+01 6.5e+01 8.54790e-02 5.23995e-01 3.52308e-04 0e+00 30
64 8.000e+00 8.89042e+01 6.5e+01 9.80350e-02 5.43981e-01 5.53159e-04 0e+00 30
64 8.000e+00 8.89042e+01 6.5e+01 1.03292e-01 5.51562e-01 2.70848e-04 0e+00 30
64 8.000e+00 8.89042e+01 6.5e+01 1.04453e-01 5.52779e-01 3.56089e-04 0e+00 30
64 8.000e+00 8.89042e+01 6.5e+01 1.09263e-01 5.58975e-01 2.30340e-04 0e+00 30
64 8.000e+00 8.89042e+01 6.5e+01 1.14943e-01 5.65797e-01 4.98579e-04 0e+00 30
64 8.000e+00 8.89042e+01 6.5e+01 1.20564e-01 5.72103e-01 6.94116e-04 0e+00 30
64 8.000e+00 8.89042e+01 6.5e+01 1.24943e-01 5.76484e-01 2.17770e-04 0e+00 30
64 8.000e+00 8.89042e+01 6.5e+01 1.29860e-01 5.81443e-01 3.36290e-04 0e+00 30
64 8.000e+00 8.89042e+01 6.5e+01 1.38446e-01 5.89353e-01 4.88036e-04 0e+00 30
64 8.000e+00 8.89042e+01 6.5e+01 1.42760e-01 5.93199e-01 3.24086e-04 0e+00 30
64 8.000e+00 8.89042e+01 6.5e+01 1.43193e-01 5.93665e-01 6.15289e-04 0e+00 30
64 8.000e+00 8.89042e+01 6.5e+01 1.46987e-01 5.95388e-01 1.00484e-03 0e+00 30
64 8.000e+00 8.89042e+01 6.5e+01 1.47101e-01 5.96281e-01 6.05520e-04 0e+00 30
64 8.000e+00 8.89042e+01 6.5e+01 1.51134e-01 5.99771e-01 5.89479e-04 0e+00 30
64 8.000e+00 8.89042e+01 6.5e+01 1.54875e-01 6.02868e-01 2.60687e-04 0e+00 30
64 8.000e+00 8.89042e+01 6.5e+01 1.58766e-01 6.05970e-01 4.70307e-04 0e+00 30
64 8.000e+00 8.89042e+01 6.5e+01 1.62677e-01 6.08892e-01 5.99912e-04 0e+00 30
64 8.000e+00 8.89042e+01 6.5e+01 1.69782e-01 6.12347e-01 1.31350e-03 0e+00 30
64 8.000e+00 8.89042e+01 6.5e+01 1.73149e-01 6.16562e-01 4.44000e-04 0e+00 30
64 8.000e+00 8.89042e+01 6.5e+01 1.76811e-01 6.18651e-01 4.21156e-04 0e+00 30
64 8.000e+00 8.89042e+01 6.5e+01 1.80182e-01 6.18842e-01 7.94236e-04 0e+00 30
64 8.000e+00 8.89042e+01 6.5e+01 1.86735e-01 6.24183e-01 2.74411e-04 0e+00 30
64 8.000e+00 8.89042e+01 6.5e+01 1.89926e-01 6.24449e-01 1.32672e-03 0e+00 30
64 8.000e+00 8.89042e+01 6.5e+01 1.96157e-01 6.30690e-01 5.78016e-04 0e+00 30
64 8.000e+00 8.89042e+01 6.5e+01 1.99198e-01 6.32527e-01 2.07855e-04 0e+00 30
64 8.000e+00 8.89042e+01 6.5e+01 2.02194e-01 6.33702e-01 5.52241e-04 0e+00 30
64 8.000e+00 8.89042e+01 6.5e+01 2.05145e-01 6.32880e-01 1.56668e-03 0e+00 30
64 8.000e+00 8.89042e+01 6.5e+01 2.08054e-01 6.37387e-01 9.54054e-04 0e+00 30
64 8.000e+00 8.89042e+01 6.5e+01 2.10925e-01 6.37851e-01 1.03573e-03 0e+00 30
64 8.000e+00 8.89042e+01 6.5e+01 2.13755e-01 6.40336e-01 5.22018e-04 0e+00 30
64 8.000e+00 8.89042e+01 6.5e+01 2.19310e-01 6.43242e-01 3.43576e-04 0e+00 30
64 8.000e+00 8.89042e+01 6.5e+01 2.22032e-01 6.44289e-01 5.15346e-04 0e+00 30
64 8.000e+00 8.89042e+01 6.5e+01 2.24723e-01 6.45872e-01 4.17183e-04 0e+00 30
64 8.000e+00 8.89042e+01 6.5e+01 2.27382e-01 6.49846e-01 1.43736e-03 0e+00 30
64 8.000e+00 8.89042e+01 6.5e+01 2.30011e-01 6.46900e-01 1.73871e-03 0e+00 30
64 8.000e+00 8.89042e+01 6.5e+01 2.32611e-01 6.49832e-01 6.97061e-04 0e+00 30
64 8.000e+00 8.89042e+01 6.5e+01 2.35181e-01 6.51001e-01 3.85363e-04 0e+00 30
64 8.000e+00 8.89042e+01 6.5e+01 2.40240e-01 6.52988e-01 7.26816e-04 0e+00 30
64 8.000e+00 8.89042e+01 6.5e+01 2.42730e-01 6.54840e-01 6.13834e-04 0e+00 30
64 8.000e+00 8.89042e+01 6.5e+01 2.45195e-01 6.54269e-01 8.84674e-04 0e+00 30
64 8.000e+00 8.89042e+01 6.5e+01 2.47633e-01 6.56575e-01 1.01290e-03 0e+00 30
64 8.000e+00 8.89042e+01 6.5e+01 2.50050e-01 6.57090e-01 4.99497e-04 0e+00 30
64 8.000e+00 8.89042e+01 6.5e+01 2.52442e-01 6.59837e-01 9.82702e-04 0e+00 30
64 8.000e+00 8.89042e+01 6.5e+01 2.54814e-01 6.60204e-01 9.20542e-04 0e+00 30
64 8.000e+00 8.89042e+01 6.5e+01 2.59488e-01 6.60577e-01 1.06470e-03 0e+00 30
64 8.000e+00 8.89042e+01 6.5e+01 2.61794e-01 6.60631e-01 2.00964e-03 0e+00 30
64 8.000e+00 8.89042e+01 6.5e+01 2.64083e-01 6.64331e-01 1.14096e-03 0e+00 30
64 8.000e+00 8.89042e+01 6.5e+01 2.66347e-01 6.64216e-01 4.64974e-04 0e+00 30
64 8.000e+00 8.89042e+01 6.5e+01 2.70824e-01 6.66111e-01 7.69544e-04 0e+00 30
64 8.000e+00 8.89042e+01 6.5e+01 2.73036e-01 6.67647e-01 7.44955e-04 0e+00 30
64 8.000e+00 8.89042e+01 6.5e+01 2.77405e-01 6.69262e-01 1.29891e-03 0e+00 30
64 8.200e+00 1.05497e+02 6.5e+01 2.80501e-02 3.21534e-01 1.25144e-03 0e+00 30
64 8.200e+00 1.05497e+02 6.5e+01 4.18866e-02 4.09634e-01 2.80133e-04 0e+00 30
64 8.200e+00 1.05497e+02 6.5e+01 5.22078e-02 4.49124e-01 2.90214e-04 0e+00 30
64 8.200e+00 1.05497e+02 6.5e+01 5.66962e-02 4.62263e-01 2.60348e-04 0e+00 30
64 8.200e+00 1.05497e+02 6.5e+01 6.50157e-02 4.83194e-01 2.24550e-04 0e+00 30
64 8.200e+00 1.05497e+02 6.5e+01 7.20348e-02 4.97891e-01 2.48081e-04 0e+00 30
64 8.200e+00 1.05497e+02 6.5e+01 8.26160e-02 5.16251e-01 2.15666e-04 0e+00 30
64 8.200e+00 1.05497e+02 6.5e+01 8.70461e-02 5.23171e-01 2.79588e-04 0e+00 30
64 8.200e+00 1.05497e+02 6.5e+01 8.80250e-02 5.24363e-01 2.81360e-04 0e+00 30
64 8.200e+00 1.05497e+02 6.5e+01 9.20781e-02 5.30118e-01 2.65057e-04 0e+00 30
64 8.200e+00 1.05497e+02 6.5e+01 9.68646e-02 5.36345e-01 3.61856e-04 0e+00 30
64 8.200e+00 1.05497e+02 6.5e+01 1.01601e-01 5.41566e-01 5.99103e-04 0e+00 30
64 8.200e+00 1.05497e+02 6.5e+01 1.05292e-01 5.45727e-01 2.23337e-04 0e+00 30
64 8.200e+00 1.05497e+02 6.5e+01 1.09436e-01 5.50150e-01 2.46331e-04 0e+00 30
64 8.200e+00 1.05497e+02 6.5e+01 1.16671e-01 5.57333e-01 3.50624e-04 0e+00 30
64 8.200e+00 1.05497e+02 6.5e+01 1.20306e-01 5.60819e-01 2.89999e-04 0e+00 30
64 8.200e+00 1.05497e+02 6.5e+01 1.20672e-01 5.60739e-01 5.07901e-04 0e+00 30
64 8.200e+00 1.05497e+02 6.5e+01 1.23869e-01 5.63563e-01 4.29618e-04 0e+00 30
64 8.200e+00 1.05497e+02 6.5e+01 1.23965e-01 5.63900e-01 4.47715e-04 0e+00 30
64 8.200e+00 1.05497e+02 6.5e+01 1.27363e-01 5.66885e-01 4.07061e-04 0e+00 30
64 8.200e+00 1.05497e+02 6.5e+01 1.30517e-01 5.69411e-01 2.68390e-04 0e+00 30
64 8.200e+00 1.05497e+02 6.5e+01 1.33795e-01 5.72134e-01 1.78935e-04 0e+00 30
64 8.200e+00 1.05497e+02 6.5e+01 1.37091e-01 5.73766e-01 4.71690e-04 0e+00 30
64 8.200e+00 1.05497e+02 6.5e+01 1.43079e-01 5.79019e-01 3.02537e-04 0e+00 30
64 8.200e+00 1.05497e+02 6.5e+01 1.45916e-01 5.81358e-01 4.60149e-04 0e+00 30
64 8.200e+00 1.05497e+02 6.5e+01 1.49002e-01 5.82658e-01 2.90085e-04 0e+00 30
64 8.200e+00 1.05497e+02 6.5e+01 1.51843e-01 5.85059e-01 2.90921e-04 0e+00 30
64 8.200e+00 1.05497e+02 6.5e+01 1.57366e-01 5.87913e-01 3.89025e-04 0e+00 30
64 8.200e+00 1.05497e+02 6.5e+01 1.60054e-01 5.89743e-01 6.43292e-04 0e+00 30
64 8.200e+00 1.05497e+02 6.5e+01 1.65305e-01 5.93515e-01 5.93250e-04 0e+00 30
64 8.200e+00 1.05497e+02 6.5e+01 1.67868e-01 5.95240e-01 2.02538e-04 0e+00 30
64 8.200e+00 1.05497e+02 6.5e+01 1.70393e-01 5.96436e-01 5.20265e-04 0e+00 30
64 8.200e+00 1.05497e+02 6.5e+01 1.72879e-01 5.97783e-01 4.12894e-04 0e+00 30
64 8.200e+00 1.05497e+02 6.5e+01 1.75331e-01 5.99378e-01 5.88513e-04 0e+00 30
64 8.200e+00 1.05497e+02 6.5e+01 1.77751e-01 5.99698e-01 7.15159e-04 0e+00 30
64 8.200e+00 1.05497e+02 6.5e+01 1.80135e-01 6.01899e-01 3.69580e-04 0e+00 30
64 8.200e+00 1.05497e+02 6.5e+01 1.84817e-01 6.03137e-01 7.35880e-04 0e+00 30
64 8.200e+00 1.05497e+02 6.5e+01 1.87110e-01 6.05277e-01 4.80482e-04 0e+00 30
64 8.200e+00 1.05497e+02 6.5e+01 1.89378e-01 6.06792e-01 4.99227e-04 0e+00 30
64 8.200e+00 1.05497e+02 6.5e+01 1.91619e-01 6.07811e-01 4.10114e-04 0e+00 30
64 8.200e+00 1.05497e+02 6.5e+01 1.93834e-01 6.07686e-01 1.01803e-03 0e+00 30
64 8.200e+00 1.05497e+02 6.5e+01 1.96026e-01 6.09642e-01 5.08196e-04 0e+00 30
64 8.200e+00 1.05497e+02 6.5e+01 1.98191e-01 6.08783e-01 1.03813e-03 0e+00 30
64 8.200e+00 1.05497e+02 6.5e+01 2.02455e-01 6.11990e-01 1.59575e-03 0e+00 30
64 8.200e+00 1.05497e+02 6.5e+01 2.04553e-01 6.14211e-01 5.04163e-04 0e+00 30
64 8.200e+00 1.05497e+02 6.5e+01 2.06631e-01 6.14969e-01 3.07535e-04 0e+00 30
64 8.200e+00 1.05497e+02 6.5e+01 2.08685e-01 6.14809e-01 6.52596e-04 0e+00 30
64 8.200e+00 1.05497e+02 6.5e+01 2.10722e-01 6.16674e-01 5.75350e-04 0e+00 30
64 8.200e+00 1.05497e+02 6.5e+01 2.12738e-01 6.17440e-01 5.77311e-04 0e+00 30
64 8.200e+00 1.05497e+02 6.5e+01 2.14737e-01 6.18338e-01 3.23168e-04 0e+00 30
64 8.200e+00 1.05497e+02 6.5e+01 2.18676e-01 6.19617e-01 6.26287e-04 0e+00 30
64 8.200e+00 1.05497e+02 6.5e+01 2.20619e-01 6.21176e-01 4.84879e-04 0e+00 30
64 8.200e+00 1.05497e+02 6.5e+01 2.22548e-01 6.21334e-01 5.56119e-04 0e+00 30
64 8.200e+00 1.05497e+02 6.5e+01 2.24456e-01 6.22455e-01 3.62580e-04 0e+00 30
64 8.200e+00 1.05497e+02 6.5e+01 2.28229e-01 6.24104e-01 3.85337e-04 0e+00 30
64 8.200e+00 1.05497e+02 6.5e+01 2.30093e-01 6.24479e-01 4.30738e-04 0e+00 30
64 8.200e+00 1.05497e+02 6.5e+01 2.33775e-01 6.26046e-01 7.65156e-04 0e+00 30
64 8.400e+00 1.25025e+02 6.5e+01 2.36688e-02 3.08705e-01 1.27894e-03 0e+00 30
64 8.400e+00 1.25025e+02 6.5e+01 3.53441e-02 3.92205e-01 2.77019e-04 0e+00 30
64 8.400e+00 1.25025e+02 6.5e+01 4.40532e-02 4.29365e-01 2.56619e-04 0e+00 30
64 8.400e+00 1.25025e+02 6.5e+01 4.78405e-02 4.41746e-01 2.15185e-04 0e+00 30
64 8.400e+00 1.25025e+02 6.5e+01 5.48605e-02 4.61132e-01 2.04095e-04 0e+00 30
64 8.400e+00 1.25025e+02 6.5e+01 6.07833e-02 4.74744e-01 2.15507e-04 0e+00 30
64 8.400e+00 1.25025e+02 6.5e+01 6.97118e-02 4.91845e-01 2.07804e-04 0e+00 30
64 8.400e+00 1.25025e+02 6.5e+01 7.34499e-02 4.98180e-01 2.88545e-04 0e+00 30
64 8.400e+00 1.25025e+02 6.5e+01 7.42759e-02 4.99306e-01 2.29762e-04 0e+00 30
64 8.400e+00 1.25025e+02 6.5e+01 7.76959e-02 5.04264e-01 2.60035e-04 0e+00 30
64 8.400e+00 1.25025e+02 6.5e+01 8.17348e-02 5.10234e-01 4.02192e-04 0e+00 30
64 8.400e+00 1.25025e+02 6.5e+01 8.57318e-02 5.15287e-01 3.35006e-04 0e+00 30
64 8.400e+00 1.25025e+02 6.5e+01 8.88460e-02 5.18794e-01 1.39693e-04 0e+00 30
64 8.400e+00 1.25025e+02 6.5e+01 9.23425e-02 5.22910e-01 1.65015e-04 0e+00 30
64 8.400e+00 1.25025e+02 6.5e+01 9.84477e-02 5.29639e-01 2.54642e-04 0e+00 30
64 8.400e+00 1.25025e+02 6.5e+01 1.01515e-01 5.32606e-01 1.61404e-04 0e+00 30
64 8.400e+00 1.25025e+02 6.5e+01 1.01823e-01 5.32731e-01 2.52589e-04 0e+00 30
64 8.400e+00 1.25025e+02 6.5e+01 1.04521e-01 5.35607e-01 2.28986e-04 0e+00 30
64 8.400e+00 1.25025e+02 6.5e+01 1.04602e-01 5.35356e-01 2.64456e-04 0e+00 30
64 8.400e+00 1.25025e+02 6.5e+01 1.07470e-01 5.38302e-01 2.51708e-04 0e+00 30
64 8.400e+00 1.25025e+02 6.5e+01 1.10130e-01 5.40585e-01 2.72373e-04 0e+00 30
64 8.400e+00 1.25025e+02 6.5e+01 1.12897e-01 5.42614e-01 2.24163e-04 0e+00 30
64 8.400e+00 1.25025e+02 6.5e+01 1.15678e-01 5.45179e-01 2.99236e-04 0e+00 30
64 8.400e+00 1.25025e+02 6.5e+01 1.20731e-01 5.48995e-01 2.31008e-04 0e+00 30
64 8.400e+00 1.25025e+02 6.5e+01 1.23125e-01 5.50861e-01 1.69986e-04 0e+00 30
64 8.400e+00 1.25025e+02 6.5e+01 1.25729e-01 5.52776e-01 1.34528e-04 0e+00 30
64 8.400e+00 1.25025e+02 6.5e+01 1.28125e-01 5.54661e-01 4.06028e-04 0e+00 30
64 8.400e+00 1.25025e+02 6.5e+01 1.32786e-01 5.57345e-01 2.57048e-04 0e+00 30
64 8.400e+00 1.25025e+02 6.5e+01 1.35054e-01 5.59488e-01 4.46048e-04 0e+00 30
64 8.400e+00 1.25025e+02 6.5e+01 1.39485e-01 5.61984e-01 3.26655e-04 0e+00 30
64 8.400e+00 1.25025e+02 6.5e+01 1.41648e-01 5.63800e-01 4.02155e-04 0e+00 30
64 8.400e+00 1.25025e+02 6.5e+01 1.43778e-01 5.64392e-01 2.79992e-04 0e+00 30
64 8.400e+00 1.25025e+02 6.5e+01 1.45876e-01 5.65825e-01 2.06958e-04 0e+00 30
64 8.400e+00 1.25025e+02 6.5e+01 1.47945e-01 5.66967e-01 4.04539e-04 0e+00 30
64 8.400e+00 1.25025e+02 6.5e+01 1.49987e-01 5.67738e-01 3.01743e-04 0e+00 30
64 8.400e+00 1.25025e+02 6.5e+01 1.51999e-01 5.69158e-01 2.83075e-04 0e+00 30
64 8.400e+00 1.25025e+02 6.5e+01 1.55949e-01 5.71797e-01 5.19481e-04 0e+00 30
64 8.400e+00 1.25025e+02 6.5e+01 1.57885e-01 5.72540e-01 2.08719e-04 0e+00 30
64 8.400e+00 1.25025e+02 6.5e+01 1.59798e-01 5.73829e-01 3.61605e-04 0e+00 30
64 8.400e+00 1.25025e+02 6.5e+01 1.61689e-01 5.74830e-01 3.89494e-04 0e+00 30
64 8.400e+00 1.25025e+02 6.5e+01 1.63558e-01 5.75402e-01 2.79595e-04 0e+00 30
64 8.400e+00 1.25025e+02 6.5e+01 1.65408e-01 5.76570e-01 2.45240e-04 0e+00 30
64 8.400e+00 1.25025e+02 6.5e+01 1.67235e-01 5.77249e-01 4.45804e-04 0e+00 30
64 8.400e+00 1.25025e+02 6.5e+01 1.70832e-01 5.77050e-01 1.41964e-03 0e+00 30
64 8.400e+00 1.25025e+02 6.5e+01 1.72603e-01 5.80033e-01 3.73494e-04 0e+00 30
64 8.400e+00 1.25025e+02 6.5e+01 1.74356e-01 5.80853e-01 2.87257e-04 0e+00 30
64 8.400e+00 1.25025e+02 6.5e+01 1.76089e-01 5.80923e-01 2.08176e-03 0e+00 30
64 8.400e+00 1.25025e+02 6.5e+01 1.77808e-01 5.81786e-01 5.44614e-04 0e+00 30
64 8.400e+00 1.25025e+02 6.5e+01 1.79509e-01 5.82728e-01 2.75444e-04 0e+00 30
64 8.400e+00 1.25025e+02 6.5e+01 1.81196e-01 5.84055e-01 3.81933e-04 0e+00 30
64 8.400e+00 1.25025e+02 6.5e+01 1.84520e-01 5.85090e-01 3.63273e-04 0e+00 30
64 8.400e+00 1.25025e+02 6.5e+01 1.86159e-01 5.86264e-01 4.50297e-04 0e+00 30
64 8.400e+00 1.25025e+02 6.5e+01 1.87787e-01 5.86270e-01 5.29690e-04 0e+00 30
64 8.400e+00 1.25025e+02 6.5e+01 1.89397e-01 5.87308e-01 3.46320e-04 0e+00 30
64 8.400e+00 1.25025e+02 6.5e+01 1.92580e-01 5.88631e-01 3.65190e-04 0e+00 30
64 8.400e+00 1.25025e+02 6.5e+01 1.94153e-01 5.88549e-01 6.35523e-04 0e+00 30
64 8.400e+00 1.25025e+02 6.5e+01 1.97260e-01 5.89449e-01 8.70811e-04 0e+00 30


==> anc/lattice/tzerofinal_correctionscorrsng <==
6.488 7.03998e-04 10000 -9.69277e-04 0.007367921 0.224226
6.515 6.85658e-04 10000 -2.36251e-03 0.006704379 0.218653
6.608 6.26190e-04 10000 -3.94845e-03 0.005935845 0.211924
6.664 5.93021e-04 10000 -4.78328e-03 0.005524670 0.208190
6.700 5.72690e-04 10000 -5.28415e-03 0.005275483 0.205876
6.740 5.50975e-04 10000 -5.81020e-03 0.005011554 0.203382
6.770 5.35274e-04 10000 -6.18622e-03 0.004821401 0.201555
6.800 5.20058e-04 10000 -6.54476e-03 0.004638852 0.199778
6.840 5.00501e-04 10000 -7.00285e-03 0.004403722 0.197451
6.880 4.81749e-04 10000 -7.43325e-03 0.004180720 0.195205
6.910 4.68193e-04 10000 -7.74222e-03 0.004019293 0.193553
6.950 4.50772e-04 10000 -8.13394e-03 0.003812900 0.191408
7.030 4.18052e-04 10000 -8.85774e-03 0.003425868 0.187280
7.100 3.91589e-04 10000 -9.43002e-03 0.003113938 0.183844
7.150 3.73835e-04 10000 -9.80653e-03 0.002905444 0.181488
7.200 3.56979e-04 10000 -1.01615e-02 0.002706187 0.179189
7.280 3.31752e-04 10000 -1.06824e-02 0.002408537 0.175661
7.373 3.04902e-04 10000 -1.12255e-02 0.002090297 0.171752
7.596 2.49839e-04 10000 -1.22959e-02 0.001432132 0.163149
7.650 2.38220e-04 10000 -1.25141e-02 0.001344702 0.161203
7.825 2.04434e-04 10000 -1.31257e-02 0.001813647 0.155264
8.000 1.75751e-04 10000 -1.36176e-02 0.002211473 0.149778
8.200 1.48109e-04 10000 -1.40595e-02 0.002593482 0.144008
8.400 1.24975e-04 10000 -1.43975e-02 0.002911696 0.138702
8.570 1.08253e-04 10000 -1.46184e-02 0.002911696 0.134507
8.710 9.62086e-05 10000 -1.47615e-02 0.002911696 0.131253
8.850 8.55240e-05 10000 -1.48748e-02 0.002911696 0.128158
9.060 7.17005e-05 10000 -1.49967e-02 0.002911696 0.123796
9.230 6.21735e-05 10000 -1.50595e-02 0.002911696 0.120489
9.360 5.57542e-05 10000 -1.50893e-02 0.002911696 0.118079
9.490 4.99985e-05 10000 -1.51052e-02 0.002911696 0.115772
9.670 4.29967e-05 10000 -1.51071e-02 0.002911696 0.112724
6.488 7.03998e-04 10100  1.43849e-02 0.007271852 0.224226
6.515 6.85658e-04 10100  1.27949e-02 0.006617728 0.218653
6.608 6.26190e-04 10100  1.09589e-02 0.005860089 0.211924
6.664 5.93021e-04 10100  9.97927e-03 0.005469874 0.208190
6.700 5.72690e-04 10100  9.38661e-03 0.005234337 0.205876
6.740 5.50975e-04 10100  8.75978e-03 0.004984797 0.203382
6.770 5.35274e-04 10100  8.30876e-03 0.004804964 0.201555
6.800 5.20058e-04 10100  7.87627e-03 0.004632284 0.199778
6.840 5.00501e-04 10100  7.31993e-03 0.004409808 0.197451
6.880 4.81749e-04 10100  6.79310e-03 0.004198744 0.195205
6.910 4.68193e-04 10100  6.41226e-03 0.004045919 0.193553
6.950 4.50772e-04 10100  5.92598e-03 0.003850471 0.191408
7.030 4.18052e-04 10100  5.01626e-03 0.003483797 0.187280
7.100 3.91589e-04 10100  4.28526e-03 0.003188101 0.183844
7.150 3.73835e-04 10100  3.79785e-03 0.002990365 0.181488
7.200 3.56979e-04 10100  3.33300e-03 0.002801313 0.179189
7.280 3.31752e-04 10100  2.64049e-03 0.002518760 0.175661
7.373 3.04902e-04 10100  1.90281e-03 0.002216447 0.171752
7.596 2.49839e-04 10100  3.87689e-04 0.001590398 0.163149
7.650 2.38220e-04 10100  6.58592e-05 0.001456371 0.161203
7.825 2.04434e-04 10100 -8.69330e-04 0.001064362 0.155264
8.000 1.75751e-04 10100 -1.66957e-03 0.000725342 0.149778
8.200 1.48109e-04 10100 -2.44576e-03 0.000671198 0.144008
8.400 1.24975e-04 10100 -3.10002e-03 0.000725827 0.138702
8.570 1.08253e-04 10100 -3.57702e-03 0.000725827 0.134507
8.710 9.62086e-05 10100 -3.92247e-03 0.000725827 0.131253
8.850 8.55240e-05 10100 -4.23118e-03 0.000725827 0.128158
9.060 7.17005e-05 10100 -4.63331e-03 0.000725827 0.123796
9.230 6.21735e-05 10100 -4.91259e-03 0.000725827 0.120489
9.360 5.57542e-05 10100 -5.10213e-03 0.000725827 0.118079
9.490 4.99985e-05 10100 -5.27265e-03 0.000725827 0.115772
9.670 4.29967e-05 10100 -5.48130e-03 0.000725827 0.112724
6.488 7.03998e-04 10101  2.24573e-02 0.007641456 0.224226
6.515 6.85658e-04 10101  2.08090e-02 0.006991729 0.218653
6.608 6.26190e-04 10101  1.88929e-02 0.006238476 0.211924
6.664 5.93021e-04 10101  1.78643e-02 0.005835121 0.208190
6.700 5.72690e-04 10101  1.72397e-02 0.005590542 0.205876
6.740 5.50975e-04 10101  1.65769e-02 0.005331378 0.203382
6.770 5.35274e-04 10101  1.60987e-02 0.005144580 0.201555
6.800 5.20058e-04 10101  1.56390e-02 0.004965188 0.199778
6.840 5.00501e-04 10101  1.50459e-02 0.004734029 0.197451
6.880 4.81749e-04 10101  1.44824e-02 0.004514688 0.195205
6.910 4.68193e-04 10101  1.40738e-02 0.004355844 0.193553
6.950 4.50772e-04 10101  1.35506e-02 0.004152666 0.191408
7.030 4.18052e-04 10101  1.25667e-02 0.003771385 0.187280
7.100 3.91589e-04 10101  1.17710e-02 0.003463802 0.183844
7.150 3.73835e-04 10101  1.12376e-02 0.003258059 0.181488
7.200 3.56979e-04 10101  1.07266e-02 0.003061304 0.179189
7.280 3.31752e-04 10101  9.96086e-03 0.002767146 0.175661
7.373 3.04902e-04 10101  9.13871e-03 0.002452283 0.171752
7.596 2.49839e-04 10101  7.42505e-03 0.001799732 0.163149
7.650 2.38220e-04 10101  7.05593e-03 0.001659926 0.161203
7.825 2.04434e-04 10101  5.97089e-03 0.001250768 0.155264
8.000 1.75751e-04 10101  5.02495e-03 0.000896566 0.149778
8.200 1.48109e-04 10101  4.08789e-03 0.000691704 0.144008
8.400 1.24975e-04 10101  3.27886e-03 0.000648485 0.138702
8.570 1.08253e-04 10101  2.67482e-03 0.000648485 0.134507
8.710 9.62086e-05 10101  2.22800e-03 0.000648485 0.131253
8.850 8.55240e-05 10101  1.82058e-03 0.000648485 0.128158
9.060 7.17005e-05 10101  1.27556e-03 0.000648485 0.123796
9.230 6.21735e-05 10101  8.84949e-04 0.000648485 0.120489
9.360 5.57542e-05 10101  6.12703e-04 0.000648485 0.118079
9.490 4.99985e-05 10101  3.61693e-04 0.000648485 0.115772
9.670 4.29967e-05 10101  4.48606e-05 0.000648485 0.112724
6.488 7.03998e-04 20000 -5.08996e-03 0.000978164 0.224226
6.515 6.85658e-04 20000 -4.96345e-03 0.000953853 0.218653
6.608 6.26190e-04 20000 -4.81071e-03 0.000924500 0.211924
6.664 5.93021e-04 20000 -4.72593e-03 0.000908208 0.208190
6.700 5.72690e-04 20000 -4.67342e-03 0.000898115 0.205876
6.740 5.50975e-04 20000 -4.61679e-03 0.000887234 0.203382
6.770 5.35274e-04 20000 -4.57533e-03 0.000879266 0.201555
6.800 5.20058e-04 20000 -4.53498e-03 0.000871511 0.199778
6.840 5.00501e-04 20000 -4.48217e-03 0.000861362 0.197451
6.880 4.81749e-04 20000 -4.43117e-03 0.000851562 0.195205
6.910 4.68193e-04 20000 -4.39368e-03 0.000844357 0.193553
6.950 4.50772e-04 20000 -4.34499e-03 0.000835001 0.191408
7.030 4.18052e-04 20000 -4.25129e-03 0.000816993 0.187280
7.100 3.91589e-04 20000 -4.17329e-03 0.000802003 0.183844
7.150 3.73835e-04 20000 -4.11981e-03 0.000791725 0.181488
7.200 3.56979e-04 20000 -4.06761e-03 0.000781695 0.179189
7.280 3.31752e-04 20000 -3.98752e-03 0.000766303 0.175661
7.373 3.04902e-04 20000 -3.89880e-03 0.000749254 0.171752
7.596 2.49839e-04 20000 -3.70349e-03 0.000711720 0.163149
7.650 2.38220e-04 20000 -3.65933e-03 0.000703233 0.161203
7.825 2.04434e-04 20000 -3.52450e-03 0.000677322 0.155264
8.000 1.75751e-04 20000 -3.39999e-03 0.000653395 0.149778
8.200 1.48109e-04 20000 -3.26900e-03 0.000628222 0.144008
8.400 1.24975e-04 20000 -3.14856e-03 0.000605075 0.138702
8.570 1.08253e-04 20000 -3.05332e-03 0.000605075 0.134507
8.710 9.62086e-05 20000 -2.97946e-03 0.000605075 0.131253
8.850 8.55240e-05 20000 -2.90920e-03 0.000605075 0.128158
9.060 7.17005e-05 20000 -2.81019e-03 0.000605075 0.123796
9.230 6.21735e-05 20000 -2.73511e-03 0.000605075 0.120489
9.360 5.57542e-05 20000 -2.68042e-03 0.000605075 0.118079
9.490 4.99985e-05 20000 -2.62803e-03 0.000605075 0.115772
9.670 4.29967e-05 20000 -2.55886e-03 0.000605075 0.112724
6.488 7.03998e-04 20100 -3.85372e-04 0.002314713 0.224226
6.515 6.85658e-04 20100 -3.75794e-04 0.002074502 0.218653
6.608 6.26190e-04 20100 -3.64230e-04 0.001796878 0.211924
6.664 5.93021e-04 20100 -3.57811e-04 0.001648638 0.208190
6.700 5.72690e-04 20100 -3.53834e-04 0.001558908 0.205876
6.740 5.50975e-04 20100 -3.49548e-04 0.001463966 0.203382
6.770 5.35274e-04 20100 -3.46408e-04 0.001395626 0.201555
6.800 5.20058e-04 20100 -3.43353e-04 0.001330072 0.199778
6.840 5.00501e-04 20100 -3.39355e-04 0.001245716 0.197451
6.880 4.81749e-04 20100 -3.35494e-04 0.001165797 0.195205
6.910 4.68193e-04 20100 -3.32655e-04 0.001108002 0.193553
6.950 4.50772e-04 20100 -3.28969e-04 0.001034178 0.191408
7.030 4.18052e-04 20100 -3.21874e-04 0.000895973 0.187280
7.100 3.91589e-04 20100 -3.15969e-04 0.000844477 0.183844
7.150 3.73835e-04 20100 -3.11920e-04 0.000833655 0.181488
7.200 3.56979e-04 20100 -3.07968e-04 0.000823093 0.179189
7.280 3.31752e-04 20100 -3.01904e-04 0.000806886 0.175661
7.373 3.04902e-04 20100 -2.95187e-04 0.000788934 0.171752
7.596 2.49839e-04 20100 -2.80400e-04 0.000749413 0.163149
7.650 2.38220e-04 20100 -2.77056e-04 0.000740477 0.161203
7.825 2.04434e-04 20100 -2.66848e-04 0.000713194 0.155264
8.000 1.75751e-04 20100 -2.57421e-04 0.000687998 0.149778
8.200 1.48109e-04 20100 -2.47503e-04 0.000661492 0.144008
8.400 1.24975e-04 20100 -2.38384e-04 0.000637120 0.138702
8.570 1.08253e-04 20100 -2.31174e-04 0.000637120 0.134507
8.710 9.62086e-05 20100 -2.25581e-04 0.000637120 0.131253
8.850 8.55240e-05 20100 -2.20262e-04 0.000637120 0.128158
9.060 7.17005e-05 20100 -2.12766e-04 0.000637120 0.123796
9.230 6.21735e-05 20100 -2.07081e-04 0.000637120 0.120489
9.360 5.57542e-05 20100 -2.02940e-04 0.000637120 0.118079
9.490 4.99985e-05 20100 -1.98974e-04 0.000637120 0.115772
9.670 4.29967e-05 20100 -1.93737e-04 0.000637120 0.112724
6.488 7.03998e-04 20101  2.74920e-03 0.001110352 0.224226
6.515 6.85658e-04 20101  2.68088e-03 0.001082757 0.218653
6.608 6.26190e-04 20101  2.59838e-03 0.001049437 0.211924
6.664 5.93021e-04 20101  2.55259e-03 0.001030942 0.208190
6.700 5.72690e-04 20101  2.52422e-03 0.001019486 0.205876
6.740 5.50975e-04 20101  2.49364e-03 0.001007134 0.203382
6.770 5.35274e-04 20101  2.47124e-03 0.000998090 0.201555
6.800 5.20058e-04 20101  2.44945e-03 0.000989287 0.199778
6.840 5.00501e-04 20101  2.42092e-03 0.000977767 0.197451
6.880 4.81749e-04 20101  2.39338e-03 0.000966642 0.195205
6.910 4.68193e-04 20101  2.37313e-03 0.000958463 0.193553
6.950 4.50772e-04 20101  2.34683e-03 0.000947842 0.191408
7.030 4.18052e-04 20101  2.29622e-03 0.000927401 0.187280
7.100 3.91589e-04 20101  2.25409e-03 0.000910386 0.183844
7.150 3.73835e-04 20101  2.22520e-03 0.000898719 0.181488
7.200 3.56979e-04 20101  2.19701e-03 0.000887333 0.179189
7.280 3.31752e-04 20101  2.15375e-03 0.000869861 0.175661
7.373 3.04902e-04 20101  2.10583e-03 0.000850508 0.171752
7.596 2.49839e-04 20101  2.00034e-03 0.000807902 0.163149
7.650 2.38220e-04 20101  1.97649e-03 0.000798268 0.161203
7.825 2.04434e-04 20101  1.90367e-03 0.000768856 0.155264
8.000 1.75751e-04 20101  1.83642e-03 0.000741694 0.149778
8.200 1.48109e-04 20101  1.76566e-03 0.000713119 0.144008
8.400 1.24975e-04 20101  1.70061e-03 0.000686845 0.138702
8.570 1.08253e-04 20101  1.64917e-03 0.000686845 0.134507
8.710 9.62086e-05 20101  1.60928e-03 0.000686845 0.131253
8.850 8.55240e-05 20101  1.57133e-03 0.000686845 0.128158
9.060 7.17005e-05 20101  1.51785e-03 0.000686845 0.123796
9.230 6.21735e-05 20101  1.47730e-03 0.000686845 0.120489
9.360 5.57542e-05 20101  1.44776e-03 0.000686845 0.118079
9.490 4.99985e-05 20101  1.41946e-03 0.000686845 0.115772
9.670 4.29967e-05 20101  1.38210e-03 0.000686845 0.112724
6.488 7.03998e-04 20200  5.01920e-04 0.007037331 0.224226
6.515 6.85658e-04 20200  4.89446e-04 0.006438309 0.218653
6.608 6.26190e-04 20200  4.74384e-04 0.005743853 0.211924
6.664 5.93021e-04 20200  4.66024e-04 0.005371990 0.208190
6.700 5.72690e-04 20200  4.60845e-04 0.005146509 0.205876
6.740 5.50975e-04 20200  4.55262e-04 0.004907583 0.203382
6.770 5.35274e-04 20200  4.51174e-04 0.004735375 0.201555
6.800 5.20058e-04 20200  4.47194e-04 0.004569994 0.199778
6.840 5.00501e-04 20200  4.41987e-04 0.004356892 0.197451
6.880 4.81749e-04 20200  4.36958e-04 0.004154686 0.195205
6.910 4.68193e-04 20200  4.33261e-04 0.004008253 0.193553
6.950 4.50772e-04 20200  4.28460e-04 0.003820950 0.191408
7.030 4.18052e-04 20200  4.19220e-04 0.003469468 0.187280
7.100 3.91589e-04 20200  4.11528e-04 0.003185928 0.183844
7.150 3.73835e-04 20200  4.06254e-04 0.002996270 0.181488
7.200 3.56979e-04 20200  4.01107e-04 0.002814900 0.179189
7.280 3.31752e-04 20200  3.93209e-04 0.002543748 0.175661
7.373 3.04902e-04 20200  3.84461e-04 0.002253516 0.171752
7.596 2.49839e-04 20200  3.65201e-04 0.001652038 0.163149
7.650 2.38220e-04 20200  3.60847e-04 0.001523179 0.161203
7.825 2.04434e-04 20200  3.47551e-04 0.001146071 0.155264
8.000 1.75751e-04 20200  3.35273e-04 0.000946574 0.149778
8.200 1.48109e-04 20200  3.22356e-04 0.000910106 0.144008
8.400 1.24975e-04 20200  3.10479e-04 0.000876574 0.138702
8.570 1.08253e-04 20200  3.01088e-04 0.000876574 0.134507
8.710 9.62086e-05 20200  2.93804e-04 0.000876574 0.131253
8.850 8.55240e-05 20200  2.86876e-04 0.000876574 0.128158
9.060 7.17005e-05 20200  2.77113e-04 0.000876574 0.123796
9.230 6.21735e-05 20200  2.69710e-04 0.000876574 0.120489
9.360 5.57542e-05 20200  2.64316e-04 0.000876574 0.118079
9.490 4.99985e-05 20200  2.59150e-04 0.000876574 0.115772
9.670 4.29967e-05 20200  2.52329e-04 0.000876574 0.112724
6.488 7.03998e-04 20201  3.37370e-03 0.002886561 0.224226
6.515 6.85658e-04 20201  3.28986e-03 0.002814820 0.218653
6.608 6.26190e-04 20201  3.18862e-03 0.002728200 0.211924
6.664 5.93021e-04 20201  3.13242e-03 0.002680120 0.208190
6.700 5.72690e-04 20201  3.09761e-03 0.002650337 0.205876
6.740 5.50975e-04 20201  3.06008e-03 0.002618227 0.203382
6.770 5.35274e-04 20201  3.03260e-03 0.002594714 0.201555
6.800 5.20058e-04 20201  3.00586e-03 0.002571829 0.199778
6.840 5.00501e-04 20201  2.97085e-03 0.002541880 0.197451
6.880 4.81749e-04 20201  2.93705e-03 0.002512960 0.195205
6.910 4.68193e-04 20201  2.91220e-03 0.002491696 0.193553
6.950 4.50772e-04 20201  2.87993e-03 0.002464086 0.191408
7.030 4.18052e-04 20201  2.81782e-03 0.002410946 0.187280
7.100 3.91589e-04 20201  2.76612e-03 0.002366711 0.183844
7.150 3.73835e-04 20201  2.73067e-03 0.002336381 0.181488
7.200 3.56979e-04 20201  2.69608e-03 0.002306780 0.179189
7.280 3.31752e-04 20201  2.64299e-03 0.002261359 0.175661
7.373 3.04902e-04 20201  2.58419e-03 0.002211047 0.171752
7.596 2.49839e-04 20201  2.45473e-03 0.002100285 0.163149
7.650 2.38220e-04 20201  2.42546e-03 0.002075241 0.161203
7.825 2.04434e-04 20201  2.33610e-03 0.001998778 0.155264
8.000 1.75751e-04 20201  2.25357e-03 0.001928167 0.149778
8.200 1.48109e-04 20201  2.16675e-03 0.001853882 0.144008
8.400 1.24975e-04 20201  2.08691e-03 0.001785577 0.138702
8.570 1.08253e-04 20201  2.02379e-03 0.001785577 0.134507
8.710 9.62086e-05 20201  1.97483e-03 0.001785577 0.131253
8.850 8.55240e-05 20201  1.92826e-03 0.001785577 0.128158
9.060 7.17005e-05 20201  1.86264e-03 0.001785577 0.123796
9.230 6.21735e-05 20201  1.81288e-03 0.001785577 0.120489
9.360 5.57542e-05 20201  1.77662e-03 0.001785577 0.118079
9.490 4.99985e-05 20201  1.74190e-03 0.001785577 0.115772
9.670 4.29967e-05 20201  1.69605e-03 0.001785577 0.112724
6.488 7.03998e-04 20202  1.77977e-02 0.017797668 0.224226
6.515 6.85658e-04 20202  1.64581e-02 0.016458056 0.218653
6.608 6.26190e-04 20202  1.49015e-02 0.014901542 0.211924
6.664 5.93021e-04 20202  1.40664e-02 0.014066361 0.208190
6.700 5.72690e-04 20202  1.35593e-02 0.013559308 0.205876
6.740 5.50975e-04 20202  1.30215e-02 0.013021467 0.203382
6.770 5.35274e-04 20202  1.26334e-02 0.012633439 0.201555
6.800 5.20058e-04 20202  1.22605e-02 0.012260491 0.199778
6.840 5.00501e-04 20202  1.17795e-02 0.011779461 0.197451
6.880 4.81749e-04 20202  1.13225e-02 0.011322521 0.195205
6.910 4.68193e-04 20202  1.09913e-02 0.010991291 0.193553
6.950 4.50772e-04 20202  1.05672e-02 0.010567202 0.191408
7.030 4.18052e-04 20202  9.77004e-03 0.009770036 0.187280
7.100 3.91589e-04 20202  9.12559e-03 0.009125587 0.183844
7.150 3.73835e-04 20202  8.69377e-03 0.008693772 0.181488
7.200 3.56979e-04 20202  8.28023e-03 0.008280228 0.179189
7.280 3.31752e-04 20202  7.66079e-03 0.007660792 0.175661
7.373 3.04902e-04 20202  6.99606e-03 0.006996061 0.171752
7.596 2.49839e-04 20202  5.61192e-03 0.005611923 0.163149
7.650 2.38220e-04 20202  5.31406e-03 0.005314065 0.161203
7.825 2.04434e-04 20202  4.43918e-03 0.004439178 0.155264
8.000 1.75751e-04 20202  3.67739e-03 0.003677387 0.149778
8.200 1.48109e-04 20202  2.92379e-03 0.002923787 0.144008
8.400 1.24975e-04 20202  2.27413e-03 0.002274132 0.138702
8.570 1.08253e-04 20202  1.78981e-03 0.002274132 0.134507
8.710 9.62086e-05 20202  1.43200e-03 0.002274132 0.131253
8.850 8.55240e-05 20202  1.10613e-03 0.002274132 0.128158
9.060 7.17005e-05 20202  6.70892e-04 0.002274132 0.123796
9.230 6.21735e-05 20202  3.59518e-04 0.002274132 0.120489
9.360 5.57542e-05 20202  1.42815e-04 0.002274132 0.118079
9.490 4.99985e-05 20202 -5.67202e-05 0.002274132 0.115772
9.670 4.29967e-05 20202 -3.08169e-04 0.002274132 0.112724
6.488 7.03998e-04 30000  3.93974e-03 0.005386516 0.224226
6.515 6.85658e-04 30000  3.84183e-03 0.004974594 0.218653
6.608 6.26190e-04 30000  3.72360e-03 0.004496122 0.211924
6.664 5.93021e-04 30000  3.65798e-03 0.004239459 0.208190
6.700 5.72690e-04 30000  3.61733e-03 0.004083661 0.205876
6.740 5.50975e-04 30000  3.57350e-03 0.003918425 0.203382
6.770 5.35274e-04 30000  3.54141e-03 0.003799231 0.201555
6.800 5.20058e-04 30000  3.51018e-03 0.003684682 0.199778
6.840 5.00501e-04 30000  3.46930e-03 0.003536955 0.197451
6.880 4.81749e-04 30000  3.42983e-03 0.003396647 0.195205
6.910 4.68193e-04 30000  3.40081e-03 0.003294953 0.193553
6.950 4.50772e-04 30000  3.36312e-03 0.003164767 0.191408
7.030 4.18052e-04 30000  3.29060e-03 0.002927697 0.187280
7.100 3.91589e-04 30000  3.23022e-03 0.002873981 0.183844
7.150 3.73835e-04 30000  3.18883e-03 0.002837150 0.181488
7.200 3.56979e-04 30000  3.14842e-03 0.002801205 0.179189
7.280 3.31752e-04 30000  3.08643e-03 0.002746049 0.175661
7.373 3.04902e-04 30000  3.01776e-03 0.002684953 0.171752
7.596 2.49839e-04 30000  2.86659e-03 0.002550451 0.163149
7.650 2.38220e-04 30000  2.83241e-03 0.002520038 0.161203
7.825 2.04434e-04 30000  2.72805e-03 0.002427187 0.155264
8.000 1.75751e-04 30000  2.63167e-03 0.002341441 0.149778
8.200 1.48109e-04 30000  2.53028e-03 0.002251234 0.144008
8.400 1.24975e-04 30000  2.43706e-03 0.002168289 0.138702
8.570 1.08253e-04 30000  2.36334e-03 0.002168289 0.134507
8.710 9.62086e-05 30000  2.30617e-03 0.002168289 0.131253
8.850 8.55240e-05 30000  2.25179e-03 0.002168289 0.128158
9.060 7.17005e-05 30000  2.17515e-03 0.002168289 0.123796
9.230 6.21735e-05 30000  2.11704e-03 0.002168289 0.120489
9.360 5.57542e-05 30000  2.07470e-03 0.002168289 0.118079
9.490 4.99985e-05 30000  2.03416e-03 0.002168289 0.115772
9.670 4.29967e-05 30000  1.98062e-03 0.002168289 0.112724
6.488 7.03998e-04 30100  1.77016e-03 0.002626451 0.224226
6.515 6.85658e-04 30100  1.72617e-03 0.002561175 0.218653
6.608 6.26190e-04 30100  1.67305e-03 0.002482360 0.211924
6.664 5.93021e-04 30100  1.64356e-03 0.002438613 0.208190
6.700 5.72690e-04 30100  1.62530e-03 0.002411514 0.205876
6.740 5.50975e-04 30100  1.60561e-03 0.002382297 0.203382
6.770 5.35274e-04 30100  1.59119e-03 0.002360903 0.201555
6.800 5.20058e-04 30100  1.57715e-03 0.002340080 0.199778
6.840 5.00501e-04 30100  1.55879e-03 0.002312830 0.197451
6.880 4.81749e-04 30100  1.54105e-03 0.002286516 0.195205
6.910 4.68193e-04 30100  1.52801e-03 0.002267168 0.193553
6.950 4.50772e-04 30100  1.51108e-03 0.002242046 0.191408
7.030 4.18052e-04 30100  1.47849e-03 0.002193695 0.187280
7.100 3.91589e-04 30100  1.45137e-03 0.002153445 0.183844
7.150 3.73835e-04 30100  1.43277e-03 0.002125848 0.181488
7.200 3.56979e-04 30100  1.41461e-03 0.002098915 0.179189
7.280 3.31752e-04 30100  1.38676e-03 0.002057587 0.175661
7.373 3.04902e-04 30100  1.35591e-03 0.002011809 0.171752
7.596 2.49839e-04 30100  1.28798e-03 0.001911028 0.163149
7.650 2.38220e-04 30100  1.27262e-03 0.001888240 0.161203
7.825 2.04434e-04 30100  1.22573e-03 0.001818667 0.155264
8.000 1.75751e-04 30100  1.18243e-03 0.001754419 0.149778
8.200 1.48109e-04 30100  1.13688e-03 0.001686828 0.144008
8.400 1.24975e-04 30100  1.09499e-03 0.001624678 0.138702
8.570 1.08253e-04 30100  1.06187e-03 0.001624678 0.134507
8.710 9.62086e-05 30100  1.03618e-03 0.001624678 0.131253
8.850 8.55240e-05 30100  1.01175e-03 0.001624678 0.128158
9.060 7.17005e-05 30100  9.77315e-04 0.001624678 0.123796
9.230 6.21735e-05 30100  9.51205e-04 0.001624678 0.120489
9.360 5.57542e-05 30100  9.32183e-04 0.001624678 0.118079
9.490 4.99985e-05 30100  9.13964e-04 0.001624678 0.115772
9.670 4.29967e-05 30100  8.89908e-04 0.001624678 0.112724
6.488 7.03998e-04 30101  3.68083e-03 0.004286237 0.224226
6.515 6.85658e-04 30101  3.58935e-03 0.004179710 0.218653
6.608 6.26190e-04 30101  3.47889e-03 0.004051087 0.211924
6.664 5.93021e-04 30101  3.41759e-03 0.003979694 0.208190
6.700 5.72690e-04 30101  3.37961e-03 0.003935470 0.205876
6.740 5.50975e-04 30101  3.33866e-03 0.003887789 0.203382
6.770 5.35274e-04 30101  3.30868e-03 0.003852875 0.201555
6.800 5.20058e-04 30101  3.27950e-03 0.003818893 0.199778
6.840 5.00501e-04 30101  3.24131e-03 0.003774422 0.197451
6.880 4.81749e-04 30101  3.20443e-03 0.003731479 0.195205
6.910 4.68193e-04 30101  3.17731e-03 0.003699905 0.193553
6.950 4.50772e-04 30101  3.14211e-03 0.003658907 0.191408
7.030 4.18052e-04 30101  3.07435e-03 0.003580000 0.187280
7.100 3.91589e-04 30101  3.01794e-03 0.003514315 0.183844
7.150 3.73835e-04 30101  2.97926e-03 0.003469278 0.181488
7.200 3.56979e-04 30101  2.94152e-03 0.003425324 0.179189
7.280 3.31752e-04 30101  2.88360e-03 0.003357879 0.175661
7.373 3.04902e-04 30101  2.81944e-03 0.003283171 0.171752
7.596 2.49839e-04 30101  2.67820e-03 0.003118701 0.163149
7.650 2.38220e-04 30101  2.64627e-03 0.003081512 0.161203
7.825 2.04434e-04 30101  2.54876e-03 0.002967974 0.155264
8.000 1.75751e-04 30101  2.45872e-03 0.002863123 0.149778
8.200 1.48109e-04 30101  2.36400e-03 0.002752818 0.144008
8.400 1.24975e-04 30101  2.27690e-03 0.002651392 0.138702
8.570 1.08253e-04 30101  2.20803e-03 0.002651392 0.134507
8.710 9.62086e-05 30101  2.15461e-03 0.002651392 0.131253
8.850 8.55240e-05 30101  2.10380e-03 0.002651392 0.128158
9.060 7.17005e-05 30101  2.03221e-03 0.002651392 0.123796
9.230 6.21735e-05 30101  1.97791e-03 0.002651392 0.120489
9.360 5.57542e-05 30101  1.93836e-03 0.002651392 0.118079
9.490 4.99985e-05 30101  1.90048e-03 0.002651392 0.115772
9.670 4.29967e-05 30101  1.85045e-03 0.002651392 0.112724
6.488 7.03998e-04 30200  1.16836e-03 0.001325526 0.224226
6.515 6.85658e-04 30200  1.13932e-03 0.001292582 0.218653
6.608 6.26190e-04 30200  1.10426e-03 0.001252805 0.211924
6.664 5.93021e-04 30200  1.08480e-03 0.001230727 0.208190
6.700 5.72690e-04 30200  1.07274e-03 0.001217050 0.205876
6.740 5.50975e-04 30200  1.05975e-03 0.001202305 0.203382
6.770 5.35274e-04 30200  1.05023e-03 0.001191508 0.201555
6.800 5.20058e-04 30200  1.04097e-03 0.001180999 0.199778
6.840 5.00501e-04 30200  1.02884e-03 0.001167246 0.197451
6.880 4.81749e-04 30200  1.01714e-03 0.001153966 0.195205
6.910 4.68193e-04 30200  1.00853e-03 0.001144202 0.193553
6.950 4.50772e-04 30200  9.97356e-04 0.001131523 0.191408
7.030 4.18052e-04 30200  9.75847e-04 0.001107121 0.187280
7.100 3.91589e-04 30200  9.57943e-04 0.001086808 0.183844
7.150 3.73835e-04 30200  9.45667e-04 0.001072880 0.181488
7.200 3.56979e-04 30200  9.33686e-04 0.001059287 0.179189
7.280 3.31752e-04 30200  9.15301e-04 0.001038430 0.175661
7.373 3.04902e-04 30200  8.94937e-04 0.001015326 0.171752
7.596 2.49839e-04 30200  8.50105e-04 0.000964463 0.163149
7.650 2.38220e-04 30200  8.39968e-04 0.000952963 0.161203
7.825 2.04434e-04 30200  8.09020e-04 0.000917851 0.155264
8.000 1.75751e-04 30200  7.80439e-04 0.000885426 0.149778
8.200 1.48109e-04 30200  7.50372e-04 0.000851313 0.144008
8.400 1.24975e-04 30200  7.22725e-04 0.000819947 0.138702
8.570 1.08253e-04 30200  7.00865e-04 0.000819947 0.134507
8.710 9.62086e-05 30200  6.83909e-04 0.000819947 0.131253
8.850 8.55240e-05 30200  6.67782e-04 0.000819947 0.128158
9.060 7.17005e-05 30200  6.45056e-04 0.000819947 0.123796
9.230 6.21735e-05 30200  6.27822e-04 0.000819947 0.120489
9.360 5.57542e-05 30200  6.15267e-04 0.000819947 0.118079
9.490 4.99985e-05 30200  6.03242e-04 0.000819947 0.115772
9.670 4.29967e-05 30200  5.87364e-04 0.000819947 0.112724
6.488 7.03998e-04 30201  1.92711e-02 0.019271062 0.224226
6.515 6.85658e-04 30201  1.78432e-02 0.017843204 0.218653
6.608 6.26190e-04 30201  1.61836e-02 0.016183649 0.211924
6.664 5.93021e-04 30201  1.52929e-02 0.015292929 0.208190
6.700 5.72690e-04 30201  1.47521e-02 0.014752065 0.205876
6.740 5.50975e-04 30201  1.41783e-02 0.014178280 0.203382
6.770 5.35274e-04 30201  1.37643e-02 0.013764266 0.201555
6.800 5.20058e-04 30201  1.33663e-02 0.013366297 0.199778
6.840 5.00501e-04 30201  1.28529e-02 0.012852927 0.197451
6.880 4.81749e-04 30201  1.23652e-02 0.012365194 0.195205
6.910 4.68193e-04 30201  1.20116e-02 0.012011596 0.193553
6.950 4.50772e-04 30201  1.15588e-02 0.011558808 0.191408
7.030 4.18052e-04 30201  1.07075e-02 0.010707503 0.187280
7.100 3.91589e-04 30201  1.00191e-02 0.010019089 0.183844
7.150 3.73835e-04 30201  9.55771e-03 0.009557707 0.181488
7.200 3.56979e-04 30201  9.11576e-03 0.009115760 0.179189
7.280 3.31752e-04 30201  8.45361e-03 0.008453613 0.175661
7.373 3.04902e-04 30201  7.74280e-03 0.007742803 0.171752
7.596 2.49839e-04 30201  6.26178e-03 0.006261783 0.163149
7.650 2.38220e-04 30201  5.94289e-03 0.005942888 0.161203
7.825 2.04434e-04 30201  5.00576e-03 0.005005760 0.155264
8.000 1.75751e-04 30201  4.18915e-03 0.004189145 0.149778
8.200 1.48109e-04 30201  3.38062e-03 0.003380621 0.144008
8.400 1.24975e-04 30201  2.68295e-03 0.002682953 0.138702
8.570 1.08253e-04 30201  2.16235e-03 0.002682953 0.134507
8.710 9.62086e-05 30201  1.77744e-03 0.002682953 0.131253
8.850 8.55240e-05 30201  1.42662e-03 0.002682953 0.128158
9.060 7.17005e-05 30201  9.57595e-04 0.002682953 0.123796
9.230 6.21735e-05 30201  6.21677e-04 0.002682953 0.120489
9.360 5.57542e-05 30201  3.87678e-04 0.002682953 0.118079
9.490 4.99985e-05 30201  1.72036e-04 0.002682953 0.115772
9.670 4.29967e-05 30201 -9.99869e-05 0.002682953 0.112724
6.488 7.03998e-04 40000  2.18100e-02 0.021810032 0.224226
6.515 6.85658e-04 40000  2.02207e-02 0.020220704 0.218653
6.608 6.26190e-04 40000  1.83729e-02 0.018372869 0.211924
6.664 5.93021e-04 40000  1.73808e-02 0.017380798 0.208190
6.700 5.72690e-04 40000  1.67783e-02 0.016778281 0.205876
6.740 5.50975e-04 40000  1.61390e-02 0.016138994 0.203382
6.770 5.35274e-04 40000  1.56777e-02 0.015677652 0.201555
6.800 5.20058e-04 40000  1.52341e-02 0.015234137 0.199778
6.840 5.00501e-04 40000  1.46619e-02 0.014661933 0.197451
6.880 4.81749e-04 40000  1.41182e-02 0.014118217 0.195205
6.910 4.68193e-04 40000  1.37240e-02 0.013723976 0.193553
6.950 4.50772e-04 40000  1.32191e-02 0.013219072 0.191408
7.030 4.18052e-04 40000  1.22696e-02 0.012269553 0.187280
7.100 3.91589e-04 40000  1.15015e-02 0.011501479 0.183844
7.150 3.73835e-04 40000  1.09866e-02 0.010986581 0.181488
7.200 3.56979e-04 40000  1.04933e-02 0.010493270 0.179189
7.280 3.31752e-04 40000  9.75396e-03 0.009753965 0.175661
7.373 3.04902e-04 40000  8.96004e-03 0.008960035 0.171752
7.596 2.49839e-04 40000  7.30472e-03 0.007304717 0.163149
7.650 2.38220e-04 40000  6.94807e-03 0.006948068 0.161203
7.825 2.04434e-04 40000  5.89946e-03 0.005899456 0.155264
8.000 1.75751e-04 40000  4.98495e-03 0.004984947 0.149778
8.200 1.48109e-04 40000  4.07868e-03 0.004078677 0.144008
8.400 1.24975e-04 40000  3.29588e-03 0.003295879 0.138702
8.570 1.08253e-04 40000  2.71118e-03 0.003295879 0.134507
8.710 9.62086e-05 40000  2.27852e-03 0.003295879 0.131253
8.850 8.55240e-05 40000  1.88386e-03 0.003295879 0.128158
9.060 7.17005e-05 40000  1.35568e-03 0.003295879 0.123796
9.230 6.21735e-05 40000  9.76957e-04 0.003295879 0.120489
9.360 5.57542e-05 40000  7.12884e-04 0.003295879 0.118079
9.490 4.99985e-05 40000  4.69318e-04 0.003295879 0.115772
9.670 4.29967e-05 40000  1.61740e-04 0.003295879 0.112724


==> anc/lattice/tzerogstatecorrsng.sorted <==
64 7.373e+00 5.1246e+01 6.5e+01 5.77448e-02 3.96242e-01 6.54057e-05 0e+00 30 6.64283e-01
64 7.373e+00 5.1246e+01 6.5e+01 8.62292e-02 5.07748e-01 9.56454e-05 0e+00 30 8.75279e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.07477e-01 5.60570e-01 1.56203e-04 0e+00 30 1.87113e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.16717e-01 5.82166e-01 1.45303e-04 0e+00 30 3.24877e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.33844e-01 6.11557e-01 5.75180e-04 0e+00 30 3.17753e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.48293e-01 6.33055e-01 3.43230e-04 0e+00 30 1.99352e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.70076e-01 6.61829e-01 2.07924e-04 0e+00 30 5.13832e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.79196e-01 6.72515e-01 2.00754e-04 0e+00 30 4.22092e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.81211e-01 6.73484e-01 1.19838e-03 0e+00 30 2.50666e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.89555e-01 6.83979e-01 7.15510e-04 0e+00 30 2.78899e-01
64 7.373e+00 5.1246e+01 6.5e+01 1.99409e-01 6.93999e-01 3.17412e-04 0e+00 30 1.06503e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.09160e-01 7.01262e-01 3.30172e-03 0e+00 30 3.81614e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.16758e-01 7.10373e-01 4.23209e-04 0e+00 30 3.01543e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.25288e-01 7.17339e-01 9.33475e-04 0e+00 30 4.01325e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.40183e-01 7.30164e-01 3.38628e-03 0e+00 30 2.49174e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.47667e-01 7.36554e-01 2.19535e-03 0e+00 30 1.93341e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.48419e-01 7.36114e-01 6.71881e-04 0e+00 30 3.63067e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.55000e-01 7.41698e-01 8.91032e-04 0e+00 30 5.28233e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.55199e-01 7.40774e-01 7.50039e-04 0e+00 30 1.83842e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.62195e-01 7.45891e-01 4.80982e-03 0e+00 30 4.72826e-03
64 7.373e+00 5.1246e+01 6.5e+01 2.68686e-01 7.51688e-01 2.44375e-03 0e+00 30 1.53670e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.75435e-01 7.57052e-01 3.11379e-03 0e+00 30 1.90561e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.82221e-01 7.56344e-01 1.37709e-03 0e+00 30 3.62293e-01
64 7.373e+00 5.1246e+01 6.5e+01 2.94547e-01 7.65308e-01 1.99839e-03 0e+00 30 6.69130e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.00389e-01 7.73055e-01 4.89747e-04 0e+00 30 1.93759e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.06741e-01 7.75134e-01 1.63280e-03 0e+00 30 3.12942e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.12588e-01 7.79059e-01 1.56041e-03 0e+00 30 1.92309e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.23958e-01 7.86168e-01 1.93327e-03 0e+00 30 1.61057e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.29493e-01 7.86446e-01 2.36386e-03 0e+00 30 4.21535e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.40303e-01 7.97490e-01 1.35359e-03 0e+00 30 5.63492e-02
64 7.373e+00 5.1246e+01 6.5e+01 3.45579e-01 7.99322e-01 2.09175e-03 0e+00 30 1.70798e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.50776e-01 8.02275e-01 1.40123e-03 0e+00 30 4.35442e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.55896e-01 8.03033e-01 3.81419e-03 0e+00 30 6.58928e-02
64 7.373e+00 5.1246e+01 6.5e+01 3.60943e-01 7.97016e-01 5.00886e-03 0e+00 30 8.26581e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.65924e-01 8.07737e-01 3.51159e-03 0e+00 30 4.17882e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.70833e-01 8.11280e-01 2.66546e-03 0e+00 30 1.94848e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.80470e-01 8.20321e-01 1.13190e-03 0e+00 30 1.39818e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.85192e-01 8.18576e-01 1.71819e-03 0e+00 30 1.26368e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.89860e-01 8.24494e-01 1.84534e-03 0e+00 30 1.89343e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.94474e-01 8.23105e-01 3.38259e-03 0e+00 30 6.35474e-01
64 7.373e+00 5.1246e+01 6.5e+01 3.99034e-01 8.25938e-01 4.97864e-03 0e+00 30 9.15343e-02
64 7.373e+00 5.1246e+01 6.5e+01 4.03546e-01 8.31442e-01 2.01326e-03 0e+00 30 6.39322e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.08004e-01 8.38463e-01 3.84807e-03 0e+00 30 6.75461e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.16781e-01 8.05578e-01 2.23975e-02 0e+00 30 1.60771e+00
64 7.373e+00 5.1246e+01 6.5e+01 4.21100e-01 8.42325e-01 2.70518e-03 0e+00 30 1.29305e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.25377e-01 8.39584e-01 1.86611e-03 0e+00 30 6.27898e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.29606e-01 8.41961e-01 3.10380e-03 0e+00 30 1.65901e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.33799e-01 8.48517e-01 1.07187e-02 0e+00 30 8.79919e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.37950e-01 8.44864e-01 4.74443e-03 0e+00 30 1.53950e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.42065e-01 8.34848e-01 5.72542e-03 0e+00 30 4.61279e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.50174e-01 8.53605e-01 4.03884e-03 0e+00 30 2.84105e-02
64 7.373e+00 5.1246e+01 6.5e+01 4.54174e-01 8.49352e-01 5.91021e-03 0e+00 30 2.63036e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.58145e-01 8.48888e-01 1.02565e-02 0e+00 30 1.50838e+00
64 7.373e+00 5.1246e+01 6.5e+01 4.62073e-01 8.58403e-01 2.76609e-03 0e+00 30 3.87191e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.69839e-01 8.62874e-01 3.33057e-03 0e+00 30 1.71163e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.73677e-01 8.53677e-01 6.65388e-03 0e+00 30 4.43708e-01
64 7.373e+00 5.1246e+01 6.5e+01 4.81257e-01 8.61843e-01 4.46301e-03 0e+00 30 7.98282e-02
64 7.596e+00 6.25403e+01 6.5e+01 4.73166e-02 3.73760e-01 4.40198e-05 0e+00 30 7.86526e-02
64 7.596e+00 6.25403e+01 6.5e+01 7.06570e-02 4.76032e-01 5.61736e-05 0e+00 30 6.26704e-01
64 7.596e+00 6.25403e+01 6.5e+01 8.80673e-02 5.23507e-01 1.46040e-04 0e+00 30 4.07111e-01
64 7.596e+00 6.25403e+01 6.5e+01 9.56388e-02 5.42805e-01 1.14620e-04 0e+00 30 8.67537e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.09673e-01 5.69125e-01 8.41369e-05 0e+00 30 3.25117e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.21513e-01 5.87819e-01 2.39761e-04 0e+00 30 4.78189e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.39362e-01 6.12801e-01 3.91267e-04 0e+00 30 5.35405e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.46835e-01 6.21844e-01 2.73999e-04 0e+00 30 1.14667e+00
64 7.596e+00 6.25403e+01 6.5e+01 1.48486e-01 6.23769e-01 5.40718e-04 0e+00 30 4.05238e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.55323e-01 6.31801e-01 7.99615e-04 0e+00 30 1.07681e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.63397e-01 6.39472e-01 5.31906e-04 0e+00 30 1.91675e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.71388e-01 6.47910e-01 1.64596e-03 0e+00 30 1.37854e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.77613e-01 6.54236e-01 3.72384e-04 0e+00 30 1.89166e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.84603e-01 6.60391e-01 2.43895e-04 0e+00 30 4.38223e-01
64 7.596e+00 6.25403e+01 6.5e+01 1.96808e-01 6.71018e-01 5.59997e-04 0e+00 30 5.14853e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.02940e-01 6.75668e-01 3.99224e-04 0e+00 30 2.58038e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.03556e-01 6.75930e-01 1.28013e-03 0e+00 30 8.32764e-02
64 7.596e+00 6.25403e+01 6.5e+01 2.08949e-01 6.80332e-01 8.79898e-04 0e+00 30 6.93501e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.09112e-01 6.81252e-01 1.13201e-03 0e+00 30 5.27588e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.14845e-01 6.84607e-01 1.92981e-03 0e+00 30 1.46029e+00
64 7.596e+00 6.25403e+01 6.5e+01 2.20163e-01 6.88915e-01 1.18685e-03 0e+00 30 4.05464e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.25694e-01 6.91232e-01 1.03773e-03 0e+00 30 4.92604e-02
64 7.596e+00 6.25403e+01 6.5e+01 2.31254e-01 6.95750e-01 1.27648e-03 0e+00 30 3.54742e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.41355e-01 7.03594e-01 3.60738e-04 0e+00 30 5.34874e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.46141e-01 7.06889e-01 1.11145e-03 0e+00 30 5.46344e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.51346e-01 7.08809e-01 5.55817e-04 0e+00 30 6.22873e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.56138e-01 7.13638e-01 7.62160e-04 0e+00 30 2.61134e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.65454e-01 7.17580e-01 7.72927e-04 0e+00 30 6.76327e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.69989e-01 7.21872e-01 1.04658e-03 0e+00 30 3.48487e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.78847e-01 7.25938e-01 1.32132e-03 0e+00 30 3.90739e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.83170e-01 7.27938e-01 1.40746e-03 0e+00 30 8.93207e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.87429e-01 7.30189e-01 8.98632e-04 0e+00 30 2.06700e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.91624e-01 7.32520e-01 8.83761e-04 0e+00 30 7.52286e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.95760e-01 7.35722e-01 1.88793e-03 0e+00 30 2.17520e-01
64 7.596e+00 6.25403e+01 6.5e+01 2.99841e-01 7.37762e-01 3.95217e-04 0e+00 30 3.57828e-02
64 7.596e+00 6.25403e+01 6.5e+01 3.03863e-01 7.37803e-01 1.16164e-03 0e+00 30 1.56831e+00
64 7.596e+00 6.25403e+01 6.5e+01 3.11760e-01 7.41396e-01 1.47111e-03 0e+00 30 8.73838e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.15630e-01 7.45761e-01 4.12899e-04 0e+00 30 1.84099e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.19455e-01 7.48384e-01 1.20297e-03 0e+00 30 5.68547e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.23236e-01 7.49311e-01 2.40958e-03 0e+00 30 3.13906e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.26972e-01 7.52066e-01 9.33095e-04 0e+00 30 3.70264e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.30669e-01 7.52673e-01 7.71035e-04 0e+00 30 3.65017e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.34322e-01 7.53974e-01 1.99991e-03 0e+00 30 7.94992e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.41514e-01 7.56134e-01 1.18681e-03 0e+00 30 1.04425e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.45053e-01 7.59723e-01 1.26315e-03 0e+00 30 3.30446e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.48558e-01 7.58385e-01 1.48091e-03 0e+00 30 7.87881e-04
64 7.596e+00 6.25403e+01 6.5e+01 3.52023e-01 7.62229e-01 9.89794e-04 0e+00 30 3.63972e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.55459e-01 7.63630e-01 1.23220e-03 0e+00 30 2.18067e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.58860e-01 7.63742e-01 1.54920e-03 0e+00 30 3.06419e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.62231e-01 7.67421e-01 1.31887e-03 0e+00 30 8.57109e-02
64 7.596e+00 6.25403e+01 6.5e+01 3.68876e-01 7.69190e-01 1.22550e-03 0e+00 30 1.07947e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.72154e-01 7.69706e-01 1.59885e-03 0e+00 30 5.16707e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.75408e-01 7.72437e-01 1.72036e-03 0e+00 30 1.50582e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.78626e-01 7.72815e-01 9.83876e-04 0e+00 30 4.64777e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.84990e-01 7.77045e-01 1.02432e-03 0e+00 30 2.83282e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.88135e-01 7.78435e-01 1.12656e-03 0e+00 30 1.73112e-01
64 7.596e+00 6.25403e+01 6.5e+01 3.94346e-01 7.83791e-01 9.23478e-04 0e+00 30 1.28526e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.87175e-02 3.53802e-01 1.58772e-05 0e+00 30 5.87480e-01
64 7.825e+00 7.64304e+01 6.5e+01 5.78160e-02 4.48216e-01 9.37282e-05 0e+00 30 5.07428e-01
64 7.825e+00 7.64304e+01 6.5e+01 7.20623e-02 4.91872e-01 2.63230e-04 0e+00 30 3.16346e-01
64 7.825e+00 7.64304e+01 6.5e+01 7.82578e-02 5.08699e-01 1.51105e-04 0e+00 30 7.58129e-04
64 7.825e+00 7.64304e+01 6.5e+01 8.97411e-02 5.32240e-01 1.55395e-04 0e+00 30 4.53663e-01
64 7.825e+00 7.64304e+01 6.5e+01 9.94295e-02 5.49116e-01 2.45795e-04 0e+00 30 4.60531e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.14035e-01 5.71002e-01 3.32536e-04 0e+00 30 8.69120e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.20150e-01 5.79423e-01 3.15363e-04 0e+00 30 2.24869e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.21501e-01 5.80663e-01 1.93217e-04 0e+00 30 7.62637e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.27095e-01 5.87541e-01 3.51811e-04 0e+00 30 1.97594e-02
64 7.825e+00 7.64304e+01 6.5e+01 1.33702e-01 5.95098e-01 3.85761e-04 0e+00 30 7.57418e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.40240e-01 6.02386e-01 4.57266e-04 0e+00 30 6.17115e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.45335e-01 6.07199e-01 3.06547e-04 0e+00 30 8.87591e-02
64 7.825e+00 7.64304e+01 6.5e+01 1.51054e-01 6.12457e-01 2.10683e-04 0e+00 30 8.50733e-02
64 7.825e+00 7.64304e+01 6.5e+01 1.61041e-01 6.21773e-01 5.88984e-04 0e+00 30 4.39552e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.66059e-01 6.25684e-01 2.08768e-04 0e+00 30 3.35318e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.66563e-01 6.26173e-01 3.45571e-04 0e+00 30 3.21108e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.70976e-01 6.29355e-01 7.98835e-04 0e+00 30 2.29123e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.71109e-01 6.28583e-01 8.95199e-04 0e+00 30 1.22169e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.75800e-01 6.33201e-01 5.82400e-04 0e+00 30 7.35994e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.80152e-01 6.37233e-01 5.67851e-04 0e+00 30 2.39401e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.84677e-01 6.40185e-01 3.04196e-04 0e+00 30 3.08436e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.89227e-01 6.43418e-01 3.22746e-04 0e+00 30 9.92595e-01
64 7.825e+00 7.64304e+01 6.5e+01 1.97492e-01 6.48549e-01 1.35289e-03 0e+00 30 4.70450e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.01408e-01 6.51570e-01 3.93200e-04 0e+00 30 7.42210e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.05668e-01 6.53664e-01 3.85618e-04 0e+00 30 2.19842e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.09588e-01 6.56167e-01 7.97698e-04 0e+00 30 1.58037e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.17211e-01 6.60161e-01 6.83560e-04 0e+00 30 2.25736e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.20922e-01 6.63110e-01 5.43672e-04 0e+00 30 3.29641e-03
64 7.825e+00 7.64304e+01 6.5e+01 2.28170e-01 6.67794e-01 9.56396e-04 0e+00 30 2.52542e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.31708e-01 6.69624e-01 5.41216e-04 0e+00 30 8.16663e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.35193e-01 6.71462e-01 7.38879e-04 0e+00 30 2.05762e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.38625e-01 6.72653e-01 1.03968e-03 0e+00 30 3.71338e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.42009e-01 6.75346e-01 1.14849e-03 0e+00 30 1.98796e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.45349e-01 6.78536e-01 1.30297e-03 0e+00 30 3.39750e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.48640e-01 6.78672e-01 1.28988e-03 0e+00 30 2.37117e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.55102e-01 6.80347e-01 9.15254e-04 0e+00 30 1.49111e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.58268e-01 6.83337e-01 6.69327e-04 0e+00 30 1.54129e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.61398e-01 6.86014e-01 4.83368e-04 0e+00 30 4.47394e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.64492e-01 6.85771e-01 2.84673e-03 0e+00 30 2.95895e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.67549e-01 6.89193e-01 1.46286e-03 0e+00 30 1.98747e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.70575e-01 6.89834e-01 3.71583e-04 0e+00 30 7.19292e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.73563e-01 6.91555e-01 6.17592e-04 0e+00 30 5.39760e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.79448e-01 6.93566e-01 1.08551e-03 0e+00 30 1.31151e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.82344e-01 6.94744e-01 1.01569e-03 0e+00 30 2.13762e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.85212e-01 6.96683e-01 1.08212e-03 0e+00 30 5.01647e-04
64 7.825e+00 7.64304e+01 6.5e+01 2.88048e-01 6.97285e-01 1.03951e-03 0e+00 30 3.42080e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.90859e-01 6.99212e-01 5.31343e-04 0e+00 30 6.71959e-01
64 7.825e+00 7.64304e+01 6.5e+01 2.93642e-01 6.99698e-01 7.94812e-04 0e+00 30 1.35501e-02
64 7.825e+00 7.64304e+01 6.5e+01 2.96401e-01 7.00548e-01 1.16276e-03 0e+00 30 5.73482e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.01838e-01 7.03714e-01 6.53436e-04 0e+00 30 4.67079e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.04520e-01 7.03540e-01 1.38381e-03 0e+00 30 2.21503e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.07182e-01 7.04296e-01 1.65079e-03 0e+00 30 6.64104e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.09816e-01 7.06767e-01 1.95147e-03 0e+00 30 2.17939e-03
64 7.825e+00 7.64304e+01 6.5e+01 3.15024e-01 7.09262e-01 3.94525e-04 0e+00 30 3.32681e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.17597e-01 7.10281e-01 3.59446e-04 0e+00 30 3.98838e-01
64 7.825e+00 7.64304e+01 6.5e+01 3.22679e-01 7.12796e-01 1.41678e-03 0e+00 30 3.80179e-01
64 8e+00 8.89042e+01 6.5e+01 3.32852e-02 3.40122e-01 2.82260e-05 0e+00 30 7.26324e-01
64 8e+00 8.89042e+01 6.5e+01 4.97041e-02 4.29351e-01 8.53670e-05 0e+00 30 5.52233e-01
64 8e+00 8.89042e+01 6.5e+01 6.19515e-02 4.70202e-01 2.04165e-04 0e+00 30 4.34367e-01
64 8e+00 8.89042e+01 6.5e+01 6.72777e-02 4.85979e-01 6.63663e-05 0e+00 30 4.38927e-01
64 8e+00 8.89042e+01 6.5e+01 7.71499e-02 5.07903e-01 1.73833e-04 0e+00 30 1.56357e-01
64 8e+00 8.89042e+01 6.5e+01 8.54790e-02 5.23743e-01 3.08800e-04 0e+00 30 6.80168e-02
64 8e+00 8.89042e+01 6.5e+01 9.80350e-02 5.43942e-01 5.29363e-04 0e+00 30 2.39461e-01
64 8e+00 8.89042e+01 6.5e+01 1.03292e-01 5.51274e-01 9.01533e-05 0e+00 30 1.04947e-01
64 8e+00 8.89042e+01 6.5e+01 1.04453e-01 5.52535e-01 2.89582e-04 0e+00 30 4.35777e-02
64 8e+00 8.89042e+01 6.5e+01 1.09263e-01 5.58854e-01 1.45482e-04 0e+00 30 3.11216e-01
64 8e+00 8.89042e+01 6.5e+01 1.14943e-01 5.65563e-01 4.19001e-04 0e+00 30 7.02509e-01
64 8e+00 8.89042e+01 6.5e+01 1.20564e-01 5.71776e-01 6.15274e-04 0e+00 30 3.83384e-01
64 8e+00 8.89042e+01 6.5e+01 1.24943e-01 5.76484e-01 2.17770e-04 0e+00 30 1.57170e-01
64 8e+00 8.89042e+01 6.5e+01 1.29860e-01 5.81443e-01 3.36290e-04 0e+00 30 4.87743e-01
64 8e+00 8.89042e+01 6.5e+01 1.38446e-01 5.89353e-01 4.88036e-04 0e+00 30 2.84157e-01
64 8e+00 8.89042e+01 6.5e+01 1.42760e-01 5.93199e-01 3.24086e-04 0e+00 30 5.42084e-01
64 8e+00 8.89042e+01 6.5e+01 1.43193e-01 5.93665e-01 6.15289e-04 0e+00 30 3.16525e-01
64 8e+00 8.89042e+01 6.5e+01 1.46987e-01 5.95388e-01 1.00484e-03 0e+00 30 9.62912e-03
64 8e+00 8.89042e+01 6.5e+01 1.47101e-01 5.96281e-01 6.05520e-04 0e+00 30 2.57245e-01
64 8e+00 8.89042e+01 6.5e+01 1.51134e-01 5.99771e-01 5.89479e-04 0e+00 30 8.16695e-01
64 8e+00 8.89042e+01 6.5e+01 1.54875e-01 6.02868e-01 2.60687e-04 0e+00 30 6.67965e-01
64 8e+00 8.89042e+01 6.5e+01 1.58766e-01 6.05970e-01 4.70307e-04 0e+00 30 4.43346e-01
64 8e+00 8.89042e+01 6.5e+01 1.62677e-01 6.08892e-01 5.99912e-04 0e+00 30 5.16698e-01
64 8e+00 8.89042e+01 6.5e+01 1.69782e-01 6.12347e-01 1.31350e-03 0e+00 30 1.62155e-01
64 8e+00 8.89042e+01 6.5e+01 1.73149e-01 6.16562e-01 4.44000e-04 0e+00 30 2.03839e-04
64 8e+00 8.89042e+01 6.5e+01 1.76811e-01 6.18651e-01 4.21156e-04 0e+00 30 5.50177e-01
64 8e+00 8.89042e+01 6.5e+01 1.80182e-01 6.18842e-01 7.94236e-04 0e+00 30 1.29354e+00
64 8e+00 8.89042e+01 6.5e+01 1.86735e-01 6.24183e-01 2.74411e-04 0e+00 30 4.59415e-01
64 8e+00 8.89042e+01 6.5e+01 1.89926e-01 6.24449e-01 1.32672e-03 0e+00 30 5.74625e-03
64 8e+00 8.89042e+01 6.5e+01 1.96157e-01 6.30690e-01 5.78016e-04 0e+00 30 5.61705e-01
64 8e+00 8.89042e+01 6.5e+01 1.99198e-01 6.32527e-01 2.07855e-04 0e+00 30 1.31684e-01
64 8e+00 8.89042e+01 6.5e+01 2.02194e-01 6.33702e-01 5.52241e-04 0e+00 30 4.06066e-01
64 8e+00 8.89042e+01 6.5e+01 2.05145e-01 6.32880e-01 1.56668e-03 0e+00 30 8.38800e-01
64 8e+00 8.89042e+01 6.5e+01 2.08054e-01 6.37387e-01 9.54054e-04 0e+00 30 2.96777e-01
64 8e+00 8.89042e+01 6.5e+01 2.10925e-01 6.37851e-01 1.03573e-03 0e+00 30 6.80779e-01
64 8e+00 8.89042e+01 6.5e+01 2.13755e-01 6.40336e-01 5.22018e-04 0e+00 30 2.74820e-01
64 8e+00 8.89042e+01 6.5e+01 2.19310e-01 6.43242e-01 3.43576e-04 0e+00 30 3.26774e-01
64 8e+00 8.89042e+01 6.5e+01 2.22032e-01 6.44289e-01 5.15346e-04 0e+00 30 1.89627e-01
64 8e+00 8.89042e+01 6.5e+01 2.24723e-01 6.45872e-01 4.17183e-04 0e+00 30 4.94597e-01
64 8e+00 8.89042e+01 6.5e+01 2.27382e-01 6.49846e-01 1.43736e-03 0e+00 30 5.20143e-01
64 8e+00 8.89042e+01 6.5e+01 2.30011e-01 6.46900e-01 1.73871e-03 0e+00 30 4.15601e-01
64 8e+00 8.89042e+01 6.5e+01 2.32611e-01 6.49832e-01 6.97061e-04 0e+00 30 6.42162e-01
64 8e+00 8.89042e+01 6.5e+01 2.35181e-01 6.51001e-01 3.85363e-04 0e+00 30 1.30128e-01
64 8e+00 8.89042e+01 6.5e+01 2.40240e-01 6.52988e-01 7.26816e-04 0e+00 30 7.93830e-02
64 8e+00 8.89042e+01 6.5e+01 2.42730e-01 6.54840e-01 6.13834e-04 0e+00 30 2.66366e-01
64 8e+00 8.89042e+01 6.5e+01 2.45195e-01 6.54269e-01 8.84674e-04 0e+00 30 1.78498e+00
64 8e+00 8.89042e+01 6.5e+01 2.47633e-01 6.56575e-01 1.01290e-03 0e+00 30 1.97153e-01
64 8e+00 8.89042e+01 6.5e+01 2.50050e-01 6.57090e-01 4.99497e-04 0e+00 30 6.68717e-01
64 8e+00 8.89042e+01 6.5e+01 2.52442e-01 6.59837e-01 9.82702e-04 0e+00 30 9.03657e-02
64 8e+00 8.89042e+01 6.5e+01 2.54814e-01 6.60204e-01 9.20542e-04 0e+00 30 1.89335e-02
64 8e+00 8.89042e+01 6.5e+01 2.59488e-01 6.60577e-01 1.06470e-03 0e+00 30 9.12263e-02
64 8e+00 8.89042e+01 6.5e+01 2.61794e-01 6.60631e-01 2.00964e-03 0e+00 30 1.13869e-01
64 8e+00 8.89042e+01 6.5e+01 2.64083e-01 6.64331e-01 1.14096e-03 0e+00 30 5.98234e-02
64 8e+00 8.89042e+01 6.5e+01 2.66347e-01 6.64216e-01 4.64974e-04 0e+00 30 2.63304e-01
64 8e+00 8.89042e+01 6.5e+01 2.70824e-01 6.66111e-01 7.69544e-04 0e+00 30 2.48581e-01
64 8e+00 8.89042e+01 6.5e+01 2.73036e-01 6.67647e-01 7.44955e-04 0e+00 30 1.97546e-01
64 8e+00 8.89042e+01 6.5e+01 2.77405e-01 6.69262e-01 1.29891e-03 0e+00 30 2.62015e-03
64 8.2e+00 1.05497e+02 6.5e+01 2.80501e-02 3.25978e-01 2.17261e-05 0e+00 30 5.62060e-01
64 8.2e+00 1.05497e+02 6.5e+01 4.18866e-02 4.10192e-01 5.64791e-05 0e+00 30 9.66213e-01
64 8.2e+00 1.05497e+02 6.5e+01 5.22078e-02 4.48353e-01 1.78288e-04 0e+00 30 5.05619e-05
64 8.2e+00 1.05497e+02 6.5e+01 5.66962e-02 4.62836e-01 1.57614e-04 0e+00 30 3.08492e-02
64 8.2e+00 1.05497e+02 6.5e+01 6.50157e-02 4.83232e-01 1.27001e-04 0e+00 30 6.44633e-01
64 8.2e+00 1.05497e+02 6.5e+01 7.20348e-02 4.97644e-01 1.79336e-04 0e+00 30 9.22620e-02
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 5.16212e-01 1.39934e-04 0e+00 30 4.90008e-01
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02 5.22881e-01 1.10253e-04 0e+00 30 7.16585e-01
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 5.24118e-01 1.88162e-04 0e+00 30 8.08663e-01
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02 5.29996e-01 1.93698e-04 0e+00 30 6.10850e-01
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02 5.36106e-01 2.31953e-04 0e+00 30 4.41744e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.01601e-01 5.41285e-01 5.31149e-04 0e+00 30 1.59729e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.05292e-01 5.45727e-01 2.23337e-04 0e+00 30 5.47837e-04
64 8.2e+00 1.05497e+02 6.5e+01 1.09436e-01 5.50150e-01 2.46331e-04 0e+00 30 2.90469e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.16671e-01 5.57333e-01 3.50624e-04 0e+00 30 9.04477e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.20306e-01 5.60819e-01 2.89999e-04 0e+00 30 6.59225e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.20672e-01 5.60739e-01 5.07901e-04 0e+00 30 1.17477e+00
64 8.2e+00 1.05497e+02 6.5e+01 1.23869e-01 5.63563e-01 4.29618e-04 0e+00 30 9.72380e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.23965e-01 5.63900e-01 4.47715e-04 0e+00 30 8.11510e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.27363e-01 5.66885e-01 4.07061e-04 0e+00 30 8.43143e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.30517e-01 5.69411e-01 2.68390e-04 0e+00 30 4.48613e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.33795e-01 5.72134e-01 1.78935e-04 0e+00 30 8.58129e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.37091e-01 5.73766e-01 4.71690e-04 0e+00 30 7.00845e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.43079e-01 5.79019e-01 3.02537e-04 0e+00 30 5.12261e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.45916e-01 5.81358e-01 4.60149e-04 0e+00 30 2.42114e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.49002e-01 5.82658e-01 2.90085e-04 0e+00 30 8.44185e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.51843e-01 5.85059e-01 2.90921e-04 0e+00 30 5.08993e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.57366e-01 5.87913e-01 3.89025e-04 0e+00 30 3.93862e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.60054e-01 5.89743e-01 6.43292e-04 0e+00 30 7.42423e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.65305e-01 5.93515e-01 5.93250e-04 0e+00 30 5.24345e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.67868e-01 5.95240e-01 2.02538e-04 0e+00 30 3.74833e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.70393e-01 5.96436e-01 5.20265e-04 0e+00 30 1.40731e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.72879e-01 5.97783e-01 4.12894e-04 0e+00 30 4.99418e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.75331e-01 5.99378e-01 5.88513e-04 0e+00 30 4.06719e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.77751e-01 5.99698e-01 7.15159e-04 0e+00 30 2.02303e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.80135e-01 6.01899e-01 3.69580e-04 0e+00 30 3.24824e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.84817e-01 6.03137e-01 7.35880e-04 0e+00 30 6.91842e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.87110e-01 6.05277e-01 4.80482e-04 0e+00 30 1.32143e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.89378e-01 6.06792e-01 4.99227e-04 0e+00 30 7.74299e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.91619e-01 6.07811e-01 4.10114e-04 0e+00 30 5.28506e-01
64 8.2e+00 1.05497e+02 6.5e+01 1.93834e-01 6.07686e-01 1.01803e-03 0e+00 30 8.31679e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.96026e-01 6.09642e-01 5.08196e-04 0e+00 30 5.15845e-02
64 8.2e+00 1.05497e+02 6.5e+01 1.98191e-01 6.08783e-01 1.03813e-03 0e+00 30 1.39768e+00
64 8.2e+00 1.05497e+02 6.5e+01 2.02455e-01 6.11990e-01 1.59575e-03 0e+00 30 2.24955e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.04553e-01 6.14211e-01 5.04163e-04 0e+00 30 1.89006e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.06631e-01 6.14969e-01 3.07535e-04 0e+00 30 2.38651e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.08685e-01 6.14809e-01 6.52596e-04 0e+00 30 5.89810e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.10722e-01 6.16674e-01 5.75350e-04 0e+00 30 4.31732e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.12738e-01 6.17440e-01 5.77311e-04 0e+00 30 1.17050e-03
64 8.2e+00 1.05497e+02 6.5e+01 2.14737e-01 6.18338e-01 3.23168e-04 0e+00 30 2.44562e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.18676e-01 6.19617e-01 6.26287e-04 0e+00 30 2.28590e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.20619e-01 6.21176e-01 4.84879e-04 0e+00 30 3.49175e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.22548e-01 6.21334e-01 5.56119e-04 0e+00 30 3.13629e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.24456e-01 6.22455e-01 3.62580e-04 0e+00 30 7.95434e-03
64 8.2e+00 1.05497e+02 6.5e+01 2.28229e-01 6.24104e-01 3.85337e-04 0e+00 30 1.60475e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.30093e-01 6.24479e-01 4.30738e-04 0e+00 30 8.83886e-01
64 8.2e+00 1.05497e+02 6.5e+01 2.33775e-01 6.26046e-01 7.65156e-04 0e+00 30 4.84595e-01
64 8.4e+00 1.25025e+02 6.5e+01 2.36688e-02 3.13110e-01 2.18310e-05 0e+00 30 5.37112e-01
64 8.4e+00 1.25025e+02 6.5e+01 3.53441e-02 3.92895e-01 3.64386e-05 0e+00 30 1.66108e-01
64 8.4e+00 1.25025e+02 6.5e+01 4.40532e-02 4.28757e-01 1.30643e-04 0e+00 30 1.00090e-01
64 8.4e+00 1.25025e+02 6.5e+01 4.78405e-02 4.42290e-01 7.44881e-05 0e+00 30 3.60830e-02
64 8.4e+00 1.25025e+02 6.5e+01 5.48605e-02 4.61169e-01 9.23283e-05 0e+00 30 6.53262e-01
64 8.4e+00 1.25025e+02 6.5e+01 6.07833e-02 4.74506e-01 1.32898e-04 0e+00 30 1.40640e-01
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02 4.91807e-01 1.28542e-04 0e+00 30 3.68834e-01
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02 4.97896e-01 1.41037e-04 0e+00 30 3.89294e-01
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02 4.99065e-01 1.02937e-04 0e+00 30 4.57656e-01
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 5.04143e-01 1.88693e-04 0e+00 30 2.28322e-01
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02 5.09996e-01 2.93013e-04 0e+00 30 2.50490e-01
64 8.4e+00 1.25025e+02 6.5e+01 8.57318e-02 5.15061e-01 2.48362e-04 0e+00 30 4.60526e-01
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 5.18794e-01 1.39693e-04 0e+00 30 4.79011e-01
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02 5.22910e-01 1.65015e-04 0e+00 30 2.72220e-02
64 8.4e+00 1.25025e+02 6.5e+01 9.84477e-02 5.29639e-01 2.54642e-04 0e+00 30 2.83232e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.01515e-01 5.32606e-01 1.61404e-04 0e+00 30 3.86641e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.01823e-01 5.32731e-01 2.52589e-04 0e+00 30 1.34837e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.04521e-01 5.35607e-01 2.28986e-04 0e+00 30 1.09338e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.04602e-01 5.35356e-01 2.64456e-04 0e+00 30 4.62251e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.07470e-01 5.38302e-01 2.51708e-04 0e+00 30 5.54377e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.10130e-01 5.40585e-01 2.72373e-04 0e+00 30 5.98627e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.12897e-01 5.42614e-01 2.24163e-04 0e+00 30 1.44228e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.15678e-01 5.45179e-01 2.99236e-04 0e+00 30 2.79952e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.20731e-01 5.48995e-01 2.31008e-04 0e+00 30 2.30189e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.23125e-01 5.50861e-01 1.69986e-04 0e+00 30 1.26852e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.25729e-01 5.52776e-01 1.34528e-04 0e+00 30 8.85606e-02
64 8.4e+00 1.25025e+02 6.5e+01 1.28125e-01 5.54661e-01 4.06028e-04 0e+00 30 4.03390e-04
64 8.4e+00 1.25025e+02 6.5e+01 1.32786e-01 5.57345e-01 2.57048e-04 0e+00 30 3.73663e-02
64 8.4e+00 1.25025e+02 6.5e+01 1.35054e-01 5.59488e-01 4.46048e-04 0e+00 30 6.32724e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.39485e-01 5.61984e-01 3.26655e-04 0e+00 30 5.36556e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.41648e-01 5.63800e-01 4.02155e-04 0e+00 30 1.43078e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.43778e-01 5.64392e-01 2.79992e-04 0e+00 30 5.09280e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.45876e-01 5.65825e-01 2.06958e-04 0e+00 30 7.46254e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.47945e-01 5.66967e-01 4.04539e-04 0e+00 30 1.44215e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.49987e-01 5.67738e-01 3.01743e-04 0e+00 30 4.54506e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.51999e-01 5.69158e-01 2.83075e-04 0e+00 30 3.34683e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.55949e-01 5.71797e-01 5.19481e-04 0e+00 30 1.49063e+00
64 8.4e+00 1.25025e+02 6.5e+01 1.57885e-01 5.72540e-01 2.08719e-04 0e+00 30 4.47903e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.59798e-01 5.73829e-01 3.61605e-04 0e+00 30 1.56257e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.61689e-01 5.74830e-01 3.89494e-04 0e+00 30 3.55224e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.63558e-01 5.75402e-01 2.79595e-04 0e+00 30 6.02896e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.65408e-01 5.76570e-01 2.45240e-04 0e+00 30 1.87176e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.67235e-01 5.77249e-01 4.45804e-04 0e+00 30 4.66186e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.70832e-01 5.77050e-01 1.41964e-03 0e+00 30 3.75304e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.72603e-01 5.80033e-01 3.73494e-04 0e+00 30 2.73553e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.74356e-01 5.80853e-01 2.87257e-04 0e+00 30 4.89138e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.76089e-01 5.80923e-01 2.08176e-03 0e+00 30 8.98797e-02
64 8.4e+00 1.25025e+02 6.5e+01 1.77808e-01 5.81786e-01 5.44614e-04 0e+00 30 1.44050e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.79509e-01 5.82728e-01 2.75444e-04 0e+00 30 5.06289e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.81196e-01 5.84055e-01 3.81933e-04 0e+00 30 3.29142e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.84520e-01 5.85090e-01 3.63273e-04 0e+00 30 4.36008e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.86159e-01 5.86264e-01 4.50297e-04 0e+00 30 1.41059e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.87787e-01 5.86270e-01 5.29690e-04 0e+00 30 2.03278e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.89397e-01 5.87308e-01 3.46320e-04 0e+00 30 3.22636e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.92580e-01 5.88631e-01 3.65190e-04 0e+00 30 1.24266e-01
64 8.4e+00 1.25025e+02 6.5e+01 1.94153e-01 5.88549e-01 6.35523e-04 0e+00 30 2.79554e-03
64 8.4e+00 1.25025e+02 6.5e+01 1.97260e-01 5.89449e-01 8.70811e-04 0e+00 30 5.79063e-01


==> anc/lattice/tzerosimullatminusweak3loopus_discerr_5_25corrsng_b8400.sorted <==
64 8.4e+00 1.25025e+02 6.5e+01 0.00000e+00  2.01854e-04 2.17663e-02  5 1.1689e-01 5.48605e-02 8.17348e-02 3.24450e-01 4.95308e-01 5.92113e-04
64 8.4e+00 1.25025e+02 6.5e+01 0.00000e+00  4.19530e-04 2.35037e-02  7 1.1680e-01 5.48605e-02 8.88460e-02 2.34922e-01 3.85771e-01 4.75459e-04
64 8.4e+00 1.25025e+02 6.5e+01 0.00000e+00  8.45733e-04 2.48801e-02  9 1.1687e-01 5.48605e-02 9.84477e-02 2.87374e-01 3.55664e-01 4.02169e-04
64 8.4e+00 1.25025e+02 6.5e+01 0.00000e+00  5.27379e-04 2.79493e-02 15 1.1695e-01 5.48605e-02 1.10130e-01 3.10928e-01 2.92624e-01 4.14157e-04
64 8.4e+00 1.25025e+02 6.5e+01 0.00000e+00  3.22251e-04 2.95962e-02 18 1.1687e-01 5.48605e-02 1.20731e-01 3.70201e-01 4.49077e-01 3.84490e-04


==> anc/lattice/tzerosimullatminusweak3loopus_improved_1_25corrsng.sorted <==
64 8.000e+00 1.25025e+02 6.5e+01 0.00000e+00 -2.25750e-03  2.33004e-02  4 1.1643e-01 2.36688e-02 4.97041e-02 8.32516e-02 8.31687e-02 5.87042e-04
64 8.000e+00 1.25025e+02 6.5e+01 0.00000e+00 -3.05976e-03  2.97666e-02  6 1.1641e-01 2.36688e-02 5.48605e-02 1.41150e-01 1.80210e-01 5.14332e-04
64 7.825e+00 1.25025e+02 6.5e+01 0.00000e+00 -2.35830e-03  2.67161e-02  9 1.1643e-01 2.36688e-02 6.07833e-02 1.17908e-01 1.44600e-01 4.66075e-04
64 7.825e+00 1.25025e+02 6.5e+01 0.00000e+00 -1.36301e-03  2.64329e-02 12 1.1647e-01 2.36688e-02 6.72777e-02 1.22092e-01 1.49565e-01 4.50127e-04
64 7.596e+00 1.25025e+02 6.5e+01 0.00000e+00  2.41715e-03  2.87867e-02 17 1.1660e-01 2.36688e-02 7.34499e-02 2.21372e-01 2.68637e-01 4.11051e-04
64 7.596e+00 1.25025e+02 6.5e+01 0.00000e+00  2.85821e-03  3.20259e-02 22 1.1661e-01 2.36688e-02 8.17348e-02 2.16014e-01 2.71624e-01 3.96896e-04
64 7.373e+00 1.25025e+02 6.5e+01 0.00000e+00  4.13448e-03  2.93328e-02 27 1.1667e-01 2.36688e-02 8.70461e-02 2.68019e-01 3.17394e-01 3.69237e-04
64 7.373e+00 1.25025e+02 6.5e+01 0.00000e+00  3.43042e-03  3.12893e-02 32 1.1664e-01 2.36688e-02 9.20781e-02 3.15509e-01 3.36110e-01 3.52397e-04
64 7.373e+00 1.25025e+02 6.5e+01 0.00000e+00  3.95167e-03  3.20604e-02 36 1.1666e-01 2.36688e-02 9.80350e-02 3.09095e-01 3.40290e-01 3.42739e-04
64 7.373e+00 1.25025e+02 6.5e+01 0.00000e+00  4.47617e-03  3.68222e-02 49 1.1672e-01 2.36688e-02 1.09263e-01 3.63416e-01 4.11532e-01 3.09280e-04
64 7.373e+00 1.25025e+02 6.5e+01 0.00000e+00  3.91244e-03  3.86954e-02 59 1.1671e-01 2.36688e-02 1.20150e-01 3.54098e-01 4.07722e-01 3.02589e-04
64 7.373e+00 1.25025e+02 6.5e+01 0.00000e+00  2.46952e-03  4.14432e-02 74 1.1668e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.04332e-01 2.71786e-04


==> anc/lattice/tzerosimullatminusweak3loopus_improved_8_25corrsng.sorted <==
64 8.200e+00 1.25025e+02 6.5e+01 0.00000e+00  1.03970e-03 -7.16227e-04  5 1.1703e-01 6.97118e-02 8.70461e-02 2.81711e-01 4.47047e-01 1.44590e-03
64 8.200e+00 1.25025e+02 6.5e+01 0.00000e+00  3.12711e-03  4.08740e-03  8 1.1646e-01 6.97118e-02 9.20781e-02 3.55967e-01 4.90194e-01 8.40392e-04
64 8.200e+00 1.25025e+02 6.5e+01 0.00000e+00  3.15639e-03  6.63107e-03 10 1.1658e-01 6.97118e-02 9.68646e-02 3.34412e-01 4.65152e-01 7.21449e-04
64 8.000e+00 1.25025e+02 6.5e+01 0.00000e+00  9.98585e-04  1.03205e-02 20 1.1676e-01 6.97118e-02 1.07470e-01 3.80742e-01 4.30956e-01 6.10879e-04
64 7.825e+00 1.25025e+02 6.5e+01 0.00000e+00  9.96373e-04  3.82364e-03 28 1.1668e-01 6.97118e-02 1.20150e-01 3.86447e-01 4.62383e-01 6.31031e-04
64 7.825e+00 1.25025e+02 6.5e+01 0.00000e+00  2.87753e-04  1.19436e-02 42 1.1659e-01 6.97118e-02 1.30517e-01 3.32772e-01 3.96943e-01 5.05338e-04


==> anc/lattice/tzerosimullatmweak3loopus_ignored_8_25rmax1305corrsng.sorted <==
64 7.825e+00 1.25025e+02 6.5e+01 0.00000e+00  4.90336e-03  9.87364e-03 39 20200 1.1600e-01 6.97118e-02 1.30517e-01 3.37333e+00 4.20245e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 6.97118e-02 -1.78297e-02 -5.21308e-03 39 20200 1.1600e-01 6.97118e-02 1.30517e-01 3.37333e+00 4.20245e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.34499e-02 -1.60164e-02 -5.71983e-03 39 30000 1.1600e-01 6.97118e-02 1.30517e-01 3.37333e+00 4.20245e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.42759e-02 -2.04001e-02 -4.17466e-03 39 20201 1.1600e-01 6.97118e-02 1.30517e-01 3.37333e+00 4.20245e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.76959e-02 -1.88176e-02 -7.97291e-03 39 30100 1.1600e-01 6.97118e-02 1.30517e-01 3.37333e+00 4.20245e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.17348e-02 -5.27996e-03 -1.18833e-02 39 30101 1.1600e-01 6.97118e-02 1.30517e-01 3.37333e+00 4.20245e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.26160e-02 -1.00607e-02 -4.78868e-03 39 20200 1.1600e-01 6.97118e-02 1.30517e-01 3.37333e+00 4.20245e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.70461e-02 -5.78717e-03 -3.95689e-03 39 30000 1.1600e-01 6.97118e-02 1.30517e-01 3.37333e+00 4.20245e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.80250e-02 -1.02236e-02 -6.43910e-03 39 20201 1.1600e-01 6.97118e-02 1.30517e-01 3.37333e+00 4.20245e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.88460e-02 -5.78355e-03 -5.66532e-03 39 30200 1.1600e-01 6.97118e-02 1.30517e-01 3.37333e+00 4.20245e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 9.20781e-02  3.19004e-03 -6.62854e-03 39 30100 1.1600e-01 6.97118e-02 1.30517e-01 3.37333e+00 4.20245e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 9.23425e-02  1.21280e-03 -6.73175e-03 39 30201 1.1600e-01 6.97118e-02 1.30517e-01 3.37333e+00 4.20245e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 9.68646e-02  6.29281e-03 -7.93767e-03 39 30101 1.1600e-01 6.97118e-02 1.30517e-01 3.37333e+00 4.20245e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 9.80350e-02 -6.10172e-03 -1.52661e-02 39 20200 1.1600e-01 6.97118e-02 1.30517e-01 3.37333e+00 4.20245e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 9.84477e-02  1.44654e-02 -1.03271e-02 39 40000 1.1600e-01 6.97118e-02 1.30517e-01 3.37333e+00 4.20245e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.01515e-01  1.33796e-02 -6.69059e-03 39 40100 1.1600e-01 6.97118e-02 1.30517e-01 3.37333e+00 4.20245e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.01823e-01  6.44253e-03 -1.02439e-02 39 30202 1.1600e-01 6.97118e-02 1.30517e-01 3.37333e+00 4.20245e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.03292e-01 -1.39733e-03 -2.59990e-03 39 30000 1.1600e-01 6.97118e-02 1.30517e-01 3.37333e+00 4.20245e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.04453e-01 -8.60454e-03 -8.35116e-03 39 20201 1.1600e-01 6.97118e-02 1.30517e-01 3.37333e+00 4.20245e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.04521e-01  2.06697e-02 -9.57651e-03 39 40101 1.1600e-01 6.97118e-02 1.30517e-01 3.37333e+00 4.20245e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.04602e-01  7.51350e-03 -1.07251e-02 39 30300 1.1600e-01 6.97118e-02 1.30517e-01 3.37333e+00 4.20245e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.05292e-01  5.92139e-03 -7.64282e-03 39 30200 1.1600e-01 6.97118e-02 1.30517e-01 3.37333e+00 4.20245e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.07470e-01  2.22827e-02 -1.02081e-02 39 30301 1.1600e-01 6.97118e-02 1.30517e-01 3.37333e+00 4.20245e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.09263e-01  3.10185e-06 -4.19551e-03 39 30100 1.1600e-01 6.97118e-02 1.30517e-01 3.37333e+00 4.20245e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.09436e-01  8.49472e-03 -8.42970e-03 39 30201 1.1600e-01 6.97118e-02 1.30517e-01 3.37333e+00 4.20245e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.10130e-01  2.12789e-02 -1.10462e-02 39 40200 1.1600e-01 6.97118e-02 1.30517e-01 3.37333e+00 4.20245e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.12897e-01  9.39536e-03 -9.14146e-03 39 40201 1.1600e-01 6.97118e-02 1.30517e-01 3.37333e+00 4.20245e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.14035e-01 -6.02654e-03  8.24437e-03 39 20200 1.1600e-01 6.97118e-02 1.30517e-01 3.37333e+00 4.20245e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.14943e-01  1.71666e-03  1.20834e-02 39 30101 1.1600e-01 6.97118e-02 1.30517e-01 3.37333e+00 4.20245e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.15678e-01  2.20643e-02  1.21357e-02 39 30302 1.1600e-01 6.97118e-02 1.30517e-01 3.37333e+00 4.20245e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.16671e-01  1.29966e-02  1.19987e-02 39 40000 1.1600e-01 6.97118e-02 1.30517e-01 3.37333e+00 4.20245e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.20150e-01  8.11728e-03  7.81861e-03 39 30000 1.1600e-01 6.97118e-02 1.30517e-01 3.37333e+00 4.20245e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.20306e-01  1.84131e-02  9.92406e-03 39 40100 1.1600e-01 6.97118e-02 1.30517e-01 3.37333e+00 4.20245e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.20672e-01  4.66571e-03  1.73809e-02 39 30202 1.1600e-01 6.97118e-02 1.30517e-01 3.37333e+00 4.20245e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.20731e-01  1.82960e-02  9.83284e-03 39 40202 1.1600e-01 6.97118e-02 1.30517e-01 3.37333e+00 4.20245e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.21501e-01 -2.27375e-03  4.79032e-03 39 20201 1.1600e-01 6.97118e-02 1.30517e-01 3.37333e+00 4.20245e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.23125e-01  2.20259e-02  7.04118e-03 39 40300 1.1600e-01 6.97118e-02 1.30517e-01 3.37333e+00 4.20245e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.23869e-01  5.33370e-03  1.47020e-02 39 40101 1.1600e-01 6.97118e-02 1.30517e-01 3.37333e+00 4.20245e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.23965e-01  1.42148e-02  1.53213e-02 39 30300 1.1600e-01 6.97118e-02 1.30517e-01 3.37333e+00 4.20245e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.24943e-01  8.61468e-03  6.28020e-03 39 30200 1.1600e-01 6.97118e-02 1.30517e-01 3.37333e+00 4.20245e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.25729e-01  2.32107e-02  5.62936e-03 39 40301 1.1600e-01 6.97118e-02 1.30517e-01 3.37333e+00 4.20245e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.27095e-01  4.18167e-03 -8.72225e-03 39 30100 1.1600e-01 6.97118e-02 1.30517e-01 3.37333e+00 4.20245e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.27363e-01  1.80218e-02 -1.39300e-02 39 30301 1.1600e-01 6.97118e-02 1.30517e-01 3.37333e+00 4.20245e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.29860e-01  1.18439e-02 -9.69815e-03 39 30201 1.1600e-01 6.97118e-02 1.30517e-01 3.37333e+00 4.20245e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.30517e-01  1.60912e-02 -9.18458e-03 39 40200 1.1600e-01 6.97118e-02 1.30517e-01 3.37333e+00 4.20245e+00 0.00000e+00
64 7.825e+00 1.25025e+02 6.5e+01 0.00000e+00  4.18171e-03  8.45328e-03 39 20200 1.1610e-01 6.97118e-02 1.30517e-01 2.60725e+00 3.26186e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 6.97118e-02 -1.51418e-02 -5.21308e-03 39 20200 1.1610e-01 6.97118e-02 1.30517e-01 2.60725e+00 3.26186e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.34499e-02 -1.38294e-02 -5.71983e-03 39 30000 1.1610e-01 6.97118e-02 1.30517e-01 2.60725e+00 3.26186e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.42759e-02 -1.83210e-02 -4.17466e-03 39 20201 1.1610e-01 6.97118e-02 1.30517e-01 2.60725e+00 3.26186e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.76959e-02 -1.71714e-02 -7.97291e-03 39 30100 1.1610e-01 6.97118e-02 1.30517e-01 2.60725e+00 3.26186e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.17348e-02 -4.12215e-03 -1.18833e-02 39 30101 1.1610e-01 6.97118e-02 1.30517e-01 2.60725e+00 3.26186e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.26160e-02 -8.56571e-03 -4.78868e-03 39 20200 1.1610e-01 6.97118e-02 1.30517e-01 2.60725e+00 3.26186e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.70461e-02 -4.80114e-03 -3.95689e-03 39 30000 1.1610e-01 6.97118e-02 1.30517e-01 2.60725e+00 3.26186e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.80250e-02 -9.34620e-03 -6.43910e-03 39 20201 1.1610e-01 6.97118e-02 1.30517e-01 2.60725e+00 3.26186e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.88460e-02 -5.44047e-03 -5.66532e-03 39 30200 1.1610e-01 6.97118e-02 1.30517e-01 2.60725e+00 3.26186e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 9.20781e-02  3.62294e-03 -6.62854e-03 39 30100 1.1610e-01 6.97118e-02 1.30517e-01 2.60725e+00 3.26186e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 9.23425e-02  1.17555e-03 -6.73175e-03 39 30201 1.1610e-01 6.97118e-02 1.30517e-01 2.60725e+00 3.26186e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 9.68646e-02  6.22082e-03 -7.93767e-03 39 30101 1.1610e-01 6.97118e-02 1.30517e-01 2.60725e+00 3.26186e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 9.80350e-02 -5.12489e-03 -1.52661e-02 39 20200 1.1610e-01 6.97118e-02 1.30517e-01 2.60725e+00 3.26186e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 9.84477e-02  1.37872e-02 -1.03271e-02 39 40000 1.1610e-01 6.97118e-02 1.30517e-01 2.60725e+00 3.26186e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.01515e-01  1.23907e-02 -6.69059e-03 39 40100 1.1610e-01 6.97118e-02 1.30517e-01 2.60725e+00 3.26186e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.01823e-01  5.42253e-03 -1.02439e-02 39 30202 1.1610e-01 6.97118e-02 1.30517e-01 2.60725e+00 3.26186e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.03292e-01 -9.52257e-04 -2.59990e-03 39 30000 1.1610e-01 6.97118e-02 1.30517e-01 2.60725e+00 3.26186e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.04453e-01 -8.27440e-03 -8.35116e-03 39 20201 1.1610e-01 6.97118e-02 1.30517e-01 2.60725e+00 3.26186e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.04521e-01  1.93811e-02 -9.57651e-03 39 40101 1.1610e-01 6.97118e-02 1.30517e-01 2.60725e+00 3.26186e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.04602e-01  6.21696e-03 -1.07251e-02 39 30300 1.1610e-01 6.97118e-02 1.30517e-01 2.60725e+00 3.26186e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.05292e-01  4.99911e-03 -7.64282e-03 39 30200 1.1610e-01 6.97118e-02 1.30517e-01 2.60725e+00 3.26186e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.07470e-01  2.07053e-02 -1.02081e-02 39 30301 1.1610e-01 6.97118e-02 1.30517e-01 2.60725e+00 3.26186e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.09263e-01 -1.35436e-04 -4.19551e-03 39 30100 1.1610e-01 6.97118e-02 1.30517e-01 2.60725e+00 3.26186e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.09436e-01  7.16919e-03 -8.42970e-03 39 30201 1.1610e-01 6.97118e-02 1.30517e-01 2.60725e+00 3.26186e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.10130e-01  1.94449e-02 -1.10462e-02 39 40200 1.1610e-01 6.97118e-02 1.30517e-01 2.60725e+00 3.26186e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.12897e-01  7.29777e-03 -9.14146e-03 39 40201 1.1610e-01 6.97118e-02 1.30517e-01 2.60725e+00 3.26186e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.14035e-01 -5.39662e-03  8.24437e-03 39 20200 1.1610e-01 6.97118e-02 1.30517e-01 2.60725e+00 3.26186e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.14943e-01  1.03885e-03  1.20834e-02 39 30101 1.1610e-01 6.97118e-02 1.30517e-01 2.60725e+00 3.26186e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.15678e-01  1.97054e-02  1.21357e-02 39 30302 1.1610e-01 6.97118e-02 1.30517e-01 2.60725e+00 3.26186e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.16671e-01  1.09875e-02  1.19987e-02 39 40000 1.1610e-01 6.97118e-02 1.30517e-01 2.60725e+00 3.26186e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.20150e-01  8.17800e-03  7.81861e-03 39 30000 1.1610e-01 6.97118e-02 1.30517e-01 2.60725e+00 3.26186e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.20306e-01  1.60672e-02  9.92406e-03 39 40100 1.1610e-01 6.97118e-02 1.30517e-01 2.60725e+00 3.26186e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.20672e-01  2.28672e-03  1.73809e-02 39 30202 1.1610e-01 6.97118e-02 1.30517e-01 2.60725e+00 3.26186e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.20731e-01  1.54693e-02  9.83284e-03 39 40202 1.1610e-01 6.97118e-02 1.30517e-01 2.60725e+00 3.26186e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.21501e-01 -2.33693e-03  4.79032e-03 39 20201 1.1610e-01 6.97118e-02 1.30517e-01 2.60725e+00 3.26186e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.23125e-01  1.89805e-02  7.04118e-03 39 40300 1.1610e-01 6.97118e-02 1.30517e-01 2.60725e+00 3.26186e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.23869e-01  2.66228e-03  1.47020e-02 39 40101 1.1610e-01 6.97118e-02 1.30517e-01 2.60725e+00 3.26186e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.23965e-01  1.15352e-02  1.53213e-02 39 30300 1.1610e-01 6.97118e-02 1.30517e-01 2.60725e+00 3.26186e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.24943e-01  7.01576e-03  6.28020e-03 39 30200 1.1610e-01 6.97118e-02 1.30517e-01 2.60725e+00 3.26186e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.25729e-01  1.99283e-02  5.62936e-03 39 40301 1.1610e-01 6.97118e-02 1.30517e-01 2.60725e+00 3.26186e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.27095e-01  3.61051e-03 -8.72225e-03 39 30100 1.1610e-01 6.97118e-02 1.30517e-01 2.60725e+00 3.26186e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.27363e-01  1.50343e-02 -1.39300e-02 39 30301 1.1610e-01 6.97118e-02 1.30517e-01 2.60725e+00 3.26186e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.29860e-01  9.80133e-03 -9.69815e-03 39 30201 1.1610e-01 6.97118e-02 1.30517e-01 2.60725e+00 3.26186e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.30517e-01  1.28198e-02 -9.18458e-03 39 40200 1.1610e-01 6.97118e-02 1.30517e-01 2.60725e+00 3.26186e+00 0.00000e+00
64 7.825e+00 1.25025e+02 6.5e+01 0.00000e+00  3.45716e-03  7.09162e-03 39 20200 1.1620e-01 6.97118e-02 1.30517e-01 1.95264e+00 2.45516e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 6.97118e-02 -1.24446e-02 -5.21308e-03 39 20200 1.1620e-01 6.97118e-02 1.30517e-01 1.95264e+00 2.45516e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.34499e-02 -1.16344e-02 -5.71983e-03 39 30000 1.1620e-01 6.97118e-02 1.30517e-01 1.95264e+00 2.45516e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.42759e-02 -1.62342e-02 -4.17466e-03 39 20201 1.1620e-01 6.97118e-02 1.30517e-01 1.95264e+00 2.45516e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.76959e-02 -1.55187e-02 -7.97291e-03 39 30100 1.1620e-01 6.97118e-02 1.30517e-01 1.95264e+00 2.45516e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.17348e-02 -2.95940e-03 -1.18833e-02 39 30101 1.1620e-01 6.97118e-02 1.30517e-01 1.95264e+00 2.45516e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.26160e-02 -7.06489e-03 -4.78868e-03 39 20200 1.1620e-01 6.97118e-02 1.30517e-01 1.95264e+00 2.45516e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.70461e-02 -3.81093e-03 -3.95689e-03 39 30000 1.1620e-01 6.97118e-02 1.30517e-01 1.95264e+00 2.45516e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.80250e-02 -8.46495e-03 -6.43910e-03 39 20201 1.1620e-01 6.97118e-02 1.30517e-01 1.95264e+00 2.45516e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.88460e-02 -5.09512e-03 -5.66532e-03 39 30200 1.1620e-01 6.97118e-02 1.30517e-01 1.95264e+00 2.45516e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 9.20781e-02  4.05808e-03 -6.62854e-03 39 30100 1.1620e-01 6.97118e-02 1.30517e-01 1.95264e+00 2.45516e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 9.23425e-02  1.13922e-03 -6.73175e-03 39 30201 1.1620e-01 6.97118e-02 1.30517e-01 1.95264e+00 2.45516e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 9.68646e-02  6.14919e-03 -7.93767e-03 39 30101 1.1620e-01 6.97118e-02 1.30517e-01 1.95264e+00 2.45516e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 9.80350e-02 -4.14376e-03 -1.52661e-02 39 20200 1.1620e-01 6.97118e-02 1.30517e-01 1.95264e+00 2.45516e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 9.84477e-02  1.31075e-02 -1.03271e-02 39 40000 1.1620e-01 6.97118e-02 1.30517e-01 1.95264e+00 2.45516e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.01515e-01  1.13991e-02 -6.69059e-03 39 40100 1.1620e-01 6.97118e-02 1.30517e-01 1.95264e+00 2.45516e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.01823e-01  4.39964e-03 -1.02439e-02 39 30202 1.1620e-01 6.97118e-02 1.30517e-01 1.95264e+00 2.45516e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.03292e-01 -5.05061e-04 -2.59990e-03 39 30000 1.1620e-01 6.97118e-02 1.30517e-01 1.95264e+00 2.45516e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.04453e-01 -7.94263e-03 -8.35116e-03 39 20201 1.1620e-01 6.97118e-02 1.30517e-01 1.95264e+00 2.45516e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.04521e-01  1.80884e-02 -9.57651e-03 39 40101 1.1620e-01 6.97118e-02 1.30517e-01 1.95264e+00 2.45516e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.04602e-01  4.91635e-03 -1.07251e-02 39 30300 1.1620e-01 6.97118e-02 1.30517e-01 1.95264e+00 2.45516e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.05292e-01  4.07368e-03 -7.64282e-03 39 30200 1.1620e-01 6.97118e-02 1.30517e-01 1.95264e+00 2.45516e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.07470e-01  1.91226e-02 -1.02081e-02 39 30301 1.1620e-01 6.97118e-02 1.30517e-01 1.95264e+00 2.45516e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.09263e-01 -2.74422e-04 -4.19551e-03 39 30100 1.1620e-01 6.97118e-02 1.30517e-01 1.95264e+00 2.45516e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.09436e-01  5.83872e-03 -8.42970e-03 39 30201 1.1620e-01 6.97118e-02 1.30517e-01 1.95264e+00 2.45516e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.10130e-01  1.76045e-02 -1.10462e-02 39 40200 1.1620e-01 6.97118e-02 1.30517e-01 1.95264e+00 2.45516e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.12897e-01  5.19247e-03 -9.14146e-03 39 40201 1.1620e-01 6.97118e-02 1.30517e-01 1.95264e+00 2.45516e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.14035e-01 -4.76345e-03  8.24437e-03 39 20200 1.1620e-01 6.97118e-02 1.30517e-01 1.95264e+00 2.45516e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.14943e-01  3.58022e-04  1.20834e-02 39 30101 1.1620e-01 6.97118e-02 1.30517e-01 1.95264e+00 2.45516e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.15678e-01  1.73374e-02  1.21357e-02 39 30302 1.1620e-01 6.97118e-02 1.30517e-01 1.95264e+00 2.45516e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.16671e-01  8.97007e-03  1.19987e-02 39 40000 1.1620e-01 6.97118e-02 1.30517e-01 1.95264e+00 2.45516e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.20150e-01  8.23910e-03  7.81861e-03 39 30000 1.1620e-01 6.97118e-02 1.30517e-01 1.95264e+00 2.45516e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.20306e-01  1.37113e-02  9.92406e-03 39 40100 1.1620e-01 6.97118e-02 1.30517e-01 1.95264e+00 2.45516e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.20672e-01 -1.02421e-04  1.73809e-02 39 30202 1.1620e-01 6.97118e-02 1.30517e-01 1.95264e+00 2.45516e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.20731e-01  1.26312e-02  9.83284e-03 39 40202 1.1620e-01 6.97118e-02 1.30517e-01 1.95264e+00 2.45516e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.21501e-01 -2.40041e-03  4.79032e-03 39 20201 1.1620e-01 6.97118e-02 1.30517e-01 1.95264e+00 2.45516e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.23125e-01  1.59227e-02  7.04118e-03 39 40300 1.1620e-01 6.97118e-02 1.30517e-01 1.95264e+00 2.45516e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.23869e-01 -2.08611e-05  1.47020e-02 39 40101 1.1620e-01 6.97118e-02 1.30517e-01 1.95264e+00 2.45516e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.23965e-01  8.84381e-03  1.53213e-02 39 30300 1.1620e-01 6.97118e-02 1.30517e-01 1.95264e+00 2.45516e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.24943e-01  5.40899e-03  6.28020e-03 39 30200 1.1620e-01 6.97118e-02 1.30517e-01 1.95264e+00 2.45516e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.25729e-01  1.66320e-02  5.62936e-03 39 40301 1.1620e-01 6.97118e-02 1.30517e-01 1.95264e+00 2.45516e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.27095e-01  3.03624e-03 -8.72225e-03 39 30100 1.1620e-01 6.97118e-02 1.30517e-01 1.95264e+00 2.45516e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.27363e-01  1.20334e-02 -1.39300e-02 39 30301 1.1620e-01 6.97118e-02 1.30517e-01 1.95264e+00 2.45516e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.29860e-01  7.74834e-03 -9.69815e-03 39 30201 1.1620e-01 6.97118e-02 1.30517e-01 1.95264e+00 2.45516e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.30517e-01  9.53315e-03 -9.18458e-03 39 40200 1.1620e-01 6.97118e-02 1.30517e-01 1.95264e+00 2.45516e+00 0.00000e+00
64 7.825e+00 1.25025e+02 6.5e+01 0.00000e+00  2.72968e-03  5.82232e-03 39 20200 1.1630e-01 6.97118e-02 1.30517e-01 1.41088e+00 1.78400e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 6.97118e-02 -9.73802e-03 -5.21308e-03 39 20200 1.1630e-01 6.97118e-02 1.30517e-01 1.41088e+00 1.78400e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.34499e-02 -9.43152e-03 -5.71983e-03 39 30000 1.1630e-01 6.97118e-02 1.30517e-01 1.41088e+00 1.78400e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.42759e-02 -1.41397e-02 -4.17466e-03 39 20201 1.1630e-01 6.97118e-02 1.30517e-01 1.41088e+00 1.78400e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.76959e-02 -1.38595e-02 -7.97291e-03 39 30100 1.1630e-01 6.97118e-02 1.30517e-01 1.41088e+00 1.78400e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.17348e-02 -1.79166e-03 -1.18833e-02 39 30101 1.1630e-01 6.97118e-02 1.30517e-01 1.41088e+00 1.78400e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.26160e-02 -5.55819e-03 -4.78868e-03 39 20200 1.1630e-01 6.97118e-02 1.30517e-01 1.41088e+00 1.78400e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.70461e-02 -2.81651e-03 -3.95689e-03 39 30000 1.1630e-01 6.97118e-02 1.30517e-01 1.41088e+00 1.78400e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.80250e-02 -7.57987e-03 -6.43910e-03 39 20201 1.1630e-01 6.97118e-02 1.30517e-01 1.41088e+00 1.78400e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.88460e-02 -4.74747e-03 -5.66532e-03 39 30200 1.1630e-01 6.97118e-02 1.30517e-01 1.41088e+00 1.78400e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 9.20781e-02  4.49548e-03 -6.62854e-03 39 30100 1.1630e-01 6.97118e-02 1.30517e-01 1.41088e+00 1.78400e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 9.23425e-02  1.10383e-03 -6.73175e-03 39 30201 1.1630e-01 6.97118e-02 1.30517e-01 1.41088e+00 1.78400e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 9.68646e-02  6.07791e-03 -7.93767e-03 39 30101 1.1630e-01 6.97118e-02 1.30517e-01 1.41088e+00 1.78400e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 9.80350e-02 -3.15830e-03 -1.52661e-02 39 20200 1.1630e-01 6.97118e-02 1.30517e-01 1.41088e+00 1.78400e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 9.84477e-02  1.24263e-02 -1.03271e-02 39 40000 1.1630e-01 6.97118e-02 1.30517e-01 1.41088e+00 1.78400e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.01515e-01  1.04047e-02 -6.69059e-03 39 40100 1.1630e-01 6.97118e-02 1.30517e-01 1.41088e+00 1.78400e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.01823e-01  3.37383e-03 -1.02439e-02 39 30202 1.1630e-01 6.97118e-02 1.30517e-01 1.41088e+00 1.78400e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.03292e-01 -5.57237e-05 -2.59990e-03 39 30000 1.1630e-01 6.97118e-02 1.30517e-01 1.41088e+00 1.78400e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.04453e-01 -7.60921e-03 -8.35116e-03 39 20201 1.1630e-01 6.97118e-02 1.30517e-01 1.41088e+00 1.78400e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.04521e-01  1.67917e-02 -9.57651e-03 39 40101 1.1630e-01 6.97118e-02 1.30517e-01 1.41088e+00 1.78400e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.04602e-01  3.61165e-03 -1.07251e-02 39 30300 1.1630e-01 6.97118e-02 1.30517e-01 1.41088e+00 1.78400e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.05292e-01  3.14510e-03 -7.64282e-03 39 30200 1.1630e-01 6.97118e-02 1.30517e-01 1.41088e+00 1.78400e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.07470e-01  1.75345e-02 -1.02081e-02 39 30301 1.1630e-01 6.97118e-02 1.30517e-01 1.41088e+00 1.78400e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.09263e-01 -4.13857e-04 -4.19551e-03 39 30100 1.1630e-01 6.97118e-02 1.30517e-01 1.41088e+00 1.78400e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.09436e-01  4.50326e-03 -8.42970e-03 39 30201 1.1630e-01 6.97118e-02 1.30517e-01 1.41088e+00 1.78400e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.10130e-01  1.57576e-02 -1.10462e-02 39 40200 1.1630e-01 6.97118e-02 1.30517e-01 1.41088e+00 1.78400e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.12897e-01  3.07941e-03 -9.14146e-03 39 40201 1.1630e-01 6.97118e-02 1.30517e-01 1.41088e+00 1.78400e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.14035e-01 -4.12701e-03  8.24437e-03 39 20200 1.1630e-01 6.97118e-02 1.30517e-01 1.41088e+00 1.78400e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.14943e-01 -3.25838e-04  1.20834e-02 39 30101 1.1630e-01 6.97118e-02 1.30517e-01 1.41088e+00 1.78400e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.15678e-01  1.49604e-02  1.21357e-02 39 30302 1.1630e-01 6.97118e-02 1.30517e-01 1.41088e+00 1.78400e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.16671e-01  6.94439e-03  1.19987e-02 39 40000 1.1630e-01 6.97118e-02 1.30517e-01 1.41088e+00 1.78400e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.20150e-01  8.30056e-03  7.81861e-03 39 30000 1.1630e-01 6.97118e-02 1.30517e-01 1.41088e+00 1.78400e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.20306e-01  1.13454e-02  9.92406e-03 39 40100 1.1630e-01 6.97118e-02 1.30517e-01 1.41088e+00 1.78400e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.20672e-01 -2.50178e-03  1.73809e-02 39 30202 1.1630e-01 6.97118e-02 1.30517e-01 1.41088e+00 1.78400e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.20731e-01  9.78162e-03  9.83284e-03 39 40202 1.1630e-01 6.97118e-02 1.30517e-01 1.41088e+00 1.78400e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.21501e-01 -2.46418e-03  4.79032e-03 39 20201 1.1630e-01 6.97118e-02 1.30517e-01 1.41088e+00 1.78400e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.23125e-01  1.28521e-02  7.04118e-03 39 40300 1.1630e-01 6.97118e-02 1.30517e-01 1.41088e+00 1.78400e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.23869e-01 -2.71583e-03  1.47020e-02 39 40101 1.1630e-01 6.97118e-02 1.30517e-01 1.41088e+00 1.78400e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.23965e-01  6.14056e-03  1.53213e-02 39 30300 1.1630e-01 6.97118e-02 1.30517e-01 1.41088e+00 1.78400e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.24943e-01  3.79429e-03  6.28020e-03 39 30200 1.1630e-01 6.97118e-02 1.30517e-01 1.41088e+00 1.78400e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.25729e-01  1.33218e-02  5.62936e-03 39 40301 1.1630e-01 6.97118e-02 1.30517e-01 1.41088e+00 1.78400e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.27095e-01  2.45882e-03 -8.72225e-03 39 30100 1.1630e-01 6.97118e-02 1.30517e-01 1.41088e+00 1.78400e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.27363e-01  9.01881e-03 -1.39300e-02 39 30301 1.1630e-01 6.97118e-02 1.30517e-01 1.41088e+00 1.78400e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.29860e-01  5.68483e-03 -9.69815e-03 39 30201 1.1630e-01 6.97118e-02 1.30517e-01 1.41088e+00 1.78400e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.30517e-01  6.23122e-03 -9.18458e-03 39 40200 1.1630e-01 6.97118e-02 1.30517e-01 1.41088e+00 1.78400e+00 0.00000e+00
64 7.825e+00 1.25025e+02 6.5e+01 0.00000e+00  1.99924e-03  4.70074e-03 39 20200 1.1640e-01 6.97118e-02 1.30517e-01 9.83326e-01 1.25003e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 6.97118e-02 -7.02211e-03 -5.21308e-03 39 20200 1.1640e-01 6.97118e-02 1.30517e-01 9.83326e-01 1.25003e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.34499e-02 -7.22054e-03 -5.71983e-03 39 30000 1.1640e-01 6.97118e-02 1.30517e-01 9.83326e-01 1.25003e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.42759e-02 -1.20375e-02 -4.17466e-03 39 20201 1.1640e-01 6.97118e-02 1.30517e-01 9.83326e-01 1.25003e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.76959e-02 -1.21939e-02 -7.97291e-03 39 30100 1.1640e-01 6.97118e-02 1.30517e-01 9.83326e-01 1.25003e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.17348e-02 -6.18894e-04 -1.18833e-02 39 30101 1.1640e-01 6.97118e-02 1.30517e-01 9.83326e-01 1.25003e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.26160e-02 -4.04557e-03 -4.78868e-03 39 20200 1.1640e-01 6.97118e-02 1.30517e-01 9.83326e-01 1.25003e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.70461e-02 -1.81786e-03 -3.95689e-03 39 30000 1.1640e-01 6.97118e-02 1.30517e-01 9.83326e-01 1.25003e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.80250e-02 -6.69091e-03 -6.43910e-03 39 20201 1.1640e-01 6.97118e-02 1.30517e-01 9.83326e-01 1.25003e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.88460e-02 -4.39750e-03 -5.66532e-03 39 30200 1.1640e-01 6.97118e-02 1.30517e-01 9.83326e-01 1.25003e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 9.20781e-02  4.93517e-03 -6.62854e-03 39 30100 1.1640e-01 6.97118e-02 1.30517e-01 9.83326e-01 1.25003e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 9.23425e-02  1.06939e-03 -6.73175e-03 39 30201 1.1640e-01 6.97118e-02 1.30517e-01 9.83326e-01 1.25003e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 9.68646e-02  6.00700e-03 -7.93767e-03 39 30101 1.1640e-01 6.97118e-02 1.30517e-01 9.83326e-01 1.25003e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 9.80350e-02 -2.16848e-03 -1.52661e-02 39 20200 1.1640e-01 6.97118e-02 1.30517e-01 9.83326e-01 1.25003e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 9.84477e-02  1.17436e-02 -1.03271e-02 39 40000 1.1640e-01 6.97118e-02 1.30517e-01 9.83326e-01 1.25003e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.01515e-01  9.40746e-03 -6.69059e-03 39 40100 1.1640e-01 6.97118e-02 1.30517e-01 9.83326e-01 1.25003e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.01823e-01  2.34510e-03 -1.02439e-02 39 30202 1.1640e-01 6.97118e-02 1.30517e-01 9.83326e-01 1.25003e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.03292e-01  3.95773e-04 -2.59990e-03 39 30000 1.1640e-01 6.97118e-02 1.30517e-01 9.83326e-01 1.25003e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.04453e-01 -7.27412e-03 -8.35116e-03 39 20201 1.1640e-01 6.97118e-02 1.30517e-01 9.83326e-01 1.25003e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.04521e-01  1.54909e-02 -9.57651e-03 39 40101 1.1640e-01 6.97118e-02 1.30517e-01 9.83326e-01 1.25003e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.04602e-01  2.30285e-03 -1.07251e-02 39 30300 1.1640e-01 6.97118e-02 1.30517e-01 9.83326e-01 1.25003e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.05292e-01  2.21334e-03 -7.64282e-03 39 30200 1.1640e-01 6.97118e-02 1.30517e-01 9.83326e-01 1.25003e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.07470e-01  1.59411e-02 -1.02081e-02 39 30301 1.1640e-01 6.97118e-02 1.30517e-01 9.83326e-01 1.25003e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.09263e-01 -5.53744e-04 -4.19551e-03 39 30100 1.1640e-01 6.97118e-02 1.30517e-01 9.83326e-01 1.25003e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.09436e-01  3.16280e-03 -8.42970e-03 39 30201 1.1640e-01 6.97118e-02 1.30517e-01 9.83326e-01 1.25003e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.10130e-01  1.39041e-02 -1.10462e-02 39 40200 1.1640e-01 6.97118e-02 1.30517e-01 9.83326e-01 1.25003e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.12897e-01  9.58530e-04 -9.14146e-03 39 40201 1.1640e-01 6.97118e-02 1.30517e-01 9.83326e-01 1.25003e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.14035e-01 -3.48725e-03  8.24437e-03 39 20200 1.1640e-01 6.97118e-02 1.30517e-01 9.83326e-01 1.25003e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.14943e-01 -1.01276e-03  1.20834e-02 39 30101 1.1640e-01 6.97118e-02 1.30517e-01 9.83326e-01 1.25003e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.15678e-01  1.25743e-02  1.21357e-02 39 30302 1.1640e-01 6.97118e-02 1.30517e-01 9.83326e-01 1.25003e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.16671e-01  4.91035e-03  1.19987e-02 39 40000 1.1640e-01 6.97118e-02 1.30517e-01 9.83326e-01 1.25003e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.20150e-01  8.36239e-03  7.81861e-03 39 30000 1.1640e-01 6.97118e-02 1.30517e-01 9.83326e-01 1.25003e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.20306e-01  8.96932e-03  9.92406e-03 39 40100 1.1640e-01 6.97118e-02 1.30517e-01 9.83326e-01 1.25003e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.20672e-01 -4.91145e-03  1.73809e-02 39 30202 1.1640e-01 6.97118e-02 1.30517e-01 9.83326e-01 1.25003e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.20731e-01  6.92048e-03  9.83284e-03 39 40202 1.1640e-01 6.97118e-02 1.30517e-01 9.83326e-01 1.25003e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.21501e-01 -2.52826e-03  4.79032e-03 39 20201 1.1640e-01 6.97118e-02 1.30517e-01 9.83326e-01 1.25003e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.23125e-01  9.76876e-03  7.04118e-03 39 40300 1.1640e-01 6.97118e-02 1.30517e-01 9.83326e-01 1.25003e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.23869e-01 -5.42272e-03  1.47020e-02 39 40101 1.1640e-01 6.97118e-02 1.30517e-01 9.83326e-01 1.25003e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.23965e-01  3.42535e-03  1.53213e-02 39 30300 1.1640e-01 6.97118e-02 1.30517e-01 9.83326e-01 1.25003e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.24943e-01  2.17160e-03  6.28020e-03 39 30200 1.1640e-01 6.97118e-02 1.30517e-01 9.83326e-01 1.25003e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.25729e-01  9.99738e-03  5.62936e-03 39 40301 1.1640e-01 6.97118e-02 1.30517e-01 9.83326e-01 1.25003e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.27095e-01  1.87822e-03 -8.72225e-03 39 30100 1.1640e-01 6.97118e-02 1.30517e-01 9.83326e-01 1.25003e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.27363e-01  5.99049e-03 -1.39300e-02 39 30301 1.1640e-01 6.97118e-02 1.30517e-01 9.83326e-01 1.25003e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.29860e-01  3.61071e-03 -9.69815e-03 39 30201 1.1640e-01 6.97118e-02 1.30517e-01 9.83326e-01 1.25003e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.30517e-01  2.91384e-03 -9.18458e-03 39 40200 1.1640e-01 6.97118e-02 1.30517e-01 9.83326e-01 1.25003e+00 0.00000e+00
64 7.825e+00 1.25025e+02 6.5e+01 0.00000e+00  1.27334e-03  3.81683e-03 39 20200 1.1650e-01 6.97118e-02 1.30517e-01 6.71387e-01 8.54627e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 6.97118e-02 -4.27932e-03 -5.21308e-03 39 20200 1.1650e-01 6.97118e-02 1.30517e-01 6.71387e-01 8.54627e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.34499e-02 -4.98404e-03 -5.71983e-03 39 30000 1.1650e-01 6.97118e-02 1.30517e-01 6.71387e-01 8.54627e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.42759e-02 -9.91004e-03 -4.17466e-03 39 20201 1.1650e-01 6.97118e-02 1.30517e-01 6.71387e-01 8.54627e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.76959e-02 -1.05042e-02 -7.97291e-03 39 30100 1.1650e-01 6.97118e-02 1.30517e-01 6.71387e-01 8.54627e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.17348e-02  5.76344e-04 -1.18833e-02 39 30101 1.1650e-01 6.97118e-02 1.30517e-01 6.71387e-01 8.54627e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.26160e-02 -2.52667e-03 -4.78868e-03 39 20200 1.1650e-01 6.97118e-02 1.30517e-01 6.71387e-01 8.54627e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.70461e-02 -8.14611e-04 -3.95689e-03 39 30000 1.1650e-01 6.97118e-02 1.30517e-01 6.71387e-01 8.54627e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.80250e-02 -5.79774e-03 -6.43910e-03 39 20201 1.1650e-01 6.97118e-02 1.30517e-01 6.71387e-01 8.54627e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.88460e-02 -4.02778e-03 -5.66532e-03 39 30200 1.1650e-01 6.97118e-02 1.30517e-01 6.71387e-01 8.54627e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 9.20781e-02  5.37748e-03 -6.62854e-03 39 30100 1.1650e-01 6.97118e-02 1.30517e-01 6.71387e-01 8.54627e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 9.23425e-02  1.05333e-03 -6.73175e-03 39 30201 1.1650e-01 6.97118e-02 1.30517e-01 6.71387e-01 8.54627e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 9.68646e-02  5.93678e-03 -7.93767e-03 39 30101 1.1650e-01 6.97118e-02 1.30517e-01 6.71387e-01 8.54627e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 9.80350e-02 -1.17504e-03 -1.52661e-02 39 20200 1.1650e-01 6.97118e-02 1.30517e-01 6.71387e-01 8.54627e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 9.84477e-02  1.10768e-02 -1.03271e-02 39 40000 1.1650e-01 6.97118e-02 1.30517e-01 6.71387e-01 8.54627e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.01515e-01  8.42487e-03 -6.69059e-03 39 40100 1.1650e-01 6.97118e-02 1.30517e-01 6.71387e-01 8.54627e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.01823e-01  1.33085e-03 -1.02439e-02 39 30202 1.1650e-01 6.97118e-02 1.30517e-01 6.71387e-01 8.54627e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.03292e-01  8.48663e-04 -2.59990e-03 39 30000 1.1650e-01 6.97118e-02 1.30517e-01 6.71387e-01 8.54627e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.04453e-01 -6.93815e-03 -8.35116e-03 39 20201 1.1650e-01 6.97118e-02 1.30517e-01 6.71387e-01 8.54627e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.04521e-01  1.42034e-02 -9.57651e-03 39 40101 1.1650e-01 6.97118e-02 1.30517e-01 6.71387e-01 8.54627e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.04602e-01  1.00733e-03 -1.07251e-02 39 30300 1.1650e-01 6.97118e-02 1.30517e-01 6.71387e-01 8.54627e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.05292e-01  1.27870e-03 -7.64282e-03 39 30200 1.1650e-01 6.97118e-02 1.30517e-01 6.71387e-01 8.54627e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.07470e-01  1.43597e-02 -1.02081e-02 39 30301 1.1650e-01 6.97118e-02 1.30517e-01 6.71387e-01 8.54627e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.09263e-01 -6.94868e-04 -4.19551e-03 39 30100 1.1650e-01 6.97118e-02 1.30517e-01 6.71387e-01 8.54627e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.09436e-01  1.81762e-03 -8.42970e-03 39 30201 1.1650e-01 6.97118e-02 1.30517e-01 6.71387e-01 8.54627e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.10130e-01  1.20615e-02 -1.10462e-02 39 40200 1.1650e-01 6.97118e-02 1.30517e-01 6.71387e-01 8.54627e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.12897e-01 -1.15280e-03 -9.14146e-03 39 40201 1.1650e-01 6.97118e-02 1.30517e-01 6.71387e-01 8.54627e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.14035e-01 -2.84415e-03  8.24437e-03 39 20200 1.1650e-01 6.97118e-02 1.30517e-01 6.71387e-01 8.54627e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.14943e-01 -1.70354e-03  1.20834e-02 39 30101 1.1650e-01 6.97118e-02 1.30517e-01 6.71387e-01 8.54627e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.15678e-01  1.01964e-02  1.21357e-02 39 30302 1.1650e-01 6.97118e-02 1.30517e-01 6.71387e-01 8.54627e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.16671e-01  2.86821e-03  1.19987e-02 39 40000 1.1650e-01 6.97118e-02 1.30517e-01 6.71387e-01 8.54627e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.20150e-01  8.42459e-03  7.81861e-03 39 30000 1.1650e-01 6.97118e-02 1.30517e-01 6.71387e-01 8.54627e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.20306e-01  6.58337e-03  9.92406e-03 39 40100 1.1650e-01 6.97118e-02 1.30517e-01 6.71387e-01 8.54627e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.20672e-01 -7.33119e-03  1.73809e-02 39 30202 1.1650e-01 6.97118e-02 1.30517e-01 6.71387e-01 8.54627e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.20731e-01  4.06511e-03  9.83284e-03 39 40202 1.1650e-01 6.97118e-02 1.30517e-01 6.71387e-01 8.54627e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.21501e-01 -2.59263e-03  4.79032e-03 39 20201 1.1650e-01 6.97118e-02 1.30517e-01 6.71387e-01 8.54627e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.23125e-01  6.68998e-03  7.04118e-03 39 40300 1.1650e-01 6.97118e-02 1.30517e-01 6.71387e-01 8.54627e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.23869e-01 -8.14130e-03  1.47020e-02 39 40101 1.1650e-01 6.97118e-02 1.30517e-01 6.71387e-01 8.54627e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.23965e-01  6.98396e-04  1.53213e-02 39 30300 1.1650e-01 6.97118e-02 1.30517e-01 6.71387e-01 8.54627e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.24943e-01  5.40065e-04  6.28020e-03 39 30200 1.1650e-01 6.97118e-02 1.30517e-01 6.71387e-01 8.54627e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.25729e-01  6.67619e-03  5.62936e-03 39 40301 1.1650e-01 6.97118e-02 1.30517e-01 6.71387e-01 8.54627e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.27095e-01  1.29442e-03 -8.72225e-03 39 30100 1.1650e-01 6.97118e-02 1.30517e-01 6.71387e-01 8.54627e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.27363e-01  2.94864e-03 -1.39300e-02 39 30301 1.1650e-01 6.97118e-02 1.30517e-01 6.71387e-01 8.54627e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.29860e-01  1.52511e-03 -9.69815e-03 39 30201 1.1650e-01 6.97118e-02 1.30517e-01 6.71387e-01 8.54627e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.30517e-01 -4.18801e-04 -9.18458e-03 39 40200 1.1650e-01 6.97118e-02 1.30517e-01 6.71387e-01 8.54627e-01 0.00000e+00
64 7.825e+00 1.25025e+02 6.5e+01 0.00000e+00  5.27047e-04  3.28395e-03 39 20200 1.1660e-01 6.97118e-02 1.30517e-01 4.76480e-01 6.00492e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 6.97118e-02 -1.56474e-03 -5.21308e-03 39 20200 1.1660e-01 6.97118e-02 1.30517e-01 4.76480e-01 6.00492e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.34499e-02 -2.77709e-03 -5.71983e-03 39 30000 1.1660e-01 6.97118e-02 1.30517e-01 4.76480e-01 6.00492e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.42759e-02 -7.81244e-03 -4.17466e-03 39 20201 1.1660e-01 6.97118e-02 1.30517e-01 4.76480e-01 6.00492e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.76959e-02 -8.84569e-03 -7.97291e-03 39 30100 1.1660e-01 6.97118e-02 1.30517e-01 4.76480e-01 6.00492e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.17348e-02  1.73897e-03 -1.18833e-02 39 30101 1.1660e-01 6.97118e-02 1.30517e-01 4.76480e-01 6.00492e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.26160e-02 -1.00619e-03 -4.78868e-03 39 20200 1.1660e-01 6.97118e-02 1.30517e-01 4.76480e-01 6.00492e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.70461e-02  1.88521e-04 -3.95689e-03 39 30000 1.1660e-01 6.97118e-02 1.30517e-01 4.76480e-01 6.00492e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.80250e-02 -4.90507e-03 -6.43910e-03 39 20201 1.1660e-01 6.97118e-02 1.30517e-01 4.76480e-01 6.00492e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.88460e-02 -3.69341e-03 -5.66532e-03 39 30200 1.1660e-01 6.97118e-02 1.30517e-01 4.76480e-01 6.00492e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 9.20781e-02  5.81769e-03 -6.62854e-03 39 30100 1.1660e-01 6.97118e-02 1.30517e-01 4.76480e-01 6.00492e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 9.23425e-02  1.00054e-03 -6.73175e-03 39 30201 1.1660e-01 6.97118e-02 1.30517e-01 4.76480e-01 6.00492e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 9.68646e-02  5.86252e-03 -7.93767e-03 39 30101 1.1660e-01 6.97118e-02 1.30517e-01 4.76480e-01 6.00492e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 9.80350e-02 -1.75297e-04 -1.52661e-02 39 20200 1.1660e-01 6.97118e-02 1.30517e-01 4.76480e-01 6.00492e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 9.84477e-02  1.03707e-02 -1.03271e-02 39 40000 1.1660e-01 6.97118e-02 1.30517e-01 4.76480e-01 6.00492e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.01515e-01  7.40174e-03 -6.69059e-03 39 40100 1.1660e-01 6.97118e-02 1.30517e-01 4.76480e-01 6.00492e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.01823e-01  2.75940e-04 -1.02439e-02 39 30202 1.1660e-01 6.97118e-02 1.30517e-01 4.76480e-01 6.00492e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.03292e-01  1.30563e-03 -2.59990e-03 39 30000 1.1660e-01 6.97118e-02 1.30517e-01 4.76480e-01 6.00492e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.04453e-01 -6.59860e-03 -8.35116e-03 39 20201 1.1660e-01 6.97118e-02 1.30517e-01 4.76480e-01 6.00492e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.04521e-01  1.28741e-02 -9.57651e-03 39 40101 1.1660e-01 6.97118e-02 1.30517e-01 4.76480e-01 6.00492e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.04602e-01 -3.30055e-04 -1.07251e-02 39 30300 1.1660e-01 6.97118e-02 1.30517e-01 4.76480e-01 6.00492e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.05292e-01  3.36418e-04 -7.64282e-03 39 30200 1.1660e-01 6.97118e-02 1.30517e-01 4.76480e-01 6.00492e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.07470e-01  1.27352e-02 -1.02081e-02 39 30301 1.1660e-01 6.97118e-02 1.30517e-01 4.76480e-01 6.00492e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.09263e-01 -8.34564e-04 -4.19551e-03 39 30100 1.1660e-01 6.97118e-02 1.30517e-01 4.76480e-01 6.00492e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.09436e-01  4.62941e-04 -8.42970e-03 39 30201 1.1660e-01 6.97118e-02 1.30517e-01 4.76480e-01 6.00492e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.10130e-01  1.01745e-02 -1.10462e-02 39 40200 1.1660e-01 6.97118e-02 1.30517e-01 4.76480e-01 6.00492e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.12897e-01 -3.30975e-03 -9.14146e-03 39 40201 1.1660e-01 6.97118e-02 1.30517e-01 4.76480e-01 6.00492e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.14035e-01 -2.19768e-03  8.24437e-03 39 20200 1.1660e-01 6.97118e-02 1.30517e-01 4.76480e-01 6.00492e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.14943e-01 -2.39555e-03  1.20834e-02 39 30101 1.1660e-01 6.97118e-02 1.30517e-01 4.76480e-01 6.00492e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.15678e-01  7.77152e-03  1.21357e-02 39 30302 1.1660e-01 6.97118e-02 1.30517e-01 4.76480e-01 6.00492e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.16671e-01  8.13174e-04  1.19987e-02 39 40000 1.1660e-01 6.97118e-02 1.30517e-01 4.76480e-01 6.00492e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.20150e-01  8.48718e-03  7.81861e-03 39 30000 1.1660e-01 6.97118e-02 1.30517e-01 4.76480e-01 6.00492e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.20306e-01  4.18272e-03  9.92406e-03 39 40100 1.1660e-01 6.97118e-02 1.30517e-01 4.76480e-01 6.00492e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.20672e-01 -9.76581e-03  1.73809e-02 39 30202 1.1660e-01 6.97118e-02 1.30517e-01 4.76480e-01 6.00492e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.20731e-01  1.16030e-03  9.83284e-03 39 40202 1.1660e-01 6.97118e-02 1.30517e-01 4.76480e-01 6.00492e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.21501e-01 -2.65732e-03  4.79032e-03 39 20201 1.1660e-01 6.97118e-02 1.30517e-01 4.76480e-01 6.00492e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.23125e-01  3.56054e-03  7.04118e-03 39 40300 1.1660e-01 6.97118e-02 1.30517e-01 4.76480e-01 6.00492e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.23869e-01 -1.08764e-02  1.47020e-02 39 40101 1.1660e-01 6.97118e-02 1.30517e-01 4.76480e-01 6.00492e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.23965e-01 -2.04513e-03  1.53213e-02 39 30300 1.1660e-01 6.97118e-02 1.30517e-01 4.76480e-01 6.00492e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.24943e-01 -1.09772e-03  6.28020e-03 39 30200 1.1660e-01 6.97118e-02 1.30517e-01 4.76480e-01 6.00492e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.25729e-01  3.30297e-03  5.62936e-03 39 40301 1.1660e-01 6.97118e-02 1.30517e-01 4.76480e-01 6.00492e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.27095e-01  7.07369e-04 -8.72225e-03 39 30100 1.1660e-01 6.97118e-02 1.30517e-01 4.76480e-01 6.00492e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.27363e-01 -1.11601e-04 -1.39300e-02 39 30301 1.1660e-01 6.97118e-02 1.30517e-01 4.76480e-01 6.00492e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.29860e-01 -5.69417e-04 -9.69815e-03 39 30201 1.1660e-01 6.97118e-02 1.30517e-01 4.76480e-01 6.00492e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.30517e-01 -3.77157e-03 -9.18458e-03 39 40200 1.1660e-01 6.97118e-02 1.30517e-01 4.76480e-01 6.00492e-01 0.00000e+00
64 7.825e+00 1.25025e+02 6.5e+01 0.00000e+00 -2.08350e-04  3.21986e-03 39 20200 1.1670e-01 6.97118e-02 1.30517e-01 4.00040e-01 4.88264e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 6.97118e-02  1.18630e-03 -5.21308e-03 39 20200 1.1670e-01 6.97118e-02 1.30517e-01 4.00040e-01 4.88264e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.34499e-02 -5.35033e-04 -5.71983e-03 39 30000 1.1670e-01 6.97118e-02 1.30517e-01 4.00040e-01 4.88264e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.42759e-02 -5.68003e-03 -4.17466e-03 39 20201 1.1670e-01 6.97118e-02 1.30517e-01 4.00040e-01 4.88264e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.76959e-02 -7.15361e-03 -7.97291e-03 39 30100 1.1670e-01 6.97118e-02 1.30517e-01 4.00040e-01 4.88264e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.17348e-02  2.93363e-03 -1.18833e-02 39 30101 1.1670e-01 6.97118e-02 1.30517e-01 4.00040e-01 4.88264e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.26160e-02  5.28286e-04 -4.78868e-03 39 20200 1.1670e-01 6.97118e-02 1.30517e-01 4.00040e-01 4.88264e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.70461e-02  1.20394e-03 -3.95689e-03 39 30000 1.1670e-01 6.97118e-02 1.30517e-01 4.00040e-01 4.88264e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.80250e-02 -4.00048e-03 -6.43910e-03 39 20201 1.1670e-01 6.97118e-02 1.30517e-01 4.00040e-01 4.88264e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.88460e-02 -3.32976e-03 -5.66532e-03 39 30200 1.1670e-01 6.97118e-02 1.30517e-01 4.00040e-01 4.88264e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 9.20781e-02  6.26820e-03 -6.62854e-03 39 30100 1.1670e-01 6.97118e-02 1.30517e-01 4.00040e-01 4.88264e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 9.23425e-02  9.75644e-04 -6.73175e-03 39 30201 1.1670e-01 6.97118e-02 1.30517e-01 4.00040e-01 4.88264e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 9.68646e-02  5.79660e-03 -7.93767e-03 39 30101 1.1670e-01 6.97118e-02 1.30517e-01 4.00040e-01 4.88264e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 9.80350e-02  8.27508e-04 -1.52661e-02 39 20200 1.1670e-01 6.97118e-02 1.30517e-01 4.00040e-01 4.88264e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 9.84477e-02  9.69001e-03 -1.03271e-02 39 40000 1.1670e-01 6.97118e-02 1.30517e-01 4.00040e-01 4.88264e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.01515e-01  6.40269e-03 -6.69059e-03 39 40100 1.1670e-01 6.97118e-02 1.30517e-01 4.00040e-01 4.88264e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.01823e-01 -7.55031e-04 -1.02439e-02 39 30202 1.1670e-01 6.97118e-02 1.30517e-01 4.00040e-01 4.88264e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.03292e-01  1.76341e-03 -2.59990e-03 39 30000 1.1670e-01 6.97118e-02 1.30517e-01 4.00040e-01 4.88264e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.04453e-01 -6.25875e-03 -8.35116e-03 39 20201 1.1670e-01 6.97118e-02 1.30517e-01 4.00040e-01 4.88264e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.04521e-01  1.15675e-02 -9.57651e-03 39 40101 1.1670e-01 6.97118e-02 1.30517e-01 4.00040e-01 4.88264e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.04602e-01 -1.64472e-03 -1.07251e-02 39 30300 1.1670e-01 6.97118e-02 1.30517e-01 4.00040e-01 4.88264e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.05292e-01 -6.01141e-04 -7.64282e-03 39 30200 1.1670e-01 6.97118e-02 1.30517e-01 4.00040e-01 4.88264e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.07470e-01  1.11321e-02 -1.02081e-02 39 30301 1.1670e-01 6.97118e-02 1.30517e-01 4.00040e-01 4.88264e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.09263e-01 -9.76129e-04 -4.19551e-03 39 30100 1.1670e-01 6.97118e-02 1.30517e-01 4.00040e-01 4.88264e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.09436e-01 -8.88893e-04 -8.42970e-03 39 30201 1.1670e-01 6.97118e-02 1.30517e-01 4.00040e-01 4.88264e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.10130e-01  8.30774e-03 -1.10462e-02 39 40200 1.1670e-01 6.97118e-02 1.30517e-01 4.00040e-01 4.88264e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.12897e-01 -5.44778e-03 -9.14146e-03 39 40201 1.1670e-01 6.97118e-02 1.30517e-01 4.00040e-01 4.88264e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.14035e-01 -1.54791e-03  8.24437e-03 39 20200 1.1670e-01 6.97118e-02 1.30517e-01 4.00040e-01 4.88264e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.14943e-01 -3.09210e-03  1.20834e-02 39 30101 1.1670e-01 6.97118e-02 1.30517e-01 4.00040e-01 4.88264e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.15678e-01  5.36426e-03  1.21357e-02 39 30302 1.1670e-01 6.97118e-02 1.30517e-01 4.00040e-01 4.88264e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.16671e-01 -1.24246e-03  1.19987e-02 39 40000 1.1670e-01 6.97118e-02 1.30517e-01 4.00040e-01 4.88264e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.20150e-01  8.55005e-03  7.81861e-03 39 30000 1.1670e-01 6.97118e-02 1.30517e-01 4.00040e-01 4.88264e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.20306e-01  1.77966e-03  9.92406e-03 39 40100 1.1670e-01 6.97118e-02 1.30517e-01 4.00040e-01 4.88264e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.20672e-01 -1.22030e-02  1.73809e-02 39 30202 1.1670e-01 6.97118e-02 1.30517e-01 4.00040e-01 4.88264e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.20731e-01 -1.72944e-03  9.83284e-03 39 40202 1.1670e-01 6.97118e-02 1.30517e-01 4.00040e-01 4.88264e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.21501e-01 -2.72241e-03  4.79032e-03 39 20201 1.1670e-01 6.97118e-02 1.30517e-01 4.00040e-01 4.88264e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.23125e-01  4.44930e-04  7.04118e-03 39 40300 1.1670e-01 6.97118e-02 1.30517e-01 4.00040e-01 4.88264e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.23869e-01 -1.36158e-02  1.47020e-02 39 40101 1.1670e-01 6.97118e-02 1.30517e-01 4.00040e-01 4.88264e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.23965e-01 -4.79297e-03  1.53213e-02 39 30300 1.1670e-01 6.97118e-02 1.30517e-01 4.00040e-01 4.88264e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.24943e-01 -2.74513e-03  6.28020e-03 39 30200 1.1670e-01 6.97118e-02 1.30517e-01 4.00040e-01 4.88264e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.25729e-01 -5.78102e-05  5.62936e-03 39 40301 1.1670e-01 6.97118e-02 1.30517e-01 4.00040e-01 4.88264e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.27095e-01  1.16950e-04 -8.72225e-03 39 30100 1.1670e-01 6.97118e-02 1.30517e-01 4.00040e-01 4.88264e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.27363e-01 -3.17797e-03 -1.39300e-02 39 30301 1.1670e-01 6.97118e-02 1.30517e-01 4.00040e-01 4.88264e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.29860e-01 -2.67626e-03 -9.69815e-03 39 30201 1.1670e-01 6.97118e-02 1.30517e-01 4.00040e-01 4.88264e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.30517e-01 -7.13223e-03 -9.18458e-03 39 40200 1.1670e-01 6.97118e-02 1.30517e-01 4.00040e-01 4.88264e-01 0.00000e+00
64 7.825e+00 1.25025e+02 6.5e+01 0.00000e+00 -9.23889e-04  1.29664e-02 39 20200 1.1673e-01 6.97118e-02 1.30517e-01 4.00040e-01 4.82651e-01 3.71917e-04
64 8.400e+00 1.25025e+02 6.5e+01 6.97118e-02  2.00850e-03 -5.21308e-03 39 20200 1.1673e-01 6.97118e-02 1.30517e-01 4.00040e-01 4.82651e-01 3.71917e-04
64 8.400e+00 1.25025e+02 6.5e+01 7.34499e-02  1.34205e-04 -5.71983e-03 39 30000 1.1673e-01 6.97118e-02 1.30517e-01 4.00040e-01 4.82651e-01 3.71917e-04
64 8.400e+00 1.25025e+02 6.5e+01 7.42759e-02 -5.04375e-03 -4.17466e-03 39 20201 1.1673e-01 6.97118e-02 1.30517e-01 4.00040e-01 4.82651e-01 3.71917e-04
64 8.400e+00 1.25025e+02 6.5e+01 7.76959e-02 -6.64967e-03 -7.97291e-03 39 30100 1.1673e-01 6.97118e-02 1.30517e-01 4.00040e-01 4.82651e-01 3.71917e-04
64 8.400e+00 1.25025e+02 6.5e+01 8.17348e-02  3.28805e-03 -1.18833e-02 39 30101 1.1673e-01 6.97118e-02 1.30517e-01 4.00040e-01 4.82651e-01 3.71917e-04
64 8.200e+00 1.05497e+02 6.5e+01 8.26160e-02  9.87423e-04 -4.78868e-03 39 20200 1.1673e-01 6.97118e-02 1.30517e-01 4.00040e-01 4.82651e-01 3.71917e-04
64 8.200e+00 1.05497e+02 6.5e+01 8.70461e-02  1.50703e-03 -3.95689e-03 39 30000 1.1673e-01 6.97118e-02 1.30517e-01 4.00040e-01 4.82651e-01 3.71917e-04
64 8.200e+00 1.05497e+02 6.5e+01 8.80250e-02 -3.73072e-03 -6.43910e-03 39 20201 1.1673e-01 6.97118e-02 1.30517e-01 4.00040e-01 4.82651e-01 3.71917e-04
64 8.400e+00 1.25025e+02 6.5e+01 8.88460e-02 -3.22518e-03 -5.66532e-03 39 30200 1.1673e-01 6.97118e-02 1.30517e-01 4.00040e-01 4.82651e-01 3.71917e-04
64 8.200e+00 1.05497e+02 6.5e+01 9.20781e-02  6.40142e-03 -6.62854e-03 39 30100 1.1673e-01 6.97118e-02 1.30517e-01 4.00040e-01 4.82651e-01 3.71917e-04
64 8.400e+00 1.25025e+02 6.5e+01 9.23425e-02  9.63381e-04 -6.73175e-03 39 30201 1.1673e-01 6.97118e-02 1.30517e-01 4.00040e-01 4.82651e-01 3.71917e-04
64 8.200e+00 1.05497e+02 6.5e+01 9.68646e-02  5.77451e-03 -7.93767e-03 39 30101 1.1673e-01 6.97118e-02 1.30517e-01 4.00040e-01 4.82651e-01 3.71917e-04
64 8.000e+00 8.89042e+01 6.5e+01 9.80350e-02  1.12931e-03 -1.52661e-02 39 20200 1.1673e-01 6.97118e-02 1.30517e-01 4.00040e-01 4.82651e-01 3.71917e-04
64 8.400e+00 1.25025e+02 6.5e+01 9.84477e-02  9.48052e-03 -1.03271e-02 39 40000 1.1673e-01 6.97118e-02 1.30517e-01 4.00040e-01 4.82651e-01 3.71917e-04
64 8.400e+00 1.25025e+02 6.5e+01 1.01515e-01  6.09743e-03 -6.69059e-03 39 40100 1.1673e-01 6.97118e-02 1.30517e-01 4.00040e-01 4.82651e-01 3.71917e-04
64 8.400e+00 1.25025e+02 6.5e+01 1.01823e-01 -1.06989e-03 -1.02439e-02 39 30202 1.1673e-01 6.97118e-02 1.30517e-01 4.00040e-01 4.82651e-01 3.71917e-04
64 8.000e+00 8.89042e+01 6.5e+01 1.03292e-01  1.90126e-03 -2.59990e-03 39 30000 1.1673e-01 6.97118e-02 1.30517e-01 4.00040e-01 4.82651e-01 3.71917e-04
64 8.000e+00 8.89042e+01 6.5e+01 1.04453e-01 -6.15638e-03 -8.35116e-03 39 20201 1.1673e-01 6.97118e-02 1.30517e-01 4.00040e-01 4.82651e-01 3.71917e-04
64 8.400e+00 1.25025e+02 6.5e+01 1.04521e-01  1.11697e-02 -9.57651e-03 39 40101 1.1673e-01 6.97118e-02 1.30517e-01 4.00040e-01 4.82651e-01 3.71917e-04
64 8.400e+00 1.25025e+02 6.5e+01 1.04602e-01 -2.04492e-03 -1.07251e-02 39 30300 1.1673e-01 6.97118e-02 1.30517e-01 4.00040e-01 4.82651e-01 3.71917e-04
64 8.200e+00 1.05497e+02 6.5e+01 1.05292e-01 -8.85433e-04 -7.64282e-03 39 30200 1.1673e-01 6.97118e-02 1.30517e-01 4.00040e-01 4.82651e-01 3.71917e-04
64 8.400e+00 1.25025e+02 6.5e+01 1.07470e-01  1.06452e-02 -1.02081e-02 39 30301 1.1673e-01 6.97118e-02 1.30517e-01 4.00040e-01 4.82651e-01 3.71917e-04
64 8.000e+00 8.89042e+01 6.5e+01 1.09263e-01 -1.01860e-03 -4.19551e-03 39 30100 1.1673e-01 6.97118e-02 1.30517e-01 4.00040e-01 4.82651e-01 3.71917e-04
64 8.200e+00 1.05497e+02 6.5e+01 1.09436e-01 -1.29784e-03 -8.42970e-03 39 30201 1.1673e-01 6.97118e-02 1.30517e-01 4.00040e-01 4.82651e-01 3.71917e-04
64 8.400e+00 1.25025e+02 6.5e+01 1.10130e-01  7.74142e-03 -1.10462e-02 39 40200 1.1673e-01 6.97118e-02 1.30517e-01 4.00040e-01 4.82651e-01 3.71917e-04
64 8.400e+00 1.25025e+02 6.5e+01 1.12897e-01 -6.09574e-03 -9.14146e-03 39 40201 1.1673e-01 6.97118e-02 1.30517e-01 4.00040e-01 4.82651e-01 3.71917e-04
64 7.825e+00 7.64304e+01 6.5e+01 1.14035e-01 -1.35234e-03  8.24437e-03 39 20200 1.1673e-01 6.97118e-02 1.30517e-01 4.00040e-01 4.82651e-01 3.71917e-04
64 8.000e+00 8.89042e+01 6.5e+01 1.14943e-01 -3.30160e-03  1.20834e-02 39 30101 1.1673e-01 6.97118e-02 1.30517e-01 4.00040e-01 4.82651e-01 3.71917e-04
64 8.400e+00 1.25025e+02 6.5e+01 1.15678e-01  4.63528e-03  1.21357e-02 39 30302 1.1673e-01 6.97118e-02 1.30517e-01 4.00040e-01 4.82651e-01 3.71917e-04
64 8.200e+00 1.05497e+02 6.5e+01 1.16671e-01 -1.86321e-03  1.19987e-02 39 40000 1.1673e-01 6.97118e-02 1.30517e-01 4.00040e-01 4.82651e-01 3.71917e-04
64 7.825e+00 7.64304e+01 6.5e+01 1.20150e-01  8.56896e-03  7.81861e-03 39 30000 1.1673e-01 6.97118e-02 1.30517e-01 4.00040e-01 4.82651e-01 3.71917e-04
64 8.200e+00 1.05497e+02 6.5e+01 1.20306e-01  1.05432e-03  9.92406e-03 39 40100 1.1673e-01 6.97118e-02 1.30517e-01 4.00040e-01 4.82651e-01 3.71917e-04
64 8.200e+00 1.05497e+02 6.5e+01 1.20672e-01 -1.29386e-02  1.73809e-02 39 30202 1.1673e-01 6.97118e-02 1.30517e-01 4.00040e-01 4.82651e-01 3.71917e-04
64 8.400e+00 1.25025e+02 6.5e+01 1.20731e-01 -2.60367e-03  9.83284e-03 39 40202 1.1673e-01 6.97118e-02 1.30517e-01 4.00040e-01 4.82651e-01 3.71917e-04
64 7.825e+00 7.64304e+01 6.5e+01 1.21501e-01 -2.74202e-03  4.79032e-03 39 20201 1.1673e-01 6.97118e-02 1.30517e-01 4.00040e-01 4.82651e-01 3.71917e-04
64 8.400e+00 1.25025e+02 6.5e+01 1.23125e-01 -4.97302e-04  7.04118e-03 39 40300 1.1673e-01 6.97118e-02 1.30517e-01 4.00040e-01 4.82651e-01 3.71917e-04
64 8.200e+00 1.05497e+02 6.5e+01 1.23869e-01 -1.44424e-02  1.47020e-02 39 40101 1.1673e-01 6.97118e-02 1.30517e-01 4.00040e-01 4.82651e-01 3.71917e-04
64 8.200e+00 1.05497e+02 6.5e+01 1.23965e-01 -5.62211e-03  1.53213e-02 39 30300 1.1673e-01 6.97118e-02 1.30517e-01 4.00040e-01 4.82651e-01 3.71917e-04
64 8.000e+00 8.89042e+01 6.5e+01 1.24943e-01 -3.24088e-03  6.28020e-03 39 30200 1.1673e-01 6.97118e-02 1.30517e-01 4.00040e-01 4.82651e-01 3.71917e-04
64 8.400e+00 1.25025e+02 6.5e+01 1.25729e-01 -1.07387e-03  5.62936e-03 39 40301 1.1673e-01 6.97118e-02 1.30517e-01 4.00040e-01 4.82651e-01 3.71917e-04
64 7.825e+00 7.64304e+01 6.5e+01 1.27095e-01 -6.08427e-05 -8.72225e-03 39 30100 1.1673e-01 6.97118e-02 1.30517e-01 4.00040e-01 4.82651e-01 3.71917e-04
64 8.200e+00 1.05497e+02 6.5e+01 1.27363e-01 -4.10304e-03 -1.39300e-02 39 30301 1.1673e-01 6.97118e-02 1.30517e-01 4.00040e-01 4.82651e-01 3.71917e-04
64 8.000e+00 8.89042e+01 6.5e+01 1.29860e-01 -3.31036e-03 -9.69815e-03 39 30201 1.1673e-01 6.97118e-02 1.30517e-01 4.00040e-01 4.82651e-01 3.71917e-04
64 8.200e+00 1.05497e+02 6.5e+01 1.30517e-01 -8.14593e-03 -9.18458e-03 39 40200 1.1673e-01 6.97118e-02 1.30517e-01 4.00040e-01 4.82651e-01 3.71917e-04
64 7.825e+00 1.25025e+02 6.5e+01 0.00000e+00 -9.53198e-04  3.64164e-03 39 20200 1.1680e-01 6.97118e-02 1.30517e-01 4.43526e-01 5.20206e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 6.97118e-02  3.93554e-03 -5.21308e-03 39 20200 1.1680e-01 6.97118e-02 1.30517e-01 4.43526e-01 5.20206e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.34499e-02  1.70386e-03 -5.71983e-03 39 30000 1.1680e-01 6.97118e-02 1.30517e-01 4.43526e-01 5.20206e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.42759e-02 -3.55109e-03 -4.17466e-03 39 20201 1.1680e-01 6.97118e-02 1.30517e-01 4.43526e-01 5.20206e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.76959e-02 -5.46627e-03 -7.97291e-03 39 30100 1.1680e-01 6.97118e-02 1.30517e-01 4.43526e-01 5.20206e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.17348e-02  4.12204e-03 -1.18833e-02 39 30101 1.1680e-01 6.97118e-02 1.30517e-01 4.43526e-01 5.20206e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.26160e-02  2.06406e-03 -4.78868e-03 39 20200 1.1680e-01 6.97118e-02 1.30517e-01 4.43526e-01 5.20206e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.70461e-02  2.21894e-03 -3.95689e-03 39 30000 1.1680e-01 6.97118e-02 1.30517e-01 4.43526e-01 5.20206e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.80250e-02 -3.09670e-03 -6.43910e-03 39 20201 1.1680e-01 6.97118e-02 1.30517e-01 4.43526e-01 5.20206e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.88460e-02 -2.97512e-03 -5.66532e-03 39 30200 1.1680e-01 6.97118e-02 1.30517e-01 4.43526e-01 5.20206e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 9.20781e-02  6.71628e-03 -6.62854e-03 39 30100 1.1680e-01 6.97118e-02 1.30517e-01 4.43526e-01 5.20206e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 9.23425e-02  9.40322e-04 -6.73175e-03 39 30201 1.1680e-01 6.97118e-02 1.30517e-01 4.43526e-01 5.20206e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 9.68646e-02  5.72628e-03 -7.93767e-03 39 30101 1.1680e-01 6.97118e-02 1.30517e-01 4.43526e-01 5.20206e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 9.80350e-02  1.83499e-03 -1.52661e-02 39 20200 1.1680e-01 6.97118e-02 1.30517e-01 4.43526e-01 5.20206e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 9.84477e-02  8.99636e-03 -1.03271e-02 39 40000 1.1680e-01 6.97118e-02 1.30517e-01 4.43526e-01 5.20206e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.01515e-01  5.38937e-03 -6.69059e-03 39 40100 1.1680e-01 6.97118e-02 1.30517e-01 4.43526e-01 5.20206e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.01823e-01 -1.80041e-03 -1.02439e-02 39 30202 1.1680e-01 6.97118e-02 1.30517e-01 4.43526e-01 5.20206e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.03292e-01  2.22359e-03 -2.59990e-03 39 30000 1.1680e-01 6.97118e-02 1.30517e-01 4.43526e-01 5.20206e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.04453e-01 -5.91701e-03 -8.35116e-03 39 20201 1.1680e-01 6.97118e-02 1.30517e-01 4.43526e-01 5.20206e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.04521e-01  1.02454e-02 -9.57651e-03 39 40101 1.1680e-01 6.97118e-02 1.30517e-01 4.43526e-01 5.20206e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.04602e-01 -2.97500e-03 -1.07251e-02 39 30300 1.1680e-01 6.97118e-02 1.30517e-01 4.43526e-01 5.20206e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.05292e-01 -1.54674e-03 -7.64282e-03 39 30200 1.1680e-01 6.97118e-02 1.30517e-01 4.43526e-01 5.20206e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.07470e-01  9.51214e-03 -1.02081e-02 39 30301 1.1680e-01 6.97118e-02 1.30517e-01 4.43526e-01 5.20206e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.09263e-01 -1.11798e-03 -4.19551e-03 39 30100 1.1680e-01 6.97118e-02 1.30517e-01 4.43526e-01 5.20206e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.09436e-01 -2.25066e-03 -8.42970e-03 39 30201 1.1680e-01 6.97118e-02 1.30517e-01 4.43526e-01 5.20206e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.10130e-01  6.42284e-03 -1.10462e-02 39 40200 1.1680e-01 6.97118e-02 1.30517e-01 4.43526e-01 5.20206e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.12897e-01 -7.60526e-03 -9.14146e-03 39 40201 1.1680e-01 6.97118e-02 1.30517e-01 4.43526e-01 5.20206e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.14035e-01 -8.94495e-04  8.24437e-03 39 20200 1.1680e-01 6.97118e-02 1.30517e-01 4.43526e-01 5.20206e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.14943e-01 -3.79164e-03  1.20834e-02 39 30101 1.1680e-01 6.97118e-02 1.30517e-01 4.43526e-01 5.20206e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.15678e-01  2.93621e-03  1.21357e-02 39 30302 1.1680e-01 6.97118e-02 1.30517e-01 4.43526e-01 5.20206e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.16671e-01 -3.31148e-03  1.19987e-02 39 40000 1.1680e-01 6.97118e-02 1.30517e-01 4.43526e-01 5.20206e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.20150e-01  8.61351e-03  7.81861e-03 39 30000 1.1680e-01 6.97118e-02 1.30517e-01 4.43526e-01 5.20206e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.20306e-01 -6.38632e-04  9.92406e-03 39 40100 1.1680e-01 6.97118e-02 1.30517e-01 4.43526e-01 5.20206e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.20672e-01 -1.46557e-02  1.73809e-02 39 30202 1.1680e-01 6.97118e-02 1.30517e-01 4.43526e-01 5.20206e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.20731e-01 -4.64252e-03  9.83284e-03 39 40202 1.1680e-01 6.97118e-02 1.30517e-01 4.43526e-01 5.20206e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.21501e-01 -2.78759e-03  4.79032e-03 39 20201 1.1680e-01 6.97118e-02 1.30517e-01 4.43526e-01 5.20206e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.23125e-01 -2.69527e-03  7.04118e-03 39 40300 1.1680e-01 6.97118e-02 1.30517e-01 4.43526e-01 5.20206e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.23869e-01 -1.63723e-02  1.47020e-02 39 40101 1.1680e-01 6.97118e-02 1.30517e-01 4.43526e-01 5.20206e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.23965e-01 -7.55794e-03  1.53213e-02 39 30300 1.1680e-01 6.97118e-02 1.30517e-01 4.43526e-01 5.20206e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.24943e-01 -4.40064e-03  6.28020e-03 39 30200 1.1680e-01 6.97118e-02 1.30517e-01 4.43526e-01 5.20206e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.25729e-01 -3.44457e-03  5.62936e-03 39 40301 1.1680e-01 6.97118e-02 1.30517e-01 4.43526e-01 5.20206e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.27095e-01 -4.76559e-04 -8.72225e-03 39 30100 1.1680e-01 6.97118e-02 1.30517e-01 4.43526e-01 5.20206e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.27363e-01 -6.26334e-03 -1.39300e-02 39 30301 1.1680e-01 6.97118e-02 1.30517e-01 4.43526e-01 5.20206e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.29860e-01 -4.79393e-03 -9.69815e-03 39 30201 1.1680e-01 6.97118e-02 1.30517e-01 4.43526e-01 5.20206e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.30517e-01 -1.05137e-02 -9.18458e-03 39 40200 1.1680e-01 6.97118e-02 1.30517e-01 4.43526e-01 5.20206e-01 0.00000e+00
64 7.825e+00 1.25025e+02 6.5e+01 0.00000e+00 -1.69817e-03  4.46524e-03 39 20200 1.1690e-01 6.97118e-02 1.30517e-01 6.08416e-01 6.97988e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 6.97118e-02  6.70011e-03 -5.21308e-03 39 20200 1.1690e-01 6.97118e-02 1.30517e-01 6.08416e-01 6.97988e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.34499e-02  3.95672e-03 -5.71983e-03 39 30000 1.1690e-01 6.97118e-02 1.30517e-01 6.08416e-01 6.97988e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.42759e-02 -1.40850e-03 -4.17466e-03 39 20201 1.1690e-01 6.97118e-02 1.30517e-01 6.08416e-01 6.97988e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.76959e-02 -3.76655e-03 -7.97291e-03 39 30100 1.1690e-01 6.97118e-02 1.30517e-01 6.08416e-01 6.97988e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.17348e-02  5.32130e-03 -1.18833e-02 39 30101 1.1690e-01 6.97118e-02 1.30517e-01 6.08416e-01 6.97988e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.26160e-02  3.60744e-03 -4.78868e-03 39 20200 1.1690e-01 6.97118e-02 1.30517e-01 6.08416e-01 6.97988e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.70461e-02  3.23983e-03 -3.95689e-03 39 30000 1.1690e-01 6.97118e-02 1.30517e-01 6.08416e-01 6.97988e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.80250e-02 -2.18742e-03 -6.43910e-03 39 20201 1.1690e-01 6.97118e-02 1.30517e-01 6.08416e-01 6.97988e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.88460e-02 -2.61241e-03 -5.66532e-03 39 30200 1.1690e-01 6.97118e-02 1.30517e-01 6.08416e-01 6.97988e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 9.20781e-02  7.16823e-03 -6.62854e-03 39 30100 1.1690e-01 6.97118e-02 1.30517e-01 6.08416e-01 6.97988e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 9.23425e-02  9.11665e-04 -6.73175e-03 39 30201 1.1690e-01 6.97118e-02 1.30517e-01 6.08416e-01 6.97988e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 9.68646e-02  5.65784e-03 -7.93767e-03 39 30101 1.1690e-01 6.97118e-02 1.30517e-01 6.08416e-01 6.97988e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 9.80350e-02  2.84736e-03 -1.52661e-02 39 20200 1.1690e-01 6.97118e-02 1.30517e-01 6.08416e-01 6.97988e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 9.84477e-02  8.30683e-03 -1.03271e-02 39 40000 1.1690e-01 6.97118e-02 1.30517e-01 6.08416e-01 6.97988e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.01515e-01  4.37884e-03 -6.69059e-03 39 40100 1.1690e-01 6.97118e-02 1.30517e-01 6.08416e-01 6.97988e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.01823e-01 -2.84312e-03 -1.02439e-02 39 30202 1.1690e-01 6.97118e-02 1.30517e-01 6.08416e-01 6.97988e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.03292e-01  2.68637e-03 -2.59990e-03 39 30000 1.1690e-01 6.97118e-02 1.30517e-01 6.08416e-01 6.97988e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.04453e-01 -5.57318e-03 -8.35116e-03 39 20201 1.1690e-01 6.97118e-02 1.30517e-01 6.08416e-01 6.97988e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.04521e-01  8.92467e-03 -9.57651e-03 39 40101 1.1690e-01 6.97118e-02 1.30517e-01 6.08416e-01 6.97988e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.04602e-01 -4.30386e-03 -1.07251e-02 39 30300 1.1690e-01 6.97118e-02 1.30517e-01 6.08416e-01 6.97988e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.05292e-01 -2.49414e-03 -7.64282e-03 39 30200 1.1690e-01 6.97118e-02 1.30517e-01 6.08416e-01 6.97988e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.07470e-01  7.89227e-03 -1.02081e-02 39 30301 1.1690e-01 6.97118e-02 1.30517e-01 6.08416e-01 6.97988e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.09263e-01 -1.25994e-03 -4.19551e-03 39 30100 1.1690e-01 6.97118e-02 1.30517e-01 6.08416e-01 6.97988e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.09436e-01 -3.61613e-03 -8.42970e-03 39 30201 1.1690e-01 6.97118e-02 1.30517e-01 6.08416e-01 6.97988e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.10130e-01  4.53682e-03 -1.10462e-02 39 40200 1.1690e-01 6.97118e-02 1.30517e-01 6.08416e-01 6.97988e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.12897e-01 -9.76517e-03 -9.14146e-03 39 40201 1.1690e-01 6.97118e-02 1.30517e-01 6.08416e-01 6.97988e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.14035e-01 -2.37897e-04  8.24437e-03 39 20200 1.1690e-01 6.97118e-02 1.30517e-01 6.08416e-01 6.97988e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.14943e-01 -4.49400e-03  1.20834e-02 39 30101 1.1690e-01 6.97118e-02 1.30517e-01 6.08416e-01 6.97988e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.15678e-01  5.04367e-04  1.21357e-02 39 30302 1.1690e-01 6.97118e-02 1.30517e-01 6.08416e-01 6.97988e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.16671e-01 -5.38770e-03  1.19987e-02 39 40000 1.1690e-01 6.97118e-02 1.30517e-01 6.08416e-01 6.97988e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.20150e-01  8.67709e-03  7.81861e-03 39 30000 1.1690e-01 6.97118e-02 1.30517e-01 6.08416e-01 6.97988e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.20306e-01 -3.06597e-03  9.92406e-03 39 40100 1.1690e-01 6.97118e-02 1.30517e-01 6.08416e-01 6.97988e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.20672e-01 -1.71175e-02  1.73809e-02 39 30202 1.1690e-01 6.97118e-02 1.30517e-01 6.08416e-01 6.97988e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.20731e-01 -7.56196e-03  9.83284e-03 39 40202 1.1690e-01 6.97118e-02 1.30517e-01 6.08416e-01 6.97988e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.21501e-01 -2.85338e-03  4.79032e-03 39 20201 1.1690e-01 6.97118e-02 1.30517e-01 6.08416e-01 6.97988e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.23125e-01 -5.84308e-03  7.04118e-03 39 40300 1.1690e-01 6.97118e-02 1.30517e-01 6.08416e-01 6.97988e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.23869e-01 -1.91396e-02  1.47020e-02 39 40101 1.1690e-01 6.97118e-02 1.30517e-01 6.08416e-01 6.97988e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.23965e-01 -1.03339e-02  1.53213e-02 39 30300 1.1690e-01 6.97118e-02 1.30517e-01 6.08416e-01 6.97988e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.24943e-01 -6.06416e-03  6.28020e-03 39 30200 1.1690e-01 6.97118e-02 1.30517e-01 6.08416e-01 6.97988e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.25729e-01 -6.84037e-03  5.62936e-03 39 40301 1.1690e-01 6.97118e-02 1.30517e-01 6.08416e-01 6.97988e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.27095e-01 -1.07369e-03 -8.72225e-03 39 30100 1.1690e-01 6.97118e-02 1.30517e-01 6.08416e-01 6.97988e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.27363e-01 -9.36154e-03 -1.39300e-02 39 30301 1.1690e-01 6.97118e-02 1.30517e-01 6.08416e-01 6.97988e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.29860e-01 -6.92236e-03 -9.69815e-03 39 30201 1.1690e-01 6.97118e-02 1.30517e-01 6.08416e-01 6.97988e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.30517e-01 -1.39097e-02 -9.18458e-03 39 40200 1.1690e-01 6.97118e-02 1.30517e-01 6.08416e-01 6.97988e-01 0.00000e+00
64 7.825e+00 1.25025e+02 6.5e+01 0.00000e+00 -2.44624e-03  5.56894e-03 39 20200 1.1700e-01 6.97118e-02 1.30517e-01 8.96208e-01 1.02345e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 6.97118e-02  9.47383e-03 -5.21308e-03 39 20200 1.1700e-01 6.97118e-02 1.30517e-01 8.96208e-01 1.02345e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.34499e-02  6.21736e-03 -5.71983e-03 39 30000 1.1700e-01 6.97118e-02 1.30517e-01 8.96208e-01 1.02345e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.42759e-02  7.41575e-04 -4.17466e-03 39 20201 1.1700e-01 6.97118e-02 1.30517e-01 8.96208e-01 1.02345e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.76959e-02 -2.06063e-03 -7.97291e-03 39 30100 1.1700e-01 6.97118e-02 1.30517e-01 8.96208e-01 1.02345e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.17348e-02  6.52522e-03 -1.18833e-02 39 30101 1.1700e-01 6.97118e-02 1.30517e-01 8.96208e-01 1.02345e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.26160e-02  5.15759e-03 -4.78868e-03 39 20200 1.1700e-01 6.97118e-02 1.30517e-01 8.96208e-01 1.02345e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.70461e-02  4.26574e-03 -3.95689e-03 39 30000 1.1700e-01 6.97118e-02 1.30517e-01 8.96208e-01 1.02345e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.80250e-02 -1.27349e-03 -6.43910e-03 39 20201 1.1700e-01 6.97118e-02 1.30517e-01 8.96208e-01 1.02345e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.88460e-02 -2.24785e-03 -5.66532e-03 39 30200 1.1700e-01 6.97118e-02 1.30517e-01 8.96208e-01 1.02345e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 9.20781e-02  7.62318e-03 -6.62854e-03 39 30100 1.1700e-01 6.97118e-02 1.30517e-01 8.96208e-01 1.02345e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 9.23425e-02  8.83449e-04 -6.73175e-03 39 30201 1.1700e-01 6.97118e-02 1.30517e-01 8.96208e-01 1.02345e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 9.68646e-02  5.59041e-03 -7.93767e-03 39 30101 1.1700e-01 6.97118e-02 1.30517e-01 8.96208e-01 1.02345e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 9.80350e-02  3.86402e-03 -1.52661e-02 39 20200 1.1700e-01 6.97118e-02 1.30517e-01 8.96208e-01 1.02345e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 9.84477e-02  7.61516e-03 -1.03271e-02 39 40000 1.1700e-01 6.97118e-02 1.30517e-01 8.96208e-01 1.02345e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.01515e-01  3.36485e-03 -6.69059e-03 39 40100 1.1700e-01 6.97118e-02 1.30517e-01 8.96208e-01 1.02345e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.01823e-01 -3.88944e-03 -1.02439e-02 39 30202 1.1700e-01 6.97118e-02 1.30517e-01 8.96208e-01 1.02345e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.03292e-01  3.15115e-03 -2.59990e-03 39 30000 1.1700e-01 6.97118e-02 1.30517e-01 8.96208e-01 1.02345e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.04453e-01 -5.22789e-03 -8.35116e-03 39 20201 1.1700e-01 6.97118e-02 1.30517e-01 8.96208e-01 1.02345e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.04521e-01  7.59918e-03 -9.57651e-03 39 40101 1.1700e-01 6.97118e-02 1.30517e-01 8.96208e-01 1.02345e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.04602e-01 -5.63756e-03 -1.07251e-02 39 30300 1.1700e-01 6.97118e-02 1.30517e-01 8.96208e-01 1.02345e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.05292e-01 -3.44423e-03 -7.64282e-03 39 30200 1.1700e-01 6.97118e-02 1.30517e-01 8.96208e-01 1.02345e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.07470e-01  6.26625e-03 -1.02081e-02 39 30301 1.1700e-01 6.97118e-02 1.30517e-01 8.96208e-01 1.02345e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.09263e-01 -1.40265e-03 -4.19551e-03 39 30100 1.1700e-01 6.97118e-02 1.30517e-01 8.96208e-01 1.02345e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.09436e-01 -4.98621e-03 -8.42970e-03 39 30201 1.1700e-01 6.97118e-02 1.30517e-01 8.96208e-01 1.02345e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.10130e-01  2.64341e-03 -1.10462e-02 39 40200 1.1700e-01 6.97118e-02 1.30517e-01 8.96208e-01 1.02345e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.12897e-01 -1.19338e-02 -9.14146e-03 39 40201 1.1700e-01 6.97118e-02 1.30517e-01 8.96208e-01 1.02345e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.14035e-01  4.23345e-04  8.24437e-03 39 20200 1.1700e-01 6.97118e-02 1.30517e-01 8.96208e-01 1.02345e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.14943e-01 -5.19986e-03  1.20834e-02 39 30101 1.1700e-01 6.97118e-02 1.30517e-01 8.96208e-01 1.02345e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.15678e-01 -1.93758e-03  1.21357e-02 39 30302 1.1700e-01 6.97118e-02 1.30517e-01 8.96208e-01 1.02345e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.16671e-01 -7.47206e-03  1.19987e-02 39 40000 1.1700e-01 6.97118e-02 1.30517e-01 8.96208e-01 1.02345e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.20150e-01  8.74221e-03  7.81861e-03 39 30000 1.1700e-01 6.97118e-02 1.30517e-01 8.96208e-01 1.02345e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.20306e-01 -5.50332e-03  9.92406e-03 39 40100 1.1700e-01 6.97118e-02 1.30517e-01 8.96208e-01 1.02345e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.20672e-01 -1.95896e-02  1.73809e-02 39 30202 1.1700e-01 6.97118e-02 1.30517e-01 8.96208e-01 1.02345e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.20731e-01 -1.04941e-02  9.83284e-03 39 40202 1.1700e-01 6.97118e-02 1.30517e-01 8.96208e-01 1.02345e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.21501e-01 -2.91833e-03  4.79032e-03 39 20201 1.1700e-01 6.97118e-02 1.30517e-01 8.96208e-01 1.02345e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.23125e-01 -9.00485e-03  7.04118e-03 39 40300 1.1700e-01 6.97118e-02 1.30517e-01 8.96208e-01 1.02345e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.23869e-01 -2.19190e-02  1.47020e-02 39 40101 1.1700e-01 6.97118e-02 1.30517e-01 8.96208e-01 1.02345e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.23965e-01 -1.31218e-02  1.53213e-02 39 30300 1.1700e-01 6.97118e-02 1.30517e-01 8.96208e-01 1.02345e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.24943e-01 -7.73638e-03  6.28020e-03 39 30200 1.1700e-01 6.97118e-02 1.30517e-01 8.96208e-01 1.02345e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.25729e-01 -1.02516e-02  5.62936e-03 39 40301 1.1700e-01 6.97118e-02 1.30517e-01 8.96208e-01 1.02345e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.27095e-01 -1.67304e-03 -8.72225e-03 39 30100 1.1700e-01 6.97118e-02 1.30517e-01 8.96208e-01 1.02345e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.27363e-01 -1.24736e-02 -1.39300e-02 39 30301 1.1700e-01 6.97118e-02 1.30517e-01 8.96208e-01 1.02345e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.29860e-01 -9.06228e-03 -9.69815e-03 39 30201 1.1700e-01 6.97118e-02 1.30517e-01 8.96208e-01 1.02345e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.30517e-01 -1.73215e-02 -9.18458e-03 39 40200 1.1700e-01 6.97118e-02 1.30517e-01 8.96208e-01 1.02345e+00 0.00000e+00


==> anc/lattice/tzerosimullatmweak3loopus_ignored_8_25rmax968corrsng <==
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00  5.78227e-03  2.23279e-02 9 20200 1.1400e-01 6.97118e-02 9.68646e-02 1.76699e+01 2.85689e+01 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00  5.60005e-03  2.15651e-02 9 20200 1.1410e-01 6.97118e-02 9.68646e-02 1.64950e+01 2.66727e+01 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00  5.41727e-03  2.08008e-02 9 20200 1.1420e-01 6.97118e-02 9.68646e-02 1.53580e+01 2.48374e+01 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00  5.23393e-03  2.00349e-02 9 20200 1.1430e-01 6.97118e-02 9.68646e-02 1.42594e+01 2.30638e+01 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00  5.05003e-03  1.92677e-02 9 20200 1.1440e-01 6.97118e-02 9.68646e-02 1.31996e+01 2.13524e+01 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00  4.86557e-03  1.84991e-02 9 20200 1.1450e-01 6.97118e-02 9.68646e-02 1.21789e+01 1.97037e+01 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00  4.68054e-03  1.77294e-02 9 20200 1.1460e-01 6.97118e-02 9.68646e-02 1.11976e+01 1.81184e+01 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00  4.49494e-03  1.69586e-02 9 20200 1.1470e-01 6.97118e-02 9.68646e-02 1.02562e+01 1.65970e+01 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00  4.30876e-03  1.61870e-02 9 20200 1.1480e-01 6.97118e-02 9.68646e-02 9.35497e+00 1.51402e+01 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00  4.12201e-03  1.54148e-02 9 20200 1.1490e-01 6.97118e-02 9.68646e-02 8.49436e+00 1.37485e+01 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00  3.93469e-03  1.46421e-02 9 20200 1.1500e-01 6.97118e-02 9.68646e-02 7.67472e+00 1.24226e+01 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00  3.74678e-03  1.38695e-02 9 20200 1.1510e-01 6.97118e-02 9.68646e-02 6.89646e+00 1.11630e+01 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00  3.55828e-03  1.30972e-02 9 20200 1.1520e-01 6.97118e-02 9.68646e-02 6.15994e+00 9.97050e+00 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00  3.36920e-03  1.23258e-02 9 20200 1.1530e-01 6.97118e-02 9.68646e-02 5.46558e+00 8.84560e+00 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00  3.17952e-03  1.15559e-02 9 20200 1.1540e-01 6.97118e-02 9.68646e-02 4.81377e+00 7.78898e+00 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00  2.98925e-03  1.07883e-02 9 20200 1.1550e-01 6.97118e-02 9.68646e-02 4.20490e+00 6.80128e+00 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00  2.79838e-03  1.00241e-02 9 20200 1.1560e-01 6.97118e-02 9.68646e-02 3.63940e+00 5.88315e+00 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00  2.60691e-03  9.26466e-03 9 20200 1.1570e-01 6.97118e-02 9.68646e-02 3.11766e+00 5.03525e+00 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00  2.41483e-03  8.51178e-03 9 20200 1.1580e-01 6.97118e-02 9.68646e-02 2.64011e+00 4.25825e+00 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00  2.22215e-03  7.76794e-03 9 20200 1.1590e-01 6.97118e-02 9.68646e-02 2.20717e+00 3.55282e+00 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00  2.02885e-03  7.03655e-03 9 20200 1.1600e-01 6.97118e-02 9.68646e-02 1.81925e+00 2.91963e+00 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00  1.83494e-03  6.32239e-03 9 20200 1.1610e-01 6.97118e-02 9.68646e-02 1.47679e+00 2.35937e+00 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00  1.64041e-03  5.63226e-03 9 20200 1.1620e-01 6.97118e-02 9.68646e-02 1.18022e+00 1.87273e+00 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00  1.44526e-03  4.97606e-03 9 20200 1.1630e-01 6.97118e-02 9.68646e-02 9.29975e-01 1.46042e+00 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00  1.24719e-03  4.36818e-03 9 20200 1.1640e-01 6.97118e-02 9.68646e-02 7.26501e-01 1.12324e+00 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00  1.05307e-03  3.82970e-03 9 20200 1.1650e-01 6.97118e-02 9.68646e-02 5.70243e-01 8.61613e-01 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00  8.55758e-04  3.38949e-03 9 20200 1.1660e-01 6.97118e-02 9.68646e-02 4.61653e-01 6.76554e-01 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00  6.60095e-04  3.08384e-03 9 20200 1.1670e-01 6.97118e-02 9.68646e-02 4.01187e-01 5.68679e-01 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00  4.59261e-04  2.94838e-03 9 20200 1.1680e-01 6.97118e-02 9.68646e-02 3.89305e-01 5.38738e-01 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00  2.62256e-04  3.00381e-03 9 20200 1.1690e-01 6.97118e-02 9.68646e-02 4.26474e-01 5.87523e-01 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00  6.03255e-05  3.24363e-03 9 20200 1.1700e-01 6.97118e-02 9.68646e-02 5.13163e-01 7.15633e-01 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00 -1.38738e-04  3.63917e-03 9 20200 1.1710e-01 6.97118e-02 9.68646e-02 6.49849e-01 9.24043e-01 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00 -3.39657e-04  4.15393e-03 9 20200 1.1720e-01 6.97118e-02 9.68646e-02 8.37013e-01 1.21339e+00 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00 -5.41220e-04  4.75558e-03 9 20200 1.1730e-01 6.97118e-02 9.68646e-02 1.07514e+00 1.58446e+00 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00 -7.43444e-04  5.41976e-03 9 20200 1.1740e-01 6.97118e-02 9.68646e-02 1.36472e+00 2.03806e+00 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00 -9.46333e-04  6.12930e-03 9 20200 1.1750e-01 6.97118e-02 9.68646e-02 1.70625e+00 2.57497e+00 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00 -1.14989e-03  6.87245e-03 9 20200 1.1760e-01 6.97118e-02 9.68646e-02 2.10023e+00 3.19601e+00 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00 -1.35412e-03  7.64111e-03 9 20200 1.1770e-01 6.97118e-02 9.68646e-02 2.54717e+00 3.90197e+00 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00 -1.55903e-03  8.42966e-03 9 20200 1.1780e-01 6.97118e-02 9.68646e-02 3.04759e+00 4.69368e+00 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00 -1.76462e-03  9.23413e-03 9 20200 1.1790e-01 6.97118e-02 9.68646e-02 3.60199e+00 5.57197e+00 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00 -1.97089e-03  1.00517e-02 9 20200 1.1800e-01 6.97118e-02 9.68646e-02 4.21090e+00 6.53767e+00 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00 -2.17785e-03  1.08801e-02 9 20200 1.1810e-01 6.97118e-02 9.68646e-02 4.87485e+00 7.59163e+00 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00 -2.38550e-03  1.17180e-02 9 20200 1.1820e-01 6.97118e-02 9.68646e-02 5.59438e+00 8.73470e+00 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00 -2.59385e-03  1.25641e-02 9 20200 1.1830e-01 6.97118e-02 9.68646e-02 6.37003e+00 9.96775e+00 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00 -2.80289e-03  1.34175e-02 9 20200 1.1840e-01 6.97118e-02 9.68646e-02 7.20233e+00 1.12916e+01 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00 -3.01265e-03  1.42774e-02 9 20200 1.1850e-01 6.97118e-02 9.68646e-02 8.09185e+00 1.27073e+01 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00 -3.22311e-03  1.51434e-02 9 20200 1.1860e-01 6.97118e-02 9.68646e-02 9.03914e+00 1.42155e+01 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00 -3.43428e-03  1.60150e-02 9 20200 1.1870e-01 6.97118e-02 9.68646e-02 1.00448e+01 1.58173e+01 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00 -3.64617e-03  1.68918e-02 9 20200 1.1880e-01 6.97118e-02 9.68646e-02 1.11093e+01 1.75135e+01 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00 -3.85878e-03  1.77735e-02 9 20200 1.1890e-01 6.97118e-02 9.68646e-02 1.22333e+01 1.93051e+01 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00 -4.07212e-03  1.86599e-02 9 20200 1.1900e-01 6.97118e-02 9.68646e-02 1.34174e+01 2.11929e+01 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00 -4.28618e-03  1.95508e-02 9 20200 1.1910e-01 6.97118e-02 9.68646e-02 1.46621e+01 2.31780e+01 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00 -4.50098e-03  2.04461e-02 9 20200 1.1920e-01 6.97118e-02 9.68646e-02 1.59681e+01 2.52612e+01 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00 -4.71651e-03  2.13456e-02 9 20200 1.1930e-01 6.97118e-02 9.68646e-02 1.73360e+01 2.74436e+01 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00 -4.93279e-03  2.22492e-02 9 20200 1.1940e-01 6.97118e-02 9.68646e-02 1.87663e+01 2.97261e+01 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00 -5.14982e-03  2.31568e-02 9 20200 1.1950e-01 6.97118e-02 9.68646e-02 2.02596e+01 3.21097e+01 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00 -5.36759e-03  2.40683e-02 9 20200 1.1960e-01 6.97118e-02 9.68646e-02 2.18167e+01 3.45954e+01 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00 -5.58612e-03  2.49838e-02 9 20200 1.1970e-01 6.97118e-02 9.68646e-02 2.34381e+01 3.71842e+01 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00 -5.80542e-03  2.59030e-02 9 20200 1.1980e-01 6.97118e-02 9.68646e-02 2.51245e+01 3.98771e+01 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00 -6.02547e-03  2.68260e-02 9 20200 1.1990e-01 6.97118e-02 9.68646e-02 2.68764e+01 4.26751e+01 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00 -6.24630e-03  2.77528e-02 9 20200 1.2000e-01 6.97118e-02 9.68646e-02 2.86946e+01 4.55793e+01 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00  8.64794e-04  6.43204e-03 9 20200 1.1679e-01 6.97118e-02 9.68646e-02 3.89305e-01 5.38222e-01 5.04534e-04
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02 -2.42362e-02 -5.21308e-03 9 20200 1.1400e-01 6.97118e-02 9.68646e-02 1.76699e+01 2.85689e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02 -1.26734e-02 -5.71983e-03 9 30000 1.1400e-01 6.97118e-02 9.68646e-02 1.76699e+01 2.85689e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02 -1.49603e-02 -4.17466e-03 9 20201 1.1400e-01 6.97118e-02 9.68646e-02 1.76699e+01 2.85689e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -4.97039e-03 -7.65254e-03 9 30100 1.1400e-01 6.97118e-02 9.68646e-02 1.76699e+01 2.85689e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  1.80383e-02 -1.18833e-02 9 30101 1.1400e-01 6.97118e-02 9.68646e-02 1.76699e+01 2.85689e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 -1.57956e-02  4.78868e-03 9 20200 1.1400e-01 6.97118e-02 9.68646e-02 1.76699e+01 2.85689e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02 -1.67774e-03  3.86829e-03 9 30000 1.1400e-01 6.97118e-02 9.68646e-02 1.76699e+01 2.85689e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -4.01660e-03  6.43910e-03 9 20201 1.1400e-01 6.97118e-02 9.68646e-02 1.76699e+01 2.85689e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02  3.32900e-02  5.66532e-03 9 30200 1.1400e-01 6.97118e-02 9.68646e-02 1.76699e+01 2.85689e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02  1.79733e-02  6.62854e-03 9 30100 1.1400e-01 6.97118e-02 9.68646e-02 1.76699e+01 2.85689e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02  4.76217e-02  6.71050e-03 9 30201 1.1400e-01 6.97118e-02 9.68646e-02 1.76699e+01 2.85689e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02  3.07943e-02 -7.93767e-03 9 30101 1.1400e-01 6.97118e-02 9.68646e-02 1.76699e+01 2.85689e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02 -2.32438e-02 -5.21308e-03 9 20200 1.1410e-01 6.97118e-02 9.68646e-02 1.64950e+01 2.66727e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02 -1.21566e-02 -5.71983e-03 9 30000 1.1410e-01 6.97118e-02 9.68646e-02 1.64950e+01 2.66727e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02 -1.45458e-02 -4.17466e-03 9 20201 1.1410e-01 6.97118e-02 9.68646e-02 1.64950e+01 2.66727e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -4.96523e-03 -7.65254e-03 9 30100 1.1410e-01 6.97118e-02 9.68646e-02 1.64950e+01 2.66727e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  1.75829e-02 -1.18833e-02 9 30101 1.1410e-01 6.97118e-02 9.68646e-02 1.64950e+01 2.66727e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 -1.52658e-02  4.78868e-03 9 20200 1.1410e-01 6.97118e-02 9.68646e-02 1.64950e+01 2.66727e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02 -1.62555e-03  3.86829e-03 9 30000 1.1410e-01 6.97118e-02 9.68646e-02 1.64950e+01 2.66727e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -4.06606e-03  6.43910e-03 9 20201 1.1410e-01 6.97118e-02 9.68646e-02 1.64950e+01 2.66727e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02  3.20704e-02  5.66532e-03 9 30200 1.1410e-01 6.97118e-02 9.68646e-02 1.64950e+01 2.66727e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02  1.75087e-02  6.62854e-03 9 30100 1.1410e-01 6.97118e-02 9.68646e-02 1.64950e+01 2.66727e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02  4.60471e-02  6.71050e-03 9 30201 1.1410e-01 6.97118e-02 9.68646e-02 1.64950e+01 2.66727e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02  2.98602e-02 -7.93767e-03 9 30101 1.1410e-01 6.97118e-02 9.68646e-02 1.64950e+01 2.66727e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02 -2.22486e-02 -5.21308e-03 9 20200 1.1420e-01 6.97118e-02 9.68646e-02 1.53580e+01 2.48374e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02 -1.16383e-02 -5.71983e-03 9 30000 1.1420e-01 6.97118e-02 9.68646e-02 1.53580e+01 2.48374e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02 -1.41299e-02 -4.17466e-03 9 20201 1.1420e-01 6.97118e-02 9.68646e-02 1.53580e+01 2.48374e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -4.95992e-03 -7.65254e-03 9 30100 1.1420e-01 6.97118e-02 9.68646e-02 1.53580e+01 2.48374e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  1.71264e-02 -1.18833e-02 9 30101 1.1420e-01 6.97118e-02 9.68646e-02 1.53580e+01 2.48374e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 -1.47343e-02  4.78868e-03 9 20200 1.1420e-01 6.97118e-02 9.68646e-02 1.53580e+01 2.48374e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02 -1.57315e-03  3.86829e-03 9 30000 1.1420e-01 6.97118e-02 9.68646e-02 1.53580e+01 2.48374e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -4.11564e-03  6.43910e-03 9 20201 1.1420e-01 6.97118e-02 9.68646e-02 1.53580e+01 2.48374e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02  3.08472e-02  5.66532e-03 9 30200 1.1420e-01 6.97118e-02 9.68646e-02 1.53580e+01 2.48374e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02  1.70426e-02  6.62854e-03 9 30100 1.1420e-01 6.97118e-02 9.68646e-02 1.53580e+01 2.48374e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02  4.44678e-02  6.71050e-03 9 30201 1.1420e-01 6.97118e-02 9.68646e-02 1.53580e+01 2.48374e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02  2.89230e-02 -7.93767e-03 9 30101 1.1420e-01 6.97118e-02 9.68646e-02 1.53580e+01 2.48374e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02 -2.12507e-02 -5.21308e-03 9 20200 1.1430e-01 6.97118e-02 9.68646e-02 1.42594e+01 2.30638e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02 -1.11184e-02 -5.71983e-03 9 30000 1.1430e-01 6.97118e-02 9.68646e-02 1.42594e+01 2.30638e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02 -1.37128e-02 -4.17466e-03 9 20201 1.1430e-01 6.97118e-02 9.68646e-02 1.42594e+01 2.30638e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -4.95444e-03 -7.65254e-03 9 30100 1.1430e-01 6.97118e-02 9.68646e-02 1.42594e+01 2.30638e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  1.66687e-02 -1.18833e-02 9 30101 1.1430e-01 6.97118e-02 9.68646e-02 1.42594e+01 2.30638e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 -1.42011e-02  4.78868e-03 9 20200 1.1430e-01 6.97118e-02 9.68646e-02 1.42594e+01 2.30638e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02 -1.52055e-03  3.86829e-03 9 30000 1.1430e-01 6.97118e-02 9.68646e-02 1.42594e+01 2.30638e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -4.16534e-03  6.43910e-03 9 20201 1.1430e-01 6.97118e-02 9.68646e-02 1.42594e+01 2.30638e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02  2.96204e-02  5.66532e-03 9 30200 1.1430e-01 6.97118e-02 9.68646e-02 1.42594e+01 2.30638e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02  1.65749e-02  6.62854e-03 9 30100 1.1430e-01 6.97118e-02 9.68646e-02 1.42594e+01 2.30638e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02  4.28836e-02  6.71050e-03 9 30201 1.1430e-01 6.97118e-02 9.68646e-02 1.42594e+01 2.30638e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02  2.79826e-02 -7.93767e-03 9 30101 1.1430e-01 6.97118e-02 9.68646e-02 1.42594e+01 2.30638e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02 -2.02499e-02 -5.21308e-03 9 20200 1.1440e-01 6.97118e-02 9.68646e-02 1.31996e+01 2.13524e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02 -1.05969e-02 -5.71983e-03 9 30000 1.1440e-01 6.97118e-02 9.68646e-02 1.31996e+01 2.13524e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02 -1.32943e-02 -4.17466e-03 9 20201 1.1440e-01 6.97118e-02 9.68646e-02 1.31996e+01 2.13524e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -4.94880e-03 -7.65254e-03 9 30100 1.1440e-01 6.97118e-02 9.68646e-02 1.31996e+01 2.13524e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  1.62098e-02 -1.18833e-02 9 30101 1.1440e-01 6.97118e-02 9.68646e-02 1.31996e+01 2.13524e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 -1.36662e-02  4.78868e-03 9 20200 1.1440e-01 6.97118e-02 9.68646e-02 1.31996e+01 2.13524e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02 -1.46773e-03  3.86829e-03 9 30000 1.1440e-01 6.97118e-02 9.68646e-02 1.31996e+01 2.13524e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -4.21517e-03  6.43910e-03 9 20201 1.1440e-01 6.97118e-02 9.68646e-02 1.31996e+01 2.13524e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02  2.83901e-02  5.66532e-03 9 30200 1.1440e-01 6.97118e-02 9.68646e-02 1.31996e+01 2.13524e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02  1.61058e-02  6.62854e-03 9 30100 1.1440e-01 6.97118e-02 9.68646e-02 1.31996e+01 2.13524e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02  4.12947e-02  6.71050e-03 9 30201 1.1440e-01 6.97118e-02 9.68646e-02 1.31996e+01 2.13524e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02  2.70389e-02 -7.93767e-03 9 30101 1.1440e-01 6.97118e-02 9.68646e-02 1.31996e+01 2.13524e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02 -1.92464e-02 -5.21308e-03 9 20200 1.1450e-01 6.97118e-02 9.68646e-02 1.21789e+01 1.97037e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02 -1.00739e-02 -5.71983e-03 9 30000 1.1450e-01 6.97118e-02 9.68646e-02 1.21789e+01 1.97037e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02 -1.28746e-02 -4.17466e-03 9 20201 1.1450e-01 6.97118e-02 9.68646e-02 1.21789e+01 1.97037e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -4.94299e-03 -7.65254e-03 9 30100 1.1450e-01 6.97118e-02 9.68646e-02 1.21789e+01 1.97037e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  1.57498e-02 -1.18833e-02 9 30101 1.1450e-01 6.97118e-02 9.68646e-02 1.21789e+01 1.97037e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 -1.31295e-02  4.78868e-03 9 20200 1.1450e-01 6.97118e-02 9.68646e-02 1.21789e+01 1.97037e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02 -1.41470e-03  3.86829e-03 9 30000 1.1450e-01 6.97118e-02 9.68646e-02 1.21789e+01 1.97037e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -4.26512e-03  6.43910e-03 9 20201 1.1450e-01 6.97118e-02 9.68646e-02 1.21789e+01 1.97037e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02  2.71561e-02  5.66532e-03 9 30200 1.1450e-01 6.97118e-02 9.68646e-02 1.21789e+01 1.97037e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02  1.56351e-02  6.62854e-03 9 30100 1.1450e-01 6.97118e-02 9.68646e-02 1.21789e+01 1.97037e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02  3.97009e-02  6.71050e-03 9 30201 1.1450e-01 6.97118e-02 9.68646e-02 1.21789e+01 1.97037e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02  2.60921e-02 -7.93767e-03 9 30101 1.1450e-01 6.97118e-02 9.68646e-02 1.21789e+01 1.97037e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02 -1.82400e-02 -5.21308e-03 9 20200 1.1460e-01 6.97118e-02 9.68646e-02 1.11976e+01 1.81184e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02 -9.54930e-03 -5.71983e-03 9 30000 1.1460e-01 6.97118e-02 9.68646e-02 1.11976e+01 1.81184e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02 -1.24535e-02 -4.17466e-03 9 20201 1.1460e-01 6.97118e-02 9.68646e-02 1.11976e+01 1.81184e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -4.93702e-03 -7.65254e-03 9 30100 1.1460e-01 6.97118e-02 9.68646e-02 1.11976e+01 1.81184e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  1.52885e-02 -1.18833e-02 9 30101 1.1460e-01 6.97118e-02 9.68646e-02 1.11976e+01 1.81184e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 -1.25911e-02  4.78868e-03 9 20200 1.1460e-01 6.97118e-02 9.68646e-02 1.11976e+01 1.81184e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02 -1.36146e-03  3.86829e-03 9 30000 1.1460e-01 6.97118e-02 9.68646e-02 1.11976e+01 1.81184e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -4.31519e-03  6.43910e-03 9 20201 1.1460e-01 6.97118e-02 9.68646e-02 1.11976e+01 1.81184e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02  2.59185e-02  5.66532e-03 9 30200 1.1460e-01 6.97118e-02 9.68646e-02 1.11976e+01 1.81184e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02  1.51629e-02  6.62854e-03 9 30100 1.1460e-01 6.97118e-02 9.68646e-02 1.11976e+01 1.81184e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02  3.81022e-02  6.71050e-03 9 30201 1.1460e-01 6.97118e-02 9.68646e-02 1.11976e+01 1.81184e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02  2.51419e-02 -7.93767e-03 9 30101 1.1460e-01 6.97118e-02 9.68646e-02 1.11976e+01 1.81184e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02 -1.72308e-02 -5.21308e-03 9 20200 1.1470e-01 6.97118e-02 9.68646e-02 1.02562e+01 1.65970e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02 -9.02309e-03 -5.71983e-03 9 30000 1.1470e-01 6.97118e-02 9.68646e-02 1.02562e+01 1.65970e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02 -1.20312e-02 -4.17466e-03 9 20201 1.1470e-01 6.97118e-02 9.68646e-02 1.02562e+01 1.65970e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -4.93089e-03 -7.65254e-03 9 30100 1.1470e-01 6.97118e-02 9.68646e-02 1.02562e+01 1.65970e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  1.48260e-02 -1.18833e-02 9 30101 1.1470e-01 6.97118e-02 9.68646e-02 1.02562e+01 1.65970e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 -1.20510e-02  4.78868e-03 9 20200 1.1470e-01 6.97118e-02 9.68646e-02 1.02562e+01 1.65970e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02 -1.30801e-03  3.86829e-03 9 30000 1.1470e-01 6.97118e-02 9.68646e-02 1.02562e+01 1.65970e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -4.36538e-03  6.43910e-03 9 20201 1.1470e-01 6.97118e-02 9.68646e-02 1.02562e+01 1.65970e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02  2.46772e-02  5.66532e-03 9 30200 1.1470e-01 6.97118e-02 9.68646e-02 1.02562e+01 1.65970e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02  1.46891e-02  6.62854e-03 9 30100 1.1470e-01 6.97118e-02 9.68646e-02 1.02562e+01 1.65970e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02  3.64987e-02  6.71050e-03 9 30201 1.1470e-01 6.97118e-02 9.68646e-02 1.02562e+01 1.65970e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02  2.41885e-02 -7.93767e-03 9 30101 1.1470e-01 6.97118e-02 9.68646e-02 1.02562e+01 1.65970e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02 -1.62188e-02 -5.21308e-03 9 20200 1.1480e-01 6.97118e-02 9.68646e-02 9.35497e+00 1.51402e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02 -8.49529e-03 -5.71983e-03 9 30000 1.1480e-01 6.97118e-02 9.68646e-02 9.35497e+00 1.51402e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02 -1.16075e-02 -4.17466e-03 9 20201 1.1480e-01 6.97118e-02 9.68646e-02 9.35497e+00 1.51402e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -4.92458e-03 -7.65254e-03 9 30100 1.1480e-01 6.97118e-02 9.68646e-02 9.35497e+00 1.51402e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  1.43624e-02 -1.18833e-02 9 30101 1.1480e-01 6.97118e-02 9.68646e-02 9.35497e+00 1.51402e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 -1.15092e-02  4.78868e-03 9 20200 1.1480e-01 6.97118e-02 9.68646e-02 9.35497e+00 1.51402e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02 -1.25434e-03  3.86829e-03 9 30000 1.1480e-01 6.97118e-02 9.68646e-02 9.35497e+00 1.51402e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -4.41570e-03  6.43910e-03 9 20201 1.1480e-01 6.97118e-02 9.68646e-02 9.35497e+00 1.51402e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02  2.34323e-02  5.66532e-03 9 30200 1.1480e-01 6.97118e-02 9.68646e-02 9.35497e+00 1.51402e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02  1.42138e-02  6.62854e-03 9 30100 1.1480e-01 6.97118e-02 9.68646e-02 9.35497e+00 1.51402e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02  3.48902e-02  6.71050e-03 9 30201 1.1480e-01 6.97118e-02 9.68646e-02 9.35497e+00 1.51402e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02  2.32318e-02 -7.93767e-03 9 30101 1.1480e-01 6.97118e-02 9.68646e-02 9.35497e+00 1.51402e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02 -1.52038e-02 -5.21308e-03 9 20200 1.1490e-01 6.97118e-02 9.68646e-02 8.49436e+00 1.37485e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02 -7.96588e-03 -5.71983e-03 9 30000 1.1490e-01 6.97118e-02 9.68646e-02 8.49436e+00 1.37485e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02 -1.11825e-02 -4.17466e-03 9 20201 1.1490e-01 6.97118e-02 9.68646e-02 8.49436e+00 1.37485e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -4.91810e-03 -7.65254e-03 9 30100 1.1490e-01 6.97118e-02 9.68646e-02 8.49436e+00 1.37485e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  1.38975e-02 -1.18833e-02 9 30101 1.1490e-01 6.97118e-02 9.68646e-02 8.49436e+00 1.37485e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 -1.09655e-02  4.78868e-03 9 20200 1.1490e-01 6.97118e-02 9.68646e-02 8.49436e+00 1.37485e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02 -1.20045e-03  3.86829e-03 9 30000 1.1490e-01 6.97118e-02 9.68646e-02 8.49436e+00 1.37485e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -4.46614e-03  6.43910e-03 9 20201 1.1490e-01 6.97118e-02 9.68646e-02 8.49436e+00 1.37485e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02  2.21836e-02  5.66532e-03 9 30200 1.1490e-01 6.97118e-02 9.68646e-02 8.49436e+00 1.37485e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02  1.37368e-02  6.62854e-03 9 30100 1.1490e-01 6.97118e-02 9.68646e-02 8.49436e+00 1.37485e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02  3.32768e-02  6.71050e-03 9 30201 1.1490e-01 6.97118e-02 9.68646e-02 8.49436e+00 1.37485e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02  2.22718e-02 -7.93767e-03 9 30101 1.1490e-01 6.97118e-02 9.68646e-02 8.49436e+00 1.37485e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02 -1.41861e-02 -5.21308e-03 9 20200 1.1500e-01 6.97118e-02 9.68646e-02 7.67472e+00 1.24226e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02 -7.43485e-03 -5.71983e-03 9 30000 1.1500e-01 6.97118e-02 9.68646e-02 7.67472e+00 1.24226e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02 -1.07561e-02 -4.17466e-03 9 20201 1.1500e-01 6.97118e-02 9.68646e-02 7.67472e+00 1.24226e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -4.91146e-03 -7.65254e-03 9 30100 1.1500e-01 6.97118e-02 9.68646e-02 7.67472e+00 1.24226e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  1.34314e-02 -1.18833e-02 9 30101 1.1500e-01 6.97118e-02 9.68646e-02 7.67472e+00 1.24226e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 -1.04201e-02  4.78868e-03 9 20200 1.1500e-01 6.97118e-02 9.68646e-02 7.67472e+00 1.24226e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02 -1.14635e-03  3.86829e-03 9 30000 1.1500e-01 6.97118e-02 9.68646e-02 7.67472e+00 1.24226e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -4.51671e-03  6.43910e-03 9 20201 1.1500e-01 6.97118e-02 9.68646e-02 7.67472e+00 1.24226e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02  2.09313e-02  5.66532e-03 9 30200 1.1500e-01 6.97118e-02 9.68646e-02 7.67472e+00 1.24226e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02  1.32583e-02  6.62854e-03 9 30100 1.1500e-01 6.97118e-02 9.68646e-02 7.67472e+00 1.24226e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02  3.16584e-02  6.71050e-03 9 30201 1.1500e-01 6.97118e-02 9.68646e-02 7.67472e+00 1.24226e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02  2.13085e-02 -7.93767e-03 9 30101 1.1500e-01 6.97118e-02 9.68646e-02 7.67472e+00 1.24226e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02 -1.31654e-02 -5.21308e-03 9 20200 1.1510e-01 6.97118e-02 9.68646e-02 6.89646e+00 1.11630e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02 -6.90220e-03 -5.71983e-03 9 30000 1.1510e-01 6.97118e-02 9.68646e-02 6.89646e+00 1.11630e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02 -1.03284e-02 -4.17466e-03 9 20201 1.1510e-01 6.97118e-02 9.68646e-02 6.89646e+00 1.11630e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -4.90463e-03 -7.65254e-03 9 30100 1.1510e-01 6.97118e-02 9.68646e-02 6.89646e+00 1.11630e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  1.29641e-02 -1.18833e-02 9 30101 1.1510e-01 6.97118e-02 9.68646e-02 6.89646e+00 1.11630e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 -9.87296e-03  4.78868e-03 9 20200 1.1510e-01 6.97118e-02 9.68646e-02 6.89646e+00 1.11630e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02 -1.09202e-03  3.86829e-03 9 30000 1.1510e-01 6.97118e-02 9.68646e-02 6.89646e+00 1.11630e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -4.56740e-03  6.43910e-03 9 20201 1.1510e-01 6.97118e-02 9.68646e-02 6.89646e+00 1.11630e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02  1.96752e-02  5.66532e-03 9 30200 1.1510e-01 6.97118e-02 9.68646e-02 6.89646e+00 1.11630e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02  1.27782e-02  6.62854e-03 9 30100 1.1510e-01 6.97118e-02 9.68646e-02 6.89646e+00 1.11630e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02  3.00351e-02  6.71050e-03 9 30201 1.1510e-01 6.97118e-02 9.68646e-02 6.89646e+00 1.11630e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02  2.03418e-02 -7.93767e-03 9 30101 1.1510e-01 6.97118e-02 9.68646e-02 6.89646e+00 1.11630e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02 -1.21418e-02 -5.21308e-03 9 20200 1.1520e-01 6.97118e-02 9.68646e-02 6.15994e+00 9.97050e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02 -6.36791e-03 -5.71983e-03 9 30000 1.1520e-01 6.97118e-02 9.68646e-02 6.15994e+00 9.97050e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02 -9.89938e-03 -4.17466e-03 9 20201 1.1520e-01 6.97118e-02 9.68646e-02 6.15994e+00 9.97050e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -4.89763e-03 -7.65254e-03 9 30100 1.1520e-01 6.97118e-02 9.68646e-02 6.15994e+00 9.97050e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  1.24956e-02 -1.18833e-02 9 30101 1.1520e-01 6.97118e-02 9.68646e-02 6.15994e+00 9.97050e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 -9.32399e-03  4.78868e-03 9 20200 1.1520e-01 6.97118e-02 9.68646e-02 6.15994e+00 9.97050e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02 -1.03747e-03  3.86829e-03 9 30000 1.1520e-01 6.97118e-02 9.68646e-02 6.15994e+00 9.97050e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -4.61822e-03  6.43910e-03 9 20201 1.1520e-01 6.97118e-02 9.68646e-02 6.15994e+00 9.97050e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02  1.84153e-02  5.66532e-03 9 30200 1.1520e-01 6.97118e-02 9.68646e-02 6.15994e+00 9.97050e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02  1.22966e-02  6.62854e-03 9 30100 1.1520e-01 6.97118e-02 9.68646e-02 6.15994e+00 9.97050e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02  2.84067e-02  6.71050e-03 9 30201 1.1520e-01 6.97118e-02 9.68646e-02 6.15994e+00 9.97050e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02  1.93717e-02 -7.93767e-03 9 30101 1.1520e-01 6.97118e-02 9.68646e-02 6.15994e+00 9.97050e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02 -1.11153e-02 -5.21308e-03 9 20200 1.1530e-01 6.97118e-02 9.68646e-02 5.46558e+00 8.84560e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02 -5.83198e-03 -5.71983e-03 9 30000 1.1530e-01 6.97118e-02 9.68646e-02 5.46558e+00 8.84560e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02 -9.46898e-03 -4.17466e-03 9 20201 1.1530e-01 6.97118e-02 9.68646e-02 5.46558e+00 8.84560e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -4.89045e-03 -7.65254e-03 9 30100 1.1530e-01 6.97118e-02 9.68646e-02 5.46558e+00 8.84560e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  1.20258e-02 -1.18833e-02 9 30101 1.1530e-01 6.97118e-02 9.68646e-02 5.46558e+00 8.84560e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 -8.77321e-03  4.78868e-03 9 20200 1.1530e-01 6.97118e-02 9.68646e-02 5.46558e+00 8.84560e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02 -9.82698e-04  3.86829e-03 9 30000 1.1530e-01 6.97118e-02 9.68646e-02 5.46558e+00 8.84560e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -4.66917e-03  6.43910e-03 9 20201 1.1530e-01 6.97118e-02 9.68646e-02 5.46558e+00 8.84560e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02  1.71517e-02  5.66532e-03 9 30200 1.1530e-01 6.97118e-02 9.68646e-02 5.46558e+00 8.84560e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02  1.18133e-02  6.62854e-03 9 30100 1.1530e-01 6.97118e-02 9.68646e-02 5.46558e+00 8.84560e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02  2.67732e-02  6.71050e-03 9 30201 1.1530e-01 6.97118e-02 9.68646e-02 5.46558e+00 8.84560e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02  1.83982e-02 -7.93767e-03 9 30101 1.1530e-01 6.97118e-02 9.68646e-02 5.46558e+00 8.84560e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02 -1.00859e-02 -5.21308e-03 9 20200 1.1540e-01 6.97118e-02 9.68646e-02 4.81377e+00 7.78898e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02 -5.29440e-03 -5.71983e-03 9 30000 1.1540e-01 6.97118e-02 9.68646e-02 4.81377e+00 7.78898e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02 -9.03722e-03 -4.17466e-03 9 20201 1.1540e-01 6.97118e-02 9.68646e-02 4.81377e+00 7.78898e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -4.88309e-03 -7.65254e-03 9 30100 1.1540e-01 6.97118e-02 9.68646e-02 4.81377e+00 7.78898e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  1.15548e-02 -1.18833e-02 9 30101 1.1540e-01 6.97118e-02 9.68646e-02 4.81377e+00 7.78898e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 -8.22062e-03  4.78868e-03 9 20200 1.1540e-01 6.97118e-02 9.68646e-02 4.81377e+00 7.78898e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02 -9.27700e-04  3.86829e-03 9 30000 1.1540e-01 6.97118e-02 9.68646e-02 4.81377e+00 7.78898e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -4.72024e-03  6.43910e-03 9 20201 1.1540e-01 6.97118e-02 9.68646e-02 4.81377e+00 7.78898e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02  1.58843e-02  5.66532e-03 9 30200 1.1540e-01 6.97118e-02 9.68646e-02 4.81377e+00 7.78898e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02  1.13283e-02  6.62854e-03 9 30100 1.1540e-01 6.97118e-02 9.68646e-02 4.81377e+00 7.78898e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02  2.51347e-02  6.71050e-03 9 30201 1.1540e-01 6.97118e-02 9.68646e-02 4.81377e+00 7.78898e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02  1.74213e-02 -7.93767e-03 9 30101 1.1540e-01 6.97118e-02 9.68646e-02 4.81377e+00 7.78898e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02 -9.05358e-03 -5.21308e-03 9 20200 1.1550e-01 6.97118e-02 9.68646e-02 4.20490e+00 6.80128e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02 -4.75517e-03 -5.71983e-03 9 30000 1.1550e-01 6.97118e-02 9.68646e-02 4.20490e+00 6.80128e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02 -8.60408e-03 -4.17466e-03 9 20201 1.1550e-01 6.97118e-02 9.68646e-02 4.20490e+00 6.80128e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -4.87555e-03 -7.65254e-03 9 30100 1.1550e-01 6.97118e-02 9.68646e-02 4.20490e+00 6.80128e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  1.10826e-02 -1.18833e-02 9 30101 1.1550e-01 6.97118e-02 9.68646e-02 4.20490e+00 6.80128e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 -7.66621e-03  4.78868e-03 9 20200 1.1550e-01 6.97118e-02 9.68646e-02 4.20490e+00 6.80128e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02 -8.72475e-04  3.86829e-03 9 30000 1.1550e-01 6.97118e-02 9.68646e-02 4.20490e+00 6.80128e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -4.77144e-03  6.43910e-03 9 20201 1.1550e-01 6.97118e-02 9.68646e-02 4.20490e+00 6.80128e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02  1.46130e-02  5.66532e-03 9 30200 1.1550e-01 6.97118e-02 9.68646e-02 4.20490e+00 6.80128e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02  1.08418e-02  6.62854e-03 9 30100 1.1550e-01 6.97118e-02 9.68646e-02 4.20490e+00 6.80128e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02  2.34911e-02  6.71050e-03 9 30201 1.1550e-01 6.97118e-02 9.68646e-02 4.20490e+00 6.80128e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02  1.64410e-02 -7.93767e-03 9 30101 1.1550e-01 6.97118e-02 9.68646e-02 4.20490e+00 6.80128e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02 -8.01826e-03 -5.21308e-03 9 20200 1.1560e-01 6.97118e-02 9.68646e-02 3.63940e+00 5.88315e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02 -4.21426e-03 -5.71983e-03 9 30000 1.1560e-01 6.97118e-02 9.68646e-02 3.63940e+00 5.88315e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02 -8.16957e-03 -4.17466e-03 9 20201 1.1560e-01 6.97118e-02 9.68646e-02 3.63940e+00 5.88315e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -4.86783e-03 -7.65254e-03 9 30100 1.1560e-01 6.97118e-02 9.68646e-02 3.63940e+00 5.88315e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  1.06091e-02 -1.18833e-02 9 30101 1.1560e-01 6.97118e-02 9.68646e-02 3.63940e+00 5.88315e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 -7.10996e-03  4.78868e-03 9 20200 1.1560e-01 6.97118e-02 9.68646e-02 3.63940e+00 5.88315e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02 -8.17023e-04  3.86829e-03 9 30000 1.1560e-01 6.97118e-02 9.68646e-02 3.63940e+00 5.88315e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -4.82277e-03  6.43910e-03 9 20201 1.1560e-01 6.97118e-02 9.68646e-02 3.63940e+00 5.88315e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02  1.33380e-02  5.66532e-03 9 30200 1.1560e-01 6.97118e-02 9.68646e-02 3.63940e+00 5.88315e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02  1.03536e-02  6.62854e-03 9 30100 1.1560e-01 6.97118e-02 9.68646e-02 3.63940e+00 5.88315e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02  2.18423e-02  6.71050e-03 9 30201 1.1560e-01 6.97118e-02 9.68646e-02 3.63940e+00 5.88315e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02  1.54572e-02 -7.93767e-03 9 30101 1.1560e-01 6.97118e-02 9.68646e-02 3.63940e+00 5.88315e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02 -6.97997e-03 -5.21308e-03 9 20200 1.1570e-01 6.97118e-02 9.68646e-02 3.11766e+00 5.03525e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02 -3.67168e-03 -5.71983e-03 9 30000 1.1570e-01 6.97118e-02 9.68646e-02 3.11766e+00 5.03525e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02 -7.73366e-03 -4.17466e-03 9 20201 1.1570e-01 6.97118e-02 9.68646e-02 3.11766e+00 5.03525e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -4.85992e-03 -7.65254e-03 9 30100 1.1570e-01 6.97118e-02 9.68646e-02 3.11766e+00 5.03525e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  1.01344e-02 -1.18833e-02 9 30101 1.1570e-01 6.97118e-02 9.68646e-02 3.11766e+00 5.03525e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 -6.55187e-03  4.78868e-03 9 20200 1.1570e-01 6.97118e-02 9.68646e-02 3.11766e+00 5.03525e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02 -7.61340e-04  3.86829e-03 9 30000 1.1570e-01 6.97118e-02 9.68646e-02 3.11766e+00 5.03525e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -4.87422e-03  6.43910e-03 9 20201 1.1570e-01 6.97118e-02 9.68646e-02 3.11766e+00 5.03525e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02  1.20591e-02  5.66532e-03 9 30200 1.1570e-01 6.97118e-02 9.68646e-02 3.11766e+00 5.03525e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02  9.86378e-03  6.62854e-03 9 30100 1.1570e-01 6.97118e-02 9.68646e-02 3.11766e+00 5.03525e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02  2.01884e-02  6.71050e-03 9 30201 1.1570e-01 6.97118e-02 9.68646e-02 3.11766e+00 5.03525e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02  1.44700e-02 -7.93767e-03 9 30101 1.1570e-01 6.97118e-02 9.68646e-02 3.11766e+00 5.03525e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02 -5.93869e-03 -5.21308e-03 9 20200 1.1580e-01 6.97118e-02 9.68646e-02 2.64011e+00 4.25825e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02 -3.12741e-03 -5.71983e-03 9 30000 1.1580e-01 6.97118e-02 9.68646e-02 2.64011e+00 4.25825e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02 -7.29636e-03 -4.17466e-03 9 20201 1.1580e-01 6.97118e-02 9.68646e-02 2.64011e+00 4.25825e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -4.85182e-03 -7.65254e-03 9 30100 1.1580e-01 6.97118e-02 9.68646e-02 2.64011e+00 4.25825e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  9.65837e-03 -1.18833e-02 9 30101 1.1580e-01 6.97118e-02 9.68646e-02 2.64011e+00 4.25825e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 -5.99192e-03  4.78868e-03 9 20200 1.1580e-01 6.97118e-02 9.68646e-02 2.64011e+00 4.25825e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02 -7.05426e-04  3.86829e-03 9 30000 1.1580e-01 6.97118e-02 9.68646e-02 2.64011e+00 4.25825e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -4.92581e-03  6.43910e-03 9 20201 1.1580e-01 6.97118e-02 9.68646e-02 2.64011e+00 4.25825e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02  1.07763e-02  5.66532e-03 9 30200 1.1580e-01 6.97118e-02 9.68646e-02 2.64011e+00 4.25825e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02  9.37229e-03  6.62854e-03 9 30100 1.1580e-01 6.97118e-02 9.68646e-02 2.64011e+00 4.25825e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02  1.85293e-02  6.71050e-03 9 30201 1.1580e-01 6.97118e-02 9.68646e-02 2.64011e+00 4.25825e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02  1.34792e-02 -7.93767e-03 9 30101 1.1580e-01 6.97118e-02 9.68646e-02 2.64011e+00 4.25825e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02 -4.89441e-03 -5.21308e-03 9 20200 1.1590e-01 6.97118e-02 9.68646e-02 2.20717e+00 3.55282e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02 -2.58145e-03 -5.71983e-03 9 30000 1.1590e-01 6.97118e-02 9.68646e-02 2.20717e+00 3.55282e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02 -6.85766e-03 -4.17466e-03 9 20201 1.1590e-01 6.97118e-02 9.68646e-02 2.20717e+00 3.55282e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -4.84354e-03 -7.65254e-03 9 30100 1.1590e-01 6.97118e-02 9.68646e-02 2.20717e+00 3.55282e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  9.18112e-03 -1.18833e-02 9 30101 1.1590e-01 6.97118e-02 9.68646e-02 2.20717e+00 3.55282e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 -5.43011e-03  4.78868e-03 9 20200 1.1590e-01 6.97118e-02 9.68646e-02 2.20717e+00 3.55282e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02 -6.49278e-04  3.86829e-03 9 30000 1.1590e-01 6.97118e-02 9.68646e-02 2.20717e+00 3.55282e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -4.97752e-03  6.43910e-03 9 20201 1.1590e-01 6.97118e-02 9.68646e-02 2.20717e+00 3.55282e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02  9.48961e-03  5.66532e-03 9 30200 1.1590e-01 6.97118e-02 9.68646e-02 2.20717e+00 3.55282e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02  8.87914e-03  6.62854e-03 9 30100 1.1590e-01 6.97118e-02 9.68646e-02 2.20717e+00 3.55282e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02  1.68649e-02  6.71050e-03 9 30201 1.1590e-01 6.97118e-02 9.68646e-02 2.20717e+00 3.55282e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02  1.24849e-02 -7.93767e-03 9 30101 1.1590e-01 6.97118e-02 9.68646e-02 2.20717e+00 3.55282e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02 -3.84711e-03 -5.21308e-03 9 20200 1.1600e-01 6.97118e-02 9.68646e-02 1.81925e+00 2.91963e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02 -2.03378e-03 -5.71983e-03 9 30000 1.1600e-01 6.97118e-02 9.68646e-02 1.81925e+00 2.91963e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02 -6.41755e-03 -4.17466e-03 9 20201 1.1600e-01 6.97118e-02 9.68646e-02 1.81925e+00 2.91963e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -4.83506e-03 -7.65254e-03 9 30100 1.1600e-01 6.97118e-02 9.68646e-02 1.81925e+00 2.91963e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  8.70261e-03 -1.18833e-02 9 30101 1.1600e-01 6.97118e-02 9.68646e-02 1.81925e+00 2.91963e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 -4.86643e-03  4.78868e-03 9 20200 1.1600e-01 6.97118e-02 9.68646e-02 1.81925e+00 2.91963e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02 -5.92896e-04  3.86829e-03 9 30000 1.1600e-01 6.97118e-02 9.68646e-02 1.81925e+00 2.91963e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -5.02936e-03  6.43910e-03 9 20201 1.1600e-01 6.97118e-02 9.68646e-02 1.81925e+00 2.91963e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02  8.19902e-03  5.66532e-03 9 30200 1.1600e-01 6.97118e-02 9.68646e-02 1.81925e+00 2.91963e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02  8.38431e-03  6.62854e-03 9 30100 1.1600e-01 6.97118e-02 9.68646e-02 1.81925e+00 2.91963e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02  1.51954e-02  6.71050e-03 9 30201 1.1600e-01 6.97118e-02 9.68646e-02 1.81925e+00 2.91963e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02  1.14871e-02 -7.93767e-03 9 30101 1.1600e-01 6.97118e-02 9.68646e-02 1.81925e+00 2.91963e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02 -2.79678e-03 -5.21308e-03 9 20200 1.1610e-01 6.97118e-02 9.68646e-02 1.47679e+00 2.35937e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02 -1.48440e-03 -5.71983e-03 9 30000 1.1610e-01 6.97118e-02 9.68646e-02 1.47679e+00 2.35937e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02 -5.97602e-03 -4.17466e-03 9 20201 1.1610e-01 6.97118e-02 9.68646e-02 1.47679e+00 2.35937e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -4.82639e-03 -7.65254e-03 9 30100 1.1610e-01 6.97118e-02 9.68646e-02 1.47679e+00 2.35937e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  8.22282e-03 -1.18833e-02 9 30101 1.1610e-01 6.97118e-02 9.68646e-02 1.47679e+00 2.35937e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 -4.30085e-03  4.78868e-03 9 20200 1.1610e-01 6.97118e-02 9.68646e-02 1.47679e+00 2.35937e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02 -5.36277e-04  3.86829e-03 9 30000 1.1610e-01 6.97118e-02 9.68646e-02 1.47679e+00 2.35937e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -5.08134e-03  6.43910e-03 9 20201 1.1610e-01 6.97118e-02 9.68646e-02 1.47679e+00 2.35937e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02  6.90450e-03  5.66532e-03 9 30200 1.1610e-01 6.97118e-02 9.68646e-02 1.47679e+00 2.35937e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02  7.88780e-03  6.62854e-03 9 30100 1.1610e-01 6.97118e-02 9.68646e-02 1.47679e+00 2.35937e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02  1.35205e-02  6.71050e-03 9 30201 1.1610e-01 6.97118e-02 9.68646e-02 1.47679e+00 2.35937e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02  1.04857e-02 -7.93767e-03 9 30101 1.1610e-01 6.97118e-02 9.68646e-02 1.47679e+00 2.35937e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02 -1.74341e-03 -5.21308e-03 9 20200 1.1620e-01 6.97118e-02 9.68646e-02 1.18022e+00 1.87273e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02 -9.33294e-04 -5.71983e-03 9 30000 1.1620e-01 6.97118e-02 9.68646e-02 1.18022e+00 1.87273e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02 -5.53307e-03 -4.17466e-03 9 20201 1.1620e-01 6.97118e-02 9.68646e-02 1.18022e+00 1.87273e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -4.81752e-03 -7.65254e-03 9 30100 1.1620e-01 6.97118e-02 9.68646e-02 1.18022e+00 1.87273e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  7.74175e-03 -1.18833e-02 9 30101 1.1620e-01 6.97118e-02 9.68646e-02 1.18022e+00 1.87273e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 -3.73338e-03  4.78868e-03 9 20200 1.1620e-01 6.97118e-02 9.68646e-02 1.18022e+00 1.87273e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02 -4.79419e-04  3.86829e-03 9 30000 1.1620e-01 6.97118e-02 9.68646e-02 1.18022e+00 1.87273e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -5.13344e-03  6.43910e-03 9 20201 1.1620e-01 6.97118e-02 9.68646e-02 1.18022e+00 1.87273e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02  5.60603e-03  5.66532e-03 9 30200 1.1620e-01 6.97118e-02 9.68646e-02 1.18022e+00 1.87273e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02  7.38959e-03  6.62854e-03 9 30100 1.1620e-01 6.97118e-02 9.68646e-02 1.18022e+00 1.87273e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02  1.18404e-02  6.71050e-03 9 30201 1.1620e-01 6.97118e-02 9.68646e-02 1.18022e+00 1.87273e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02  9.48070e-03 -7.93767e-03 9 30101 1.1620e-01 6.97118e-02 9.68646e-02 1.18022e+00 1.87273e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02 -6.86967e-04 -5.21308e-03 9 20200 1.1630e-01 6.97118e-02 9.68646e-02 9.29975e-01 1.46042e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02 -3.80460e-04 -5.71983e-03 9 30000 1.1630e-01 6.97118e-02 9.68646e-02 9.29975e-01 1.46042e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02 -5.08868e-03 -4.17466e-03 9 20201 1.1630e-01 6.97118e-02 9.68646e-02 9.29975e-01 1.46042e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -4.80846e-03 -7.65254e-03 9 30100 1.1630e-01 6.97118e-02 9.68646e-02 9.29975e-01 1.46042e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  7.25940e-03 -1.18833e-02 9 30101 1.1630e-01 6.97118e-02 9.68646e-02 9.29975e-01 1.46042e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 -3.16400e-03  4.78868e-03 9 20200 1.1630e-01 6.97118e-02 9.68646e-02 9.29975e-01 1.46042e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02 -4.22322e-04  3.86829e-03 9 30000 1.1630e-01 6.97118e-02 9.68646e-02 9.29975e-01 1.46042e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -5.18567e-03  6.43910e-03 9 20201 1.1630e-01 6.97118e-02 9.68646e-02 9.29975e-01 1.46042e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02  4.30359e-03  5.66532e-03 9 30200 1.1630e-01 6.97118e-02 9.68646e-02 9.29975e-01 1.46042e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02  6.88968e-03  6.62854e-03 9 30100 1.1630e-01 6.97118e-02 9.68646e-02 9.29975e-01 1.46042e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02  1.01549e-02  6.71050e-03 9 30201 1.1630e-01 6.97118e-02 9.68646e-02 9.29975e-01 1.46042e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02  8.47211e-03 -7.93767e-03 9 30101 1.1630e-01 6.97118e-02 9.68646e-02 9.29975e-01 1.46042e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02  3.68403e-04 -5.21308e-03 9 20200 1.1640e-01 6.97118e-02 9.68646e-02 7.26501e-01 1.12324e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02  1.69971e-04 -5.71983e-03 9 30000 1.1640e-01 6.97118e-02 9.68646e-02 7.26501e-01 1.12324e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02 -4.64699e-03 -4.17466e-03 9 20201 1.1640e-01 6.97118e-02 9.68646e-02 7.26501e-01 1.12324e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -4.80334e-03 -7.65254e-03 9 30100 1.1640e-01 6.97118e-02 9.68646e-02 7.26501e-01 1.12324e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  6.77162e-03 -1.18833e-02 9 30101 1.1640e-01 6.97118e-02 9.68646e-02 7.26501e-01 1.12324e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 -2.59240e-03  4.78868e-03 9 20200 1.1640e-01 6.97118e-02 9.68646e-02 7.26501e-01 1.12324e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02 -3.64687e-04  3.86829e-03 9 30000 1.1640e-01 6.97118e-02 9.68646e-02 7.26501e-01 1.12324e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -5.23774e-03  6.43910e-03 9 20201 1.1640e-01 6.97118e-02 9.68646e-02 7.26501e-01 1.12324e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02  2.99301e-03  5.66532e-03 9 30200 1.1640e-01 6.97118e-02 9.68646e-02 7.26501e-01 1.12324e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02  6.38834e-03  6.62854e-03 9 30100 1.1640e-01 6.97118e-02 9.68646e-02 7.26501e-01 1.12324e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02  8.45990e-03  6.71050e-03 9 30201 1.1640e-01 6.97118e-02 9.68646e-02 7.26501e-01 1.12324e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02  7.46017e-03 -7.93767e-03 9 30101 1.1640e-01 6.97118e-02 9.68646e-02 7.26501e-01 1.12324e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02  1.43516e-03 -5.21308e-03 9 20200 1.1650e-01 6.97118e-02 9.68646e-02 5.70243e-01 8.61613e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02  7.30444e-04 -5.71983e-03 9 30000 1.1650e-01 6.97118e-02 9.68646e-02 5.70243e-01 8.61613e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02 -4.19556e-03 -4.17466e-03 9 20201 1.1650e-01 6.97118e-02 9.68646e-02 5.70243e-01 8.61613e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -4.78973e-03 -7.65254e-03 9 30100 1.1650e-01 6.97118e-02 9.68646e-02 5.70243e-01 8.61613e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  6.29083e-03 -1.18833e-02 9 30101 1.1650e-01 6.97118e-02 9.68646e-02 5.70243e-01 8.61613e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 -2.01947e-03  4.78868e-03 9 20200 1.1650e-01 6.97118e-02 9.68646e-02 5.70243e-01 8.61613e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02 -3.07412e-04  3.86829e-03 9 30000 1.1650e-01 6.97118e-02 9.68646e-02 5.70243e-01 8.61613e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -5.29055e-03  6.43910e-03 9 20201 1.1650e-01 6.97118e-02 9.68646e-02 5.70243e-01 8.61613e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02  1.68670e-03  5.66532e-03 9 30200 1.1650e-01 6.97118e-02 9.68646e-02 5.70243e-01 8.61613e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02  5.88468e-03  6.62854e-03 9 30100 1.1650e-01 6.97118e-02 9.68646e-02 5.70243e-01 8.61613e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02  6.76782e-03  6.71050e-03 9 30201 1.1650e-01 6.97118e-02 9.68646e-02 5.70243e-01 8.61613e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02  6.44398e-03 -7.93767e-03 9 30101 1.1650e-01 6.97118e-02 9.68646e-02 5.70243e-01 8.61613e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02  2.50030e-03 -5.21308e-03 9 20200 1.1660e-01 6.97118e-02 9.68646e-02 4.61653e-01 6.76554e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02  1.28795e-03 -5.71983e-03 9 30000 1.1660e-01 6.97118e-02 9.68646e-02 4.61653e-01 6.76554e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02 -3.74740e-03 -4.17466e-03 9 20201 1.1660e-01 6.97118e-02 9.68646e-02 4.61653e-01 6.76554e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -4.78065e-03 -7.65254e-03 9 30100 1.1660e-01 6.97118e-02 9.68646e-02 4.61653e-01 6.76554e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  5.80401e-03 -1.18833e-02 9 30101 1.1660e-01 6.97118e-02 9.68646e-02 4.61653e-01 6.76554e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 -1.44415e-03  4.78868e-03 9 20200 1.1660e-01 6.97118e-02 9.68646e-02 4.61653e-01 6.76554e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02 -2.49438e-04  3.86829e-03 9 30000 1.1660e-01 6.97118e-02 9.68646e-02 4.61653e-01 6.76554e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -5.34303e-03  6.43910e-03 9 20201 1.1660e-01 6.97118e-02 9.68646e-02 4.61653e-01 6.76554e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02  3.71629e-04  5.66532e-03 9 30200 1.1660e-01 6.97118e-02 9.68646e-02 4.61653e-01 6.76554e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02  5.37973e-03  6.62854e-03 9 30100 1.1660e-01 6.97118e-02 9.68646e-02 4.61653e-01 6.76554e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02  5.06558e-03  6.71050e-03 9 30201 1.1660e-01 6.97118e-02 9.68646e-02 4.61653e-01 6.76554e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02  5.42456e-03 -7.93767e-03 9 30101 1.1660e-01 6.97118e-02 9.68646e-02 4.61653e-01 6.76554e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02  3.57262e-03 -5.21308e-03 9 20200 1.1670e-01 6.97118e-02 9.68646e-02 4.01187e-01 5.68679e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02  1.85129e-03 -5.71983e-03 9 30000 1.1670e-01 6.97118e-02 9.68646e-02 4.01187e-01 5.68679e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02 -3.29371e-03 -4.17466e-03 9 20201 1.1670e-01 6.97118e-02 9.68646e-02 4.01187e-01 5.68679e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -4.76729e-03 -7.65254e-03 9 30100 1.1670e-01 6.97118e-02 9.68646e-02 4.01187e-01 5.68679e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  5.31996e-03 -1.18833e-02 9 30101 1.1670e-01 6.97118e-02 9.68646e-02 4.01187e-01 5.68679e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 -8.67079e-04  4.78868e-03 9 20200 1.1670e-01 6.97118e-02 9.68646e-02 4.01187e-01 5.68679e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02 -1.91423e-04  3.86829e-03 9 30000 1.1670e-01 6.97118e-02 9.68646e-02 4.01187e-01 5.68679e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -5.39585e-03  6.43910e-03 9 20201 1.1670e-01 6.97118e-02 9.68646e-02 4.01187e-01 5.68679e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 -9.43429e-04  5.66532e-03 9 30200 1.1670e-01 6.97118e-02 9.68646e-02 4.01187e-01 5.68679e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02  4.87284e-03  6.62854e-03 9 30100 1.1670e-01 6.97118e-02 9.68646e-02 4.01187e-01 5.68679e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02  3.36197e-03  6.71050e-03 9 30201 1.1670e-01 6.97118e-02 9.68646e-02 4.01187e-01 5.68679e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02  4.40123e-03 -7.93767e-03 9 30101 1.1670e-01 6.97118e-02 9.68646e-02 4.01187e-01 5.68679e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02  4.64072e-03 -5.21308e-03 9 20200 1.1680e-01 6.97118e-02 9.68646e-02 3.89305e-01 5.38738e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02  2.40904e-03 -5.71983e-03 9 30000 1.1680e-01 6.97118e-02 9.68646e-02 3.89305e-01 5.38738e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02 -2.84591e-03 -4.17466e-03 9 20201 1.1680e-01 6.97118e-02 9.68646e-02 3.89305e-01 5.38738e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -4.76109e-03 -7.65254e-03 9 30100 1.1680e-01 6.97118e-02 9.68646e-02 3.89305e-01 5.38738e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  4.82722e-03 -1.18833e-02 9 30101 1.1680e-01 6.97118e-02 9.68646e-02 3.89305e-01 5.38738e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 -2.88593e-04  4.78868e-03 9 20200 1.1680e-01 6.97118e-02 9.68646e-02 3.89305e-01 5.38738e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02 -1.33709e-04  3.86829e-03 9 30000 1.1680e-01 6.97118e-02 9.68646e-02 3.89305e-01 5.38738e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -5.44935e-03  6.43910e-03 9 20201 1.1680e-01 6.97118e-02 9.68646e-02 3.89305e-01 5.38738e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 -2.26994e-03  5.66532e-03 9 30200 1.1680e-01 6.97118e-02 9.68646e-02 3.89305e-01 5.38738e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02  4.36363e-03  6.62854e-03 9 30100 1.1680e-01 6.97118e-02 9.68646e-02 3.89305e-01 5.38738e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02  1.64550e-03  6.71050e-03 9 30201 1.1680e-01 6.97118e-02 9.68646e-02 3.89305e-01 5.38738e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02  3.37363e-03 -7.93767e-03 9 30101 1.1680e-01 6.97118e-02 9.68646e-02 3.89305e-01 5.38738e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02  5.71984e-03 -5.21308e-03 9 20200 1.1690e-01 6.97118e-02 9.68646e-02 4.26474e-01 5.87523e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02  2.97645e-03 -5.71983e-03 9 30000 1.1690e-01 6.97118e-02 9.68646e-02 4.26474e-01 5.87523e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02 -2.38876e-03 -4.17466e-03 9 20201 1.1690e-01 6.97118e-02 9.68646e-02 4.26474e-01 5.87523e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -4.74681e-03 -7.65254e-03 9 30100 1.1690e-01 6.97118e-02 9.68646e-02 4.26474e-01 5.87523e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  4.34103e-03 -1.18833e-02 9 30101 1.1690e-01 6.97118e-02 9.68646e-02 4.26474e-01 5.87523e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02  2.91578e-04  4.78868e-03 9 20200 1.1690e-01 6.97118e-02 9.68646e-02 4.26474e-01 5.87523e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02 -7.60375e-05  3.86829e-03 9 30000 1.1690e-01 6.97118e-02 9.68646e-02 4.26474e-01 5.87523e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -5.50329e-03  6.43910e-03 9 20201 1.1690e-01 6.97118e-02 9.68646e-02 4.26474e-01 5.87523e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 -3.59268e-03  5.66532e-03 9 30200 1.1690e-01 6.97118e-02 9.68646e-02 4.26474e-01 5.87523e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02  3.85237e-03  6.62854e-03 9 30100 1.1690e-01 6.97118e-02 9.68646e-02 4.26474e-01 5.87523e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02 -6.86011e-05  6.71050e-03 9 30201 1.1690e-01 6.97118e-02 9.68646e-02 4.26474e-01 5.87523e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02  2.34198e-03 -7.93767e-03 9 30101 1.1690e-01 6.97118e-02 9.68646e-02 4.26474e-01 5.87523e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02  6.79275e-03 -5.21308e-03 9 20200 1.1700e-01 6.97118e-02 9.68646e-02 5.13163e-01 7.15633e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02  3.53628e-03 -5.71983e-03 9 30000 1.1700e-01 6.97118e-02 9.68646e-02 5.13163e-01 7.15633e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02 -1.93950e-03 -4.17466e-03 9 20201 1.1700e-01 6.97118e-02 9.68646e-02 5.13163e-01 7.15633e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -4.74171e-03 -7.65254e-03 9 30100 1.1700e-01 6.97118e-02 9.68646e-02 5.13163e-01 7.15633e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  3.84414e-03 -1.18833e-02 9 30101 1.1700e-01 6.97118e-02 9.68646e-02 5.13163e-01 7.15633e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02  8.76608e-04  4.78868e-03 9 20200 1.1700e-01 6.97118e-02 9.68646e-02 5.13163e-01 7.15633e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02 -1.52432e-05  3.86829e-03 9 30000 1.1700e-01 6.97118e-02 9.68646e-02 5.13163e-01 7.15633e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -5.55448e-03  6.43910e-03 9 20201 1.1700e-01 6.97118e-02 9.68646e-02 5.13163e-01 7.15633e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 -4.92893e-03  5.66532e-03 9 30200 1.1700e-01 6.97118e-02 9.68646e-02 5.13163e-01 7.15633e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02  3.34219e-03  6.62854e-03 9 30100 1.1700e-01 6.97118e-02 9.68646e-02 5.13163e-01 7.15633e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02 -1.79763e-03  6.71050e-03 9 30201 1.1700e-01 6.97118e-02 9.68646e-02 5.13163e-01 7.15633e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02  1.30943e-03 -7.93767e-03 9 30101 1.1700e-01 6.97118e-02 9.68646e-02 5.13163e-01 7.15633e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02  7.87614e-03 -5.21308e-03 9 20200 1.1710e-01 6.97118e-02 9.68646e-02 6.49849e-01 9.24043e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02  4.10521e-03 -5.71983e-03 9 30000 1.1710e-01 6.97118e-02 9.68646e-02 6.49849e-01 9.24043e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02 -1.48145e-03 -4.17466e-03 9 20201 1.1710e-01 6.97118e-02 9.68646e-02 6.49849e-01 9.24043e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -4.72909e-03 -7.65254e-03 9 30100 1.1710e-01 6.97118e-02 9.68646e-02 6.49849e-01 9.24043e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  3.35322e-03 -1.18833e-02 9 30101 1.1710e-01 6.97118e-02 9.68646e-02 6.49849e-01 9.24043e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02  1.46186e-03  4.78868e-03 9 20200 1.1710e-01 6.97118e-02 9.68646e-02 6.49849e-01 9.24043e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02  4.40287e-05  3.86829e-03 9 30000 1.1710e-01 6.97118e-02 9.68646e-02 6.49849e-01 9.24043e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -5.60759e-03  6.43910e-03 9 20201 1.1710e-01 6.97118e-02 9.68646e-02 6.49849e-01 9.24043e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 -6.26202e-03  5.66532e-03 9 30200 1.1710e-01 6.97118e-02 9.68646e-02 6.49849e-01 9.24043e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02  2.82845e-03  6.62854e-03 9 30100 1.1710e-01 6.97118e-02 9.68646e-02 6.49849e-01 9.24043e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02 -3.52493e-03  6.71050e-03 9 30201 1.1710e-01 6.97118e-02 9.68646e-02 6.49849e-01 9.24043e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02  2.71303e-04 -7.93767e-03 9 30101 1.1710e-01 6.97118e-02 9.68646e-02 6.49849e-01 9.24043e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02  8.96133e-03 -5.21308e-03 9 20200 1.1720e-01 6.97118e-02 9.68646e-02 8.37013e-01 1.21339e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02  4.67455e-03 -5.71983e-03 9 30000 1.1720e-01 6.97118e-02 9.68646e-02 8.37013e-01 1.21339e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02 -1.02329e-03 -4.17466e-03 9 20201 1.1720e-01 6.97118e-02 9.68646e-02 8.37013e-01 1.21339e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -4.71766e-03 -7.65254e-03 9 30100 1.1720e-01 6.97118e-02 9.68646e-02 8.37013e-01 1.21339e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  2.85956e-03 -1.18833e-02 9 30101 1.1720e-01 6.97118e-02 9.68646e-02 8.37013e-01 1.21339e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02  2.04821e-03  4.78868e-03 9 20200 1.1720e-01 6.97118e-02 9.68646e-02 8.37013e-01 1.21339e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02  1.02643e-04  3.86829e-03 9 30000 1.1720e-01 6.97118e-02 9.68646e-02 8.37013e-01 1.21339e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -5.66174e-03  6.43910e-03 9 20201 1.1720e-01 6.97118e-02 9.68646e-02 8.37013e-01 1.21339e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 -7.60068e-03  5.66532e-03 9 30200 1.1720e-01 6.97118e-02 9.68646e-02 8.37013e-01 1.21339e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02  2.31200e-03  6.62854e-03 9 30100 1.1720e-01 6.97118e-02 9.68646e-02 8.37013e-01 1.21339e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02 -5.25925e-03  6.71050e-03 9 30201 1.1720e-01 6.97118e-02 9.68646e-02 8.37013e-01 1.21339e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02 -7.71560e-04 -7.93767e-03 9 30101 1.1720e-01 6.97118e-02 9.68646e-02 8.37013e-01 1.21339e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02  1.00492e-02 -5.21308e-03 9 20200 1.1730e-01 6.97118e-02 9.68646e-02 1.07514e+00 1.58446e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02  5.24523e-03 -5.71983e-03 9 30000 1.1730e-01 6.97118e-02 9.68646e-02 1.07514e+00 1.58446e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02 -5.64111e-04 -4.17466e-03 9 20201 1.1730e-01 6.97118e-02 9.68646e-02 1.07514e+00 1.58446e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -4.70651e-03 -7.65254e-03 9 30100 1.1730e-01 6.97118e-02 9.68646e-02 1.07514e+00 1.58446e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  2.36406e-03 -1.18833e-02 9 30101 1.1730e-01 6.97118e-02 9.68646e-02 1.07514e+00 1.58446e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02  2.63732e-03  4.78868e-03 9 20200 1.1730e-01 6.97118e-02 9.68646e-02 1.07514e+00 1.58446e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02  1.62237e-04  3.86829e-03 9 30000 1.1730e-01 6.97118e-02 9.68646e-02 1.07514e+00 1.58446e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -5.71531e-03  6.43910e-03 9 20201 1.1730e-01 6.97118e-02 9.68646e-02 1.07514e+00 1.58446e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 -8.94403e-03  5.66532e-03 9 30200 1.1730e-01 6.97118e-02 9.68646e-02 1.07514e+00 1.58446e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02  1.79446e-03  6.62854e-03 9 30100 1.1730e-01 6.97118e-02 9.68646e-02 1.07514e+00 1.58446e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02 -6.99969e-03  6.71050e-03 9 30201 1.1730e-01 6.97118e-02 9.68646e-02 1.07514e+00 1.58446e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02 -1.81755e-03 -7.93767e-03 9 30101 1.1730e-01 6.97118e-02 9.68646e-02 1.07514e+00 1.58446e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02  1.11404e-02 -5.21308e-03 9 20200 1.1740e-01 6.97118e-02 9.68646e-02 1.36472e+00 2.03806e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02  5.81775e-03 -5.71983e-03 9 30000 1.1740e-01 6.97118e-02 9.68646e-02 1.36472e+00 2.03806e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02 -1.03406e-04 -4.17466e-03 9 20201 1.1740e-01 6.97118e-02 9.68646e-02 1.36472e+00 2.03806e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -4.69513e-03 -7.65254e-03 9 30100 1.1740e-01 6.97118e-02 9.68646e-02 1.36472e+00 2.03806e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  1.86722e-03 -1.18833e-02 9 30101 1.1740e-01 6.97118e-02 9.68646e-02 1.36472e+00 2.03806e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02  3.22845e-03  4.78868e-03 9 20200 1.1740e-01 6.97118e-02 9.68646e-02 1.36472e+00 2.03806e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02  2.22092e-04  3.86829e-03 9 30000 1.1740e-01 6.97118e-02 9.68646e-02 1.36472e+00 2.03806e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -5.76901e-03  6.43910e-03 9 20201 1.1740e-01 6.97118e-02 9.68646e-02 1.36472e+00 2.03806e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 -1.02916e-02  5.66532e-03 9 30200 1.1740e-01 6.97118e-02 9.68646e-02 1.36472e+00 2.03806e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02  1.27509e-03  6.62854e-03 9 30100 1.1740e-01 6.97118e-02 9.68646e-02 1.36472e+00 2.03806e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02 -8.74579e-03  6.71050e-03 9 30201 1.1740e-01 6.97118e-02 9.68646e-02 1.36472e+00 2.03806e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02 -2.86740e-03 -7.93767e-03 9 30101 1.1740e-01 6.97118e-02 9.68646e-02 1.36472e+00 2.03806e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02  1.22348e-02 -5.21308e-03 9 20200 1.1750e-01 6.97118e-02 9.68646e-02 1.70625e+00 2.57497e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02  6.39212e-03 -5.71983e-03 9 30000 1.1750e-01 6.97118e-02 9.68646e-02 1.70625e+00 2.57497e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02  3.58834e-04 -4.17466e-03 9 20201 1.1750e-01 6.97118e-02 9.68646e-02 1.70625e+00 2.57497e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -4.68354e-03 -7.65254e-03 9 30100 1.1750e-01 6.97118e-02 9.68646e-02 1.70625e+00 2.57497e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  1.36902e-03 -1.18833e-02 9 30101 1.1750e-01 6.97118e-02 9.68646e-02 1.70625e+00 2.57497e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02  3.82164e-03  4.78868e-03 9 20200 1.1750e-01 6.97118e-02 9.68646e-02 1.70625e+00 2.57497e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02  2.82209e-04  3.86829e-03 9 30000 1.1750e-01 6.97118e-02 9.68646e-02 1.70625e+00 2.57497e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -5.82285e-03  6.43910e-03 9 20201 1.1750e-01 6.97118e-02 9.68646e-02 1.70625e+00 2.57497e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 -1.16434e-02  5.66532e-03 9 30200 1.1750e-01 6.97118e-02 9.68646e-02 1.70625e+00 2.57497e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02  7.53899e-04  6.62854e-03 9 30100 1.1750e-01 6.97118e-02 9.68646e-02 1.70625e+00 2.57497e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02 -1.04976e-02  6.71050e-03 9 30201 1.1750e-01 6.97118e-02 9.68646e-02 1.70625e+00 2.57497e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02 -3.92116e-03 -7.93767e-03 9 30101 1.1750e-01 6.97118e-02 9.68646e-02 1.70625e+00 2.57497e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02  1.33325e-02 -5.21308e-03 9 20200 1.1760e-01 6.97118e-02 9.68646e-02 2.10023e+00 3.19601e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02  6.96834e-03 -5.71983e-03 9 30000 1.1760e-01 6.97118e-02 9.68646e-02 2.10023e+00 3.19601e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02  8.22617e-04 -4.17466e-03 9 20201 1.1760e-01 6.97118e-02 9.68646e-02 2.10023e+00 3.19601e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -4.67171e-03 -7.65254e-03 9 30100 1.1760e-01 6.97118e-02 9.68646e-02 2.10023e+00 3.19601e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  8.69467e-04 -1.18833e-02 9 30101 1.1760e-01 6.97118e-02 9.68646e-02 2.10023e+00 3.19601e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02  4.41688e-03  4.78868e-03 9 20200 1.1760e-01 6.97118e-02 9.68646e-02 2.10023e+00 3.19601e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02  3.42589e-04  3.86829e-03 9 30000 1.1760e-01 6.97118e-02 9.68646e-02 2.10023e+00 3.19601e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -5.87683e-03  6.43910e-03 9 20201 1.1760e-01 6.97118e-02 9.68646e-02 2.10023e+00 3.19601e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 -1.29994e-02  5.66532e-03 9 30200 1.1760e-01 6.97118e-02 9.68646e-02 2.10023e+00 3.19601e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02  2.30860e-04  6.62854e-03 9 30100 1.1760e-01 6.97118e-02 9.68646e-02 2.10023e+00 3.19601e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02 -1.22551e-02  6.71050e-03 9 30201 1.1760e-01 6.97118e-02 9.68646e-02 2.10023e+00 3.19601e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02 -4.97883e-03 -7.93767e-03 9 30101 1.1760e-01 6.97118e-02 9.68646e-02 2.10023e+00 3.19601e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02  1.44334e-02 -5.21308e-03 9 20200 1.1770e-01 6.97118e-02 9.68646e-02 2.54717e+00 3.90197e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02  7.54644e-03 -5.71983e-03 9 30000 1.1770e-01 6.97118e-02 9.68646e-02 2.54717e+00 3.90197e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02  1.28795e-03 -4.17466e-03 9 20201 1.1770e-01 6.97118e-02 9.68646e-02 2.54717e+00 3.90197e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -4.65966e-03 -7.65254e-03 9 30100 1.1770e-01 6.97118e-02 9.68646e-02 2.54717e+00 3.90197e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  3.68549e-04 -1.18833e-02 9 30101 1.1770e-01 6.97118e-02 9.68646e-02 2.54717e+00 3.90197e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02  5.01420e-03  4.78868e-03 9 20200 1.1770e-01 6.97118e-02 9.68646e-02 2.54717e+00 3.90197e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02  4.03235e-04  3.86829e-03 9 30000 1.1770e-01 6.97118e-02 9.68646e-02 2.54717e+00 3.90197e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -5.93094e-03  6.43910e-03 9 20201 1.1770e-01 6.97118e-02 9.68646e-02 2.54717e+00 3.90197e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 -1.43598e-02  5.66532e-03 9 30200 1.1770e-01 6.97118e-02 9.68646e-02 2.54717e+00 3.90197e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02 -2.94035e-04  6.62854e-03 9 30100 1.1770e-01 6.97118e-02 9.68646e-02 2.54717e+00 3.90197e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02 -1.40184e-02  6.71050e-03 9 30201 1.1770e-01 6.97118e-02 9.68646e-02 2.54717e+00 3.90197e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02 -6.04046e-03 -7.93767e-03 9 30101 1.1770e-01 6.97118e-02 9.68646e-02 2.54717e+00 3.90197e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02  1.55377e-02 -5.21308e-03 9 20200 1.1780e-01 6.97118e-02 9.68646e-02 3.04759e+00 4.69368e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02  8.12641e-03 -5.71983e-03 9 30000 1.1780e-01 6.97118e-02 9.68646e-02 3.04759e+00 4.69368e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02  1.75485e-03 -4.17466e-03 9 20201 1.1780e-01 6.97118e-02 9.68646e-02 3.04759e+00 4.69368e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -4.64738e-03 -7.65254e-03 9 30100 1.1780e-01 6.97118e-02 9.68646e-02 3.04759e+00 4.69368e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02 -1.33740e-04 -1.18833e-02 9 30101 1.1780e-01 6.97118e-02 9.68646e-02 3.04759e+00 4.69368e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02  5.61361e-03  4.78868e-03 9 20200 1.1780e-01 6.97118e-02 9.68646e-02 3.04759e+00 4.69368e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02  4.64149e-04  3.86829e-03 9 30000 1.1780e-01 6.97118e-02 9.68646e-02 3.04759e+00 4.69368e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -5.98519e-03  6.43910e-03 9 20201 1.1780e-01 6.97118e-02 9.68646e-02 3.04759e+00 4.69368e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 -1.57244e-02  5.66532e-03 9 30200 1.1780e-01 6.97118e-02 9.68646e-02 3.04759e+00 4.69368e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02 -8.20796e-04  6.62854e-03 9 30100 1.1780e-01 6.97118e-02 9.68646e-02 3.04759e+00 4.69368e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02 -1.57875e-02  6.71050e-03 9 30201 1.1780e-01 6.97118e-02 9.68646e-02 3.04759e+00 4.69368e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02 -7.10605e-03 -7.93767e-03 9 30101 1.1780e-01 6.97118e-02 9.68646e-02 3.04759e+00 4.69368e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02  1.66453e-02 -5.21308e-03 9 20200 1.1790e-01 6.97118e-02 9.68646e-02 3.60199e+00 5.57197e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02  8.70827e-03 -5.71983e-03 9 30000 1.1790e-01 6.97118e-02 9.68646e-02 3.60199e+00 5.57197e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02  2.22331e-03 -4.17466e-03 9 20201 1.1790e-01 6.97118e-02 9.68646e-02 3.60199e+00 5.57197e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -4.63486e-03 -7.65254e-03 9 30100 1.1790e-01 6.97118e-02 9.68646e-02 3.60199e+00 5.57197e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02 -6.37405e-04 -1.18833e-02 9 30101 1.1790e-01 6.97118e-02 9.68646e-02 3.60199e+00 5.57197e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02  6.21511e-03  4.78868e-03 9 20200 1.1790e-01 6.97118e-02 9.68646e-02 3.60199e+00 5.57197e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02  5.25333e-04  3.86829e-03 9 30000 1.1790e-01 6.97118e-02 9.68646e-02 3.60199e+00 5.57197e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -6.03958e-03  6.43910e-03 9 20201 1.1790e-01 6.97118e-02 9.68646e-02 3.60199e+00 5.57197e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 -1.70933e-02  5.66532e-03 9 30200 1.1790e-01 6.97118e-02 9.68646e-02 3.60199e+00 5.57197e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02 -1.34943e-03  6.62854e-03 9 30100 1.1790e-01 6.97118e-02 9.68646e-02 3.60199e+00 5.57197e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02 -1.75624e-02  6.71050e-03 9 30201 1.1790e-01 6.97118e-02 9.68646e-02 3.60199e+00 5.57197e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02 -8.17564e-03 -7.93767e-03 9 30101 1.1790e-01 6.97118e-02 9.68646e-02 3.60199e+00 5.57197e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02  1.77562e-02 -5.21308e-03 9 20200 1.1800e-01 6.97118e-02 9.68646e-02 4.21090e+00 6.53767e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02  9.29204e-03 -5.71983e-03 9 30000 1.1800e-01 6.97118e-02 9.68646e-02 4.21090e+00 6.53767e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02  2.69335e-03 -4.17466e-03 9 20201 1.1800e-01 6.97118e-02 9.68646e-02 4.21090e+00 6.53767e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -4.62211e-03 -7.65254e-03 9 30100 1.1800e-01 6.97118e-02 9.68646e-02 4.21090e+00 6.53767e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02 -1.14245e-03 -1.18833e-02 9 30101 1.1800e-01 6.97118e-02 9.68646e-02 4.21090e+00 6.53767e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02  6.81873e-03  4.78868e-03 9 20200 1.1800e-01 6.97118e-02 9.68646e-02 4.21090e+00 6.53767e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02  5.86788e-04  3.86829e-03 9 30000 1.1800e-01 6.97118e-02 9.68646e-02 4.21090e+00 6.53767e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -6.09411e-03  6.43910e-03 9 20201 1.1800e-01 6.97118e-02 9.68646e-02 4.21090e+00 6.53767e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 -1.84666e-02  5.66532e-03 9 30200 1.1800e-01 6.97118e-02 9.68646e-02 4.21090e+00 6.53767e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02 -1.87996e-03  6.62854e-03 9 30100 1.1800e-01 6.97118e-02 9.68646e-02 4.21090e+00 6.53767e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02 -1.93432e-02  6.71050e-03 9 30201 1.1800e-01 6.97118e-02 9.68646e-02 4.21090e+00 6.53767e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02 -9.24926e-03 -7.93767e-03 9 30101 1.1800e-01 6.97118e-02 9.68646e-02 4.21090e+00 6.53767e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02  1.88704e-02 -5.21308e-03 9 20200 1.1810e-01 6.97118e-02 9.68646e-02 4.87485e+00 7.59163e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02  9.87771e-03 -5.71983e-03 9 30000 1.1810e-01 6.97118e-02 9.68646e-02 4.87485e+00 7.59163e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02  3.16498e-03 -4.17466e-03 9 20201 1.1810e-01 6.97118e-02 9.68646e-02 4.87485e+00 7.59163e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -4.60912e-03 -7.65254e-03 9 30100 1.1810e-01 6.97118e-02 9.68646e-02 4.87485e+00 7.59163e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02 -1.64889e-03 -1.18833e-02 9 30101 1.1810e-01 6.97118e-02 9.68646e-02 4.87485e+00 7.59163e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02  7.42447e-03  4.78868e-03 9 20200 1.1810e-01 6.97118e-02 9.68646e-02 4.87485e+00 7.59163e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02  6.48517e-04  3.86829e-03 9 30000 1.1810e-01 6.97118e-02 9.68646e-02 4.87485e+00 7.59163e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -6.14878e-03  6.43910e-03 9 20201 1.1810e-01 6.97118e-02 9.68646e-02 4.87485e+00 7.59163e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 -1.98443e-02  5.66532e-03 9 30200 1.1810e-01 6.97118e-02 9.68646e-02 4.87485e+00 7.59163e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02 -2.41239e-03  6.62854e-03 9 30100 1.1810e-01 6.97118e-02 9.68646e-02 4.87485e+00 7.59163e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02 -2.11299e-02  6.71050e-03 9 30201 1.1810e-01 6.97118e-02 9.68646e-02 4.87485e+00 7.59163e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02 -1.03269e-02 -7.93767e-03 9 30101 1.1810e-01 6.97118e-02 9.68646e-02 4.87485e+00 7.59163e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02  1.99881e-02 -5.21308e-03 9 20200 1.1820e-01 6.97118e-02 9.68646e-02 5.59438e+00 8.73470e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02  1.04653e-02 -5.71983e-03 9 30000 1.1820e-01 6.97118e-02 9.68646e-02 5.59438e+00 8.73470e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02  3.63821e-03 -4.17466e-03 9 20201 1.1820e-01 6.97118e-02 9.68646e-02 5.59438e+00 8.73470e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -4.59589e-03 -7.65254e-03 9 30100 1.1820e-01 6.97118e-02 9.68646e-02 5.59438e+00 8.73470e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02 -2.15672e-03 -1.18833e-02 9 30101 1.1820e-01 6.97118e-02 9.68646e-02 5.59438e+00 8.73470e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02  8.03234e-03  4.78868e-03 9 20200 1.1820e-01 6.97118e-02 9.68646e-02 5.59438e+00 8.73470e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02  7.10523e-04  3.86829e-03 9 30000 1.1820e-01 6.97118e-02 9.68646e-02 5.59438e+00 8.73470e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -6.20359e-03  6.43910e-03 9 20201 1.1820e-01 6.97118e-02 9.68646e-02 5.59438e+00 8.73470e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 -2.12264e-02  5.66532e-03 9 30200 1.1820e-01 6.97118e-02 9.68646e-02 5.59438e+00 8.73470e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02 -2.94673e-03  6.62854e-03 9 30100 1.1820e-01 6.97118e-02 9.68646e-02 5.59438e+00 8.73470e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02 -2.29224e-02  6.71050e-03 9 30201 1.1820e-01 6.97118e-02 9.68646e-02 5.59438e+00 8.73470e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02 -1.14087e-02 -7.93767e-03 9 30101 1.1820e-01 6.97118e-02 9.68646e-02 5.59438e+00 8.73470e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02  2.11091e-02 -5.21308e-03 9 20200 1.1830e-01 6.97118e-02 9.68646e-02 6.37003e+00 9.96775e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02  1.10548e-02 -5.71983e-03 9 30000 1.1830e-01 6.97118e-02 9.68646e-02 6.37003e+00 9.96775e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02  4.11304e-03 -4.17466e-03 9 20201 1.1830e-01 6.97118e-02 9.68646e-02 6.37003e+00 9.96775e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -4.58242e-03 -7.65254e-03 9 30100 1.1830e-01 6.97118e-02 9.68646e-02 6.37003e+00 9.96775e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02 -2.66595e-03 -1.18833e-02 9 30101 1.1830e-01 6.97118e-02 9.68646e-02 6.37003e+00 9.96775e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02  8.64237e-03  4.78868e-03 9 20200 1.1830e-01 6.97118e-02 9.68646e-02 6.37003e+00 9.96775e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02  7.72806e-04  3.86829e-03 9 30000 1.1830e-01 6.97118e-02 9.68646e-02 6.37003e+00 9.96775e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -6.25853e-03  6.43910e-03 9 20201 1.1830e-01 6.97118e-02 9.68646e-02 6.37003e+00 9.96775e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 -2.26129e-02  5.66532e-03 9 30200 1.1830e-01 6.97118e-02 9.68646e-02 6.37003e+00 9.96775e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02 -3.48300e-03  6.62854e-03 9 30100 1.1830e-01 6.97118e-02 9.68646e-02 6.37003e+00 9.96775e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02 -2.47210e-02  6.71050e-03 9 30201 1.1830e-01 6.97118e-02 9.68646e-02 6.37003e+00 9.96775e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02 -1.24945e-02 -7.93767e-03 9 30101 1.1830e-01 6.97118e-02 9.68646e-02 6.37003e+00 9.96775e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02  2.22335e-02 -5.21308e-03 9 20200 1.1840e-01 6.97118e-02 9.68646e-02 7.20233e+00 1.12916e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02  1.16463e-02 -5.71983e-03 9 30000 1.1840e-01 6.97118e-02 9.68646e-02 7.20233e+00 1.12916e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02  4.58949e-03 -4.17466e-03 9 20201 1.1840e-01 6.97118e-02 9.68646e-02 7.20233e+00 1.12916e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -4.56870e-03 -7.65254e-03 9 30100 1.1840e-01 6.97118e-02 9.68646e-02 7.20233e+00 1.12916e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02 -3.17659e-03 -1.18833e-02 9 30101 1.1840e-01 6.97118e-02 9.68646e-02 7.20233e+00 1.12916e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02  9.25455e-03  4.78868e-03 9 20200 1.1840e-01 6.97118e-02 9.68646e-02 7.20233e+00 1.12916e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02  8.35369e-04  3.86829e-03 9 30000 1.1840e-01 6.97118e-02 9.68646e-02 7.20233e+00 1.12916e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -6.31362e-03  6.43910e-03 9 20201 1.1840e-01 6.97118e-02 9.68646e-02 7.20233e+00 1.12916e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 -2.40038e-02  5.66532e-03 9 30200 1.1840e-01 6.97118e-02 9.68646e-02 7.20233e+00 1.12916e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02 -4.02121e-03  6.62854e-03 9 30100 1.1840e-01 6.97118e-02 9.68646e-02 7.20233e+00 1.12916e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02 -2.65255e-02  6.71050e-03 9 30201 1.1840e-01 6.97118e-02 9.68646e-02 7.20233e+00 1.12916e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02 -1.35845e-02 -7.93767e-03 9 30101 1.1840e-01 6.97118e-02 9.68646e-02 7.20233e+00 1.12916e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02  2.33613e-02 -5.21308e-03 9 20200 1.1850e-01 6.97118e-02 9.68646e-02 8.09185e+00 1.27073e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02  1.22397e-02 -5.71983e-03 9 30000 1.1850e-01 6.97118e-02 9.68646e-02 8.09185e+00 1.27073e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02  5.06756e-03 -4.17466e-03 9 20201 1.1850e-01 6.97118e-02 9.68646e-02 8.09185e+00 1.27073e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -4.55473e-03 -7.65254e-03 9 30100 1.1850e-01 6.97118e-02 9.68646e-02 8.09185e+00 1.27073e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02 -3.68864e-03 -1.18833e-02 9 30101 1.1850e-01 6.97118e-02 9.68646e-02 8.09185e+00 1.27073e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02  9.86892e-03  4.78868e-03 9 20200 1.1850e-01 6.97118e-02 9.68646e-02 8.09185e+00 1.27073e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02  8.98214e-04  3.86829e-03 9 30000 1.1850e-01 6.97118e-02 9.68646e-02 8.09185e+00 1.27073e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -6.36885e-03  6.43910e-03 9 20201 1.1850e-01 6.97118e-02 9.68646e-02 8.09185e+00 1.27073e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 -2.53992e-02  5.66532e-03 9 30200 1.1850e-01 6.97118e-02 9.68646e-02 8.09185e+00 1.27073e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02 -4.56136e-03  6.62854e-03 9 30100 1.1850e-01 6.97118e-02 9.68646e-02 8.09185e+00 1.27073e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02 -2.83361e-02  6.71050e-03 9 30201 1.1850e-01 6.97118e-02 9.68646e-02 8.09185e+00 1.27073e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02 -1.46786e-02 -7.93767e-03 9 30101 1.1850e-01 6.97118e-02 9.68646e-02 8.09185e+00 1.27073e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02  2.44926e-02 -5.21308e-03 9 20200 1.1860e-01 6.97118e-02 9.68646e-02 9.03914e+00 1.42155e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02  1.28351e-02 -5.71983e-03 9 30000 1.1860e-01 6.97118e-02 9.68646e-02 9.03914e+00 1.42155e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02  5.54727e-03 -4.17466e-03 9 20201 1.1860e-01 6.97118e-02 9.68646e-02 9.03914e+00 1.42155e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -4.54051e-03 -7.65254e-03 9 30100 1.1860e-01 6.97118e-02 9.68646e-02 9.03914e+00 1.42155e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02 -4.20211e-03 -1.18833e-02 9 30101 1.1860e-01 6.97118e-02 9.68646e-02 9.03914e+00 1.42155e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02  1.04855e-02  4.78868e-03 9 20200 1.1860e-01 6.97118e-02 9.68646e-02 9.03914e+00 1.42155e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02  9.61344e-04  3.86829e-03 9 30000 1.1860e-01 6.97118e-02 9.68646e-02 9.03914e+00 1.42155e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -6.42422e-03  6.43910e-03 9 20201 1.1860e-01 6.97118e-02 9.68646e-02 9.03914e+00 1.42155e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 -2.67991e-02  5.66532e-03 9 30200 1.1860e-01 6.97118e-02 9.68646e-02 9.03914e+00 1.42155e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02 -5.10347e-03  6.62854e-03 9 30100 1.1860e-01 6.97118e-02 9.68646e-02 9.03914e+00 1.42155e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02 -3.01528e-02  6.71050e-03 9 30201 1.1860e-01 6.97118e-02 9.68646e-02 9.03914e+00 1.42155e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02 -1.57770e-02 -7.93767e-03 9 30101 1.1860e-01 6.97118e-02 9.68646e-02 9.03914e+00 1.42155e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02  2.56273e-02 -5.21308e-03 9 20200 1.1870e-01 6.97118e-02 9.68646e-02 1.00448e+01 1.58173e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02  1.34325e-02 -5.71983e-03 9 30000 1.1870e-01 6.97118e-02 9.68646e-02 1.00448e+01 1.58173e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02  6.02862e-03 -4.17466e-03 9 20201 1.1870e-01 6.97118e-02 9.68646e-02 1.00448e+01 1.58173e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -4.52604e-03 -7.65254e-03 9 30100 1.1870e-01 6.97118e-02 9.68646e-02 1.00448e+01 1.58173e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02 -4.71700e-03 -1.18833e-02 9 30101 1.1870e-01 6.97118e-02 9.68646e-02 1.00448e+01 1.58173e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02  1.11042e-02  4.78868e-03 9 20200 1.1870e-01 6.97118e-02 9.68646e-02 1.00448e+01 1.58173e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02  1.02476e-03  3.86829e-03 9 30000 1.1870e-01 6.97118e-02 9.68646e-02 1.00448e+01 1.58173e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -6.47973e-03  6.43910e-03 9 20201 1.1870e-01 6.97118e-02 9.68646e-02 1.00448e+01 1.58173e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 -2.82035e-02  5.66532e-03 9 30200 1.1870e-01 6.97118e-02 9.68646e-02 1.00448e+01 1.58173e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02 -5.64756e-03  6.62854e-03 9 30100 1.1870e-01 6.97118e-02 9.68646e-02 1.00448e+01 1.58173e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02 -3.19755e-02  6.71050e-03 9 30201 1.1870e-01 6.97118e-02 9.68646e-02 1.00448e+01 1.58173e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02 -1.68795e-02 -7.93767e-03 9 30101 1.1870e-01 6.97118e-02 9.68646e-02 1.00448e+01 1.58173e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02  2.67656e-02 -5.21308e-03 9 20200 1.1880e-01 6.97118e-02 9.68646e-02 1.11093e+01 1.75135e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02  1.40319e-02 -5.71983e-03 9 30000 1.1880e-01 6.97118e-02 9.68646e-02 1.11093e+01 1.75135e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02  6.51162e-03 -4.17466e-03 9 20201 1.1880e-01 6.97118e-02 9.68646e-02 1.11093e+01 1.75135e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -4.51131e-03 -7.65254e-03 9 30100 1.1880e-01 6.97118e-02 9.68646e-02 1.11093e+01 1.75135e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02 -5.23333e-03 -1.18833e-02 9 30101 1.1880e-01 6.97118e-02 9.68646e-02 1.11093e+01 1.75135e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02  1.17252e-02  4.78868e-03 9 20200 1.1880e-01 6.97118e-02 9.68646e-02 1.11093e+01 1.75135e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02  1.08847e-03  3.86829e-03 9 30000 1.1880e-01 6.97118e-02 9.68646e-02 1.11093e+01 1.75135e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -6.53539e-03  6.43910e-03 9 20201 1.1880e-01 6.97118e-02 9.68646e-02 1.11093e+01 1.75135e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 -2.96124e-02  5.66532e-03 9 30200 1.1880e-01 6.97118e-02 9.68646e-02 1.11093e+01 1.75135e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02 -6.19363e-03  6.62854e-03 9 30100 1.1880e-01 6.97118e-02 9.68646e-02 1.11093e+01 1.75135e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02 -3.38044e-02  6.71050e-03 9 30201 1.1880e-01 6.97118e-02 9.68646e-02 1.11093e+01 1.75135e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02 -1.79863e-02 -7.93767e-03 9 30101 1.1880e-01 6.97118e-02 9.68646e-02 1.11093e+01 1.75135e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02  2.79073e-02 -5.21308e-03 9 20200 1.1890e-01 6.97118e-02 9.68646e-02 1.22333e+01 1.93051e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02  1.46332e-02 -5.71983e-03 9 30000 1.1890e-01 6.97118e-02 9.68646e-02 1.22333e+01 1.93051e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02  6.99629e-03 -4.17466e-03 9 20201 1.1890e-01 6.97118e-02 9.68646e-02 1.22333e+01 1.93051e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -4.49632e-03 -7.65254e-03 9 30100 1.1890e-01 6.97118e-02 9.68646e-02 1.22333e+01 1.93051e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02 -5.75109e-03 -1.18833e-02 9 30101 1.1890e-01 6.97118e-02 9.68646e-02 1.22333e+01 1.93051e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02  1.23484e-02  4.78868e-03 9 20200 1.1890e-01 6.97118e-02 9.68646e-02 1.22333e+01 1.93051e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02  1.15246e-03  3.86829e-03 9 30000 1.1890e-01 6.97118e-02 9.68646e-02 1.22333e+01 1.93051e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -6.59118e-03  6.43910e-03 9 20201 1.1890e-01 6.97118e-02 9.68646e-02 1.22333e+01 1.93051e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 -3.10260e-02  5.66532e-03 9 30200 1.1890e-01 6.97118e-02 9.68646e-02 1.22333e+01 1.93051e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02 -6.74170e-03  6.62854e-03 9 30100 1.1890e-01 6.97118e-02 9.68646e-02 1.22333e+01 1.93051e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02 -3.56394e-02  6.71050e-03 9 30201 1.1890e-01 6.97118e-02 9.68646e-02 1.22333e+01 1.93051e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02 -1.90973e-02 -7.93767e-03 9 30101 1.1890e-01 6.97118e-02 9.68646e-02 1.22333e+01 1.93051e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02  2.90525e-02 -5.21308e-03 9 20200 1.1900e-01 6.97118e-02 9.68646e-02 1.34174e+01 2.11929e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02  1.52366e-02 -5.71983e-03 9 30000 1.1900e-01 6.97118e-02 9.68646e-02 1.34174e+01 2.11929e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02  7.48263e-03 -4.17466e-03 9 20201 1.1900e-01 6.97118e-02 9.68646e-02 1.34174e+01 2.11929e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -4.48108e-03 -7.65254e-03 9 30100 1.1900e-01 6.97118e-02 9.68646e-02 1.34174e+01 2.11929e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02 -6.27030e-03 -1.18833e-02 9 30101 1.1900e-01 6.97118e-02 9.68646e-02 1.34174e+01 2.11929e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02  1.29738e-02  4.78868e-03 9 20200 1.1900e-01 6.97118e-02 9.68646e-02 1.34174e+01 2.11929e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02  1.21675e-03  3.86829e-03 9 30000 1.1900e-01 6.97118e-02 9.68646e-02 1.34174e+01 2.11929e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -6.64712e-03  6.43910e-03 9 20201 1.1900e-01 6.97118e-02 9.68646e-02 1.34174e+01 2.11929e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 -3.24441e-02  5.66532e-03 9 30200 1.1900e-01 6.97118e-02 9.68646e-02 1.34174e+01 2.11929e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02 -7.29177e-03  6.62854e-03 9 30100 1.1900e-01 6.97118e-02 9.68646e-02 1.34174e+01 2.11929e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02 -3.74806e-02  6.71050e-03 9 30201 1.1900e-01 6.97118e-02 9.68646e-02 1.34174e+01 2.11929e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02 -2.02127e-02 -7.93767e-03 9 30101 1.1900e-01 6.97118e-02 9.68646e-02 1.34174e+01 2.11929e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02  3.02012e-02 -5.21308e-03 9 20200 1.1910e-01 6.97118e-02 9.68646e-02 1.46621e+01 2.31780e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02  1.58420e-02 -5.71983e-03 9 30000 1.1910e-01 6.97118e-02 9.68646e-02 1.46621e+01 2.31780e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02  7.97065e-03 -4.17466e-03 9 20201 1.1910e-01 6.97118e-02 9.68646e-02 1.46621e+01 2.31780e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -4.46556e-03 -7.65254e-03 9 30100 1.1910e-01 6.97118e-02 9.68646e-02 1.46621e+01 2.31780e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02 -6.79096e-03 -1.18833e-02 9 30101 1.1910e-01 6.97118e-02 9.68646e-02 1.46621e+01 2.31780e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02  1.36015e-02  4.78868e-03 9 20200 1.1910e-01 6.97118e-02 9.68646e-02 1.46621e+01 2.31780e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02  1.28134e-03  3.86829e-03 9 30000 1.1910e-01 6.97118e-02 9.68646e-02 1.46621e+01 2.31780e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -6.70321e-03  6.43910e-03 9 20201 1.1910e-01 6.97118e-02 9.68646e-02 1.46621e+01 2.31780e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 -3.38668e-02  5.66532e-03 9 30200 1.1910e-01 6.97118e-02 9.68646e-02 1.46621e+01 2.31780e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02 -7.84388e-03  6.62854e-03 9 30100 1.1910e-01 6.97118e-02 9.68646e-02 1.46621e+01 2.31780e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02 -3.93281e-02  6.71050e-03 9 30201 1.1910e-01 6.97118e-02 9.68646e-02 1.46621e+01 2.31780e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02 -2.13324e-02 -7.93767e-03 9 30101 1.1910e-01 6.97118e-02 9.68646e-02 1.46621e+01 2.31780e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02  3.13535e-02 -5.21308e-03 9 20200 1.1920e-01 6.97118e-02 9.68646e-02 1.59681e+01 2.52612e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02  1.64494e-02 -5.71983e-03 9 30000 1.1920e-01 6.97118e-02 9.68646e-02 1.59681e+01 2.52612e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02  8.46036e-03 -4.17466e-03 9 20201 1.1920e-01 6.97118e-02 9.68646e-02 1.59681e+01 2.52612e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -4.44978e-03 -7.65254e-03 9 30100 1.1920e-01 6.97118e-02 9.68646e-02 1.59681e+01 2.52612e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02 -7.31308e-03 -1.18833e-02 9 30101 1.1920e-01 6.97118e-02 9.68646e-02 1.59681e+01 2.52612e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02  1.42315e-02  4.78868e-03 9 20200 1.1920e-01 6.97118e-02 9.68646e-02 1.59681e+01 2.52612e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02  1.34622e-03  3.86829e-03 9 30000 1.1920e-01 6.97118e-02 9.68646e-02 1.59681e+01 2.52612e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -6.75944e-03  6.43910e-03 9 20201 1.1920e-01 6.97118e-02 9.68646e-02 1.59681e+01 2.52612e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 -3.52942e-02  5.66532e-03 9 30200 1.1920e-01 6.97118e-02 9.68646e-02 1.59681e+01 2.52612e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02 -8.39802e-03  6.62854e-03 9 30100 1.1920e-01 6.97118e-02 9.68646e-02 1.59681e+01 2.52612e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02 -4.11819e-02  6.71050e-03 9 30201 1.1920e-01 6.97118e-02 9.68646e-02 1.59681e+01 2.52612e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02 -2.24564e-02 -7.93767e-03 9 30101 1.1920e-01 6.97118e-02 9.68646e-02 1.59681e+01 2.52612e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02  3.25094e-02 -5.21308e-03 9 20200 1.1930e-01 6.97118e-02 9.68646e-02 1.73360e+01 2.74436e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02  1.70589e-02 -5.71983e-03 9 30000 1.1930e-01 6.97118e-02 9.68646e-02 1.73360e+01 2.74436e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02  8.95178e-03 -4.17466e-03 9 20201 1.1930e-01 6.97118e-02 9.68646e-02 1.73360e+01 2.74436e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -4.43373e-03 -7.65254e-03 9 30100 1.1930e-01 6.97118e-02 9.68646e-02 1.73360e+01 2.74436e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02 -7.83666e-03 -1.18833e-02 9 30101 1.1930e-01 6.97118e-02 9.68646e-02 1.73360e+01 2.74436e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02  1.48638e-02  4.78868e-03 9 20200 1.1930e-01 6.97118e-02 9.68646e-02 1.73360e+01 2.74436e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02  1.41140e-03  3.86829e-03 9 30000 1.1930e-01 6.97118e-02 9.68646e-02 1.73360e+01 2.74436e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -6.81581e-03  6.43910e-03 9 20201 1.1930e-01 6.97118e-02 9.68646e-02 1.73360e+01 2.74436e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 -3.67262e-02  5.66532e-03 9 30200 1.1930e-01 6.97118e-02 9.68646e-02 1.73360e+01 2.74436e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02 -8.95420e-03  6.62854e-03 9 30100 1.1930e-01 6.97118e-02 9.68646e-02 1.73360e+01 2.74436e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02 -4.30419e-02  6.71050e-03 9 30201 1.1930e-01 6.97118e-02 9.68646e-02 1.73360e+01 2.74436e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02 -2.35848e-02 -7.93767e-03 9 30101 1.1930e-01 6.97118e-02 9.68646e-02 1.73360e+01 2.74436e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02  3.36688e-02 -5.21308e-03 9 20200 1.1940e-01 6.97118e-02 9.68646e-02 1.87663e+01 2.97261e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02  1.76704e-02 -5.71983e-03 9 30000 1.1940e-01 6.97118e-02 9.68646e-02 1.87663e+01 2.97261e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02  9.44491e-03 -4.17466e-03 9 20201 1.1940e-01 6.97118e-02 9.68646e-02 1.87663e+01 2.97261e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -4.41741e-03 -7.65254e-03 9 30100 1.1940e-01 6.97118e-02 9.68646e-02 1.87663e+01 2.97261e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02 -8.36171e-03 -1.18833e-02 9 30101 1.1940e-01 6.97118e-02 9.68646e-02 1.87663e+01 2.97261e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02  1.54983e-02  4.78868e-03 9 20200 1.1940e-01 6.97118e-02 9.68646e-02 1.87663e+01 2.97261e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02  1.47689e-03  3.86829e-03 9 30000 1.1940e-01 6.97118e-02 9.68646e-02 1.87663e+01 2.97261e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -6.87233e-03  6.43910e-03 9 20201 1.1940e-01 6.97118e-02 9.68646e-02 1.87663e+01 2.97261e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 -3.81629e-02  5.66532e-03 9 30200 1.1940e-01 6.97118e-02 9.68646e-02 1.87663e+01 2.97261e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02 -9.51245e-03  6.62854e-03 9 30100 1.1940e-01 6.97118e-02 9.68646e-02 1.87663e+01 2.97261e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02 -4.49084e-02  6.71050e-03 9 30201 1.1940e-01 6.97118e-02 9.68646e-02 1.87663e+01 2.97261e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02 -2.47176e-02 -7.93767e-03 9 30101 1.1940e-01 6.97118e-02 9.68646e-02 1.87663e+01 2.97261e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02  3.48318e-02 -5.21308e-03 9 20200 1.1950e-01 6.97118e-02 9.68646e-02 2.02596e+01 3.21097e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02  1.82840e-02 -5.71983e-03 9 30000 1.1950e-01 6.97118e-02 9.68646e-02 2.02596e+01 3.21097e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02  9.93976e-03 -4.17466e-03 9 20201 1.1950e-01 6.97118e-02 9.68646e-02 2.02596e+01 3.21097e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -4.40081e-03 -7.65254e-03 9 30100 1.1950e-01 6.97118e-02 9.68646e-02 2.02596e+01 3.21097e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02 -8.88824e-03 -1.18833e-02 9 30101 1.1950e-01 6.97118e-02 9.68646e-02 2.02596e+01 3.21097e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02  1.61352e-02  4.78868e-03 9 20200 1.1950e-01 6.97118e-02 9.68646e-02 2.02596e+01 3.21097e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02  1.54268e-03  3.86829e-03 9 30000 1.1950e-01 6.97118e-02 9.68646e-02 2.02596e+01 3.21097e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -6.92899e-03  6.43910e-03 9 20201 1.1950e-01 6.97118e-02 9.68646e-02 2.02596e+01 3.21097e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 -3.96044e-02  5.66532e-03 9 30200 1.1950e-01 6.97118e-02 9.68646e-02 2.02596e+01 3.21097e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02 -1.00728e-02  6.62854e-03 9 30100 1.1950e-01 6.97118e-02 9.68646e-02 2.02596e+01 3.21097e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02 -4.67812e-02  6.71050e-03 9 30201 1.1950e-01 6.97118e-02 9.68646e-02 2.02596e+01 3.21097e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02 -2.58549e-02 -7.93767e-03 9 30101 1.1950e-01 6.97118e-02 9.68646e-02 2.02596e+01 3.21097e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02  3.59985e-02 -5.21308e-03 9 20200 1.1960e-01 6.97118e-02 9.68646e-02 2.18167e+01 3.45954e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02  1.88996e-02 -5.71983e-03 9 30000 1.1960e-01 6.97118e-02 9.68646e-02 2.18167e+01 3.45954e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02  1.04363e-02 -4.17466e-03 9 20201 1.1960e-01 6.97118e-02 9.68646e-02 2.18167e+01 3.45954e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -4.38393e-03 -7.65254e-03 9 30100 1.1960e-01 6.97118e-02 9.68646e-02 2.18167e+01 3.45954e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02 -9.41625e-03 -1.18833e-02 9 30101 1.1960e-01 6.97118e-02 9.68646e-02 2.18167e+01 3.45954e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02  1.67744e-02  4.78868e-03 9 20200 1.1960e-01 6.97118e-02 9.68646e-02 2.18167e+01 3.45954e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02  1.60877e-03  3.86829e-03 9 30000 1.1960e-01 6.97118e-02 9.68646e-02 2.18167e+01 3.45954e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -6.98580e-03  6.43910e-03 9 20201 1.1960e-01 6.97118e-02 9.68646e-02 2.18167e+01 3.45954e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 -4.10506e-02  5.66532e-03 9 30200 1.1960e-01 6.97118e-02 9.68646e-02 2.18167e+01 3.45954e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02 -1.06352e-02  6.62854e-03 9 30100 1.1960e-01 6.97118e-02 9.68646e-02 2.18167e+01 3.45954e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02 -4.86604e-02  6.71050e-03 9 30201 1.1960e-01 6.97118e-02 9.68646e-02 2.18167e+01 3.45954e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02 -2.69966e-02 -7.93767e-03 9 30101 1.1960e-01 6.97118e-02 9.68646e-02 2.18167e+01 3.45954e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02  3.71688e-02 -5.21308e-03 9 20200 1.1970e-01 6.97118e-02 9.68646e-02 2.34381e+01 3.71842e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02  1.95174e-02 -5.71983e-03 9 30000 1.1970e-01 6.97118e-02 9.68646e-02 2.34381e+01 3.71842e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02  1.09347e-02 -4.17466e-03 9 20201 1.1970e-01 6.97118e-02 9.68646e-02 2.34381e+01 3.71842e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -4.36677e-03 -7.65254e-03 9 30100 1.1970e-01 6.97118e-02 9.68646e-02 2.34381e+01 3.71842e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02 -9.94576e-03 -1.18833e-02 9 30101 1.1970e-01 6.97118e-02 9.68646e-02 2.34381e+01 3.71842e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02  1.74159e-02  4.78868e-03 9 20200 1.1970e-01 6.97118e-02 9.68646e-02 2.34381e+01 3.71842e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02  1.67518e-03  3.86829e-03 9 30000 1.1970e-01 6.97118e-02 9.68646e-02 2.34381e+01 3.71842e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -7.04276e-03  6.43910e-03 9 20201 1.1970e-01 6.97118e-02 9.68646e-02 2.34381e+01 3.71842e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 -4.25015e-02  5.66532e-03 9 30200 1.1970e-01 6.97118e-02 9.68646e-02 2.34381e+01 3.71842e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02 -1.11997e-02  6.62854e-03 9 30100 1.1970e-01 6.97118e-02 9.68646e-02 2.34381e+01 3.71842e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02 -5.05461e-02  6.71050e-03 9 30201 1.1970e-01 6.97118e-02 9.68646e-02 2.34381e+01 3.71842e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02 -2.81429e-02 -7.93767e-03 9 30101 1.1970e-01 6.97118e-02 9.68646e-02 2.34381e+01 3.71842e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02  3.83427e-02 -5.21308e-03 9 20200 1.1980e-01 6.97118e-02 9.68646e-02 2.51245e+01 3.98771e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02  2.01373e-02 -5.71983e-03 9 30000 1.1980e-01 6.97118e-02 9.68646e-02 2.51245e+01 3.98771e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02  1.14347e-02 -4.17466e-03 9 20201 1.1980e-01 6.97118e-02 9.68646e-02 2.51245e+01 3.98771e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -4.34932e-03 -7.65254e-03 9 30100 1.1980e-01 6.97118e-02 9.68646e-02 2.51245e+01 3.98771e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02 -1.04768e-02 -1.18833e-02 9 30101 1.1980e-01 6.97118e-02 9.68646e-02 2.51245e+01 3.98771e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02  1.80598e-02  4.78868e-03 9 20200 1.1980e-01 6.97118e-02 9.68646e-02 2.51245e+01 3.98771e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02  1.74190e-03  3.86829e-03 9 30000 1.1980e-01 6.97118e-02 9.68646e-02 2.51245e+01 3.98771e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -7.09986e-03  6.43910e-03 9 20201 1.1980e-01 6.97118e-02 9.68646e-02 2.51245e+01 3.98771e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 -4.39573e-02  5.66532e-03 9 30200 1.1980e-01 6.97118e-02 9.68646e-02 2.51245e+01 3.98771e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02 -1.17663e-02  6.62854e-03 9 30100 1.1980e-01 6.97118e-02 9.68646e-02 2.51245e+01 3.98771e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02 -5.24383e-02  6.71050e-03 9 30201 1.1980e-01 6.97118e-02 9.68646e-02 2.51245e+01 3.98771e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02 -2.92937e-02 -7.93767e-03 9 30101 1.1980e-01 6.97118e-02 9.68646e-02 2.51245e+01 3.98771e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02  3.95204e-02 -5.21308e-03 9 20200 1.1990e-01 6.97118e-02 9.68646e-02 2.68764e+01 4.26751e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02  2.07592e-02 -5.71983e-03 9 30000 1.1990e-01 6.97118e-02 9.68646e-02 2.68764e+01 4.26751e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02  1.19366e-02 -4.17466e-03 9 20201 1.1990e-01 6.97118e-02 9.68646e-02 2.68764e+01 4.26751e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -4.33159e-03 -7.65254e-03 9 30100 1.1990e-01 6.97118e-02 9.68646e-02 2.68764e+01 4.26751e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02 -1.10093e-02 -1.18833e-02 9 30101 1.1990e-01 6.97118e-02 9.68646e-02 2.68764e+01 4.26751e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02  1.87061e-02  4.78868e-03 9 20200 1.1990e-01 6.97118e-02 9.68646e-02 2.68764e+01 4.26751e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02  1.80893e-03  3.86829e-03 9 30000 1.1990e-01 6.97118e-02 9.68646e-02 2.68764e+01 4.26751e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -7.15712e-03  6.43910e-03 9 20201 1.1990e-01 6.97118e-02 9.68646e-02 2.68764e+01 4.26751e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 -4.54179e-02  5.66532e-03 9 30200 1.1990e-01 6.97118e-02 9.68646e-02 2.68764e+01 4.26751e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02 -1.23351e-02  6.62854e-03 9 30100 1.1990e-01 6.97118e-02 9.68646e-02 2.68764e+01 4.26751e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02 -5.43370e-02  6.71050e-03 9 30201 1.1990e-01 6.97118e-02 9.68646e-02 2.68764e+01 4.26751e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02 -3.04490e-02 -7.93767e-03 9 30101 1.1990e-01 6.97118e-02 9.68646e-02 2.68764e+01 4.26751e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02  4.07017e-02 -5.21308e-03 9 20200 1.2000e-01 6.97118e-02 9.68646e-02 2.86946e+01 4.55793e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02  2.13834e-02 -5.71983e-03 9 30000 1.2000e-01 6.97118e-02 9.68646e-02 2.86946e+01 4.55793e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02  1.24402e-02 -4.17466e-03 9 20201 1.2000e-01 6.97118e-02 9.68646e-02 2.86946e+01 4.55793e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -4.31356e-03 -7.65254e-03 9 30100 1.2000e-01 6.97118e-02 9.68646e-02 2.86946e+01 4.55793e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02 -1.15433e-02 -1.18833e-02 9 30101 1.2000e-01 6.97118e-02 9.68646e-02 2.86946e+01 4.55793e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02  1.93548e-02  4.78868e-03 9 20200 1.2000e-01 6.97118e-02 9.68646e-02 2.86946e+01 4.55793e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02  1.87628e-03  3.86829e-03 9 30000 1.2000e-01 6.97118e-02 9.68646e-02 2.86946e+01 4.55793e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -7.21451e-03  6.43910e-03 9 20201 1.2000e-01 6.97118e-02 9.68646e-02 2.86946e+01 4.55793e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 -4.68833e-02  5.66532e-03 9 30200 1.2000e-01 6.97118e-02 9.68646e-02 2.86946e+01 4.55793e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02 -1.29060e-02  6.62854e-03 9 30100 1.2000e-01 6.97118e-02 9.68646e-02 2.86946e+01 4.55793e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02 -5.62423e-02  6.71050e-03 9 30201 1.2000e-01 6.97118e-02 9.68646e-02 2.86946e+01 4.55793e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02 -3.16090e-02 -7.93767e-03 9 30101 1.2000e-01 6.97118e-02 9.68646e-02 2.86946e+01 4.55793e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02  4.53576e-03 -5.21308e-03 9 20200 1.1679e-01 6.97118e-02 9.68646e-02 3.89305e-01 5.38222e-01 5.04534e-04
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02  2.35518e-03 -5.71983e-03 9 30000 1.1679e-01 6.97118e-02 9.68646e-02 3.89305e-01 5.38222e-01 5.04534e-04
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02 -2.88876e-03 -4.17466e-03 9 20201 1.1679e-01 6.97118e-02 9.68646e-02 3.89305e-01 5.38222e-01 5.04534e-04
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -4.75973e-03 -7.65254e-03 9 30100 1.1679e-01 6.97118e-02 9.68646e-02 3.89305e-01 5.38222e-01 5.04534e-04
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  4.87855e-03 -1.18833e-02 9 30101 1.1679e-01 6.97118e-02 9.68646e-02 3.89305e-01 5.38222e-01 5.04534e-04
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 -3.46876e-04  4.78868e-03 9 20200 1.1679e-01 6.97118e-02 9.68646e-02 3.89305e-01 5.38222e-01 5.04534e-04
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02 -1.39838e-04  3.86829e-03 9 30000 1.1679e-01 6.97118e-02 9.68646e-02 3.89305e-01 5.38222e-01 5.04534e-04
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -5.44434e-03  6.43910e-03 9 20201 1.1679e-01 6.97118e-02 9.68646e-02 3.89305e-01 5.38222e-01 5.04534e-04
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 -2.13511e-03  5.66532e-03 9 30200 1.1679e-01 6.97118e-02 9.68646e-02 3.89305e-01 5.38222e-01 5.04534e-04
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02  4.41428e-03  6.62854e-03 9 30100 1.1679e-01 6.97118e-02 9.68646e-02 3.89305e-01 5.38222e-01 5.04534e-04
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02  1.81939e-03  6.71050e-03 9 30201 1.1679e-01 6.97118e-02 9.68646e-02 3.89305e-01 5.38222e-01 5.04534e-04
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02  3.47621e-03 -7.93767e-03 9 30101 1.1679e-01 6.97118e-02 9.68646e-02 3.89305e-01 5.38222e-01 5.04534e-04


==> anc/lattice/tzerosimullatmweak3loopus_ignored_8_25rmax968corrsng.sorted <==
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00  2.02885e-03  7.03655e-03 9 20200 1.1600e-01 6.97118e-02 9.68646e-02 1.81925e+00 2.91963e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02 -3.84711e-03 -5.21308e-03 9 20200 1.1600e-01 6.97118e-02 9.68646e-02 1.81925e+00 2.91963e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02 -2.03378e-03 -5.71983e-03 9 30000 1.1600e-01 6.97118e-02 9.68646e-02 1.81925e+00 2.91963e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02 -6.41755e-03 -4.17466e-03 9 20201 1.1600e-01 6.97118e-02 9.68646e-02 1.81925e+00 2.91963e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -4.83506e-03 -7.65254e-03 9 30100 1.1600e-01 6.97118e-02 9.68646e-02 1.81925e+00 2.91963e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  8.70261e-03 -1.18833e-02 9 30101 1.1600e-01 6.97118e-02 9.68646e-02 1.81925e+00 2.91963e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 -4.86643e-03  4.78868e-03 9 20200 1.1600e-01 6.97118e-02 9.68646e-02 1.81925e+00 2.91963e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02 -5.92896e-04  3.86829e-03 9 30000 1.1600e-01 6.97118e-02 9.68646e-02 1.81925e+00 2.91963e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -5.02936e-03  6.43910e-03 9 20201 1.1600e-01 6.97118e-02 9.68646e-02 1.81925e+00 2.91963e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02  8.19902e-03  5.66532e-03 9 30200 1.1600e-01 6.97118e-02 9.68646e-02 1.81925e+00 2.91963e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02  8.38431e-03  6.62854e-03 9 30100 1.1600e-01 6.97118e-02 9.68646e-02 1.81925e+00 2.91963e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02  1.51954e-02  6.71050e-03 9 30201 1.1600e-01 6.97118e-02 9.68646e-02 1.81925e+00 2.91963e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02  1.14871e-02 -7.93767e-03 9 30101 1.1600e-01 6.97118e-02 9.68646e-02 1.81925e+00 2.91963e+00 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00  1.83494e-03  6.32239e-03 9 20200 1.1610e-01 6.97118e-02 9.68646e-02 1.47679e+00 2.35937e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02 -2.79678e-03 -5.21308e-03 9 20200 1.1610e-01 6.97118e-02 9.68646e-02 1.47679e+00 2.35937e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02 -1.48440e-03 -5.71983e-03 9 30000 1.1610e-01 6.97118e-02 9.68646e-02 1.47679e+00 2.35937e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02 -5.97602e-03 -4.17466e-03 9 20201 1.1610e-01 6.97118e-02 9.68646e-02 1.47679e+00 2.35937e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -4.82639e-03 -7.65254e-03 9 30100 1.1610e-01 6.97118e-02 9.68646e-02 1.47679e+00 2.35937e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  8.22282e-03 -1.18833e-02 9 30101 1.1610e-01 6.97118e-02 9.68646e-02 1.47679e+00 2.35937e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 -4.30085e-03  4.78868e-03 9 20200 1.1610e-01 6.97118e-02 9.68646e-02 1.47679e+00 2.35937e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02 -5.36277e-04  3.86829e-03 9 30000 1.1610e-01 6.97118e-02 9.68646e-02 1.47679e+00 2.35937e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -5.08134e-03  6.43910e-03 9 20201 1.1610e-01 6.97118e-02 9.68646e-02 1.47679e+00 2.35937e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02  6.90450e-03  5.66532e-03 9 30200 1.1610e-01 6.97118e-02 9.68646e-02 1.47679e+00 2.35937e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02  7.88780e-03  6.62854e-03 9 30100 1.1610e-01 6.97118e-02 9.68646e-02 1.47679e+00 2.35937e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02  1.35205e-02  6.71050e-03 9 30201 1.1610e-01 6.97118e-02 9.68646e-02 1.47679e+00 2.35937e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02  1.04857e-02 -7.93767e-03 9 30101 1.1610e-01 6.97118e-02 9.68646e-02 1.47679e+00 2.35937e+00 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00  1.64041e-03  5.63226e-03 9 20200 1.1620e-01 6.97118e-02 9.68646e-02 1.18022e+00 1.87273e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02 -1.74341e-03 -5.21308e-03 9 20200 1.1620e-01 6.97118e-02 9.68646e-02 1.18022e+00 1.87273e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02 -9.33294e-04 -5.71983e-03 9 30000 1.1620e-01 6.97118e-02 9.68646e-02 1.18022e+00 1.87273e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02 -5.53307e-03 -4.17466e-03 9 20201 1.1620e-01 6.97118e-02 9.68646e-02 1.18022e+00 1.87273e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -4.81752e-03 -7.65254e-03 9 30100 1.1620e-01 6.97118e-02 9.68646e-02 1.18022e+00 1.87273e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  7.74175e-03 -1.18833e-02 9 30101 1.1620e-01 6.97118e-02 9.68646e-02 1.18022e+00 1.87273e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 -3.73338e-03  4.78868e-03 9 20200 1.1620e-01 6.97118e-02 9.68646e-02 1.18022e+00 1.87273e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02 -4.79419e-04  3.86829e-03 9 30000 1.1620e-01 6.97118e-02 9.68646e-02 1.18022e+00 1.87273e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -5.13344e-03  6.43910e-03 9 20201 1.1620e-01 6.97118e-02 9.68646e-02 1.18022e+00 1.87273e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02  5.60603e-03  5.66532e-03 9 30200 1.1620e-01 6.97118e-02 9.68646e-02 1.18022e+00 1.87273e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02  7.38959e-03  6.62854e-03 9 30100 1.1620e-01 6.97118e-02 9.68646e-02 1.18022e+00 1.87273e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02  1.18404e-02  6.71050e-03 9 30201 1.1620e-01 6.97118e-02 9.68646e-02 1.18022e+00 1.87273e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02  9.48070e-03 -7.93767e-03 9 30101 1.1620e-01 6.97118e-02 9.68646e-02 1.18022e+00 1.87273e+00 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00  1.44526e-03  4.97606e-03 9 20200 1.1630e-01 6.97118e-02 9.68646e-02 9.29975e-01 1.46042e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02 -6.86967e-04 -5.21308e-03 9 20200 1.1630e-01 6.97118e-02 9.68646e-02 9.29975e-01 1.46042e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02 -3.80460e-04 -5.71983e-03 9 30000 1.1630e-01 6.97118e-02 9.68646e-02 9.29975e-01 1.46042e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02 -5.08868e-03 -4.17466e-03 9 20201 1.1630e-01 6.97118e-02 9.68646e-02 9.29975e-01 1.46042e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -4.80846e-03 -7.65254e-03 9 30100 1.1630e-01 6.97118e-02 9.68646e-02 9.29975e-01 1.46042e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  7.25940e-03 -1.18833e-02 9 30101 1.1630e-01 6.97118e-02 9.68646e-02 9.29975e-01 1.46042e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 -3.16400e-03  4.78868e-03 9 20200 1.1630e-01 6.97118e-02 9.68646e-02 9.29975e-01 1.46042e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02 -4.22322e-04  3.86829e-03 9 30000 1.1630e-01 6.97118e-02 9.68646e-02 9.29975e-01 1.46042e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -5.18567e-03  6.43910e-03 9 20201 1.1630e-01 6.97118e-02 9.68646e-02 9.29975e-01 1.46042e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02  4.30359e-03  5.66532e-03 9 30200 1.1630e-01 6.97118e-02 9.68646e-02 9.29975e-01 1.46042e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02  6.88968e-03  6.62854e-03 9 30100 1.1630e-01 6.97118e-02 9.68646e-02 9.29975e-01 1.46042e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02  1.01549e-02  6.71050e-03 9 30201 1.1630e-01 6.97118e-02 9.68646e-02 9.29975e-01 1.46042e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02  8.47211e-03 -7.93767e-03 9 30101 1.1630e-01 6.97118e-02 9.68646e-02 9.29975e-01 1.46042e+00 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00  1.24719e-03  4.36818e-03 9 20200 1.1640e-01 6.97118e-02 9.68646e-02 7.26501e-01 1.12324e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02  3.68403e-04 -5.21308e-03 9 20200 1.1640e-01 6.97118e-02 9.68646e-02 7.26501e-01 1.12324e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02  1.69971e-04 -5.71983e-03 9 30000 1.1640e-01 6.97118e-02 9.68646e-02 7.26501e-01 1.12324e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02 -4.64699e-03 -4.17466e-03 9 20201 1.1640e-01 6.97118e-02 9.68646e-02 7.26501e-01 1.12324e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -4.80334e-03 -7.65254e-03 9 30100 1.1640e-01 6.97118e-02 9.68646e-02 7.26501e-01 1.12324e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  6.77162e-03 -1.18833e-02 9 30101 1.1640e-01 6.97118e-02 9.68646e-02 7.26501e-01 1.12324e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 -2.59240e-03  4.78868e-03 9 20200 1.1640e-01 6.97118e-02 9.68646e-02 7.26501e-01 1.12324e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02 -3.64687e-04  3.86829e-03 9 30000 1.1640e-01 6.97118e-02 9.68646e-02 7.26501e-01 1.12324e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -5.23774e-03  6.43910e-03 9 20201 1.1640e-01 6.97118e-02 9.68646e-02 7.26501e-01 1.12324e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02  2.99301e-03  5.66532e-03 9 30200 1.1640e-01 6.97118e-02 9.68646e-02 7.26501e-01 1.12324e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02  6.38834e-03  6.62854e-03 9 30100 1.1640e-01 6.97118e-02 9.68646e-02 7.26501e-01 1.12324e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02  8.45990e-03  6.71050e-03 9 30201 1.1640e-01 6.97118e-02 9.68646e-02 7.26501e-01 1.12324e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02  7.46017e-03 -7.93767e-03 9 30101 1.1640e-01 6.97118e-02 9.68646e-02 7.26501e-01 1.12324e+00 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00  1.05307e-03  3.82970e-03 9 20200 1.1650e-01 6.97118e-02 9.68646e-02 5.70243e-01 8.61613e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02  1.43516e-03 -5.21308e-03 9 20200 1.1650e-01 6.97118e-02 9.68646e-02 5.70243e-01 8.61613e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02  7.30444e-04 -5.71983e-03 9 30000 1.1650e-01 6.97118e-02 9.68646e-02 5.70243e-01 8.61613e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02 -4.19556e-03 -4.17466e-03 9 20201 1.1650e-01 6.97118e-02 9.68646e-02 5.70243e-01 8.61613e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -4.78973e-03 -7.65254e-03 9 30100 1.1650e-01 6.97118e-02 9.68646e-02 5.70243e-01 8.61613e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  6.29083e-03 -1.18833e-02 9 30101 1.1650e-01 6.97118e-02 9.68646e-02 5.70243e-01 8.61613e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 -2.01947e-03  4.78868e-03 9 20200 1.1650e-01 6.97118e-02 9.68646e-02 5.70243e-01 8.61613e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02 -3.07412e-04  3.86829e-03 9 30000 1.1650e-01 6.97118e-02 9.68646e-02 5.70243e-01 8.61613e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -5.29055e-03  6.43910e-03 9 20201 1.1650e-01 6.97118e-02 9.68646e-02 5.70243e-01 8.61613e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02  1.68670e-03  5.66532e-03 9 30200 1.1650e-01 6.97118e-02 9.68646e-02 5.70243e-01 8.61613e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02  5.88468e-03  6.62854e-03 9 30100 1.1650e-01 6.97118e-02 9.68646e-02 5.70243e-01 8.61613e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02  6.76782e-03  6.71050e-03 9 30201 1.1650e-01 6.97118e-02 9.68646e-02 5.70243e-01 8.61613e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02  6.44398e-03 -7.93767e-03 9 30101 1.1650e-01 6.97118e-02 9.68646e-02 5.70243e-01 8.61613e-01 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00  8.55758e-04  3.38949e-03 9 20200 1.1660e-01 6.97118e-02 9.68646e-02 4.61653e-01 6.76554e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02  2.50030e-03 -5.21308e-03 9 20200 1.1660e-01 6.97118e-02 9.68646e-02 4.61653e-01 6.76554e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02  1.28795e-03 -5.71983e-03 9 30000 1.1660e-01 6.97118e-02 9.68646e-02 4.61653e-01 6.76554e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02 -3.74740e-03 -4.17466e-03 9 20201 1.1660e-01 6.97118e-02 9.68646e-02 4.61653e-01 6.76554e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -4.78065e-03 -7.65254e-03 9 30100 1.1660e-01 6.97118e-02 9.68646e-02 4.61653e-01 6.76554e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  5.80401e-03 -1.18833e-02 9 30101 1.1660e-01 6.97118e-02 9.68646e-02 4.61653e-01 6.76554e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 -1.44415e-03  4.78868e-03 9 20200 1.1660e-01 6.97118e-02 9.68646e-02 4.61653e-01 6.76554e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02 -2.49438e-04  3.86829e-03 9 30000 1.1660e-01 6.97118e-02 9.68646e-02 4.61653e-01 6.76554e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -5.34303e-03  6.43910e-03 9 20201 1.1660e-01 6.97118e-02 9.68646e-02 4.61653e-01 6.76554e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02  3.71629e-04  5.66532e-03 9 30200 1.1660e-01 6.97118e-02 9.68646e-02 4.61653e-01 6.76554e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02  5.37973e-03  6.62854e-03 9 30100 1.1660e-01 6.97118e-02 9.68646e-02 4.61653e-01 6.76554e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02  5.06558e-03  6.71050e-03 9 30201 1.1660e-01 6.97118e-02 9.68646e-02 4.61653e-01 6.76554e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02  5.42456e-03 -7.93767e-03 9 30101 1.1660e-01 6.97118e-02 9.68646e-02 4.61653e-01 6.76554e-01 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00  6.60095e-04  3.08384e-03 9 20200 1.1670e-01 6.97118e-02 9.68646e-02 4.01187e-01 5.68679e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02  3.57262e-03 -5.21308e-03 9 20200 1.1670e-01 6.97118e-02 9.68646e-02 4.01187e-01 5.68679e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02  1.85129e-03 -5.71983e-03 9 30000 1.1670e-01 6.97118e-02 9.68646e-02 4.01187e-01 5.68679e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02 -3.29371e-03 -4.17466e-03 9 20201 1.1670e-01 6.97118e-02 9.68646e-02 4.01187e-01 5.68679e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -4.76729e-03 -7.65254e-03 9 30100 1.1670e-01 6.97118e-02 9.68646e-02 4.01187e-01 5.68679e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  5.31996e-03 -1.18833e-02 9 30101 1.1670e-01 6.97118e-02 9.68646e-02 4.01187e-01 5.68679e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 -8.67079e-04  4.78868e-03 9 20200 1.1670e-01 6.97118e-02 9.68646e-02 4.01187e-01 5.68679e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02 -1.91423e-04  3.86829e-03 9 30000 1.1670e-01 6.97118e-02 9.68646e-02 4.01187e-01 5.68679e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -5.39585e-03  6.43910e-03 9 20201 1.1670e-01 6.97118e-02 9.68646e-02 4.01187e-01 5.68679e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 -9.43429e-04  5.66532e-03 9 30200 1.1670e-01 6.97118e-02 9.68646e-02 4.01187e-01 5.68679e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02  4.87284e-03  6.62854e-03 9 30100 1.1670e-01 6.97118e-02 9.68646e-02 4.01187e-01 5.68679e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02  3.36197e-03  6.71050e-03 9 30201 1.1670e-01 6.97118e-02 9.68646e-02 4.01187e-01 5.68679e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02  4.40123e-03 -7.93767e-03 9 30101 1.1670e-01 6.97118e-02 9.68646e-02 4.01187e-01 5.68679e-01 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00  8.64794e-04  6.43204e-03 9 20200 1.1679e-01 6.97118e-02 9.68646e-02 3.89305e-01 5.38222e-01 5.04534e-04
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02  4.53576e-03 -5.21308e-03 9 20200 1.1679e-01 6.97118e-02 9.68646e-02 3.89305e-01 5.38222e-01 5.04534e-04
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02  2.35518e-03 -5.71983e-03 9 30000 1.1679e-01 6.97118e-02 9.68646e-02 3.89305e-01 5.38222e-01 5.04534e-04
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02 -2.88876e-03 -4.17466e-03 9 20201 1.1679e-01 6.97118e-02 9.68646e-02 3.89305e-01 5.38222e-01 5.04534e-04
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -4.75973e-03 -7.65254e-03 9 30100 1.1679e-01 6.97118e-02 9.68646e-02 3.89305e-01 5.38222e-01 5.04534e-04
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  4.87855e-03 -1.18833e-02 9 30101 1.1679e-01 6.97118e-02 9.68646e-02 3.89305e-01 5.38222e-01 5.04534e-04
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 -3.46876e-04  4.78868e-03 9 20200 1.1679e-01 6.97118e-02 9.68646e-02 3.89305e-01 5.38222e-01 5.04534e-04
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02 -1.39838e-04  3.86829e-03 9 30000 1.1679e-01 6.97118e-02 9.68646e-02 3.89305e-01 5.38222e-01 5.04534e-04
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -5.44434e-03  6.43910e-03 9 20201 1.1679e-01 6.97118e-02 9.68646e-02 3.89305e-01 5.38222e-01 5.04534e-04
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 -2.13511e-03  5.66532e-03 9 30200 1.1679e-01 6.97118e-02 9.68646e-02 3.89305e-01 5.38222e-01 5.04534e-04
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02  4.41428e-03  6.62854e-03 9 30100 1.1679e-01 6.97118e-02 9.68646e-02 3.89305e-01 5.38222e-01 5.04534e-04
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02  1.81939e-03  6.71050e-03 9 30201 1.1679e-01 6.97118e-02 9.68646e-02 3.89305e-01 5.38222e-01 5.04534e-04
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02  3.47621e-03 -7.93767e-03 9 30101 1.1679e-01 6.97118e-02 9.68646e-02 3.89305e-01 5.38222e-01 5.04534e-04
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00  4.59261e-04  2.94838e-03 9 20200 1.1680e-01 6.97118e-02 9.68646e-02 3.89305e-01 5.38738e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02  4.64072e-03 -5.21308e-03 9 20200 1.1680e-01 6.97118e-02 9.68646e-02 3.89305e-01 5.38738e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02  2.40904e-03 -5.71983e-03 9 30000 1.1680e-01 6.97118e-02 9.68646e-02 3.89305e-01 5.38738e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02 -2.84591e-03 -4.17466e-03 9 20201 1.1680e-01 6.97118e-02 9.68646e-02 3.89305e-01 5.38738e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -4.76109e-03 -7.65254e-03 9 30100 1.1680e-01 6.97118e-02 9.68646e-02 3.89305e-01 5.38738e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  4.82722e-03 -1.18833e-02 9 30101 1.1680e-01 6.97118e-02 9.68646e-02 3.89305e-01 5.38738e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 -2.88593e-04  4.78868e-03 9 20200 1.1680e-01 6.97118e-02 9.68646e-02 3.89305e-01 5.38738e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02 -1.33709e-04  3.86829e-03 9 30000 1.1680e-01 6.97118e-02 9.68646e-02 3.89305e-01 5.38738e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -5.44935e-03  6.43910e-03 9 20201 1.1680e-01 6.97118e-02 9.68646e-02 3.89305e-01 5.38738e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 -2.26994e-03  5.66532e-03 9 30200 1.1680e-01 6.97118e-02 9.68646e-02 3.89305e-01 5.38738e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02  4.36363e-03  6.62854e-03 9 30100 1.1680e-01 6.97118e-02 9.68646e-02 3.89305e-01 5.38738e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02  1.64550e-03  6.71050e-03 9 30201 1.1680e-01 6.97118e-02 9.68646e-02 3.89305e-01 5.38738e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02  3.37363e-03 -7.93767e-03 9 30101 1.1680e-01 6.97118e-02 9.68646e-02 3.89305e-01 5.38738e-01 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00  2.62256e-04  3.00381e-03 9 20200 1.1690e-01 6.97118e-02 9.68646e-02 4.26474e-01 5.87523e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02  5.71984e-03 -5.21308e-03 9 20200 1.1690e-01 6.97118e-02 9.68646e-02 4.26474e-01 5.87523e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02  2.97645e-03 -5.71983e-03 9 30000 1.1690e-01 6.97118e-02 9.68646e-02 4.26474e-01 5.87523e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02 -2.38876e-03 -4.17466e-03 9 20201 1.1690e-01 6.97118e-02 9.68646e-02 4.26474e-01 5.87523e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -4.74681e-03 -7.65254e-03 9 30100 1.1690e-01 6.97118e-02 9.68646e-02 4.26474e-01 5.87523e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  4.34103e-03 -1.18833e-02 9 30101 1.1690e-01 6.97118e-02 9.68646e-02 4.26474e-01 5.87523e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02  2.91578e-04  4.78868e-03 9 20200 1.1690e-01 6.97118e-02 9.68646e-02 4.26474e-01 5.87523e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02 -7.60375e-05  3.86829e-03 9 30000 1.1690e-01 6.97118e-02 9.68646e-02 4.26474e-01 5.87523e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -5.50329e-03  6.43910e-03 9 20201 1.1690e-01 6.97118e-02 9.68646e-02 4.26474e-01 5.87523e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 -3.59268e-03  5.66532e-03 9 30200 1.1690e-01 6.97118e-02 9.68646e-02 4.26474e-01 5.87523e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02  3.85237e-03  6.62854e-03 9 30100 1.1690e-01 6.97118e-02 9.68646e-02 4.26474e-01 5.87523e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02 -6.86011e-05  6.71050e-03 9 30201 1.1690e-01 6.97118e-02 9.68646e-02 4.26474e-01 5.87523e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02  2.34198e-03 -7.93767e-03 9 30101 1.1690e-01 6.97118e-02 9.68646e-02 4.26474e-01 5.87523e-01 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00  6.03255e-05  3.24363e-03 9 20200 1.1700e-01 6.97118e-02 9.68646e-02 5.13163e-01 7.15633e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02  6.79275e-03 -5.21308e-03 9 20200 1.1700e-01 6.97118e-02 9.68646e-02 5.13163e-01 7.15633e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02  3.53628e-03 -5.71983e-03 9 30000 1.1700e-01 6.97118e-02 9.68646e-02 5.13163e-01 7.15633e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02 -1.93950e-03 -4.17466e-03 9 20201 1.1700e-01 6.97118e-02 9.68646e-02 5.13163e-01 7.15633e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -4.74171e-03 -7.65254e-03 9 30100 1.1700e-01 6.97118e-02 9.68646e-02 5.13163e-01 7.15633e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  3.84414e-03 -1.18833e-02 9 30101 1.1700e-01 6.97118e-02 9.68646e-02 5.13163e-01 7.15633e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02  8.76608e-04  4.78868e-03 9 20200 1.1700e-01 6.97118e-02 9.68646e-02 5.13163e-01 7.15633e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02 -1.52432e-05  3.86829e-03 9 30000 1.1700e-01 6.97118e-02 9.68646e-02 5.13163e-01 7.15633e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -5.55448e-03  6.43910e-03 9 20201 1.1700e-01 6.97118e-02 9.68646e-02 5.13163e-01 7.15633e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 -4.92893e-03  5.66532e-03 9 30200 1.1700e-01 6.97118e-02 9.68646e-02 5.13163e-01 7.15633e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02  3.34219e-03  6.62854e-03 9 30100 1.1700e-01 6.97118e-02 9.68646e-02 5.13163e-01 7.15633e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02 -1.79763e-03  6.71050e-03 9 30201 1.1700e-01 6.97118e-02 9.68646e-02 5.13163e-01 7.15633e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02  1.30943e-03 -7.93767e-03 9 30101 1.1700e-01 6.97118e-02 9.68646e-02 5.13163e-01 7.15633e-01 0.00000e+00


==> anc/lattice/tzerosimullatmweak3loopus_improved_1_25rmax1305corrsng.sorted <==
64 7.373e+00 1.25025e+02 6.5e+01 0.00000e+00 -3.05278e-03  2.96984e-02 74 10000 1.1600e-01 2.36688e-02 1.30517e-01 5.71080e+00 6.53499e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 2.36688e-02 -7.52457e-02 -5.18682e-02 74 10000 1.1600e-01 2.36688e-02 1.30517e-01 5.71080e+00 6.53499e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 2.80501e-02 -6.76246e-02 -4.28256e-02 74 10000 1.1600e-01 2.36688e-02 1.30517e-01 5.71080e+00 6.53499e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 3.32852e-02 -6.64483e-02 -3.48351e-02 74 10000 1.1600e-01 2.36688e-02 1.30517e-01 5.71080e+00 6.53499e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 3.53441e-02 -5.39767e-02 -1.12346e-02 74 10100 1.1600e-01 2.36688e-02 1.30517e-01 5.71080e+00 6.53499e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 3.87175e-02 -5.39139e-02 -2.87117e-02 74 10000 1.1600e-01 2.36688e-02 1.30517e-01 5.71080e+00 6.53499e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 4.18866e-02 -4.60518e-02 -9.58644e-03 74 10100 1.1600e-01 2.36688e-02 1.30517e-01 5.71080e+00 6.53499e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 4.40532e-02 -3.84757e-02 -1.04073e-02 74 10101 1.1600e-01 2.36688e-02 1.30517e-01 5.71080e+00 6.53499e+00 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 4.73166e-02 -4.62675e-02 -2.27709e-02 74 10000 1.1600e-01 2.36688e-02 1.30517e-01 5.71080e+00 6.53499e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 4.78405e-02 -4.19576e-02 -8.72692e-03 74 20000 1.1600e-01 2.36688e-02 1.30517e-01 5.71080e+00 6.53499e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 4.97041e-02 -4.26643e-02 -8.62125e-03 74 10100 1.1600e-01 2.36688e-02 1.30517e-01 5.71080e+00 6.53499e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 5.22078e-02 -2.91136e-02 -9.93142e-03 74 10101 1.1600e-01 2.36688e-02 1.30517e-01 5.71080e+00 6.53499e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 5.48605e-02 -3.83777e-02 -8.27715e-03 74 20100 1.1600e-01 2.36688e-02 1.30517e-01 5.71080e+00 6.53499e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 5.66962e-02 -3.36915e-02 -8.90938e-03 74 20000 1.1600e-01 2.36688e-02 1.30517e-01 5.71080e+00 6.53499e+00 0.00000e+00
64 7.373e+00 5.12460e+01 6.5e+01 5.77448e-02 -3.46177e-02  2.09065e-02 74 10000 1.1600e-01 2.36688e-02 1.30517e-01 5.71080e+00 6.53499e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 5.78160e-02 -2.80801e-02  6.59679e-03 74 10100 1.1600e-01 2.36688e-02 1.30517e-01 5.71080e+00 6.53499e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 6.07833e-02 -3.05651e-02  8.74001e-03 74 20101 1.1600e-01 2.36688e-02 1.30517e-01 5.71080e+00 6.53499e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 6.19515e-02 -2.55957e-02  9.40375e-03 74 10101 1.1600e-01 2.36688e-02 1.30517e-01 5.71080e+00 6.53499e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 6.50157e-02 -2.32187e-02  7.68433e-03 74 20100 1.1600e-01 2.36688e-02 1.30517e-01 5.71080e+00 6.53499e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 6.72777e-02 -2.56853e-02  6.33836e-03 74 20000 1.1600e-01 2.36688e-02 1.30517e-01 5.71080e+00 6.53499e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 6.97118e-02 -1.55482e-02  8.42758e-03 74 20200 1.1600e-01 2.36688e-02 1.30517e-01 5.71080e+00 6.53499e+00 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 7.06570e-02 -1.98523e-02  7.61459e-03 74 10100 1.1600e-01 2.36688e-02 1.30517e-01 5.71080e+00 6.53499e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 7.20348e-02 -1.27129e-02  8.48960e-03 74 20101 1.1600e-01 2.36688e-02 1.30517e-01 5.71080e+00 6.53499e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 7.20623e-02 -8.57488e-03  8.71427e-03 74 10101 1.1600e-01 2.36688e-02 1.30517e-01 5.71080e+00 6.53499e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.34499e-02 -3.77004e-03  1.17021e-02 74 30000 1.1600e-01 2.36688e-02 1.30517e-01 5.71080e+00 6.53499e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.42759e-02 -9.90295e-03  9.31811e-03 74 20201 1.1600e-01 2.36688e-02 1.30517e-01 5.71080e+00 6.53499e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 7.71499e-02 -1.72443e-02  7.33898e-03 74 20100 1.1600e-01 2.36688e-02 1.30517e-01 5.71080e+00 6.53499e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.76959e-02 -1.31806e-02  1.05458e-02 74 30100 1.1600e-01 2.36688e-02 1.30517e-01 5.71080e+00 6.53499e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 7.82578e-02 -1.16076e-02  6.41133e-03 74 20000 1.1600e-01 2.36688e-02 1.30517e-01 5.71080e+00 6.53499e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.17348e-02  5.09679e-03  1.63111e-02 74 30101 1.1600e-01 2.36688e-02 1.30517e-01 5.71080e+00 6.53499e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.26160e-02 -2.31325e-03  7.38030e-03 74 20200 1.1600e-01 2.36688e-02 1.30517e-01 5.71080e+00 6.53499e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 8.54790e-02 -1.56736e-03  1.01601e-02 74 20101 1.1600e-01 2.36688e-02 1.30517e-01 5.71080e+00 6.53499e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.57318e-02  3.81047e-03  1.35863e-02 74 20202 1.1600e-01 2.36688e-02 1.30517e-01 5.71080e+00 6.53499e+00 0.00000e+00
64 7.373e+00 5.12460e+01 6.5e+01 8.62292e-02 -1.23812e-02  8.56891e-03 74 10100 1.1600e-01 2.36688e-02 1.30517e-01 5.71080e+00 6.53499e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.70461e-02  1.05331e-02  9.56779e-03 74 30000 1.1600e-01 2.36688e-02 1.30517e-01 5.71080e+00 6.53499e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.80250e-02  4.58410e-03  9.62842e-03 74 20201 1.1600e-01 2.36688e-02 1.30517e-01 5.71080e+00 6.53499e+00 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 8.80673e-02 -1.19855e-02  7.31094e-03 74 10101 1.1600e-01 2.36688e-02 1.30517e-01 5.71080e+00 6.53499e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.88460e-02 -5.04832e-03  5.66532e-03 74 30200 1.1600e-01 2.36688e-02 1.30517e-01 5.71080e+00 6.53499e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 8.97411e-02 -4.43480e-03  5.96539e-03 74 20100 1.1600e-01 2.36688e-02 1.30517e-01 5.71080e+00 6.53499e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 9.20781e-02  1.37816e-02  9.07053e-03 74 30100 1.1600e-01 2.36688e-02 1.30517e-01 5.71080e+00 6.53499e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 9.23425e-02  1.94802e-03  6.69227e-03 74 30201 1.1600e-01 2.36688e-02 1.30517e-01 5.71080e+00 6.53499e+00 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 9.56388e-02 -1.08141e-03  4.77243e-03 74 20000 1.1600e-01 2.36688e-02 1.30517e-01 5.71080e+00 6.53499e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 9.68646e-02  2.08959e-02  1.23831e-02 74 30101 1.1600e-01 2.36688e-02 1.30517e-01 5.71080e+00 6.53499e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 9.80350e-02  8.78582e-03  1.59524e-02 74 20200 1.1600e-01 2.36688e-02 1.30517e-01 5.71080e+00 6.53499e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 9.84477e-02  1.52007e-02  1.03271e-02 74 40000 1.1600e-01 2.36688e-02 1.30517e-01 5.71080e+00 6.53499e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 9.94295e-02  3.81223e-03  7.35868e-03 74 20101 1.1600e-01 2.36688e-02 1.30517e-01 5.71080e+00 6.53499e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.01515e-01  1.41148e-02  6.71766e-03 74 40100 1.1600e-01 2.36688e-02 1.30517e-01 5.71080e+00 6.53499e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.01601e-01  9.37698e-03  2.05019e-02 74 20202 1.1600e-01 2.36688e-02 1.30517e-01 5.71080e+00 6.53499e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.01823e-01  7.17776e-03  1.02439e-02 74 30202 1.1600e-01 2.36688e-02 1.30517e-01 5.71080e+00 6.53499e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.03292e-01  2.06621e-02  7.81091e-03 74 30000 1.1600e-01 2.36688e-02 1.30517e-01 5.71080e+00 6.53499e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.04453e-01  1.21829e-02  1.02691e-02 74 20201 1.1600e-01 2.36688e-02 1.30517e-01 5.71080e+00 6.53499e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.04521e-01  2.14050e-02  9.62445e-03 74 40101 1.1600e-01 2.36688e-02 1.30517e-01 5.71080e+00 6.53499e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.04602e-01  8.24873e-03  1.07720e-02 74 30300 1.1600e-01 2.36688e-02 1.30517e-01 5.71080e+00 6.53499e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.05292e-01  1.23297e-02  7.64282e-03 74 30200 1.1600e-01 2.36688e-02 1.30517e-01 5.71080e+00 6.53499e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.07470e-01  2.30179e-02  1.02081e-02 74 30301 1.1600e-01 2.36688e-02 1.30517e-01 5.71080e+00 6.53499e+00 0.00000e+00
64 7.373e+00 5.12460e+01 6.5e+01 1.07477e-01 -4.74806e-03  7.52282e-03 74 10101 1.1600e-01 2.36688e-02 1.30517e-01 5.71080e+00 6.53499e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.09263e-01  1.72374e-02  6.64270e-03 74 30100 1.1600e-01 2.36688e-02 1.30517e-01 5.71080e+00 6.53499e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.09436e-01  1.49031e-02  8.42970e-03 74 30201 1.1600e-01 2.36688e-02 1.30517e-01 5.71080e+00 6.53499e+00 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 1.09673e-01  7.09032e-03  3.94921e-03 74 20100 1.1600e-01 2.36688e-02 1.30517e-01 5.71080e+00 6.53499e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.10130e-01  2.20141e-02  1.10462e-02 74 40200 1.1600e-01 2.36688e-02 1.30517e-01 5.71080e+00 6.53499e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.12897e-01  1.01306e-02  9.14261e-03 74 40201 1.1600e-01 2.36688e-02 1.30517e-01 5.71080e+00 6.53499e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.14035e-01  1.18143e-02  8.82103e-03 74 20200 1.1600e-01 2.36688e-02 1.30517e-01 5.71080e+00 6.53499e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.14943e-01  2.22211e-02  1.43784e-02 74 30101 1.1600e-01 2.36688e-02 1.30517e-01 5.71080e+00 6.53499e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.15678e-01  2.27996e-02  1.21357e-02 74 30302 1.1600e-01 2.36688e-02 1.30517e-01 5.71080e+00 6.53499e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.16671e-01  1.94050e-02  1.19987e-02 74 40000 1.1600e-01 2.36688e-02 1.30517e-01 5.71080e+00 6.53499e+00 0.00000e+00
64 7.373e+00 5.12460e+01 6.5e+01 1.16717e-01  5.40849e-03  4.03786e-03 74 20000 1.1600e-01 2.36688e-02 1.30517e-01 5.71080e+00 6.53499e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.20150e-01  3.19061e-02  9.91476e-03 74 30000 1.1600e-01 2.36688e-02 1.30517e-01 5.71080e+00 6.53499e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.20306e-01  2.48215e-02  9.92406e-03 74 40100 1.1600e-01 2.36688e-02 1.30517e-01 5.71080e+00 6.53499e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.20564e-01  2.67125e-02  2.00174e-02 74 20202 1.1600e-01 2.36688e-02 1.30517e-01 5.71080e+00 6.53499e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.20672e-01  1.10741e-02  1.73809e-02 74 30202 1.1600e-01 2.36688e-02 1.30517e-01 5.71080e+00 6.53499e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.20731e-01  1.90312e-02  9.89027e-03 74 40202 1.1600e-01 2.36688e-02 1.30517e-01 5.71080e+00 6.53499e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.21501e-01  2.04541e-02  6.90649e-03 74 20201 1.1600e-01 2.36688e-02 1.30517e-01 5.71080e+00 6.53499e+00 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 1.21513e-01  8.36048e-03  5.79775e-03 74 20101 1.1600e-01 2.36688e-02 1.30517e-01 5.71080e+00 6.53499e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.23125e-01  2.27611e-02  7.22188e-03 74 40300 1.1600e-01 2.36688e-02 1.30517e-01 5.71080e+00 6.53499e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.23869e-01  1.17420e-02  1.47020e-02 74 40101 1.1600e-01 2.36688e-02 1.30517e-01 5.71080e+00 6.53499e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.23965e-01  2.06231e-02  1.53213e-02 74 30300 1.1600e-01 2.36688e-02 1.30517e-01 5.71080e+00 6.53499e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.24943e-01  2.23711e-02  6.28020e-03 74 30200 1.1600e-01 2.36688e-02 1.30517e-01 5.71080e+00 6.53499e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.25729e-01  2.39459e-02  5.68501e-03 74 40301 1.1600e-01 2.36688e-02 1.30517e-01 5.71080e+00 6.53499e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.27095e-01  2.39279e-02 -9.68743e-03 74 30100 1.1600e-01 2.36688e-02 1.30517e-01 5.71080e+00 6.53499e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.27363e-01  2.44301e-02 -1.39300e-02 74 30301 1.1600e-01 2.36688e-02 1.30517e-01 5.71080e+00 6.53499e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.29860e-01  2.56004e-02 -9.69815e-03 74 30201 1.1600e-01 2.36688e-02 1.30517e-01 5.71080e+00 6.53499e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.30517e-01  2.24995e-02 -9.18458e-03 74 40200 1.1600e-01 2.36688e-02 1.30517e-01 5.71080e+00 6.53499e+00 0.00000e+00
64 7.373e+00 1.25025e+02 6.5e+01 0.00000e+00 -2.45572e-03  2.58945e-02 74 10000 1.1610e-01 2.36688e-02 1.30517e-01 4.24453e+00 4.88000e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 2.36688e-02 -6.16716e-02 -5.18682e-02 74 10000 1.1610e-01 2.36688e-02 1.30517e-01 4.24453e+00 4.88000e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 2.80501e-02 -5.62422e-02 -4.28256e-02 74 10000 1.1610e-01 2.36688e-02 1.30517e-01 4.24453e+00 4.88000e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 3.32852e-02 -5.65565e-02 -3.48351e-02 74 10000 1.1610e-01 2.36688e-02 1.30517e-01 4.24453e+00 4.88000e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 3.53441e-02 -4.49763e-02 -1.12346e-02 74 10100 1.1610e-01 2.36688e-02 1.30517e-01 4.24453e+00 4.88000e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 3.87175e-02 -4.55667e-02 -2.87117e-02 74 10000 1.1610e-01 2.36688e-02 1.30517e-01 4.24453e+00 4.88000e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 4.18866e-02 -3.89997e-02 -9.58644e-03 74 10100 1.1610e-01 2.36688e-02 1.30517e-01 4.24453e+00 4.88000e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 4.40532e-02 -3.17581e-02 -1.04073e-02 74 10101 1.1610e-01 2.36688e-02 1.30517e-01 4.24453e+00 4.88000e+00 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 4.73166e-02 -3.89504e-02 -2.27709e-02 74 10000 1.1610e-01 2.36688e-02 1.30517e-01 4.24453e+00 4.88000e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 4.78405e-02 -3.60654e-02 -8.72692e-03 74 20000 1.1610e-01 2.36688e-02 1.30517e-01 4.24453e+00 4.88000e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 4.97041e-02 -3.69012e-02 -8.62125e-03 74 10100 1.1610e-01 2.36688e-02 1.30517e-01 4.24453e+00 4.88000e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 5.22078e-02 -2.42576e-02 -9.93142e-03 74 10101 1.1610e-01 2.36688e-02 1.30517e-01 4.24453e+00 4.88000e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 5.48605e-02 -3.38285e-02 -8.27715e-03 74 20100 1.1610e-01 2.36688e-02 1.30517e-01 4.24453e+00 4.88000e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 5.66962e-02 -2.96377e-02 -8.90938e-03 74 20000 1.1610e-01 2.36688e-02 1.30517e-01 4.24453e+00 4.88000e+00 0.00000e+00
64 7.373e+00 5.12460e+01 6.5e+01 5.77448e-02 -2.84396e-02  2.09065e-02 74 10000 1.1610e-01 2.36688e-02 1.30517e-01 4.24453e+00 4.88000e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 5.78160e-02 -2.37307e-02  6.59679e-03 74 10100 1.1610e-01 2.36688e-02 1.30517e-01 4.24453e+00 4.88000e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 6.07833e-02 -2.70058e-02  8.74001e-03 74 20101 1.1610e-01 2.36688e-02 1.30517e-01 4.24453e+00 4.88000e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 6.19515e-02 -2.19717e-02  9.40375e-03 74 10101 1.1610e-01 2.36688e-02 1.30517e-01 4.24453e+00 4.88000e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 6.50157e-02 -2.04822e-02  7.68433e-03 74 20100 1.1610e-01 2.36688e-02 1.30517e-01 4.24453e+00 4.88000e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 6.72777e-02 -2.28527e-02  6.33836e-03 74 20000 1.1610e-01 2.36688e-02 1.30517e-01 4.24453e+00 4.88000e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 6.97118e-02 -1.33034e-02  8.42758e-03 74 20200 1.1610e-01 2.36688e-02 1.30517e-01 4.24453e+00 4.88000e+00 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 7.06570e-02 -1.64208e-02  7.61459e-03 74 10100 1.1610e-01 2.36688e-02 1.30517e-01 4.24453e+00 4.88000e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 7.20348e-02 -1.09574e-02  8.48960e-03 74 20101 1.1610e-01 2.36688e-02 1.30517e-01 4.24453e+00 4.88000e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 7.20623e-02 -6.33871e-03  8.71427e-03 74 10101 1.1610e-01 2.36688e-02 1.30517e-01 4.24453e+00 4.88000e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.34499e-02 -2.02619e-03  1.17021e-02 74 30000 1.1610e-01 2.36688e-02 1.30517e-01 4.24453e+00 4.88000e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.42759e-02 -8.26695e-03  9.31811e-03 74 20201 1.1610e-01 2.36688e-02 1.30517e-01 4.24453e+00 4.88000e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 7.71499e-02 -1.57248e-02  7.33898e-03 74 20100 1.1610e-01 2.36688e-02 1.30517e-01 4.24453e+00 4.88000e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.76959e-02 -1.19774e-02  1.05458e-02 74 30100 1.1610e-01 2.36688e-02 1.30517e-01 4.24453e+00 4.88000e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 7.82578e-02 -1.01645e-02  6.41133e-03 74 20000 1.1610e-01 2.36688e-02 1.30517e-01 4.24453e+00 4.88000e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.17348e-02  5.81148e-03  1.63111e-02 74 30101 1.1610e-01 2.36688e-02 1.30517e-01 4.24453e+00 4.88000e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.26160e-02 -1.87911e-03  7.38030e-03 74 20200 1.1610e-01 2.36688e-02 1.30517e-01 4.24453e+00 4.88000e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 8.54790e-02 -1.04082e-03  1.01601e-02 74 20101 1.1610e-01 2.36688e-02 1.30517e-01 4.24453e+00 4.88000e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.57318e-02  4.06054e-03  1.35863e-02 74 20202 1.1610e-01 2.36688e-02 1.30517e-01 4.24453e+00 4.88000e+00 0.00000e+00
64 7.373e+00 5.12460e+01 6.5e+01 8.62292e-02 -1.00635e-02  8.56891e-03 74 10100 1.1610e-01 2.36688e-02 1.30517e-01 4.24453e+00 4.88000e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.70461e-02  1.04583e-02  9.56779e-03 74 30000 1.1610e-01 2.36688e-02 1.30517e-01 4.24453e+00 4.88000e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.80250e-02  4.40069e-03  9.62842e-03 74 20201 1.1610e-01 2.36688e-02 1.30517e-01 4.24453e+00 4.88000e+00 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 8.80673e-02 -1.06826e-02  7.31094e-03 74 10101 1.1610e-01 2.36688e-02 1.30517e-01 4.24453e+00 4.88000e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.88460e-02 -5.14837e-03  5.66532e-03 74 30200 1.1610e-01 2.36688e-02 1.30517e-01 4.24453e+00 4.88000e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 8.97411e-02 -4.32384e-03  5.96539e-03 74 20100 1.1610e-01 2.36688e-02 1.30517e-01 4.24453e+00 4.88000e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 9.20781e-02  1.31536e-02  9.07053e-03 74 30100 1.1610e-01 2.36688e-02 1.30517e-01 4.24453e+00 4.88000e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 9.23425e-02  1.46765e-03  6.69227e-03 74 30201 1.1610e-01 2.36688e-02 1.30517e-01 4.24453e+00 4.88000e+00 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 9.56388e-02 -5.95252e-04  4.77243e-03 74 20000 1.1610e-01 2.36688e-02 1.30517e-01 4.24453e+00 4.88000e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 9.68646e-02  1.97630e-02  1.23831e-02 74 30101 1.1610e-01 2.36688e-02 1.30517e-01 4.24453e+00 4.88000e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 9.80350e-02  7.95562e-03  1.59524e-02 74 20200 1.1610e-01 2.36688e-02 1.30517e-01 4.24453e+00 4.88000e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 9.84477e-02  1.40794e-02  1.03271e-02 74 40000 1.1610e-01 2.36688e-02 1.30517e-01 4.24453e+00 4.88000e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 9.94295e-02  2.89981e-03  7.35868e-03 74 20101 1.1610e-01 2.36688e-02 1.30517e-01 4.24453e+00 4.88000e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.01515e-01  1.26828e-02  6.71766e-03 74 40100 1.1610e-01 2.36688e-02 1.30517e-01 4.24453e+00 4.88000e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.01601e-01  7.76042e-03  2.05019e-02 74 20202 1.1610e-01 2.36688e-02 1.30517e-01 4.24453e+00 4.88000e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.01823e-01  5.71464e-03  1.02439e-02 74 30202 1.1610e-01 2.36688e-02 1.30517e-01 4.24453e+00 4.88000e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.03292e-01  1.93001e-02  7.81091e-03 74 30000 1.1610e-01 2.36688e-02 1.30517e-01 4.24453e+00 4.88000e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.04453e-01  1.07060e-02  1.02691e-02 74 20201 1.1610e-01 2.36688e-02 1.30517e-01 4.24453e+00 4.88000e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.04521e-01  1.96732e-02  9.62445e-03 74 40101 1.1610e-01 2.36688e-02 1.30517e-01 4.24453e+00 4.88000e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.04602e-01  6.50906e-03  1.07720e-02 74 30300 1.1610e-01 2.36688e-02 1.30517e-01 4.24453e+00 4.88000e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.05292e-01  1.03466e-02  7.64282e-03 74 30200 1.1610e-01 2.36688e-02 1.30517e-01 4.24453e+00 4.88000e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.07470e-01  2.09974e-02  1.02081e-02 74 30301 1.1610e-01 2.36688e-02 1.30517e-01 4.24453e+00 4.88000e+00 0.00000e+00
64 7.373e+00 5.12460e+01 6.5e+01 1.07477e-01 -4.64518e-03  7.52282e-03 74 10101 1.1610e-01 2.36688e-02 1.30517e-01 4.24453e+00 4.88000e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.09263e-01  1.52918e-02  6.64270e-03 74 30100 1.1610e-01 2.36688e-02 1.30517e-01 4.24453e+00 4.88000e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.09436e-01  1.25167e-02  8.42970e-03 74 30201 1.1610e-01 2.36688e-02 1.30517e-01 4.24453e+00 4.88000e+00 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 1.09673e-01  6.17371e-03  3.94921e-03 74 20100 1.1610e-01 2.36688e-02 1.30517e-01 4.24453e+00 4.88000e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.10130e-01  1.97370e-02  1.10462e-02 74 40200 1.1610e-01 2.36688e-02 1.30517e-01 4.24453e+00 4.88000e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.12897e-01  7.58988e-03  9.14261e-03 74 40201 1.1610e-01 2.36688e-02 1.30517e-01 4.24453e+00 4.88000e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.14035e-01  9.47606e-03  8.82103e-03 74 20200 1.1610e-01 2.36688e-02 1.30517e-01 4.24453e+00 4.88000e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.14943e-01  1.97362e-02  1.43784e-02 74 30101 1.1610e-01 2.36688e-02 1.30517e-01 4.24453e+00 4.88000e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.15678e-01  1.99975e-02  1.21357e-02 74 30302 1.1610e-01 2.36688e-02 1.30517e-01 4.24453e+00 4.88000e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.16671e-01  1.63350e-02  1.19987e-02 74 40000 1.1610e-01 2.36688e-02 1.30517e-01 4.24453e+00 4.88000e+00 0.00000e+00
64 7.373e+00 5.12460e+01 6.5e+01 1.16717e-01  4.63375e-03  4.03786e-03 74 20000 1.1610e-01 2.36688e-02 1.30517e-01 4.24453e+00 4.88000e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.20150e-01  2.89987e-02  9.91476e-03 74 30000 1.1610e-01 2.36688e-02 1.30517e-01 4.24453e+00 4.88000e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.20306e-01  2.14147e-02  9.92406e-03 74 40100 1.1610e-01 2.36688e-02 1.30517e-01 4.24453e+00 4.88000e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.20564e-01  2.37062e-02  2.00174e-02 74 20202 1.1610e-01 2.36688e-02 1.30517e-01 4.24453e+00 4.88000e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.20672e-01  7.63422e-03  1.73809e-02 74 30202 1.1610e-01 2.36688e-02 1.30517e-01 4.24453e+00 4.88000e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.20731e-01  1.57614e-02  9.89027e-03 74 40202 1.1610e-01 2.36688e-02 1.30517e-01 4.24453e+00 4.88000e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.21501e-01  1.74228e-02  6.90649e-03 74 20201 1.1610e-01 2.36688e-02 1.30517e-01 4.24453e+00 4.88000e+00 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 1.21513e-01  6.33548e-03  5.79775e-03 74 20101 1.1610e-01 2.36688e-02 1.30517e-01 4.24453e+00 4.88000e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.23125e-01  1.92727e-02  7.22188e-03 74 40300 1.1610e-01 2.36688e-02 1.30517e-01 4.24453e+00 4.88000e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.23869e-01  8.00978e-03  1.47020e-02 74 40101 1.1610e-01 2.36688e-02 1.30517e-01 4.24453e+00 4.88000e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.23965e-01  1.68827e-02  1.53213e-02 74 30300 1.1610e-01 2.36688e-02 1.30517e-01 4.24453e+00 4.88000e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.24943e-01  1.89652e-02  6.28020e-03 74 30200 1.1610e-01 2.36688e-02 1.30517e-01 4.24453e+00 4.88000e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.25729e-01  2.02204e-02  5.68501e-03 74 40301 1.1610e-01 2.36688e-02 1.30517e-01 4.24453e+00 4.88000e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.27095e-01  2.03886e-02 -9.68743e-03 74 30100 1.1610e-01 2.36688e-02 1.30517e-01 4.24453e+00 4.88000e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.27363e-01  2.03818e-02 -1.39300e-02 74 30301 1.1610e-01 2.36688e-02 1.30517e-01 4.24453e+00 4.88000e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.29860e-01  2.17507e-02 -9.69815e-03 74 30201 1.1610e-01 2.36688e-02 1.30517e-01 4.24453e+00 4.88000e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.30517e-01  1.81673e-02 -9.18458e-03 74 40200 1.1610e-01 2.36688e-02 1.30517e-01 4.24453e+00 4.88000e+00 0.00000e+00
64 7.373e+00 1.25025e+02 6.5e+01 0.00000e+00 -1.85744e-03  2.21288e-02 74 10000 1.1620e-01 2.36688e-02 1.30517e-01 3.00796e+00 3.48074e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 2.36688e-02 -4.80729e-02 -5.18682e-02 74 10000 1.1620e-01 2.36688e-02 1.30517e-01 3.00796e+00 3.48074e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 2.80501e-02 -4.48372e-02 -4.28256e-02 74 10000 1.1620e-01 2.36688e-02 1.30517e-01 3.00796e+00 3.48074e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 3.32852e-02 -4.66425e-02 -3.48351e-02 74 10000 1.1620e-01 2.36688e-02 1.30517e-01 3.00796e+00 3.48074e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 3.53441e-02 -3.59552e-02 -1.12346e-02 74 10100 1.1620e-01 2.36688e-02 1.30517e-01 3.00796e+00 3.48074e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 3.87175e-02 -3.71994e-02 -2.87117e-02 74 10000 1.1620e-01 2.36688e-02 1.30517e-01 3.00796e+00 3.48074e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 4.18866e-02 -3.19300e-02 -9.58644e-03 74 10100 1.1620e-01 2.36688e-02 1.30517e-01 3.00796e+00 3.48074e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 4.40532e-02 -2.50229e-02 -1.04073e-02 74 10101 1.1620e-01 2.36688e-02 1.30517e-01 3.00796e+00 3.48074e+00 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 4.73166e-02 -3.16133e-02 -2.27709e-02 74 10000 1.1620e-01 2.36688e-02 1.30517e-01 3.00796e+00 3.48074e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 4.78405e-02 -3.01569e-02 -8.72692e-03 74 20000 1.1620e-01 2.36688e-02 1.30517e-01 3.00796e+00 3.48074e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 4.97041e-02 -3.11217e-02 -8.62125e-03 74 10100 1.1620e-01 2.36688e-02 1.30517e-01 3.00796e+00 3.48074e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 5.22078e-02 -1.93873e-02 -9.93142e-03 74 10101 1.1620e-01 2.36688e-02 1.30517e-01 3.00796e+00 3.48074e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 5.48605e-02 -2.92655e-02 -8.27715e-03 74 20100 1.1620e-01 2.36688e-02 1.30517e-01 3.00796e+00 3.48074e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 5.66962e-02 -2.55712e-02 -8.90938e-03 74 20000 1.1620e-01 2.36688e-02 1.30517e-01 3.00796e+00 3.48074e+00 0.00000e+00
64 7.373e+00 5.12460e+01 6.5e+01 5.77448e-02 -2.22418e-02  2.09065e-02 74 10000 1.1620e-01 2.36688e-02 1.30517e-01 3.00796e+00 3.48074e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 5.78160e-02 -1.93679e-02  6.59679e-03 74 10100 1.1620e-01 2.36688e-02 1.30517e-01 3.00796e+00 3.48074e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 6.07833e-02 -2.34347e-02  8.74001e-03 74 20101 1.1620e-01 2.36688e-02 1.30517e-01 3.00796e+00 3.48074e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 6.19515e-02 -1.83355e-02  9.40375e-03 74 10101 1.1620e-01 2.36688e-02 1.30517e-01 3.00796e+00 3.48074e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 6.50157e-02 -1.77360e-02  7.68433e-03 74 20100 1.1620e-01 2.36688e-02 1.30517e-01 3.00796e+00 3.48074e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 6.72777e-02 -2.00097e-02  6.33836e-03 74 20000 1.1620e-01 2.36688e-02 1.30517e-01 3.00796e+00 3.48074e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 6.97118e-02 -1.10499e-02  8.42758e-03 74 20200 1.1620e-01 2.36688e-02 1.30517e-01 3.00796e+00 3.48074e+00 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 7.06570e-02 -1.29774e-02  7.61459e-03 74 10100 1.1620e-01 2.36688e-02 1.30517e-01 3.00796e+00 3.48074e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 7.20348e-02 -9.19448e-03  8.48960e-03 74 20101 1.1620e-01 2.36688e-02 1.30517e-01 3.00796e+00 3.48074e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 7.20623e-02 -4.09404e-03  8.71427e-03 74 10101 1.1620e-01 2.36688e-02 1.30517e-01 3.00796e+00 3.48074e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.34499e-02 -2.74933e-04  1.17021e-02 74 30000 1.1620e-01 2.36688e-02 1.30517e-01 3.00796e+00 3.48074e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.42759e-02 -6.62384e-03  9.31811e-03 74 20201 1.1620e-01 2.36688e-02 1.30517e-01 3.00796e+00 3.48074e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 7.71499e-02 -1.41984e-02  7.33898e-03 74 20100 1.1620e-01 2.36688e-02 1.30517e-01 3.00796e+00 3.48074e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.76959e-02 -1.07684e-02  1.05458e-02 74 30100 1.1620e-01 2.36688e-02 1.30517e-01 3.00796e+00 3.48074e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 7.82578e-02 -8.71526e-03  6.41133e-03 74 20000 1.1620e-01 2.36688e-02 1.30517e-01 3.00796e+00 3.48074e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.17348e-02  6.53056e-03  1.63111e-02 74 30101 1.1620e-01 2.36688e-02 1.30517e-01 3.00796e+00 3.48074e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.26160e-02 -1.44149e-03  7.38030e-03 74 20200 1.1620e-01 2.36688e-02 1.30517e-01 3.00796e+00 3.48074e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 8.54790e-02 -5.10502e-04  1.01601e-02 74 20101 1.1620e-01 2.36688e-02 1.30517e-01 3.00796e+00 3.48074e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.57318e-02  4.31352e-03  1.35863e-02 74 20202 1.1620e-01 2.36688e-02 1.30517e-01 3.00796e+00 3.48074e+00 0.00000e+00
64 7.373e+00 5.12460e+01 6.5e+01 8.62292e-02 -7.73626e-03  8.56891e-03 74 10100 1.1620e-01 2.36688e-02 1.30517e-01 3.00796e+00 3.48074e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.70461e-02  1.03853e-02  9.56779e-03 74 30000 1.1620e-01 2.36688e-02 1.30517e-01 3.00796e+00 3.48074e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.80250e-02  4.21873e-03  9.62842e-03 74 20201 1.1620e-01 2.36688e-02 1.30517e-01 3.00796e+00 3.48074e+00 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 8.80673e-02 -9.37413e-03  7.31094e-03 74 10101 1.1620e-01 2.36688e-02 1.30517e-01 3.00796e+00 3.48074e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.88460e-02 -5.24668e-03  5.66532e-03 74 30200 1.1620e-01 2.36688e-02 1.30517e-01 3.00796e+00 3.48074e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 8.97411e-02 -4.21090e-03  5.96539e-03 74 20100 1.1620e-01 2.36688e-02 1.30517e-01 3.00796e+00 3.48074e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 9.20781e-02  1.25256e-02  9.07053e-03 74 30100 1.1620e-01 2.36688e-02 1.30517e-01 3.00796e+00 3.48074e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 9.23425e-02  9.87654e-04  6.69227e-03 74 30201 1.1620e-01 2.36688e-02 1.30517e-01 3.00796e+00 3.48074e+00 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 9.56388e-02 -1.06439e-04  4.77243e-03 74 20000 1.1620e-01 2.36688e-02 1.30517e-01 3.00796e+00 3.48074e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 9.68646e-02  1.86282e-02  1.23831e-02 74 30101 1.1620e-01 2.36688e-02 1.30517e-01 3.00796e+00 3.48074e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 9.80350e-02  7.12431e-03  1.59524e-02 74 20200 1.1620e-01 2.36688e-02 1.30517e-01 3.00796e+00 3.48074e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 9.84477e-02  1.29560e-02  1.03271e-02 74 40000 1.1620e-01 2.36688e-02 1.30517e-01 3.00796e+00 3.48074e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 9.94295e-02  1.98552e-03  7.35868e-03 74 20101 1.1620e-01 2.36688e-02 1.30517e-01 3.00796e+00 3.48074e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.01515e-01  1.12475e-02  6.71766e-03 74 40100 1.1620e-01 2.36688e-02 1.30517e-01 3.00796e+00 3.48074e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.01601e-01  6.13991e-03  2.05019e-02 74 20202 1.1620e-01 2.36688e-02 1.30517e-01 3.00796e+00 3.48074e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.01823e-01  4.24807e-03  1.02439e-02 74 30202 1.1620e-01 2.36688e-02 1.30517e-01 3.00796e+00 3.48074e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.03292e-01  1.79349e-02  7.81091e-03 74 30000 1.1620e-01 2.36688e-02 1.30517e-01 3.00796e+00 3.48074e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.04453e-01  9.22533e-03  1.02691e-02 74 20201 1.1620e-01 2.36688e-02 1.30517e-01 3.00796e+00 3.48074e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.04521e-01  1.79368e-02  9.62445e-03 74 40101 1.1620e-01 2.36688e-02 1.30517e-01 3.00796e+00 3.48074e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.04602e-01  4.76478e-03  1.07720e-02 74 30300 1.1620e-01 2.36688e-02 1.30517e-01 3.00796e+00 3.48074e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.05292e-01  8.35798e-03  7.64282e-03 74 30200 1.1620e-01 2.36688e-02 1.30517e-01 3.00796e+00 3.48074e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.07470e-01  1.89710e-02  1.02081e-02 74 30301 1.1620e-01 2.36688e-02 1.30517e-01 3.00796e+00 3.48074e+00 0.00000e+00
64 7.373e+00 5.12460e+01 6.5e+01 1.07477e-01 -4.54128e-03  7.52282e-03 74 10101 1.1620e-01 2.36688e-02 1.30517e-01 3.00796e+00 3.48074e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.09263e-01  1.33404e-02  6.64270e-03 74 30100 1.1620e-01 2.36688e-02 1.30517e-01 3.00796e+00 3.48074e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.09436e-01  1.01230e-02  8.42970e-03 74 30201 1.1620e-01 2.36688e-02 1.30517e-01 3.00796e+00 3.48074e+00 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 1.09673e-01  5.25387e-03  3.94921e-03 74 20100 1.1620e-01 2.36688e-02 1.30517e-01 3.00796e+00 3.48074e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.10130e-01  1.74529e-02  1.10462e-02 74 40200 1.1620e-01 2.36688e-02 1.30517e-01 3.00796e+00 3.48074e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.12897e-01  5.04090e-03  9.14261e-03 74 40201 1.1620e-01 2.36688e-02 1.30517e-01 3.00796e+00 3.48074e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.14035e-01  7.12962e-03  8.82103e-03 74 20200 1.1620e-01 2.36688e-02 1.30517e-01 3.00796e+00 3.48074e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.14943e-01  1.72430e-02  1.43784e-02 74 30101 1.1620e-01 2.36688e-02 1.30517e-01 3.00796e+00 3.48074e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.15678e-01  1.71858e-02  1.21357e-02 74 30302 1.1620e-01 2.36688e-02 1.30517e-01 3.00796e+00 3.48074e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.16671e-01  1.32544e-02  1.19987e-02 74 40000 1.1620e-01 2.36688e-02 1.30517e-01 3.00796e+00 3.48074e+00 0.00000e+00
64 7.373e+00 5.12460e+01 6.5e+01 1.16717e-01  3.85586e-03  4.03786e-03 74 20000 1.1620e-01 2.36688e-02 1.30517e-01 3.00796e+00 3.48074e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.20150e-01  2.60802e-02  9.91476e-03 74 30000 1.1620e-01 2.36688e-02 1.30517e-01 3.00796e+00 3.48074e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.20306e-01  1.79956e-02  9.92406e-03 74 40100 1.1620e-01 2.36688e-02 1.30517e-01 3.00796e+00 3.48074e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.20564e-01  2.06889e-02  2.00174e-02 74 20202 1.1620e-01 2.36688e-02 1.30517e-01 3.00796e+00 3.48074e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.20672e-01  4.18188e-03  1.73809e-02 74 30202 1.1620e-01 2.36688e-02 1.30517e-01 3.00796e+00 3.48074e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.20731e-01  1.24796e-02  9.89027e-03 74 40202 1.1620e-01 2.36688e-02 1.30517e-01 3.00796e+00 3.48074e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.21501e-01  1.43797e-02  6.90649e-03 74 20201 1.1620e-01 2.36688e-02 1.30517e-01 3.00796e+00 3.48074e+00 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 1.21513e-01  4.30173e-03  5.79775e-03 74 20101 1.1620e-01 2.36688e-02 1.30517e-01 3.00796e+00 3.48074e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.23125e-01  1.57711e-02  7.22188e-03 74 40300 1.1620e-01 2.36688e-02 1.30517e-01 3.00796e+00 3.48074e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.23869e-01  4.26344e-03  1.47020e-02 74 40101 1.1620e-01 2.36688e-02 1.30517e-01 3.00796e+00 3.48074e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.23965e-01  1.31281e-02  1.53213e-02 74 30300 1.1620e-01 2.36688e-02 1.30517e-01 3.00796e+00 3.48074e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.24943e-01  1.55460e-02  6.28020e-03 74 30200 1.1620e-01 2.36688e-02 1.30517e-01 3.00796e+00 3.48074e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.25729e-01  1.64805e-02  5.68501e-03 74 40301 1.1620e-01 2.36688e-02 1.30517e-01 3.00796e+00 3.48074e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.27095e-01  1.68347e-02 -9.68743e-03 74 30100 1.1620e-01 2.36688e-02 1.30517e-01 3.00796e+00 3.48074e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.27363e-01  1.63177e-02 -1.39300e-02 74 30301 1.1620e-01 2.36688e-02 1.30517e-01 3.00796e+00 3.48074e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.29860e-01  1.78853e-02 -9.69815e-03 74 30201 1.1620e-01 2.36688e-02 1.30517e-01 3.00796e+00 3.48074e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.30517e-01  1.38174e-02 -9.18458e-03 74 40200 1.1620e-01 2.36688e-02 1.30517e-01 3.00796e+00 3.48074e+00 0.00000e+00
64 7.373e+00 1.25025e+02 6.5e+01 0.00000e+00 -1.25795e-03  1.84397e-02 74 10000 1.1630e-01 2.36688e-02 1.30517e-01 2.00335e+00 2.33973e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 2.36688e-02 -3.44493e-02 -5.18682e-02 74 10000 1.1630e-01 2.36688e-02 1.30517e-01 2.00335e+00 2.33973e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 2.80501e-02 -3.34095e-02 -4.28256e-02 74 10000 1.1630e-01 2.36688e-02 1.30517e-01 2.00335e+00 2.33973e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 3.32852e-02 -3.67064e-02 -3.48351e-02 74 10000 1.1630e-01 2.36688e-02 1.30517e-01 2.00335e+00 2.33973e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 3.53441e-02 -2.69135e-02 -1.12346e-02 74 10100 1.1630e-01 2.36688e-02 1.30517e-01 2.00335e+00 2.33973e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 3.87175e-02 -2.88121e-02 -2.87117e-02 74 10000 1.1630e-01 2.36688e-02 1.30517e-01 2.00335e+00 2.33973e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 4.18866e-02 -2.48424e-02 -9.58644e-03 74 10100 1.1630e-01 2.36688e-02 1.30517e-01 2.00335e+00 2.33973e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 4.40532e-02 -1.82701e-02 -1.04073e-02 74 10101 1.1630e-01 2.36688e-02 1.30517e-01 2.00335e+00 2.33973e+00 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 4.73166e-02 -2.42561e-02 -2.27709e-02 74 10000 1.1630e-01 2.36688e-02 1.30517e-01 2.00335e+00 2.33973e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 4.78405e-02 -2.42321e-02 -8.72692e-03 74 20000 1.1630e-01 2.36688e-02 1.30517e-01 2.00335e+00 2.33973e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 4.97041e-02 -2.53257e-02 -8.62125e-03 74 10100 1.1630e-01 2.36688e-02 1.30517e-01 2.00335e+00 2.33973e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 5.22078e-02 -1.45028e-02 -9.93142e-03 74 10101 1.1630e-01 2.36688e-02 1.30517e-01 2.00335e+00 2.33973e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 5.48605e-02 -2.46885e-02 -8.27715e-03 74 20100 1.1630e-01 2.36688e-02 1.30517e-01 2.00335e+00 2.33973e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 5.66962e-02 -2.14920e-02 -8.90938e-03 74 20000 1.1630e-01 2.36688e-02 1.30517e-01 2.00335e+00 2.33973e+00 0.00000e+00
64 7.373e+00 5.12460e+01 6.5e+01 5.77448e-02 -1.60241e-02  2.09065e-02 74 10000 1.1630e-01 2.36688e-02 1.30517e-01 2.00335e+00 2.33973e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 5.78160e-02 -1.49915e-02  6.59679e-03 74 10100 1.1630e-01 2.36688e-02 1.30517e-01 2.00335e+00 2.33973e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 6.07833e-02 -1.98517e-02  8.74001e-03 74 20101 1.1630e-01 2.36688e-02 1.30517e-01 2.00335e+00 2.33973e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 6.19515e-02 -1.46871e-02  9.40375e-03 74 10101 1.1630e-01 2.36688e-02 1.30517e-01 2.00335e+00 2.33973e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 6.50157e-02 -1.49799e-02  7.68433e-03 74 20100 1.1630e-01 2.36688e-02 1.30517e-01 2.00335e+00 2.33973e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 6.72777e-02 -1.71564e-02  6.33836e-03 74 20000 1.1630e-01 2.36688e-02 1.30517e-01 2.00335e+00 2.33973e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 6.97118e-02 -8.78754e-03  8.42758e-03 74 20200 1.1630e-01 2.36688e-02 1.30517e-01 2.00335e+00 2.33973e+00 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 7.06570e-02 -9.52188e-03  7.61459e-03 74 10100 1.1630e-01 2.36688e-02 1.30517e-01 2.00335e+00 2.33973e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 7.20348e-02 -7.42423e-03  8.48960e-03 74 20101 1.1630e-01 2.36688e-02 1.30517e-01 2.00335e+00 2.33973e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 7.20623e-02 -1.84083e-03  8.71427e-03 74 10101 1.1630e-01 2.36688e-02 1.30517e-01 2.00335e+00 2.33973e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.34499e-02  1.48378e-03  1.17021e-02 74 30000 1.1630e-01 2.36688e-02 1.30517e-01 2.00335e+00 2.33973e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.42759e-02 -4.97357e-03  9.31811e-03 74 20201 1.1630e-01 2.36688e-02 1.30517e-01 2.00335e+00 2.33973e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 7.71499e-02 -1.26651e-02  7.33898e-03 74 20100 1.1630e-01 2.36688e-02 1.30517e-01 2.00335e+00 2.33973e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.76959e-02 -9.55345e-03  1.05458e-02 74 30100 1.1630e-01 2.36688e-02 1.30517e-01 2.00335e+00 2.33973e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 7.82578e-02 -7.25967e-03  6.41133e-03 74 20000 1.1630e-01 2.36688e-02 1.30517e-01 2.00335e+00 2.33973e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.17348e-02  7.25409e-03  1.63111e-02 74 30101 1.1630e-01 2.36688e-02 1.30517e-01 2.00335e+00 2.33973e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.26160e-02 -1.00034e-03  7.38030e-03 74 20200 1.1630e-01 2.36688e-02 1.30517e-01 2.00335e+00 2.33973e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 8.54790e-02  2.36425e-05  1.01601e-02 74 20101 1.1630e-01 2.36688e-02 1.30517e-01 2.00335e+00 2.33973e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.57318e-02  4.56945e-03  1.35863e-02 74 20202 1.1630e-01 2.36688e-02 1.30517e-01 2.00335e+00 2.33973e+00 0.00000e+00
64 7.373e+00 5.12460e+01 6.5e+01 8.62292e-02 -5.39935e-03  8.56891e-03 74 10100 1.1630e-01 2.36688e-02 1.30517e-01 2.00335e+00 2.33973e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.70461e-02  1.03141e-02  9.56779e-03 74 30000 1.1630e-01 2.36688e-02 1.30517e-01 2.00335e+00 2.33973e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.80250e-02  4.03826e-03  9.62842e-03 74 20201 1.1630e-01 2.36688e-02 1.30517e-01 2.00335e+00 2.33973e+00 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 8.80673e-02 -8.05999e-03  7.31094e-03 74 10101 1.1630e-01 2.36688e-02 1.30517e-01 2.00335e+00 2.33973e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.88460e-02 -5.34325e-03  5.66532e-03 74 30200 1.1630e-01 2.36688e-02 1.30517e-01 2.00335e+00 2.33973e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 8.97411e-02 -4.09596e-03  5.96539e-03 74 20100 1.1630e-01 2.36688e-02 1.30517e-01 2.00335e+00 2.33973e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 9.20781e-02  1.18974e-02  9.07053e-03 74 30100 1.1630e-01 2.36688e-02 1.30517e-01 2.00335e+00 2.33973e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 9.23425e-02  5.08052e-04  6.69227e-03 74 30201 1.1630e-01 2.36688e-02 1.30517e-01 2.00335e+00 2.33973e+00 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 9.56388e-02  3.85056e-04  4.77243e-03 74 20000 1.1630e-01 2.36688e-02 1.30517e-01 2.00335e+00 2.33973e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 9.68646e-02  1.74914e-02  1.23831e-02 74 30101 1.1630e-01 2.36688e-02 1.30517e-01 2.00335e+00 2.33973e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 9.80350e-02  6.29190e-03  1.59524e-02 74 20200 1.1630e-01 2.36688e-02 1.30517e-01 2.00335e+00 2.33973e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 9.84477e-02  1.18306e-02  1.03271e-02 74 40000 1.1630e-01 2.36688e-02 1.30517e-01 2.00335e+00 2.33973e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 9.94295e-02  1.06937e-03  7.35868e-03 74 20101 1.1630e-01 2.36688e-02 1.30517e-01 2.00335e+00 2.33973e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.01515e-01  9.80890e-03  6.71766e-03 74 40100 1.1630e-01 2.36688e-02 1.30517e-01 2.00335e+00 2.33973e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.01601e-01  4.51546e-03  2.05019e-02 74 20202 1.1630e-01 2.36688e-02 1.30517e-01 2.00335e+00 2.33973e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.01823e-01  2.77805e-03  1.02439e-02 74 30202 1.1630e-01 2.36688e-02 1.30517e-01 2.00335e+00 2.33973e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.03292e-01  1.65664e-02  7.81091e-03 74 30000 1.1630e-01 2.36688e-02 1.30517e-01 2.00335e+00 2.33973e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.04453e-01  7.74088e-03  1.02691e-02 74 20201 1.1630e-01 2.36688e-02 1.30517e-01 2.00335e+00 2.33973e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.04521e-01  1.61959e-02  9.62445e-03 74 40101 1.1630e-01 2.36688e-02 1.30517e-01 2.00335e+00 2.33973e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.04602e-01  3.01587e-03  1.07720e-02 74 30300 1.1630e-01 2.36688e-02 1.30517e-01 2.00335e+00 2.33973e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.05292e-01  6.36384e-03  7.64282e-03 74 30200 1.1630e-01 2.36688e-02 1.30517e-01 2.00335e+00 2.33973e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.07470e-01  1.69387e-02  1.02081e-02 74 30301 1.1630e-01 2.36688e-02 1.30517e-01 2.00335e+00 2.33973e+00 0.00000e+00
64 7.373e+00 5.12460e+01 6.5e+01 1.07477e-01 -4.43635e-03  7.52282e-03 74 10101 1.1630e-01 2.36688e-02 1.30517e-01 2.00335e+00 2.33973e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.09263e-01  1.13831e-02  6.64270e-03 74 30100 1.1630e-01 2.36688e-02 1.30517e-01 2.00335e+00 2.33973e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.09436e-01  7.72201e-03  8.42970e-03 74 30201 1.1630e-01 2.36688e-02 1.30517e-01 2.00335e+00 2.33973e+00 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 1.09673e-01  4.33079e-03  3.94921e-03 74 20100 1.1630e-01 2.36688e-02 1.30517e-01 2.00335e+00 2.33973e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.10130e-01  1.51618e-02  1.10462e-02 74 40200 1.1630e-01 2.36688e-02 1.30517e-01 2.00335e+00 2.33973e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.12897e-01  2.48363e-03  9.14261e-03 74 40201 1.1630e-01 2.36688e-02 1.30517e-01 2.00335e+00 2.33973e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.14035e-01  4.77496e-03  8.82103e-03 74 20200 1.1630e-01 2.36688e-02 1.30517e-01 2.00335e+00 2.33973e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.14943e-01  1.47412e-02  1.43784e-02 74 30101 1.1630e-01 2.36688e-02 1.30517e-01 2.00335e+00 2.33973e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.15678e-01  1.43646e-02  1.21357e-02 74 30302 1.1630e-01 2.36688e-02 1.30517e-01 2.00335e+00 2.33973e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.16671e-01  1.01631e-02  1.19987e-02 74 40000 1.1630e-01 2.36688e-02 1.30517e-01 2.00335e+00 2.33973e+00 0.00000e+00
64 7.373e+00 5.12460e+01 6.5e+01 1.16717e-01  3.07478e-03  4.03786e-03 74 20000 1.1630e-01 2.36688e-02 1.30517e-01 2.00335e+00 2.33973e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.20150e-01  2.31505e-02  9.91476e-03 74 30000 1.1630e-01 2.36688e-02 1.30517e-01 2.00335e+00 2.33973e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.20306e-01  1.45641e-02  9.92406e-03 74 40100 1.1630e-01 2.36688e-02 1.30517e-01 2.00335e+00 2.33973e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.20564e-01  1.76604e-02  2.00174e-02 74 20202 1.1630e-01 2.36688e-02 1.30517e-01 2.00335e+00 2.33973e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.20672e-01  7.16957e-04  1.73809e-02 74 30202 1.1630e-01 2.36688e-02 1.30517e-01 2.00335e+00 2.33973e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.20731e-01  9.18584e-03  9.89027e-03 74 40202 1.1630e-01 2.36688e-02 1.30517e-01 2.00335e+00 2.33973e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.21501e-01  1.13248e-02  6.90649e-03 74 20201 1.1630e-01 2.36688e-02 1.30517e-01 2.00335e+00 2.33973e+00 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 1.21513e-01  2.25918e-03  5.79775e-03 74 20101 1.1630e-01 2.36688e-02 1.30517e-01 2.00335e+00 2.33973e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.23125e-01  1.22563e-02  7.22188e-03 74 40300 1.1630e-01 2.36688e-02 1.30517e-01 2.00335e+00 2.33973e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.23869e-01  5.02911e-04  1.47020e-02 74 40101 1.1630e-01 2.36688e-02 1.30517e-01 2.00335e+00 2.33973e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.23965e-01  9.35930e-03  1.53213e-02 74 30300 1.1630e-01 2.36688e-02 1.30517e-01 2.00335e+00 2.33973e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.24943e-01  1.21134e-02  6.28020e-03 74 30200 1.1630e-01 2.36688e-02 1.30517e-01 2.00335e+00 2.33973e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.25729e-01  1.27260e-02  5.68501e-03 74 40301 1.1630e-01 2.36688e-02 1.30517e-01 2.00335e+00 2.33973e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.27095e-01  1.32662e-02 -9.68743e-03 74 30100 1.1630e-01 2.36688e-02 1.30517e-01 2.00335e+00 2.33973e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.27363e-01  1.22376e-02 -1.39300e-02 74 30301 1.1630e-01 2.36688e-02 1.30517e-01 2.00335e+00 2.33973e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.29860e-01  1.40039e-02 -9.69815e-03 74 30201 1.1630e-01 2.36688e-02 1.30517e-01 2.00335e+00 2.33973e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.30517e-01  9.44996e-03 -9.18458e-03 74 40200 1.1630e-01 2.36688e-02 1.30517e-01 2.00335e+00 2.33973e+00 0.00000e+00
64 7.373e+00 1.25025e+02 6.5e+01 0.00000e+00 -6.57248e-04  1.49166e-02 74 10000 1.1640e-01 2.36688e-02 1.30517e-01 1.23294e+00 1.45951e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 2.36688e-02 -2.08009e-02 -5.18682e-02 74 10000 1.1640e-01 2.36688e-02 1.30517e-01 1.23294e+00 1.45951e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 2.80501e-02 -2.19591e-02 -4.28256e-02 74 10000 1.1640e-01 2.36688e-02 1.30517e-01 1.23294e+00 1.45951e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 3.32852e-02 -2.67479e-02 -3.48351e-02 74 10000 1.1640e-01 2.36688e-02 1.30517e-01 1.23294e+00 1.45951e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 3.53441e-02 -1.78510e-02 -1.12346e-02 74 10100 1.1640e-01 2.36688e-02 1.30517e-01 1.23294e+00 1.45951e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 3.87175e-02 -2.04046e-02 -2.87117e-02 74 10000 1.1640e-01 2.36688e-02 1.30517e-01 1.23294e+00 1.45951e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 4.18866e-02 -1.77369e-02 -9.58644e-03 74 10100 1.1640e-01 2.36688e-02 1.30517e-01 1.23294e+00 1.45951e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 4.40532e-02 -1.14995e-02 -1.04073e-02 74 10101 1.1640e-01 2.36688e-02 1.30517e-01 1.23294e+00 1.45951e+00 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 4.73166e-02 -1.68786e-02 -2.27709e-02 74 10000 1.1640e-01 2.36688e-02 1.30517e-01 1.23294e+00 1.45951e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 4.78405e-02 -1.82908e-02 -8.72692e-03 74 20000 1.1640e-01 2.36688e-02 1.30517e-01 1.23294e+00 1.45951e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 4.97041e-02 -1.95131e-02 -8.62125e-03 74 10100 1.1640e-01 2.36688e-02 1.30517e-01 1.23294e+00 1.45951e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 5.22078e-02 -9.60398e-03 -9.93142e-03 74 10101 1.1640e-01 2.36688e-02 1.30517e-01 1.23294e+00 1.45951e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 5.48605e-02 -2.00975e-02 -8.27715e-03 74 20100 1.1640e-01 2.36688e-02 1.30517e-01 1.23294e+00 1.45951e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 5.66962e-02 -1.73999e-02 -8.90938e-03 74 20000 1.1640e-01 2.36688e-02 1.30517e-01 1.23294e+00 1.45951e+00 0.00000e+00
64 7.373e+00 5.12460e+01 6.5e+01 5.77448e-02 -9.78648e-03  2.09065e-02 74 10000 1.1640e-01 2.36688e-02 1.30517e-01 1.23294e+00 1.45951e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 5.78160e-02 -1.06016e-02  6.59679e-03 74 10100 1.1640e-01 2.36688e-02 1.30517e-01 1.23294e+00 1.45951e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 6.07833e-02 -1.62568e-02  8.74001e-03 74 20101 1.1640e-01 2.36688e-02 1.30517e-01 1.23294e+00 1.45951e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 6.19515e-02 -1.10263e-02  9.40375e-03 74 10101 1.1640e-01 2.36688e-02 1.30517e-01 1.23294e+00 1.45951e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 6.50157e-02 -1.22139e-02  7.68433e-03 74 20100 1.1640e-01 2.36688e-02 1.30517e-01 1.23294e+00 1.45951e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 6.72777e-02 -1.42925e-02  6.33836e-03 74 20000 1.1640e-01 2.36688e-02 1.30517e-01 1.23294e+00 1.45951e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 6.97118e-02 -6.51637e-03  8.42758e-03 74 20200 1.1640e-01 2.36688e-02 1.30517e-01 1.23294e+00 1.45951e+00 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 7.06570e-02 -6.05426e-03  7.61459e-03 74 10100 1.1640e-01 2.36688e-02 1.30517e-01 1.23294e+00 1.45951e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 7.20348e-02 -5.64655e-03  8.48960e-03 74 20101 1.1640e-01 2.36688e-02 1.30517e-01 1.23294e+00 1.45951e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 7.20623e-02  4.20980e-04  8.71427e-03 74 10101 1.1640e-01 2.36688e-02 1.30517e-01 1.23294e+00 1.45951e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.34499e-02  3.25001e-03  1.17021e-02 74 30000 1.1640e-01 2.36688e-02 1.30517e-01 1.23294e+00 1.45951e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.42759e-02 -3.31609e-03  9.31811e-03 74 20201 1.1640e-01 2.36688e-02 1.30517e-01 1.23294e+00 1.45951e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 7.71499e-02 -1.11249e-02  7.33898e-03 74 20100 1.1640e-01 2.36688e-02 1.30517e-01 1.23294e+00 1.45951e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.76959e-02 -8.33254e-03  1.05458e-02 74 30100 1.1640e-01 2.36688e-02 1.30517e-01 1.23294e+00 1.45951e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 7.82578e-02 -5.79772e-03  6.41133e-03 74 20000 1.1640e-01 2.36688e-02 1.30517e-01 1.23294e+00 1.45951e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.17348e-02  7.98210e-03  1.63111e-02 74 30101 1.1640e-01 2.36688e-02 1.30517e-01 1.23294e+00 1.45951e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.26160e-02 -5.55647e-04  7.38030e-03 74 20200 1.1640e-01 2.36688e-02 1.30517e-01 1.23294e+00 1.45951e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 8.54790e-02  5.61647e-04  1.01601e-02 74 20101 1.1640e-01 2.36688e-02 1.30517e-01 1.23294e+00 1.45951e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.57318e-02  4.82834e-03  1.35863e-02 74 20202 1.1640e-01 2.36688e-02 1.30517e-01 1.23294e+00 1.45951e+00 0.00000e+00
64 7.373e+00 5.12460e+01 6.5e+01 8.62292e-02 -3.05271e-03  8.56891e-03 74 10100 1.1640e-01 2.36688e-02 1.30517e-01 1.23294e+00 1.45951e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.70461e-02  1.02449e-02  9.56779e-03 74 30000 1.1640e-01 2.36688e-02 1.30517e-01 1.23294e+00 1.45951e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.80250e-02  3.85929e-03  9.62842e-03 74 20201 1.1640e-01 2.36688e-02 1.30517e-01 1.23294e+00 1.45951e+00 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 8.80673e-02 -6.74015e-03  7.31094e-03 74 10101 1.1640e-01 2.36688e-02 1.30517e-01 1.23294e+00 1.45951e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.88460e-02 -5.43804e-03  5.66532e-03 74 30200 1.1640e-01 2.36688e-02 1.30517e-01 1.23294e+00 1.45951e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 8.97411e-02 -3.97899e-03  5.96539e-03 74 20100 1.1640e-01 2.36688e-02 1.30517e-01 1.23294e+00 1.45951e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 9.20781e-02  1.12692e-02  9.07053e-03 74 30100 1.1640e-01 2.36688e-02 1.30517e-01 1.23294e+00 1.45951e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 9.23425e-02  2.88584e-05  6.69227e-03 74 30201 1.1640e-01 2.36688e-02 1.30517e-01 1.23294e+00 1.45951e+00 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 9.56388e-02  8.79257e-04  4.77243e-03 74 20000 1.1640e-01 2.36688e-02 1.30517e-01 1.23294e+00 1.45951e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 9.68646e-02  1.63525e-02  1.23831e-02 74 30101 1.1640e-01 2.36688e-02 1.30517e-01 1.23294e+00 1.45951e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 9.80350e-02  5.45840e-03  1.59524e-02 74 20200 1.1640e-01 2.36688e-02 1.30517e-01 1.23294e+00 1.45951e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 9.84477e-02  1.07031e-02  1.03271e-02 74 40000 1.1640e-01 2.36688e-02 1.30517e-01 1.23294e+00 1.45951e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 9.94295e-02  1.51345e-04  7.35868e-03 74 20101 1.1640e-01 2.36688e-02 1.30517e-01 1.23294e+00 1.45951e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.01515e-01  8.36693e-03  6.71766e-03 74 40100 1.1640e-01 2.36688e-02 1.30517e-01 1.23294e+00 1.45951e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.01601e-01  2.88704e-03  2.05019e-02 74 20202 1.1640e-01 2.36688e-02 1.30517e-01 1.23294e+00 1.45951e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.01823e-01  1.30456e-03  1.02439e-02 74 30202 1.1640e-01 2.36688e-02 1.30517e-01 1.23294e+00 1.45951e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.03292e-01  1.51945e-02  7.81091e-03 74 30000 1.1640e-01 2.36688e-02 1.30517e-01 1.23294e+00 1.45951e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.04453e-01  6.25264e-03  1.02691e-02 74 20201 1.1640e-01 2.36688e-02 1.30517e-01 1.23294e+00 1.45951e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.04521e-01  1.44503e-02  9.62445e-03 74 40101 1.1640e-01 2.36688e-02 1.30517e-01 1.23294e+00 1.45951e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.04602e-01  1.26231e-03  1.07720e-02 74 30300 1.1640e-01 2.36688e-02 1.30517e-01 1.23294e+00 1.45951e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.05292e-01  4.36416e-03  7.64282e-03 74 30200 1.1640e-01 2.36688e-02 1.30517e-01 1.23294e+00 1.45951e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.07470e-01  1.49006e-02  1.02081e-02 74 30301 1.1640e-01 2.36688e-02 1.30517e-01 1.23294e+00 1.45951e+00 0.00000e+00
64 7.373e+00 5.12460e+01 6.5e+01 1.07477e-01 -4.33039e-03  7.52282e-03 74 10101 1.1640e-01 2.36688e-02 1.30517e-01 1.23294e+00 1.45951e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.09263e-01  9.41988e-03  6.64270e-03 74 30100 1.1640e-01 2.36688e-02 1.30517e-01 1.23294e+00 1.45951e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.09436e-01  5.31362e-03  8.42970e-03 74 30201 1.1640e-01 2.36688e-02 1.30517e-01 1.23294e+00 1.45951e+00 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 1.09673e-01  3.40445e-03  3.94921e-03 74 20100 1.1640e-01 2.36688e-02 1.30517e-01 1.23294e+00 1.45951e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.10130e-01  1.28636e-02  1.10462e-02 74 40200 1.1640e-01 2.36688e-02 1.30517e-01 1.23294e+00 1.45951e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.12897e-01 -8.20034e-05  9.14261e-03 74 40201 1.1640e-01 2.36688e-02 1.30517e-01 1.23294e+00 1.45951e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.14035e-01  2.41201e-03  8.82103e-03 74 20200 1.1640e-01 2.36688e-02 1.30517e-01 1.23294e+00 1.45951e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.14943e-01  1.22310e-02  1.43784e-02 74 30101 1.1640e-01 2.36688e-02 1.30517e-01 1.23294e+00 1.45951e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.15678e-01  1.15337e-02  1.21357e-02 74 30302 1.1640e-01 2.36688e-02 1.30517e-01 1.23294e+00 1.45951e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.16671e-01  7.06117e-03  1.19987e-02 74 40000 1.1640e-01 2.36688e-02 1.30517e-01 1.23294e+00 1.45951e+00 0.00000e+00
64 7.373e+00 5.12460e+01 6.5e+01 1.16717e-01  2.29050e-03  4.03786e-03 74 20000 1.1640e-01 2.36688e-02 1.30517e-01 1.23294e+00 1.45951e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.20150e-01  2.02096e-02  9.91476e-03 74 30000 1.1640e-01 2.36688e-02 1.30517e-01 1.23294e+00 1.45951e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.20306e-01  1.11201e-02  9.92406e-03 74 40100 1.1640e-01 2.36688e-02 1.30517e-01 1.23294e+00 1.45951e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.20564e-01  1.46207e-02  2.00174e-02 74 20202 1.1640e-01 2.36688e-02 1.30517e-01 1.23294e+00 1.45951e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.20672e-01 -2.76063e-03  1.73809e-02 74 30202 1.1640e-01 2.36688e-02 1.30517e-01 1.23294e+00 1.45951e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.20731e-01  5.87995e-03  9.89027e-03 74 40202 1.1640e-01 2.36688e-02 1.30517e-01 1.23294e+00 1.45951e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.21501e-01  8.25802e-03  6.90649e-03 74 20201 1.1640e-01 2.36688e-02 1.30517e-01 1.23294e+00 1.45951e+00 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 1.21513e-01  2.07746e-04  5.79775e-03 74 20101 1.1640e-01 2.36688e-02 1.30517e-01 1.23294e+00 1.45951e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.23125e-01  8.72823e-03  7.22188e-03 74 40300 1.1640e-01 2.36688e-02 1.30517e-01 1.23294e+00 1.45951e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.23869e-01 -3.27190e-03  1.47020e-02 74 40101 1.1640e-01 2.36688e-02 1.30517e-01 1.23294e+00 1.45951e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.23965e-01  5.57617e-03  1.53213e-02 74 30300 1.1640e-01 2.36688e-02 1.30517e-01 1.23294e+00 1.45951e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.24943e-01  8.66739e-03  6.28020e-03 74 30200 1.1640e-01 2.36688e-02 1.30517e-01 1.23294e+00 1.45951e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.25729e-01  8.95685e-03  5.68501e-03 74 40301 1.1640e-01 2.36688e-02 1.30517e-01 1.23294e+00 1.45951e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.27095e-01  9.68290e-03 -9.68743e-03 74 30100 1.1640e-01 2.36688e-02 1.30517e-01 1.23294e+00 1.45951e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.27363e-01  8.14131e-03 -1.39300e-02 74 30301 1.1640e-01 2.36688e-02 1.30517e-01 1.23294e+00 1.45951e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.29860e-01  1.01065e-02 -9.69815e-03 74 30201 1.1640e-01 2.36688e-02 1.30517e-01 1.23294e+00 1.45951e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.30517e-01  5.06466e-03 -9.18458e-03 74 40200 1.1640e-01 2.36688e-02 1.30517e-01 1.23294e+00 1.45951e+00 0.00000e+00
64 7.373e+00 1.25025e+02 6.5e+01 0.00000e+00 -5.52073e-05  1.18031e-02 74 10000 1.1650e-01 2.36688e-02 1.30517e-01 6.99039e-01 8.42656e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 2.36688e-02 -7.12737e-03 -5.18682e-02 74 10000 1.1650e-01 2.36688e-02 1.30517e-01 6.99039e-01 8.42656e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 2.80501e-02 -1.04859e-02 -4.28256e-02 74 10000 1.1650e-01 2.36688e-02 1.30517e-01 6.99039e-01 8.42656e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 3.32852e-02 -1.67671e-02 -3.48351e-02 74 10000 1.1650e-01 2.36688e-02 1.30517e-01 6.99039e-01 8.42656e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 3.53441e-02 -8.76768e-03 -1.12346e-02 74 10100 1.1650e-01 2.36688e-02 1.30517e-01 6.99039e-01 8.42656e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 3.87175e-02 -1.19758e-02 -2.87117e-02 74 10000 1.1650e-01 2.36688e-02 1.30517e-01 6.99039e-01 8.42656e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 4.18866e-02 -1.06134e-02 -9.58644e-03 74 10100 1.1650e-01 2.36688e-02 1.30517e-01 6.99039e-01 8.42656e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 4.40532e-02 -4.71111e-03 -1.04073e-02 74 10101 1.1650e-01 2.36688e-02 1.30517e-01 6.99039e-01 8.42656e-01 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 4.73166e-02 -9.48083e-03 -2.27709e-02 74 10000 1.1650e-01 2.36688e-02 1.30517e-01 6.99039e-01 8.42656e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 4.78405e-02 -1.23330e-02 -8.72692e-03 74 20000 1.1650e-01 2.36688e-02 1.30517e-01 6.99039e-01 8.42656e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 4.97041e-02 -1.36838e-02 -8.62125e-03 74 10100 1.1650e-01 2.36688e-02 1.30517e-01 6.99039e-01 8.42656e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 5.22078e-02 -4.69070e-03 -9.93142e-03 74 10101 1.1650e-01 2.36688e-02 1.30517e-01 6.99039e-01 8.42656e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 5.48605e-02 -1.54924e-02 -8.27715e-03 74 20100 1.1650e-01 2.36688e-02 1.30517e-01 6.99039e-01 8.42656e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 5.66962e-02 -1.32950e-02 -8.90938e-03 74 20000 1.1650e-01 2.36688e-02 1.30517e-01 6.99039e-01 8.42656e-01 0.00000e+00
64 7.373e+00 5.12460e+01 6.5e+01 5.77448e-02 -3.52873e-03  2.09065e-02 74 10000 1.1650e-01 2.36688e-02 1.30517e-01 6.99039e-01 8.42656e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 5.78160e-02 -6.19695e-03  6.59679e-03 74 10100 1.1650e-01 2.36688e-02 1.30517e-01 6.99039e-01 8.42656e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 6.07833e-02 -1.26498e-02  8.74001e-03 74 20101 1.1650e-01 2.36688e-02 1.30517e-01 6.99039e-01 8.42656e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 6.19515e-02 -7.35304e-03  9.40375e-03 74 10101 1.1650e-01 2.36688e-02 1.30517e-01 6.99039e-01 8.42656e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 6.50157e-02 -9.43797e-03  7.68433e-03 74 20100 1.1650e-01 2.36688e-02 1.30517e-01 6.99039e-01 8.42656e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 6.72777e-02 -1.14181e-02  6.33836e-03 74 20000 1.1650e-01 2.36688e-02 1.30517e-01 6.99039e-01 8.42656e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 6.97118e-02 -4.23630e-03  8.42758e-03 74 20200 1.1650e-01 2.36688e-02 1.30517e-01 6.99039e-01 8.42656e-01 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 7.06570e-02 -2.57444e-03  7.61459e-03 74 10100 1.1650e-01 2.36688e-02 1.30517e-01 6.99039e-01 8.42656e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 7.20348e-02 -3.86138e-03  8.48960e-03 74 20101 1.1650e-01 2.36688e-02 1.30517e-01 6.99039e-01 8.42656e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 7.20623e-02  2.69244e-03  8.71427e-03 74 10101 1.1650e-01 2.36688e-02 1.30517e-01 6.99039e-01 8.42656e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.34499e-02  5.02379e-03  1.17021e-02 74 30000 1.1650e-01 2.36688e-02 1.30517e-01 6.99039e-01 8.42656e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.42759e-02 -1.65134e-03  9.31811e-03 74 20201 1.1650e-01 2.36688e-02 1.30517e-01 6.99039e-01 8.42656e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 7.71499e-02 -9.57768e-03  7.33898e-03 74 20100 1.1650e-01 2.36688e-02 1.30517e-01 6.99039e-01 8.42656e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.76959e-02 -7.10561e-03  1.05458e-02 74 30100 1.1650e-01 2.36688e-02 1.30517e-01 6.99039e-01 8.42656e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 7.82578e-02 -4.32839e-03  6.41133e-03 74 20000 1.1650e-01 2.36688e-02 1.30517e-01 6.99039e-01 8.42656e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.17348e-02  8.71463e-03  1.63111e-02 74 30101 1.1650e-01 2.36688e-02 1.30517e-01 6.99039e-01 8.42656e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.26160e-02 -1.07360e-04  7.38030e-03 74 20200 1.1650e-01 2.36688e-02 1.30517e-01 6.99039e-01 8.42656e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 8.54790e-02  1.10350e-03  1.01601e-02 74 20101 1.1650e-01 2.36688e-02 1.30517e-01 6.99039e-01 8.42656e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.57318e-02  5.09025e-03  1.35863e-02 74 20202 1.1650e-01 2.36688e-02 1.30517e-01 6.99039e-01 8.42656e-01 0.00000e+00
64 7.373e+00 5.12460e+01 6.5e+01 8.62292e-02 -6.96263e-04  8.56891e-03 74 10100 1.1650e-01 2.36688e-02 1.30517e-01 6.99039e-01 8.42656e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.70461e-02  1.01775e-02  9.56779e-03 74 30000 1.1650e-01 2.36688e-02 1.30517e-01 6.99039e-01 8.42656e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.80250e-02  3.68185e-03  9.62842e-03 74 20201 1.1650e-01 2.36688e-02 1.30517e-01 6.99039e-01 8.42656e-01 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 8.80673e-02 -5.41457e-03  7.31094e-03 74 10101 1.1650e-01 2.36688e-02 1.30517e-01 6.99039e-01 8.42656e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.88460e-02 -5.53103e-03  5.66532e-03 74 30200 1.1650e-01 2.36688e-02 1.30517e-01 6.99039e-01 8.42656e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 8.97411e-02 -3.85899e-03  5.96539e-03 74 20100 1.1650e-01 2.36688e-02 1.30517e-01 6.99039e-01 8.42656e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 9.20781e-02  1.06409e-02  9.07053e-03 74 30100 1.1650e-01 2.36688e-02 1.30517e-01 6.99039e-01 8.42656e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 9.23425e-02 -4.49910e-04  6.69227e-03 74 30201 1.1650e-01 2.36688e-02 1.30517e-01 6.99039e-01 8.42656e-01 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 9.56388e-02  1.37619e-03  4.77243e-03 74 20000 1.1650e-01 2.36688e-02 1.30517e-01 6.99039e-01 8.42656e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 9.68646e-02  1.52117e-02  1.23831e-02 74 30101 1.1650e-01 2.36688e-02 1.30517e-01 6.99039e-01 8.42656e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 9.80350e-02  4.62376e-03  1.59524e-02 74 20200 1.1650e-01 2.36688e-02 1.30517e-01 6.99039e-01 8.42656e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 9.84477e-02  9.57352e-03  1.03271e-02 74 40000 1.1650e-01 2.36688e-02 1.30517e-01 6.99039e-01 8.42656e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 9.94295e-02 -7.67568e-04  7.35868e-03 74 20101 1.1650e-01 2.36688e-02 1.30517e-01 6.99039e-01 8.42656e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.01515e-01  6.92162e-03  6.71766e-03 74 40100 1.1650e-01 2.36688e-02 1.30517e-01 6.99039e-01 8.42656e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.01601e-01  1.25464e-03  2.05019e-02 74 20202 1.1650e-01 2.36688e-02 1.30517e-01 6.99039e-01 8.42656e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.01823e-01 -1.72396e-04  1.02439e-02 74 30202 1.1650e-01 2.36688e-02 1.30517e-01 6.99039e-01 8.42656e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.03292e-01  1.38194e-02  7.81091e-03 74 30000 1.1650e-01 2.36688e-02 1.30517e-01 6.99039e-01 8.42656e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.04453e-01  4.76055e-03  1.02691e-02 74 20201 1.1650e-01 2.36688e-02 1.30517e-01 6.99039e-01 8.42656e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.04521e-01  1.27001e-02  9.62445e-03 74 40101 1.1650e-01 2.36688e-02 1.30517e-01 6.99039e-01 8.42656e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.04602e-01 -4.95916e-04  1.07720e-02 74 30300 1.1650e-01 2.36688e-02 1.30517e-01 6.99039e-01 8.42656e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.05292e-01  2.35890e-03  7.64282e-03 74 30200 1.1650e-01 2.36688e-02 1.30517e-01 6.99039e-01 8.42656e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.07470e-01  1.28565e-02  1.02081e-02 74 30301 1.1650e-01 2.36688e-02 1.30517e-01 6.99039e-01 8.42656e-01 0.00000e+00
64 7.373e+00 5.12460e+01 6.5e+01 1.07477e-01 -4.22337e-03  7.52282e-03 74 10101 1.1650e-01 2.36688e-02 1.30517e-01 6.99039e-01 8.42656e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.09263e-01  7.45068e-03  6.64270e-03 74 30100 1.1650e-01 2.36688e-02 1.30517e-01 6.99039e-01 8.42656e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.09436e-01  2.89783e-03  8.42970e-03 74 30201 1.1650e-01 2.36688e-02 1.30517e-01 6.99039e-01 8.42656e-01 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 1.09673e-01  2.47481e-03  3.94921e-03 74 20100 1.1650e-01 2.36688e-02 1.30517e-01 6.99039e-01 8.42656e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.10130e-01  1.05582e-02  1.10462e-02 74 40200 1.1650e-01 2.36688e-02 1.30517e-01 6.99039e-01 8.42656e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.12897e-01 -2.65604e-03  9.14261e-03 74 40201 1.1650e-01 2.36688e-02 1.30517e-01 6.99039e-01 8.42656e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.14035e-01  4.17023e-05  8.82103e-03 74 20200 1.1650e-01 2.36688e-02 1.30517e-01 6.99039e-01 8.42656e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.14943e-01  9.71215e-03  1.43784e-02 74 30101 1.1650e-01 2.36688e-02 1.30517e-01 6.99039e-01 8.42656e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.15678e-01  8.69312e-03  1.21357e-02 74 30302 1.1650e-01 2.36688e-02 1.30517e-01 6.99039e-01 8.42656e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.16671e-01  3.94842e-03  1.19987e-02 74 40000 1.1650e-01 2.36688e-02 1.30517e-01 6.99039e-01 8.42656e-01 0.00000e+00
64 7.373e+00 5.12460e+01 6.5e+01 1.16717e-01  1.50299e-03  4.03786e-03 74 20000 1.1650e-01 2.36688e-02 1.30517e-01 6.99039e-01 8.42656e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.20150e-01  1.72584e-02  9.91476e-03 74 30000 1.1650e-01 2.36688e-02 1.30517e-01 6.99039e-01 8.42656e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.20306e-01  7.66358e-03  9.92406e-03 74 40100 1.1650e-01 2.36688e-02 1.30517e-01 6.99039e-01 8.42656e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.20564e-01  1.15697e-02  2.00174e-02 74 20202 1.1650e-01 2.36688e-02 1.30517e-01 6.99039e-01 8.42656e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.20672e-01 -6.25098e-03  1.73809e-02 74 30202 1.1650e-01 2.36688e-02 1.30517e-01 6.99039e-01 8.42656e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.20731e-01  2.56187e-03  9.89027e-03 74 40202 1.1650e-01 2.36688e-02 1.30517e-01 6.99039e-01 8.42656e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.21501e-01  5.18024e-03  6.90649e-03 74 20201 1.1650e-01 2.36688e-02 1.30517e-01 6.99039e-01 8.42656e-01 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 1.21513e-01 -1.85264e-03  5.79775e-03 74 20101 1.1650e-01 2.36688e-02 1.30517e-01 6.99039e-01 8.42656e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.23125e-01  5.18674e-03  7.22188e-03 74 40300 1.1650e-01 2.36688e-02 1.30517e-01 6.99039e-01 8.42656e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.23869e-01 -7.06110e-03  1.47020e-02 74 40101 1.1650e-01 2.36688e-02 1.30517e-01 6.99039e-01 8.42656e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.23965e-01  1.77860e-03  1.53213e-02 74 30300 1.1650e-01 2.36688e-02 1.30517e-01 6.99039e-01 8.42656e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.24943e-01  5.20778e-03  6.28020e-03 74 30200 1.1650e-01 2.36688e-02 1.30517e-01 6.99039e-01 8.42656e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.25729e-01  5.17295e-03  5.68501e-03 74 40301 1.1650e-01 2.36688e-02 1.30517e-01 6.99039e-01 8.42656e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.27095e-01  6.08569e-03 -9.68743e-03 74 30100 1.1650e-01 2.36688e-02 1.30517e-01 6.99039e-01 8.42656e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.27363e-01  4.02885e-03 -1.39300e-02 74 30301 1.1650e-01 2.36688e-02 1.30517e-01 6.99039e-01 8.42656e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.29860e-01  6.19282e-03 -9.69815e-03 74 30201 1.1650e-01 2.36688e-02 1.30517e-01 6.99039e-01 8.42656e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.30517e-01  6.61408e-04 -9.18458e-03 74 40200 1.1650e-01 2.36688e-02 1.30517e-01 6.99039e-01 8.42656e-01 0.00000e+00
64 7.373e+00 1.25025e+02 6.5e+01 0.00000e+00  5.47492e-04  9.81841e-03 74 10000 1.1660e-01 2.36688e-02 1.30517e-01 4.03947e-01 4.91776e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 2.36688e-02  6.57117e-03 -5.18682e-02 74 10000 1.1660e-01 2.36688e-02 1.30517e-01 4.03947e-01 4.91776e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 2.80501e-02  1.01027e-03 -4.28256e-02 74 10000 1.1660e-01 2.36688e-02 1.30517e-01 4.03947e-01 4.91776e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 3.32852e-02 -6.76848e-03 -3.48351e-02 74 10000 1.1660e-01 2.36688e-02 1.30517e-01 4.03947e-01 4.91776e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 3.53441e-02  3.36621e-04 -1.12346e-02 74 10100 1.1660e-01 2.36688e-02 1.30517e-01 4.03947e-01 4.91776e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 3.87175e-02 -3.52485e-03 -2.87117e-02 74 10000 1.1660e-01 2.36688e-02 1.30517e-01 4.03947e-01 4.91776e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 4.18866e-02 -3.47189e-03 -9.58644e-03 74 10100 1.1660e-01 2.36688e-02 1.30517e-01 4.03947e-01 4.91776e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 4.40532e-02  2.09523e-03 -1.04073e-02 74 10101 1.1660e-01 2.36688e-02 1.30517e-01 4.03947e-01 4.91776e-01 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 4.73166e-02 -2.06265e-03 -2.27709e-02 74 10000 1.1660e-01 2.36688e-02 1.30517e-01 4.03947e-01 4.91776e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 4.78405e-02 -6.35859e-03 -8.72692e-03 74 20000 1.1660e-01 2.36688e-02 1.30517e-01 4.03947e-01 4.91776e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 4.97041e-02 -7.84241e-03 -8.62125e-03 74 10100 1.1660e-01 2.36688e-02 1.30517e-01 4.03947e-01 4.91776e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 5.22078e-02  2.37072e-04 -9.93142e-03 74 10101 1.1660e-01 2.36688e-02 1.30517e-01 4.03947e-01 4.91776e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 5.48605e-02 -1.08731e-02 -8.27715e-03 74 20100 1.1660e-01 2.36688e-02 1.30517e-01 4.03947e-01 4.91776e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 5.66962e-02 -9.17720e-03 -8.90938e-03 74 20000 1.1660e-01 2.36688e-02 1.30517e-01 4.03947e-01 4.91776e-01 0.00000e+00
64 7.373e+00 5.12460e+01 6.5e+01 5.77448e-02  2.74924e-03  2.09065e-02 74 10000 1.1660e-01 2.36688e-02 1.30517e-01 4.03947e-01 4.91776e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 5.78160e-02 -1.77674e-03  6.59679e-03 74 10100 1.1660e-01 2.36688e-02 1.30517e-01 4.03947e-01 4.91776e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 6.07833e-02 -9.03063e-03  8.74001e-03 74 20101 1.1660e-01 2.36688e-02 1.30517e-01 4.03947e-01 4.91776e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 6.19515e-02 -3.67187e-03  9.40375e-03 74 10101 1.1660e-01 2.36688e-02 1.30517e-01 4.03947e-01 4.91776e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 6.50157e-02 -6.65198e-03  7.68433e-03 74 20100 1.1660e-01 2.36688e-02 1.30517e-01 4.03947e-01 4.91776e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 6.72777e-02 -8.53761e-03  6.33836e-03 74 20000 1.1660e-01 2.36688e-02 1.30517e-01 4.03947e-01 4.91776e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 6.97118e-02 -1.94726e-03  8.42758e-03 74 20200 1.1660e-01 2.36688e-02 1.30517e-01 4.03947e-01 4.91776e-01 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 7.06570e-02  9.17596e-04  7.61459e-03 74 10100 1.1660e-01 2.36688e-02 1.30517e-01 4.03947e-01 4.91776e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 7.20348e-02 -2.06869e-03  8.48960e-03 74 20101 1.1660e-01 2.36688e-02 1.30517e-01 4.03947e-01 4.91776e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 7.20623e-02  4.97447e-03  8.71427e-03 74 10101 1.1660e-01 2.36688e-02 1.30517e-01 4.03947e-01 4.91776e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.34499e-02  6.80520e-03  1.17021e-02 74 30000 1.1660e-01 2.36688e-02 1.30517e-01 4.03947e-01 4.91776e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.42759e-02  2.07219e-05  9.31811e-03 74 20201 1.1660e-01 2.36688e-02 1.30517e-01 4.03947e-01 4.91776e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 7.71499e-02 -8.02797e-03  7.33898e-03 74 20100 1.1660e-01 2.36688e-02 1.30517e-01 4.03947e-01 4.91776e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.76959e-02 -5.87262e-03  1.05458e-02 74 30100 1.1660e-01 2.36688e-02 1.30517e-01 4.03947e-01 4.91776e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 7.82578e-02 -2.85075e-03  6.41133e-03 74 20000 1.1660e-01 2.36688e-02 1.30517e-01 4.03947e-01 4.91776e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.17348e-02  9.45172e-03  1.63111e-02 74 30101 1.1660e-01 2.36688e-02 1.30517e-01 4.03947e-01 4.91776e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.26160e-02  3.44550e-04  7.38030e-03 74 20200 1.1660e-01 2.36688e-02 1.30517e-01 4.03947e-01 4.91776e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 8.54790e-02  1.64472e-03  1.01601e-02 74 20101 1.1660e-01 2.36688e-02 1.30517e-01 4.03947e-01 4.91776e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.57318e-02  5.35519e-03  1.35863e-02 74 20202 1.1660e-01 2.36688e-02 1.30517e-01 4.03947e-01 4.91776e-01 0.00000e+00
64 7.373e+00 5.12460e+01 6.5e+01 8.62292e-02  1.67005e-03  8.56891e-03 74 10100 1.1660e-01 2.36688e-02 1.30517e-01 4.03947e-01 4.91776e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.70461e-02  1.01121e-02  9.56779e-03 74 30000 1.1660e-01 2.36688e-02 1.30517e-01 4.03947e-01 4.91776e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.80250e-02  3.50595e-03  9.62842e-03 74 20201 1.1660e-01 2.36688e-02 1.30517e-01 4.03947e-01 4.91776e-01 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 8.80673e-02 -4.08329e-03  7.31094e-03 74 10101 1.1660e-01 2.36688e-02 1.30517e-01 4.03947e-01 4.91776e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.88460e-02 -5.62219e-03  5.66532e-03 74 30200 1.1660e-01 2.36688e-02 1.30517e-01 4.03947e-01 4.91776e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 8.97411e-02 -3.73508e-03  5.96539e-03 74 20100 1.1660e-01 2.36688e-02 1.30517e-01 4.03947e-01 4.91776e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 9.20781e-02  1.00125e-02  9.07053e-03 74 30100 1.1660e-01 2.36688e-02 1.30517e-01 4.03947e-01 4.91776e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 9.23425e-02 -9.28239e-04  6.69227e-03 74 30201 1.1660e-01 2.36688e-02 1.30517e-01 4.03947e-01 4.91776e-01 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 9.56388e-02  1.87580e-03  4.77243e-03 74 20000 1.1660e-01 2.36688e-02 1.30517e-01 4.03947e-01 4.91776e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 9.68646e-02  1.40689e-02  1.23831e-02 74 30101 1.1660e-01 2.36688e-02 1.30517e-01 4.03947e-01 4.91776e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 9.80350e-02  3.78347e-03  1.59524e-02 74 20200 1.1660e-01 2.36688e-02 1.30517e-01 4.03947e-01 4.91776e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 9.84477e-02  8.44192e-03  1.03271e-02 74 40000 1.1660e-01 2.36688e-02 1.30517e-01 4.03947e-01 4.91776e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 9.94295e-02 -1.68650e-03  7.35868e-03 74 20101 1.1660e-01 2.36688e-02 1.30517e-01 4.03947e-01 4.91776e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.01515e-01  5.47296e-03  6.71766e-03 74 40100 1.1660e-01 2.36688e-02 1.30517e-01 4.03947e-01 4.91776e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.01601e-01 -3.81754e-04  2.05019e-02 74 20202 1.1660e-01 2.36688e-02 1.30517e-01 4.03947e-01 4.91776e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.01823e-01 -1.65284e-03  1.02439e-02 74 30202 1.1660e-01 2.36688e-02 1.30517e-01 4.03947e-01 4.91776e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.03292e-01  1.24363e-02  7.81091e-03 74 30000 1.1660e-01 2.36688e-02 1.30517e-01 4.03947e-01 4.91776e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.04453e-01  3.26005e-03  1.02691e-02 74 20201 1.1660e-01 2.36688e-02 1.30517e-01 4.03947e-01 4.91776e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.04521e-01  1.09453e-02  9.62445e-03 74 40101 1.1660e-01 2.36688e-02 1.30517e-01 4.03947e-01 4.91776e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.04602e-01 -2.25884e-03  1.07720e-02 74 30300 1.1660e-01 2.36688e-02 1.30517e-01 4.03947e-01 4.91776e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.05292e-01  3.48056e-04  7.64282e-03 74 30200 1.1660e-01 2.36688e-02 1.30517e-01 4.03947e-01 4.91776e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.07470e-01  1.08064e-02  1.02081e-02 74 30301 1.1660e-01 2.36688e-02 1.30517e-01 4.03947e-01 4.91776e-01 0.00000e+00
64 7.373e+00 5.12460e+01 6.5e+01 1.07477e-01 -4.11530e-03  7.52282e-03 74 10101 1.1660e-01 2.36688e-02 1.30517e-01 4.03947e-01 4.91776e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.09263e-01  5.47094e-03  6.64270e-03 74 30100 1.1660e-01 2.36688e-02 1.30517e-01 4.03947e-01 4.91776e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.09436e-01  4.74580e-04  8.42970e-03 74 30201 1.1660e-01 2.36688e-02 1.30517e-01 4.03947e-01 4.91776e-01 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 1.09673e-01  1.54180e-03  3.94921e-03 74 20100 1.1660e-01 2.36688e-02 1.30517e-01 4.03947e-01 4.91776e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.10130e-01  8.24571e-03  1.10462e-02 74 40200 1.1660e-01 2.36688e-02 1.30517e-01 4.03947e-01 4.91776e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.12897e-01 -5.23853e-03  9.14261e-03 74 40201 1.1660e-01 2.36688e-02 1.30517e-01 4.03947e-01 4.91776e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.14035e-01 -2.33515e-03  8.82103e-03 74 20200 1.1660e-01 2.36688e-02 1.30517e-01 4.03947e-01 4.91776e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.14943e-01  7.18010e-03  1.43784e-02 74 30101 1.1660e-01 2.36688e-02 1.30517e-01 4.03947e-01 4.91776e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.15678e-01  5.84273e-03  1.21357e-02 74 30302 1.1660e-01 2.36688e-02 1.30517e-01 4.03947e-01 4.91776e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.16671e-01  8.24813e-04  1.19987e-02 74 40000 1.1660e-01 2.36688e-02 1.30517e-01 4.03947e-01 4.91776e-01 0.00000e+00
64 7.373e+00 5.12460e+01 6.5e+01 1.16717e-01  7.12222e-04  4.03786e-03 74 20000 1.1660e-01 2.36688e-02 1.30517e-01 4.03947e-01 4.91776e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.20150e-01  1.42977e-02  9.91476e-03 74 30000 1.1660e-01 2.36688e-02 1.30517e-01 4.03947e-01 4.91776e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.20306e-01  4.19436e-03  9.92406e-03 74 40100 1.1660e-01 2.36688e-02 1.30517e-01 4.03947e-01 4.91776e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.20564e-01  8.50264e-03  2.00174e-02 74 20202 1.1660e-01 2.36688e-02 1.30517e-01 4.03947e-01 4.91776e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.20672e-01 -9.75417e-03  1.73809e-02 74 30202 1.1660e-01 2.36688e-02 1.30517e-01 4.03947e-01 4.91776e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.20731e-01 -7.68485e-04  9.89027e-03 74 40202 1.1660e-01 2.36688e-02 1.30517e-01 4.03947e-01 4.91776e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.21501e-01  2.09224e-03  6.90649e-03 74 20201 1.1660e-01 2.36688e-02 1.30517e-01 4.03947e-01 4.91776e-01 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 1.21513e-01 -3.92211e-03  5.79775e-03 74 20101 1.1660e-01 2.36688e-02 1.30517e-01 4.03947e-01 4.91776e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.23125e-01  1.63175e-03  7.22188e-03 74 40300 1.1660e-01 2.36688e-02 1.30517e-01 4.03947e-01 4.91776e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.23869e-01 -1.08648e-02  1.47020e-02 74 40101 1.1660e-01 2.36688e-02 1.30517e-01 4.03947e-01 4.91776e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.23965e-01 -2.03350e-03  1.53213e-02 74 30300 1.1660e-01 2.36688e-02 1.30517e-01 4.03947e-01 4.91776e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.24943e-01  1.72995e-03  6.28020e-03 74 30200 1.1660e-01 2.36688e-02 1.30517e-01 4.03947e-01 4.91776e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.25729e-01  1.37418e-03  5.68501e-03 74 40301 1.1660e-01 2.36688e-02 1.30517e-01 4.03947e-01 4.91776e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.27095e-01  2.47532e-03 -9.68743e-03 74 30100 1.1660e-01 2.36688e-02 1.30517e-01 4.03947e-01 4.91776e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.27363e-01 -9.99628e-05 -1.39300e-02 74 30301 1.1660e-01 2.36688e-02 1.30517e-01 4.03947e-01 4.91776e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.29860e-01  2.25825e-03 -9.69815e-03 74 30201 1.1660e-01 2.36688e-02 1.30517e-01 4.03947e-01 4.91776e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.30517e-01 -3.75993e-03 -9.18458e-03 74 40200 1.1660e-01 2.36688e-02 1.30517e-01 4.03947e-01 4.91776e-01 0.00000e+00
64 7.373e+00 1.25025e+02 6.5e+01 0.00000e+00  2.46952e-03  4.14432e-02 74 10000 1.1668e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.04332e-01 2.71786e-04
64 8.400e+00 1.25025e+02 6.5e+01 2.36688e-02  1.75481e-02 -5.18682e-02 74 10000 1.1668e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.04332e-01 2.71786e-04
64 8.200e+00 1.05497e+02 6.5e+01 2.80501e-02  1.02238e-02 -4.28256e-02 74 10000 1.1668e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.04332e-01 2.71786e-04
64 8.000e+00 8.89042e+01 6.5e+01 3.32852e-02  1.25318e-03 -3.48351e-02 74 10000 1.1668e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.04332e-01 2.71786e-04
64 8.400e+00 1.25025e+02 6.5e+01 3.53441e-02  7.63521e-03 -1.12346e-02 74 10100 1.1668e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.04332e-01 2.71786e-04
64 7.825e+00 7.64304e+01 6.5e+01 3.87175e-02  3.24931e-03 -2.87117e-02 74 10000 1.1668e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.04332e-01 2.71786e-04
64 8.200e+00 1.05497e+02 6.5e+01 4.18866e-02  2.25441e-03 -9.58644e-03 74 10100 1.1668e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.04332e-01 2.71786e-04
64 8.400e+00 1.25025e+02 6.5e+01 4.40532e-02  7.55325e-03 -1.04073e-02 74 10101 1.1668e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.04332e-01 2.71786e-04
64 7.596e+00 6.25403e+01 6.5e+01 4.73166e-02  3.88680e-03 -2.27709e-02 74 10000 1.1668e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.04332e-01 2.71786e-04
64 8.400e+00 1.25025e+02 6.5e+01 4.78405e-02 -1.56704e-03 -8.72692e-03 74 20000 1.1668e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.04332e-01 2.71786e-04
64 8.000e+00 8.89042e+01 6.5e+01 4.97041e-02 -3.15067e-03 -8.62125e-03 74 10100 1.1668e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.04332e-01 2.71786e-04
64 8.200e+00 1.05497e+02 6.5e+01 5.22078e-02  4.18979e-03 -9.93142e-03 74 10101 1.1668e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.04332e-01 2.71786e-04
64 8.400e+00 1.25025e+02 6.5e+01 5.48605e-02 -7.16743e-03 -8.27715e-03 74 20100 1.1668e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.04332e-01 2.71786e-04
64 8.200e+00 1.05497e+02 6.5e+01 5.66962e-02 -5.87356e-03 -8.90938e-03 74 20000 1.1668e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.04332e-01 2.71786e-04
64 7.373e+00 5.12460e+01 6.5e+01 5.77448e-02  7.78590e-03  2.09065e-02 74 10000 1.1668e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.04332e-01 2.71786e-04
64 7.825e+00 7.64304e+01 6.5e+01 5.78160e-02  1.76803e-03  6.59679e-03 74 10100 1.1668e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.04332e-01 2.71786e-04
64 8.400e+00 1.25025e+02 6.5e+01 6.07833e-02 -6.12654e-03  8.74001e-03 74 20101 1.1668e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.04332e-01 2.71786e-04
64 8.000e+00 8.89042e+01 6.5e+01 6.19515e-02 -7.11418e-04  9.40375e-03 74 10101 1.1668e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.04332e-01 2.71786e-04
64 8.200e+00 1.05497e+02 6.5e+01 6.50157e-02 -4.41591e-03  7.68433e-03 74 20100 1.1668e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.04332e-01 2.71786e-04
64 8.000e+00 8.89042e+01 6.5e+01 6.72777e-02 -6.21906e-03  6.33836e-03 74 20000 1.1668e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.04332e-01 2.71786e-04
64 8.400e+00 1.25025e+02 6.5e+01 6.97118e-02 -1.09529e-04  8.42758e-03 74 20200 1.1668e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.04332e-01 2.71786e-04
64 7.596e+00 6.25403e+01 6.5e+01 7.06570e-02  3.72023e-03  7.61459e-03 74 10100 1.1668e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.04332e-01 2.71786e-04
64 8.200e+00 1.05497e+02 6.5e+01 7.20348e-02 -6.29071e-04  8.48960e-03 74 20101 1.1668e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.04332e-01 2.71786e-04
64 7.825e+00 7.64304e+01 6.5e+01 7.20623e-02  6.80505e-03  8.71427e-03 74 10101 1.1668e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.04332e-01 2.71786e-04
64 8.400e+00 1.25025e+02 6.5e+01 7.34499e-02  8.23585e-03  1.17021e-02 74 30000 1.1668e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.04332e-01 2.71786e-04
64 8.400e+00 1.25025e+02 6.5e+01 7.42759e-02  1.36368e-03  9.31811e-03 74 20201 1.1668e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.04332e-01 2.71786e-04
64 8.000e+00 8.89042e+01 6.5e+01 7.71499e-02 -6.77661e-03  7.33898e-03 74 20100 1.1668e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.04332e-01 2.71786e-04
64 8.400e+00 1.25025e+02 6.5e+01 7.76959e-02 -4.88183e-03  1.05458e-02 74 30100 1.1668e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.04332e-01 2.71786e-04
64 7.825e+00 7.64304e+01 6.5e+01 7.82578e-02 -1.66532e-03  6.41133e-03 74 20000 1.1668e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.04332e-01 2.71786e-04
64 8.400e+00 1.25025e+02 6.5e+01 8.17348e-02  1.00447e-02  1.63111e-02 74 30101 1.1668e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.04332e-01 2.71786e-04
64 8.200e+00 1.05497e+02 6.5e+01 8.26160e-02  7.08710e-04  7.38030e-03 74 20200 1.1668e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.04332e-01 2.71786e-04
64 8.000e+00 8.89042e+01 6.5e+01 8.54790e-02  2.08701e-03  1.01601e-02 74 20101 1.1668e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.04332e-01 2.71786e-04
64 8.400e+00 1.25025e+02 6.5e+01 8.57318e-02  5.56934e-03  1.35863e-02 74 20202 1.1668e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.04332e-01 2.71786e-04
64 7.373e+00 5.12460e+01 6.5e+01 8.62292e-02  3.56992e-03  8.56891e-03 74 10100 1.1668e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.04332e-01 2.71786e-04
64 8.200e+00 1.05497e+02 6.5e+01 8.70461e-02  1.00611e-02  9.56779e-03 74 30000 1.1668e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.04332e-01 2.71786e-04
64 8.200e+00 1.05497e+02 6.5e+01 8.80250e-02  3.36637e-03  9.62842e-03 74 20201 1.1668e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.04332e-01 2.71786e-04
64 7.596e+00 6.25403e+01 6.5e+01 8.80673e-02 -3.01395e-03  7.31094e-03 74 10101 1.1668e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.04332e-01 2.71786e-04
64 8.400e+00 1.25025e+02 6.5e+01 8.88460e-02 -5.69380e-03  5.66532e-03 74 30200 1.1668e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.04332e-01 2.71786e-04
64 7.825e+00 7.64304e+01 6.5e+01 8.97411e-02 -3.63580e-03  5.96539e-03 74 20100 1.1668e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.04332e-01 2.71786e-04
64 8.200e+00 1.05497e+02 6.5e+01 9.20781e-02  9.50983e-03  9.07053e-03 74 30100 1.1668e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.04332e-01 2.71786e-04
64 8.400e+00 1.25025e+02 6.5e+01 9.23425e-02 -1.31058e-03  6.69227e-03 74 30201 1.1668e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.04332e-01 2.71786e-04
64 7.596e+00 6.25403e+01 6.5e+01 9.56388e-02  2.27761e-03  4.77243e-03 74 20000 1.1668e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.04332e-01 2.71786e-04
64 8.200e+00 1.05497e+02 6.5e+01 9.68646e-02  1.31532e-02  1.23831e-02 74 30101 1.1668e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.04332e-01 2.71786e-04
64 8.000e+00 8.89042e+01 6.5e+01 9.80350e-02  3.11692e-03  1.59524e-02 74 20200 1.1668e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.04332e-01 2.71786e-04
64 8.400e+00 1.25025e+02 6.5e+01 9.84477e-02  7.53515e-03  1.03271e-02 74 40000 1.1668e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.04332e-01 2.71786e-04
64 7.825e+00 7.64304e+01 6.5e+01 9.94295e-02 -2.42436e-03  7.35868e-03 74 20101 1.1668e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.04332e-01 2.71786e-04
64 8.400e+00 1.25025e+02 6.5e+01 1.01515e-01  4.31161e-03  6.71766e-03 74 40100 1.1668e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.04332e-01 2.71786e-04
64 8.200e+00 1.05497e+02 6.5e+01 1.01601e-01 -1.69375e-03  2.05019e-02 74 20202 1.1668e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.04332e-01 2.71786e-04
64 8.400e+00 1.25025e+02 6.5e+01 1.01823e-01 -2.83972e-03  1.02439e-02 74 30202 1.1668e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.04332e-01 2.71786e-04
64 8.000e+00 8.89042e+01 6.5e+01 1.03292e-01  1.13339e-02  7.81091e-03 74 30000 1.1668e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.04332e-01 2.71786e-04
64 8.000e+00 8.89042e+01 6.5e+01 1.04453e-01  2.06336e-03  1.02691e-02 74 20201 1.1668e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.04332e-01 2.71786e-04
64 8.400e+00 1.25025e+02 6.5e+01 1.04521e-01  9.53803e-03  9.62445e-03 74 40101 1.1668e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.04332e-01 2.71786e-04
64 8.400e+00 1.25025e+02 6.5e+01 1.04602e-01 -3.67257e-03  1.07720e-02 74 30300 1.1668e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.04332e-01 2.71786e-04
64 8.200e+00 1.05497e+02 6.5e+01 1.05292e-01 -1.26467e-03  7.64282e-03 74 30200 1.1668e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.04332e-01 2.71786e-04
64 8.400e+00 1.25025e+02 6.5e+01 1.07470e-01  9.16207e-03  1.02081e-02 74 30301 1.1668e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.04332e-01 2.71786e-04
64 7.373e+00 5.12460e+01 6.5e+01 1.07477e-01 -4.02841e-03  7.52282e-03 74 10101 1.1668e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.04332e-01 2.71786e-04
64 8.000e+00 8.89042e+01 6.5e+01 1.09263e-01  3.88929e-03  6.64270e-03 74 30100 1.1668e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.04332e-01 2.71786e-04
64 8.200e+00 1.05497e+02 6.5e+01 1.09436e-01 -1.46941e-03  8.42970e-03 74 30201 1.1668e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.04332e-01 2.71786e-04
64 7.596e+00 6.25403e+01 6.5e+01 1.09673e-01  7.93110e-04  3.94921e-03 74 20100 1.1668e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.04332e-01 2.71786e-04
64 8.400e+00 1.25025e+02 6.5e+01 1.10130e-01  6.39051e-03  1.10462e-02 74 40200 1.1668e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.04332e-01 2.71786e-04
64 8.400e+00 1.25025e+02 6.5e+01 1.12897e-01 -7.31065e-03  9.14261e-03 74 40201 1.1668e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.04332e-01 2.71786e-04
64 7.825e+00 7.64304e+01 6.5e+01 1.14035e-01 -4.24406e-03  8.82103e-03 74 20200 1.1668e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.04332e-01 2.71786e-04
64 8.000e+00 8.89042e+01 6.5e+01 1.14943e-01  5.15468e-03  1.43784e-02 74 30101 1.1668e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.04332e-01 2.71786e-04
64 8.400e+00 1.25025e+02 6.5e+01 1.15678e-01  3.55534e-03  1.21357e-02 74 30302 1.1668e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.04332e-01 2.71786e-04
64 8.200e+00 1.05497e+02 6.5e+01 1.16671e-01 -1.68194e-03  1.19987e-02 74 40000 1.1668e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.04332e-01 2.71786e-04
64 7.373e+00 5.12460e+01 6.5e+01 1.16717e-01  7.69066e-05  4.03786e-03 74 20000 1.1668e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.04332e-01 2.71786e-04
64 7.825e+00 7.64304e+01 6.5e+01 1.20150e-01  1.19195e-02  9.91476e-03 74 30000 1.1668e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.04332e-01 2.71786e-04
64 8.200e+00 1.05497e+02 6.5e+01 1.20306e-01  1.40981e-03  9.92406e-03 74 40100 1.1668e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.04332e-01 2.71786e-04
64 8.000e+00 8.89042e+01 6.5e+01 1.20564e-01  6.04724e-03  2.00174e-02 74 20202 1.1668e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.04332e-01 2.71786e-04
64 8.200e+00 1.05497e+02 6.5e+01 1.20672e-01 -1.25660e-02  1.73809e-02 74 30202 1.1668e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.04332e-01 2.71786e-04
64 8.400e+00 1.25025e+02 6.5e+01 1.20731e-01 -3.44166e-03  9.89027e-03 74 40202 1.1668e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.04332e-01 2.71786e-04
64 7.825e+00 7.64304e+01 6.5e+01 1.21501e-01 -3.88267e-04  6.90649e-03 74 20201 1.1668e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.04332e-01 2.71786e-04
64 7.596e+00 6.25403e+01 6.5e+01 1.21513e-01 -5.58410e-03  5.79775e-03 74 20101 1.1668e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.04332e-01 2.71786e-04
64 8.400e+00 1.25025e+02 6.5e+01 1.23125e-01 -1.22202e-03  7.22188e-03 74 40300 1.1668e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.04332e-01 2.71786e-04
64 8.200e+00 1.05497e+02 6.5e+01 1.23869e-01 -1.39182e-02  1.47020e-02 74 40101 1.1668e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.04332e-01 2.71786e-04
64 8.200e+00 1.05497e+02 6.5e+01 1.23965e-01 -5.09371e-03  1.53213e-02 74 30300 1.1668e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.04332e-01 2.71786e-04
64 8.000e+00 8.89042e+01 6.5e+01 1.24943e-01 -1.05575e-03  6.28020e-03 74 30200 1.1668e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.04332e-01 2.71786e-04
64 8.400e+00 1.25025e+02 6.5e+01 1.25729e-01 -1.67561e-03  5.68501e-03 74 40301 1.1668e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.04332e-01 2.71786e-04
64 7.825e+00 7.64304e+01 6.5e+01 1.27095e-01 -4.25207e-04 -9.68743e-03 74 30100 1.1668e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.04332e-01 2.71786e-04
64 8.200e+00 1.05497e+02 6.5e+01 1.27363e-01 -3.41486e-03 -1.39300e-02 74 30301 1.1668e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.04332e-01 2.71786e-04
64 8.000e+00 8.89042e+01 6.5e+01 1.29860e-01 -8.94773e-04 -9.69815e-03 74 30201 1.1668e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.04332e-01 2.71786e-04
64 8.200e+00 1.05497e+02 6.5e+01 1.30517e-01 -7.31012e-03 -9.18458e-03 74 40200 1.1668e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.04332e-01 2.71786e-04
64 7.373e+00 1.25025e+02 6.5e+01 0.00000e+00  1.15318e-03  1.01832e-02 74 10000 1.1670e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.09482e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 2.36688e-02  2.02949e-02 -5.18682e-02 74 10000 1.1670e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.09482e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 2.80501e-02  1.25295e-02 -4.28256e-02 74 10000 1.1670e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.09482e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 3.32852e-02  3.26200e-03 -3.48351e-02 74 10000 1.1670e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.09482e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 3.53441e-02  9.46198e-03 -1.12346e-02 74 10100 1.1670e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.09482e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 3.87175e-02  4.94785e-03 -2.87117e-02 74 10000 1.1670e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.09482e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 4.18866e-02  3.68780e-03 -9.58644e-03 74 10100 1.1670e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.09482e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 4.40532e-02  8.91957e-03 -1.04073e-02 74 10101 1.1670e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.09482e-01 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 4.73166e-02  5.37615e-03 -2.27709e-02 74 10000 1.1670e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.09482e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 4.78405e-02 -3.67480e-04 -8.72692e-03 74 20000 1.1670e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.09482e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 4.97041e-02 -1.97491e-03 -8.62125e-03 74 10100 1.1670e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.09482e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 5.22078e-02  5.17943e-03 -9.93142e-03 74 10101 1.1670e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.09482e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 5.48605e-02 -6.23957e-03 -8.27715e-03 74 20100 1.1670e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.09482e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 5.66962e-02 -5.04634e-03 -8.90938e-03 74 20000 1.1670e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.09482e-01 0.00000e+00
64 7.373e+00 5.12460e+01 6.5e+01 5.77448e-02  9.04754e-03  2.09065e-02 74 10000 1.1670e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.09482e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 5.78160e-02  2.65855e-03  6.59679e-03 74 10100 1.1670e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.09482e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 6.07833e-02 -5.39930e-03  8.74001e-03 74 20101 1.1670e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.09482e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 6.19515e-02  3.11012e-05  9.40375e-03 74 10101 1.1670e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.09482e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 6.50157e-02 -3.85589e-03  7.68433e-03 74 20100 1.1670e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.09482e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 6.72777e-02 -5.63721e-03  6.33836e-03 74 20000 1.1670e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.09482e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 6.97118e-02  3.50810e-04  8.42758e-03 74 20200 1.1670e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.09482e-01 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 7.06570e-02  4.42205e-03  7.61459e-03 74 10100 1.1670e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.09482e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 7.20348e-02 -2.68405e-04  8.48960e-03 74 20101 1.1670e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.09482e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 7.20623e-02  7.26652e-03  8.71427e-03 74 10101 1.1670e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.09482e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.34499e-02  8.59429e-03  1.17021e-02 74 30000 1.1670e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.09482e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.42759e-02  1.70015e-03  9.31811e-03 74 20201 1.1670e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.09482e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 7.71499e-02 -6.46192e-03  7.33898e-03 74 20100 1.1670e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.09482e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.76959e-02 -4.63352e-03  1.05458e-02 74 30100 1.1670e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.09482e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 7.82578e-02 -1.36536e-03  6.41133e-03 74 20000 1.1670e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.09482e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.17348e-02  1.01934e-02  1.63111e-02 74 30101 1.1670e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.09482e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.26160e-02  8.00119e-04  7.38030e-03 74 20200 1.1670e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.09482e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 8.54790e-02  2.19913e-03  1.01601e-02 74 20101 1.1670e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.09482e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.57318e-02  5.62319e-03  1.35863e-02 74 20202 1.1670e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.09482e-01 0.00000e+00
64 7.373e+00 5.12460e+01 6.5e+01 8.62292e-02  4.04632e-03  8.56891e-03 74 10100 1.1670e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.09482e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.70461e-02  1.00486e-02  9.56779e-03 74 30000 1.1670e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.09482e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.80250e-02  3.33163e-03  9.62842e-03 74 20201 1.1670e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.09482e-01 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 8.80673e-02 -2.74611e-03  7.31094e-03 74 10101 1.1670e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.09482e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.88460e-02 -5.71151e-03  5.66532e-03 74 30200 1.1670e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.09482e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 8.97411e-02 -3.60782e-03  5.96539e-03 74 20100 1.1670e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.09482e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 9.20781e-02  9.38414e-03  9.07053e-03 74 30100 1.1670e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.09482e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 9.23425e-02 -1.40611e-03  6.69227e-03 74 30201 1.1670e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.09482e-01 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 9.56388e-02  2.37826e-03  4.77243e-03 74 20000 1.1670e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.09482e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 9.68646e-02  1.29240e-02  1.23831e-02 74 30101 1.1670e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.09482e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 9.80350e-02  2.95132e-03  1.59524e-02 74 20200 1.1670e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.09482e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 9.84477e-02  7.30825e-03  1.03271e-02 74 40000 1.1670e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.09482e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 9.94295e-02 -2.60607e-03  7.35868e-03 74 20101 1.1670e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.09482e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.01515e-01  4.02093e-03  6.71766e-03 74 40100 1.1670e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.09482e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.01601e-01 -2.02215e-03  2.05019e-02 74 20202 1.1670e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.09482e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.01823e-01 -3.13679e-03  1.02439e-02 74 30202 1.1670e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.09482e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.03292e-01  1.10591e-02  7.81091e-03 74 30000 1.1670e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.09482e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.04453e-01  1.76495e-03  1.02691e-02 74 20201 1.1670e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.09482e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.04521e-01  9.18575e-03  9.62445e-03 74 40101 1.1670e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.09482e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.04602e-01 -4.02647e-03  1.07720e-02 74 30300 1.1670e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.09482e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.05292e-01 -1.66841e-03  7.64282e-03 74 30200 1.1670e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.09482e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.07470e-01  8.75038e-03  1.02081e-02 74 30301 1.1670e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.09482e-01 0.00000e+00
64 7.373e+00 5.12460e+01 6.5e+01 1.07477e-01 -4.00614e-03  7.52282e-03 74 10101 1.1670e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.09482e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.09263e-01  3.49442e-03  6.64270e-03 74 30100 1.1670e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.09482e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.09436e-01 -1.95616e-03  8.42970e-03 74 30201 1.1670e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.09482e-01 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 1.09673e-01  6.05526e-04  3.94921e-03 74 20100 1.1670e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.09482e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.10130e-01  5.92598e-03  1.10462e-02 74 40200 1.1670e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.09482e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.12897e-01 -7.82953e-03  9.14261e-03 74 40201 1.1670e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.09482e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.14035e-01 -4.71920e-03  8.82103e-03 74 20200 1.1670e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.09482e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.14943e-01  4.64859e-03  1.43784e-02 74 30101 1.1670e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.09482e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.15678e-01  2.98251e-03  1.21357e-02 74 30302 1.1670e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.09482e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.16671e-01 -2.30973e-03  1.19987e-02 74 40000 1.1670e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.09482e-01 0.00000e+00
64 7.373e+00 5.12460e+01 6.5e+01 1.16717e-01 -8.18176e-05  4.03786e-03 74 20000 1.1670e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.09482e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.20150e-01  1.13267e-02  9.91476e-03 74 30000 1.1670e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.09482e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.20306e-01  7.12392e-04  9.92406e-03 74 40100 1.1670e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.09482e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.20564e-01  5.43338e-03  2.00174e-02 74 20202 1.1670e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.09482e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.20672e-01 -1.32703e-02  1.73809e-02 74 30202 1.1670e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.09482e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.20731e-01 -4.11120e-03  9.89027e-03 74 40202 1.1670e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.09482e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.21501e-01 -1.00667e-03  6.90649e-03 74 20201 1.1670e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.09482e-01 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 1.21513e-01 -6.00060e-03  5.79775e-03 74 20101 1.1670e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.09482e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.23125e-01 -1.93683e-03  7.22188e-03 74 40300 1.1670e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.09482e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.23869e-01 -1.46831e-02  1.47020e-02 74 40101 1.1670e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.09482e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.23965e-01 -5.86024e-03  1.53213e-02 74 30300 1.1670e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.09482e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.24943e-01 -1.75241e-03  6.28020e-03 74 30200 1.1670e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.09482e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.25729e-01 -2.43957e-03  5.68501e-03 74 40301 1.1670e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.09482e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.27095e-01 -1.14891e-03 -9.68743e-03 74 30100 1.1670e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.09482e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.27363e-01 -4.24524e-03 -1.39300e-02 74 30301 1.1670e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.09482e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.29860e-01 -1.68354e-03 -9.69815e-03 74 30201 1.1670e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.09482e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.30517e-01 -8.19950e-03 -9.18458e-03 74 40200 1.1670e-01 2.36688e-02 1.30517e-01 3.50012e-01 4.09482e-01 0.00000e+00
64 7.373e+00 1.25025e+02 6.5e+01 0.00000e+00  1.75781e-03  1.26202e-02 74 10000 1.1680e-01 2.36688e-02 1.30517e-01 5.39602e-01 5.98520e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 2.36688e-02  3.40439e-02 -5.18682e-02 74 10000 1.1680e-01 2.36688e-02 1.30517e-01 5.39602e-01 5.98520e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 2.80501e-02  2.40718e-02 -4.28256e-02 74 10000 1.1680e-01 2.36688e-02 1.30517e-01 5.39602e-01 5.98520e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 3.32852e-02  1.33106e-02 -3.48351e-02 74 10000 1.1680e-01 2.36688e-02 1.30517e-01 5.39602e-01 5.98520e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 3.53441e-02  1.86085e-02 -1.12346e-02 74 10100 1.1680e-01 2.36688e-02 1.30517e-01 5.39602e-01 5.98520e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 3.87175e-02  1.34293e-02 -2.87117e-02 74 10000 1.1680e-01 2.36688e-02 1.30517e-01 5.39602e-01 5.98520e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 4.18866e-02  1.08657e-02 -9.58644e-03 74 10100 1.1680e-01 2.36688e-02 1.30517e-01 5.39602e-01 5.98520e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 4.40532e-02  1.57620e-02 -1.04073e-02 74 10101 1.1680e-01 2.36688e-02 1.30517e-01 5.39602e-01 5.98520e-01 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 4.73166e-02  1.28359e-02 -2.27709e-02 74 10000 1.1680e-01 2.36688e-02 1.30517e-01 5.39602e-01 5.98520e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 4.78405e-02  5.64040e-03 -8.72692e-03 74 20000 1.1680e-01 2.36688e-02 1.30517e-01 5.39602e-01 5.98520e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 4.97041e-02  3.90505e-03 -8.62125e-03 74 10100 1.1680e-01 2.36688e-02 1.30517e-01 5.39602e-01 5.98520e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 5.22078e-02  1.01364e-02 -9.93142e-03 74 10101 1.1680e-01 2.36688e-02 1.30517e-01 5.39602e-01 5.98520e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 5.48605e-02 -1.59168e-03 -8.27715e-03 74 20100 1.1680e-01 2.36688e-02 1.30517e-01 5.39602e-01 5.98520e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 5.66962e-02 -9.02386e-04 -8.90938e-03 74 20000 1.1680e-01 2.36688e-02 1.30517e-01 5.39602e-01 5.98520e-01 0.00000e+00
64 7.373e+00 5.12460e+01 6.5e+01 5.77448e-02  1.53648e-02  2.09065e-02 74 10000 1.1680e-01 2.36688e-02 1.30517e-01 5.39602e-01 5.98520e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 5.78160e-02  7.09600e-03  6.59679e-03 74 10100 1.1680e-01 2.36688e-02 1.30517e-01 5.39602e-01 5.98520e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 6.07833e-02 -1.75569e-03  8.74001e-03 74 20101 1.1680e-01 2.36688e-02 1.30517e-01 5.39602e-01 5.98520e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 6.19515e-02  3.74224e-03  9.40375e-03 74 10101 1.1680e-01 2.36688e-02 1.30517e-01 5.39602e-01 5.98520e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 6.50157e-02 -1.04963e-03  7.68433e-03 74 20100 1.1680e-01 2.36688e-02 1.30517e-01 5.39602e-01 5.98520e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 6.72777e-02 -2.73055e-03  6.33836e-03 74 20000 1.1680e-01 2.36688e-02 1.30517e-01 5.39602e-01 5.98520e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 6.97118e-02  2.65797e-03  8.42758e-03 74 20200 1.1680e-01 2.36688e-02 1.30517e-01 5.39602e-01 5.98520e-01 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 7.06570e-02  7.93923e-03  7.61459e-03 74 10100 1.1680e-01 2.36688e-02 1.30517e-01 5.39602e-01 5.98520e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 7.20348e-02  1.53952e-03  8.48960e-03 74 20101 1.1680e-01 2.36688e-02 1.30517e-01 5.39602e-01 5.98520e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 7.20623e-02  9.55566e-03  8.71427e-03 74 10101 1.1680e-01 2.36688e-02 1.30517e-01 5.39602e-01 5.98520e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.34499e-02  1.03911e-02  1.17021e-02 74 30000 1.1680e-01 2.36688e-02 1.30517e-01 5.39602e-01 5.98520e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.42759e-02  3.38702e-03  9.31811e-03 74 20201 1.1680e-01 2.36688e-02 1.30517e-01 5.39602e-01 5.98520e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 7.71499e-02 -4.89319e-03  7.33898e-03 74 20100 1.1680e-01 2.36688e-02 1.30517e-01 5.39602e-01 5.98520e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.76959e-02 -3.38826e-03  1.05458e-02 74 30100 1.1680e-01 2.36688e-02 1.30517e-01 5.39602e-01 5.98520e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 7.82578e-02  1.14825e-04  6.41133e-03 74 20000 1.1680e-01 2.36688e-02 1.30517e-01 5.39602e-01 5.98520e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.17348e-02  1.09397e-02  1.63111e-02 74 30101 1.1680e-01 2.36688e-02 1.30517e-01 5.39602e-01 5.98520e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.26160e-02  1.25938e-03  7.38030e-03 74 20200 1.1680e-01 2.36688e-02 1.30517e-01 5.39602e-01 5.98520e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 8.54790e-02  2.75303e-03  1.01601e-02 74 20101 1.1680e-01 2.36688e-02 1.30517e-01 5.39602e-01 5.98520e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.57318e-02  5.89430e-03  1.35863e-02 74 20202 1.1680e-01 2.36688e-02 1.30517e-01 5.39602e-01 5.98520e-01 0.00000e+00
64 7.373e+00 5.12460e+01 6.5e+01 8.62292e-02  6.43107e-03  8.56891e-03 74 10100 1.1680e-01 2.36688e-02 1.30517e-01 5.39602e-01 5.98520e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.70461e-02  9.98708e-03  9.56779e-03 74 30000 1.1680e-01 2.36688e-02 1.30517e-01 5.39602e-01 5.98520e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.80250e-02  3.15890e-03  9.62842e-03 74 20201 1.1680e-01 2.36688e-02 1.30517e-01 5.39602e-01 5.98520e-01 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 8.80673e-02 -1.40277e-03  7.31094e-03 74 10101 1.1680e-01 2.36688e-02 1.30517e-01 5.39602e-01 5.98520e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.88460e-02 -5.79896e-03  5.66532e-03 74 30200 1.1680e-01 2.36688e-02 1.30517e-01 5.39602e-01 5.98520e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 8.97411e-02 -3.49020e-03  5.96539e-03 74 20100 1.1680e-01 2.36688e-02 1.30517e-01 5.39602e-01 5.98520e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 9.20781e-02  8.75572e-03  9.07053e-03 74 30100 1.1680e-01 2.36688e-02 1.30517e-01 5.39602e-01 5.98520e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 9.23425e-02 -1.88351e-03  6.69227e-03 74 30201 1.1680e-01 2.36688e-02 1.30517e-01 5.39602e-01 5.98520e-01 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 9.56388e-02  2.88382e-03  4.77243e-03 74 20000 1.1680e-01 2.36688e-02 1.30517e-01 5.39602e-01 5.98520e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 9.68646e-02  1.17772e-02  1.23831e-02 74 30101 1.1680e-01 2.36688e-02 1.30517e-01 5.39602e-01 5.98520e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 9.80350e-02  2.11359e-03  1.59524e-02 74 20200 1.1680e-01 2.36688e-02 1.30517e-01 5.39602e-01 5.98520e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 9.84477e-02  6.17252e-03  1.03271e-02 74 40000 1.1680e-01 2.36688e-02 1.30517e-01 5.39602e-01 5.98520e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 9.94295e-02 -3.53927e-03  7.35868e-03 74 20101 1.1680e-01 2.36688e-02 1.30517e-01 5.39602e-01 5.98520e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.01515e-01  2.56553e-03  6.71766e-03 74 40100 1.1680e-01 2.36688e-02 1.30517e-01 5.39602e-01 5.98520e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.01601e-01 -3.66657e-03  2.05019e-02 74 20202 1.1680e-01 2.36688e-02 1.30517e-01 5.39602e-01 5.98520e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.01823e-01 -4.62424e-03  1.02439e-02 74 30202 1.1680e-01 2.36688e-02 1.30517e-01 5.39602e-01 5.98520e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.03292e-01  9.67408e-03  7.81091e-03 74 30000 1.1680e-01 2.36688e-02 1.30517e-01 5.39602e-01 5.98520e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.04453e-01  2.61476e-04  1.02691e-02 74 20201 1.1680e-01 2.36688e-02 1.30517e-01 5.39602e-01 5.98520e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.04521e-01  7.42152e-03  9.62445e-03 74 40101 1.1680e-01 2.36688e-02 1.30517e-01 5.39602e-01 5.98520e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.04602e-01 -5.79884e-03  1.07720e-02 74 30300 1.1680e-01 2.36688e-02 1.30517e-01 5.39602e-01 5.98520e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.05292e-01 -3.69052e-03  7.64282e-03 74 30200 1.1680e-01 2.36688e-02 1.30517e-01 5.39602e-01 5.98520e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.07470e-01  6.68831e-03  1.02081e-02 74 30301 1.1680e-01 2.36688e-02 1.30517e-01 5.39602e-01 5.98520e-01 0.00000e+00
64 7.373e+00 5.12460e+01 6.5e+01 1.07477e-01 -3.89743e-03  7.52282e-03 74 10101 1.1680e-01 2.36688e-02 1.30517e-01 5.39602e-01 5.98520e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.09263e-01  1.50736e-03  6.64270e-03 74 30100 1.1680e-01 2.36688e-02 1.30517e-01 5.39602e-01 5.98520e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.09436e-01 -4.39444e-03  8.42970e-03 74 30201 1.1680e-01 2.36688e-02 1.30517e-01 5.39602e-01 5.98520e-01 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 1.09673e-01 -3.33806e-04  3.94921e-03 74 20100 1.1680e-01 2.36688e-02 1.30517e-01 5.39602e-01 5.98520e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.10130e-01  3.59900e-03  1.10462e-02 74 40200 1.1680e-01 2.36688e-02 1.30517e-01 5.39602e-01 5.98520e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.12897e-01 -1.04291e-02  9.14261e-03 74 40201 1.1680e-01 2.36688e-02 1.30517e-01 5.39602e-01 5.98520e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.14035e-01 -7.12350e-03  8.82103e-03 74 20200 1.1680e-01 2.36688e-02 1.30517e-01 5.39602e-01 5.98520e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.14943e-01  2.10385e-03  1.43784e-02 74 30101 1.1680e-01 2.36688e-02 1.30517e-01 5.39602e-01 5.98520e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.15678e-01  1.12375e-04  1.21357e-02 74 30302 1.1680e-01 2.36688e-02 1.30517e-01 5.39602e-01 5.98520e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.16671e-01 -5.45526e-03  1.19987e-02 74 40000 1.1680e-01 2.36688e-02 1.30517e-01 5.39602e-01 5.98520e-01 0.00000e+00
64 7.373e+00 5.12460e+01 6.5e+01 1.16717e-01 -8.80690e-04  4.03786e-03 74 20000 1.1680e-01 2.36688e-02 1.30517e-01 5.39602e-01 5.98520e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.20150e-01  8.33250e-03  9.91476e-03 74 30000 1.1680e-01 2.36688e-02 1.30517e-01 5.39602e-01 5.98520e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.20306e-01 -2.78241e-03  9.92406e-03 74 40100 1.1680e-01 2.36688e-02 1.30517e-01 5.39602e-01 5.98520e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.20564e-01  2.34806e-03  2.00174e-02 74 20202 1.1680e-01 2.36688e-02 1.30517e-01 5.39602e-01 5.98520e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.20672e-01 -1.67994e-02  1.73809e-02 74 30202 1.1680e-01 2.36688e-02 1.30517e-01 5.39602e-01 5.98520e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.20731e-01 -7.46636e-03  9.89027e-03 74 40202 1.1680e-01 2.36688e-02 1.30517e-01 5.39602e-01 5.98520e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.21501e-01 -4.12958e-03  6.90649e-03 74 20201 1.1680e-01 2.36688e-02 1.30517e-01 5.39602e-01 5.98520e-01 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 1.21513e-01 -8.08796e-03  5.79775e-03 74 20101 1.1680e-01 2.36688e-02 1.30517e-01 5.39602e-01 5.98520e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.23125e-01 -5.51910e-03  7.22188e-03 74 40300 1.1680e-01 2.36688e-02 1.30517e-01 5.39602e-01 5.98520e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.23869e-01 -1.85160e-02  1.47020e-02 74 40101 1.1680e-01 2.36688e-02 1.30517e-01 5.39602e-01 5.98520e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.23965e-01 -9.70172e-03  1.53213e-02 74 30300 1.1680e-01 2.36688e-02 1.30517e-01 5.39602e-01 5.98520e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.24943e-01 -5.25314e-03  6.28020e-03 74 30200 1.1680e-01 2.36688e-02 1.30517e-01 5.39602e-01 5.98520e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.25729e-01 -6.26841e-03  5.68501e-03 74 40301 1.1680e-01 2.36688e-02 1.30517e-01 5.39602e-01 5.98520e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.27095e-01 -4.80014e-03 -9.68743e-03 74 30100 1.1680e-01 2.36688e-02 1.30517e-01 5.39602e-01 5.98520e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.27363e-01 -8.40712e-03 -1.39300e-02 74 30301 1.1680e-01 2.36688e-02 1.30517e-01 5.39602e-01 5.98520e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.29860e-01 -5.64642e-03 -9.69815e-03 74 30201 1.1680e-01 2.36688e-02 1.30517e-01 5.39602e-01 5.98520e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.30517e-01 -1.26574e-02 -9.18458e-03 74 40200 1.1680e-01 2.36688e-02 1.30517e-01 5.39602e-01 5.98520e-01 0.00000e+00
64 7.373e+00 1.25025e+02 6.5e+01 0.00000e+00  2.36428e-03  1.59352e-02 74 10000 1.1690e-01 2.36688e-02 1.30517e-01 9.75117e-01 1.06153e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 2.36688e-02  4.78183e-02 -5.18682e-02 74 10000 1.1690e-01 2.36688e-02 1.30517e-01 9.75117e-01 1.06153e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 2.80501e-02  3.56373e-02 -4.28256e-02 74 10000 1.1690e-01 2.36688e-02 1.30517e-01 9.75117e-01 1.06153e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 3.32852e-02  2.33813e-02 -3.48351e-02 74 10000 1.1690e-01 2.36688e-02 1.30517e-01 9.75117e-01 1.06153e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 3.53441e-02  2.77762e-02 -1.12346e-02 74 10100 1.1690e-01 2.36688e-02 1.30517e-01 9.75117e-01 1.06153e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 3.87175e-02  2.19364e-02 -2.87117e-02 74 10000 1.1690e-01 2.36688e-02 1.30517e-01 9.75117e-01 1.06153e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 4.18866e-02  1.80620e-02 -9.58644e-03 74 10100 1.1690e-01 2.36688e-02 1.30517e-01 9.75117e-01 1.06153e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 4.40532e-02  2.26226e-02 -1.04073e-02 74 10101 1.1690e-01 2.36688e-02 1.30517e-01 9.75117e-01 1.06153e+00 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 4.73166e-02  2.03159e-02 -2.27709e-02 74 10000 1.1690e-01 2.36688e-02 1.30517e-01 9.75117e-01 1.06153e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 4.78405e-02  1.16652e-02 -8.72692e-03 74 20000 1.1690e-01 2.36688e-02 1.30517e-01 9.75117e-01 1.06153e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 4.97041e-02  9.80134e-03 -8.62125e-03 74 10100 1.1690e-01 2.36688e-02 1.30517e-01 9.75117e-01 1.06153e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 5.22078e-02  1.51082e-02 -9.93142e-03 74 10101 1.1690e-01 2.36688e-02 1.30517e-01 9.75117e-01 1.06153e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 5.48605e-02  3.07065e-03 -8.27715e-03 74 20100 1.1690e-01 2.36688e-02 1.30517e-01 9.75117e-01 1.06153e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 5.66962e-02  3.25474e-03 -8.90938e-03 74 20000 1.1690e-01 2.36688e-02 1.30517e-01 9.75117e-01 1.06153e+00 0.00000e+00
64 7.373e+00 5.12460e+01 6.5e+01 5.77448e-02  2.17055e-02  2.09065e-02 74 10000 1.1690e-01 2.36688e-02 1.30517e-01 9.75117e-01 1.06153e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 5.78160e-02  1.15523e-02  6.59679e-03 74 10100 1.1690e-01 2.36688e-02 1.30517e-01 9.75117e-01 1.06153e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 6.07833e-02  1.90026e-03  8.74001e-03 74 20101 1.1690e-01 2.36688e-02 1.30517e-01 9.75117e-01 1.06153e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 6.19515e-02  7.46543e-03  9.40375e-03 74 10101 1.1690e-01 2.36688e-02 1.30517e-01 9.75117e-01 1.06153e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 6.50157e-02  1.76686e-03  7.68433e-03 74 20100 1.1690e-01 2.36688e-02 1.30517e-01 9.75117e-01 1.06153e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 6.72777e-02  1.86267e-04  6.33836e-03 74 20000 1.1690e-01 2.36688e-02 1.30517e-01 9.75117e-01 1.06153e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 6.97118e-02  4.97428e-03  8.42758e-03 74 20200 1.1690e-01 2.36688e-02 1.30517e-01 9.75117e-01 1.06153e+00 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 7.06570e-02  1.14684e-02  7.61459e-03 74 10100 1.1690e-01 2.36688e-02 1.30517e-01 9.75117e-01 1.06153e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 7.20348e-02  3.35515e-03  8.48960e-03 74 20101 1.1690e-01 2.36688e-02 1.30517e-01 9.75117e-01 1.06153e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 7.20623e-02  1.18586e-02  8.71427e-03 74 10101 1.1690e-01 2.36688e-02 1.30517e-01 9.75117e-01 1.06153e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.34499e-02  1.21957e-02  1.17021e-02 74 30000 1.1690e-01 2.36688e-02 1.30517e-01 9.75117e-01 1.06153e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.42759e-02  5.08136e-03  9.31811e-03 74 20201 1.1690e-01 2.36688e-02 1.30517e-01 9.75117e-01 1.06153e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 7.71499e-02 -3.31794e-03  7.33898e-03 74 20100 1.1690e-01 2.36688e-02 1.30517e-01 9.75117e-01 1.06153e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.76959e-02 -2.13679e-03  1.05458e-02 74 30100 1.1690e-01 2.36688e-02 1.30517e-01 9.75117e-01 1.06153e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 7.82578e-02  1.60651e-03  6.41133e-03 74 20000 1.1690e-01 2.36688e-02 1.30517e-01 9.75117e-01 1.06153e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.17348e-02  1.16907e-02  1.63111e-02 74 30101 1.1690e-01 2.36688e-02 1.30517e-01 9.75117e-01 1.06153e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.26160e-02  1.72238e-03  7.38030e-03 74 20200 1.1690e-01 2.36688e-02 1.30517e-01 9.75117e-01 1.06153e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 8.54790e-02  3.31029e-03  1.01601e-02 74 20101 1.1690e-01 2.36688e-02 1.30517e-01 9.75117e-01 1.06153e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.57318e-02  6.16853e-03  1.35863e-02 74 20202 1.1690e-01 2.36688e-02 1.30517e-01 9.75117e-01 1.06153e+00 0.00000e+00
64 7.373e+00 5.12460e+01 6.5e+01 8.62292e-02  8.82882e-03  8.56891e-03 74 10100 1.1690e-01 2.36688e-02 1.30517e-01 9.75117e-01 1.06153e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.70461e-02  9.92757e-03  9.56779e-03 74 30000 1.1690e-01 2.36688e-02 1.30517e-01 9.75117e-01 1.06153e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.80250e-02  2.98780e-03  9.62842e-03 74 20201 1.1690e-01 2.36688e-02 1.30517e-01 9.75117e-01 1.06153e+00 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 8.80673e-02 -5.40090e-05  7.31094e-03 74 10101 1.1690e-01 2.36688e-02 1.30517e-01 9.75117e-01 1.06153e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.88460e-02 -5.88451e-03  5.66532e-03 74 30200 1.1690e-01 2.36688e-02 1.30517e-01 9.75117e-01 1.06153e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 8.97411e-02 -3.36553e-03  5.96539e-03 74 20100 1.1690e-01 2.36688e-02 1.30517e-01 9.75117e-01 1.06153e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 9.20781e-02  8.12727e-03  9.07053e-03 74 30100 1.1690e-01 2.36688e-02 1.30517e-01 9.75117e-01 1.06153e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 9.23425e-02 -2.36043e-03  6.69227e-03 74 30201 1.1690e-01 2.36688e-02 1.30517e-01 9.75117e-01 1.06153e+00 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 9.56388e-02  3.39171e-03  4.77243e-03 74 20000 1.1690e-01 2.36688e-02 1.30517e-01 9.75117e-01 1.06153e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 9.68646e-02  1.06284e-02  1.23831e-02 74 30101 1.1690e-01 2.36688e-02 1.30517e-01 9.75117e-01 1.06153e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 9.80350e-02  1.27409e-03  1.59524e-02 74 20200 1.1690e-01 2.36688e-02 1.30517e-01 9.75117e-01 1.06153e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 9.84477e-02  5.03473e-03  1.03271e-02 74 40000 1.1690e-01 2.36688e-02 1.30517e-01 9.75117e-01 1.06153e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 9.94295e-02 -4.46945e-03  7.35868e-03 74 20101 1.1690e-01 2.36688e-02 1.30517e-01 9.75117e-01 1.06153e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.01515e-01  1.10675e-03  6.71766e-03 74 40100 1.1690e-01 2.36688e-02 1.30517e-01 9.75117e-01 1.06153e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.01601e-01 -5.31501e-03  2.05019e-02 74 20202 1.1690e-01 2.36688e-02 1.30517e-01 9.75117e-01 1.06153e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.01823e-01 -6.11522e-03  1.02439e-02 74 30202 1.1690e-01 2.36688e-02 1.30517e-01 9.75117e-01 1.06153e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.03292e-01  8.28501e-03  7.81091e-03 74 30000 1.1690e-01 2.36688e-02 1.30517e-01 9.75117e-01 1.06153e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.04453e-01 -1.24656e-03  1.02691e-02 74 20201 1.1690e-01 2.36688e-02 1.30517e-01 9.75117e-01 1.06153e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.04521e-01  5.65258e-03  9.62445e-03 74 40101 1.1690e-01 2.36688e-02 1.30517e-01 9.75117e-01 1.06153e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.04602e-01 -7.57596e-03  1.07720e-02 74 30300 1.1690e-01 2.36688e-02 1.30517e-01 9.75117e-01 1.06153e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.05292e-01 -5.71831e-03  7.64282e-03 74 30200 1.1690e-01 2.36688e-02 1.30517e-01 9.75117e-01 1.06153e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.07470e-01  4.62018e-03  1.02081e-02 74 30301 1.1690e-01 2.36688e-02 1.30517e-01 9.75117e-01 1.06153e+00 0.00000e+00
64 7.373e+00 5.12460e+01 6.5e+01 1.07477e-01 -3.78472e-03  7.52282e-03 74 10101 1.1690e-01 2.36688e-02 1.30517e-01 9.75117e-01 1.06153e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.09263e-01 -4.86464e-04  6.64270e-03 74 30100 1.1690e-01 2.36688e-02 1.30517e-01 9.75117e-01 1.06153e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.09436e-01 -6.84030e-03  8.42970e-03 74 30201 1.1690e-01 2.36688e-02 1.30517e-01 9.75117e-01 1.06153e+00 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 1.09673e-01 -1.27700e-03  3.94921e-03 74 20100 1.1690e-01 2.36688e-02 1.30517e-01 9.75117e-01 1.06153e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.10130e-01  1.26473e-03  1.10462e-02 74 40200 1.1690e-01 2.36688e-02 1.30517e-01 9.75117e-01 1.06153e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.12897e-01 -1.30373e-02  9.14261e-03 74 40201 1.1690e-01 2.36688e-02 1.30517e-01 9.75117e-01 1.06153e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.14035e-01 -9.53146e-03  8.82103e-03 74 20200 1.1690e-01 2.36688e-02 1.30517e-01 9.75117e-01 1.06153e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.14943e-01 -4.50384e-04  1.43784e-02 74 30101 1.1690e-01 2.36688e-02 1.30517e-01 9.75117e-01 1.06153e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.15678e-01 -2.76773e-03  1.21357e-02 74 30302 1.1690e-01 2.36688e-02 1.30517e-01 9.75117e-01 1.06153e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.16671e-01 -8.61187e-03  1.19987e-02 74 40000 1.1690e-01 2.36688e-02 1.30517e-01 9.75117e-01 1.06153e+00 0.00000e+00
64 7.373e+00 5.12460e+01 6.5e+01 1.16717e-01 -1.67999e-03  4.03786e-03 74 20000 1.1690e-01 2.36688e-02 1.30517e-01 9.75117e-01 1.06153e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.20150e-01  5.33152e-03  9.91476e-03 74 30000 1.1690e-01 2.36688e-02 1.30517e-01 9.75117e-01 1.06153e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.20306e-01 -6.29014e-03  9.92406e-03 74 40100 1.1690e-01 2.36688e-02 1.30517e-01 9.75117e-01 1.06153e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.20564e-01 -7.49579e-04  2.00174e-02 74 20202 1.1690e-01 2.36688e-02 1.30517e-01 9.75117e-01 1.06153e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.20672e-01 -2.03417e-02  1.73809e-02 74 30202 1.1690e-01 2.36688e-02 1.30517e-01 9.75117e-01 1.06153e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.20731e-01 -1.08341e-02  9.89027e-03 74 40202 1.1690e-01 2.36688e-02 1.30517e-01 9.75117e-01 1.06153e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.21501e-01 -7.25992e-03  6.90649e-03 74 20201 1.1690e-01 2.36688e-02 1.30517e-01 9.75117e-01 1.06153e+00 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 1.21513e-01 -1.01851e-02  5.79775e-03 74 20101 1.1690e-01 2.36688e-02 1.30517e-01 9.75117e-01 1.06153e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.23125e-01 -9.11517e-03  7.22188e-03 74 40300 1.1690e-01 2.36688e-02 1.30517e-01 9.75117e-01 1.06153e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.23869e-01 -2.23638e-02  1.47020e-02 74 40101 1.1690e-01 2.36688e-02 1.30517e-01 9.75117e-01 1.06153e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.23965e-01 -1.35581e-02  1.53213e-02 74 30300 1.1690e-01 2.36688e-02 1.30517e-01 9.75117e-01 1.06153e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.24943e-01 -8.76852e-03  6.28020e-03 74 30200 1.1690e-01 2.36688e-02 1.30517e-01 9.75117e-01 1.06153e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.25729e-01 -1.01125e-02  5.68501e-03 74 40301 1.1690e-01 2.36688e-02 1.30517e-01 9.75117e-01 1.06153e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.27095e-01 -8.46183e-03 -9.68743e-03 74 30100 1.1690e-01 2.36688e-02 1.30517e-01 9.75117e-01 1.06153e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.27363e-01 -1.25857e-02 -1.39300e-02 74 30301 1.1690e-01 2.36688e-02 1.30517e-01 9.75117e-01 1.06153e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.29860e-01 -9.62671e-03 -9.69815e-03 74 30201 1.1690e-01 2.36688e-02 1.30517e-01 9.75117e-01 1.06153e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.30517e-01 -1.71339e-02 -9.18458e-03 74 40200 1.1690e-01 2.36688e-02 1.30517e-01 9.75117e-01 1.06153e+00 0.00000e+00
64 7.373e+00 1.25025e+02 6.5e+01 0.00000e+00  2.97282e-03  1.95875e-02 74 10000 1.1700e-01 2.36688e-02 1.30517e-01 1.65898e+00 1.80121e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 2.36688e-02  6.16181e-02 -5.18682e-02 74 10000 1.1700e-01 2.36688e-02 1.30517e-01 1.65898e+00 1.80121e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 2.80501e-02  4.72261e-02 -4.28256e-02 74 10000 1.1700e-01 2.36688e-02 1.30517e-01 1.65898e+00 1.80121e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 3.32852e-02  3.34761e-02 -3.48351e-02 74 10000 1.1700e-01 2.36688e-02 1.30517e-01 1.65898e+00 1.80121e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 3.53441e-02  3.69652e-02 -1.12346e-02 74 10100 1.1700e-01 2.36688e-02 1.30517e-01 1.65898e+00 1.80121e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 3.87175e-02  3.04696e-02 -2.87117e-02 74 10000 1.1700e-01 2.36688e-02 1.30517e-01 1.65898e+00 1.80121e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 4.18866e-02  2.52767e-02 -9.58644e-03 74 10100 1.1700e-01 2.36688e-02 1.30517e-01 1.65898e+00 1.80121e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 4.40532e-02  2.95015e-02 -1.04073e-02 74 10101 1.1700e-01 2.36688e-02 1.30517e-01 1.65898e+00 1.80121e+00 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 4.73166e-02  2.78170e-02 -2.27709e-02 74 10000 1.1700e-01 2.36688e-02 1.30517e-01 1.65898e+00 1.80121e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 4.78405e-02  1.77069e-02 -8.72692e-03 74 20000 1.1700e-01 2.36688e-02 1.30517e-01 1.65898e+00 1.80121e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 4.97041e-02  1.57160e-02 -8.62125e-03 74 10100 1.1700e-01 2.36688e-02 1.30517e-01 1.65898e+00 1.80121e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 5.22078e-02  2.00948e-02 -9.93142e-03 74 10101 1.1700e-01 2.36688e-02 1.30517e-01 1.65898e+00 1.80121e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 5.48605e-02  7.74747e-03 -8.27715e-03 74 20100 1.1700e-01 2.36688e-02 1.30517e-01 1.65898e+00 1.80121e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 5.66962e-02  7.42512e-03 -8.90938e-03 74 20000 1.1700e-01 2.36688e-02 1.30517e-01 1.65898e+00 1.80121e+00 0.00000e+00
64 7.373e+00 5.12460e+01 6.5e+01 5.77448e-02  2.80656e-02  2.09065e-02 74 10000 1.1700e-01 2.36688e-02 1.30517e-01 1.65898e+00 1.80121e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 5.78160e-02  1.60281e-02  6.59679e-03 74 10100 1.1700e-01 2.36688e-02 1.30517e-01 1.65898e+00 1.80121e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 6.07833e-02  5.56864e-03  8.74001e-03 74 20101 1.1700e-01 2.36688e-02 1.30517e-01 1.65898e+00 1.80121e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 6.19515e-02  1.12027e-02  9.40375e-03 74 10101 1.1700e-01 2.36688e-02 1.30517e-01 1.65898e+00 1.80121e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 6.50157e-02  4.59365e-03  7.68433e-03 74 20100 1.1700e-01 2.36688e-02 1.30517e-01 1.65898e+00 1.80121e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 6.72777e-02  3.11521e-03  6.33836e-03 74 20000 1.1700e-01 2.36688e-02 1.30517e-01 1.65898e+00 1.80121e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 6.97118e-02  7.29981e-03  8.42758e-03 74 20200 1.1700e-01 2.36688e-02 1.30517e-01 1.65898e+00 1.80121e+00 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 7.06570e-02  1.50104e-02  7.61459e-03 74 10100 1.1700e-01 2.36688e-02 1.30517e-01 1.65898e+00 1.80121e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 7.20348e-02  5.17854e-03  8.48960e-03 74 20101 1.1700e-01 2.36688e-02 1.30517e-01 1.65898e+00 1.80121e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 7.20623e-02  1.41759e-02  8.71427e-03 74 10101 1.1700e-01 2.36688e-02 1.30517e-01 1.65898e+00 1.80121e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.34499e-02  1.40081e-02  1.17021e-02 74 30000 1.1700e-01 2.36688e-02 1.30517e-01 1.65898e+00 1.80121e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.42759e-02  6.78324e-03  9.31811e-03 74 20201 1.1700e-01 2.36688e-02 1.30517e-01 1.65898e+00 1.80121e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 7.71499e-02 -1.73418e-03  7.33898e-03 74 20100 1.1700e-01 2.36688e-02 1.30517e-01 1.65898e+00 1.80121e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.76959e-02 -8.79067e-04  1.05458e-02 74 30100 1.1700e-01 2.36688e-02 1.30517e-01 1.65898e+00 1.80121e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 7.82578e-02  3.11024e-03  6.41133e-03 74 20000 1.1700e-01 2.36688e-02 1.30517e-01 1.65898e+00 1.80121e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.17348e-02  1.24465e-02  1.63111e-02 74 30101 1.1700e-01 2.36688e-02 1.30517e-01 1.65898e+00 1.80121e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.26160e-02  2.18914e-03  7.38030e-03 74 20200 1.1700e-01 2.36688e-02 1.30517e-01 1.65898e+00 1.80121e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 8.54790e-02  3.87284e-03  1.01601e-02 74 20101 1.1700e-01 2.36688e-02 1.30517e-01 1.65898e+00 1.80121e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.57318e-02  6.44593e-03  1.35863e-02 74 20202 1.1700e-01 2.36688e-02 1.30517e-01 1.65898e+00 1.80121e+00 0.00000e+00
64 7.373e+00 5.12460e+01 6.5e+01 8.62292e-02  1.12355e-02  8.56891e-03 74 10100 1.1700e-01 2.36688e-02 1.30517e-01 1.65898e+00 1.80121e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.70461e-02  9.87010e-03  9.56779e-03 74 30000 1.1700e-01 2.36688e-02 1.30517e-01 1.65898e+00 1.80121e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.80250e-02  2.81833e-03  9.62842e-03 74 20201 1.1700e-01 2.36688e-02 1.30517e-01 1.65898e+00 1.80121e+00 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 8.80673e-02  1.30092e-03  7.31094e-03 74 10101 1.1700e-01 2.36688e-02 1.30517e-01 1.65898e+00 1.80121e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.88460e-02 -5.96813e-03  5.66532e-03 74 30200 1.1700e-01 2.36688e-02 1.30517e-01 1.65898e+00 1.80121e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 8.97411e-02 -3.23330e-03  5.96539e-03 74 20100 1.1700e-01 2.36688e-02 1.30517e-01 1.65898e+00 1.80121e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 9.20781e-02  7.49883e-03  9.07053e-03 74 30100 1.1700e-01 2.36688e-02 1.30517e-01 1.65898e+00 1.80121e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 9.23425e-02 -2.83684e-03  6.69227e-03 74 30201 1.1700e-01 2.36688e-02 1.30517e-01 1.65898e+00 1.80121e+00 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 9.56388e-02  3.90267e-03  4.77243e-03 74 20000 1.1700e-01 2.36688e-02 1.30517e-01 1.65898e+00 1.80121e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 9.68646e-02  9.47756e-03  1.23831e-02 74 30101 1.1700e-01 2.36688e-02 1.30517e-01 1.65898e+00 1.80121e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 9.80350e-02  4.34746e-04  1.59524e-02 74 20200 1.1700e-01 2.36688e-02 1.30517e-01 1.65898e+00 1.80121e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 9.84477e-02  3.89488e-03  1.03271e-02 74 40000 1.1700e-01 2.36688e-02 1.30517e-01 1.65898e+00 1.80121e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 9.94295e-02 -5.39612e-03  7.35868e-03 74 20101 1.1700e-01 2.36688e-02 1.30517e-01 1.65898e+00 1.80121e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.01515e-01 -3.55434e-04  6.71766e-03 74 40100 1.1700e-01 2.36688e-02 1.30517e-01 1.65898e+00 1.80121e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.01601e-01 -6.96751e-03  2.05019e-02 74 20202 1.1700e-01 2.36688e-02 1.30517e-01 1.65898e+00 1.80121e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.01823e-01 -7.60972e-03  1.02439e-02 74 30202 1.1700e-01 2.36688e-02 1.30517e-01 1.65898e+00 1.80121e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.03292e-01  6.89378e-03  7.81091e-03 74 30000 1.1700e-01 2.36688e-02 1.30517e-01 1.65898e+00 1.80121e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.04453e-01 -2.75727e-03  1.02691e-02 74 20201 1.1700e-01 2.36688e-02 1.30517e-01 1.65898e+00 1.80121e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.04521e-01  3.87889e-03  9.62445e-03 74 40101 1.1700e-01 2.36688e-02 1.30517e-01 1.65898e+00 1.80121e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.04602e-01 -9.35785e-03  1.07720e-02 74 30300 1.1700e-01 2.36688e-02 1.30517e-01 1.65898e+00 1.80121e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.05292e-01 -7.75179e-03  7.64282e-03 74 30200 1.1700e-01 2.36688e-02 1.30517e-01 1.65898e+00 1.80121e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.07470e-01  2.54596e-03  1.02081e-02 74 30301 1.1700e-01 2.36688e-02 1.30517e-01 1.65898e+00 1.80121e+00 0.00000e+00
64 7.373e+00 5.12460e+01 6.5e+01 1.07477e-01 -3.67210e-03  7.52282e-03 74 10101 1.1700e-01 2.36688e-02 1.30517e-01 1.65898e+00 1.80121e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.09263e-01 -2.48518e-03  6.64270e-03 74 30100 1.1700e-01 2.36688e-02 1.30517e-01 1.65898e+00 1.80121e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.09436e-01 -9.29377e-03  8.42970e-03 74 30201 1.1700e-01 2.36688e-02 1.30517e-01 1.65898e+00 1.80121e+00 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 1.09673e-01 -2.22337e-03  3.94921e-03 74 20100 1.1700e-01 2.36688e-02 1.30517e-01 1.65898e+00 1.80121e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.10130e-01 -1.07687e-03  1.10462e-02 74 40200 1.1700e-01 2.36688e-02 1.30517e-01 1.65898e+00 1.80121e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.12897e-01 -1.56541e-02  9.14261e-03 74 40201 1.1700e-01 2.36688e-02 1.30517e-01 1.65898e+00 1.80121e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.14035e-01 -1.19426e-02  8.82103e-03 74 20200 1.1700e-01 2.36688e-02 1.30517e-01 1.65898e+00 1.80121e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.14943e-01 -3.01225e-03  1.43784e-02 74 30101 1.1700e-01 2.36688e-02 1.30517e-01 1.65898e+00 1.80121e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.15678e-01 -5.65786e-03  1.21357e-02 74 30302 1.1700e-01 2.36688e-02 1.30517e-01 1.65898e+00 1.80121e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.16671e-01 -1.17796e-02  1.19987e-02 74 40000 1.1700e-01 2.36688e-02 1.30517e-01 1.65898e+00 1.80121e+00 0.00000e+00
64 7.373e+00 5.12460e+01 6.5e+01 1.16717e-01 -2.48385e-03  4.03786e-03 74 20000 1.1700e-01 2.36688e-02 1.30517e-01 1.65898e+00 1.80121e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.20150e-01  2.32421e-03  9.91476e-03 74 30000 1.1700e-01 2.36688e-02 1.30517e-01 1.65898e+00 1.80121e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.20306e-01 -9.81088e-03  9.92406e-03 74 40100 1.1700e-01 2.36688e-02 1.30517e-01 1.65898e+00 1.80121e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.20564e-01 -3.85772e-03  2.00174e-02 74 20202 1.1700e-01 2.36688e-02 1.30517e-01 1.65898e+00 1.80121e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.20672e-01 -2.38971e-02  1.73809e-02 74 30202 1.1700e-01 2.36688e-02 1.30517e-01 1.65898e+00 1.80121e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.20731e-01 -1.42144e-02  9.89027e-03 74 40202 1.1700e-01 2.36688e-02 1.30517e-01 1.65898e+00 1.80121e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.21501e-01 -1.03973e-02  6.90649e-03 74 20201 1.1700e-01 2.36688e-02 1.30517e-01 1.65898e+00 1.80121e+00 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 1.21513e-01 -1.22912e-02  5.79775e-03 74 20101 1.1700e-01 2.36688e-02 1.30517e-01 1.65898e+00 1.80121e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.23125e-01 -1.27251e-02  7.22188e-03 74 40300 1.1700e-01 2.36688e-02 1.30517e-01 1.65898e+00 1.80121e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.23869e-01 -2.62265e-02  1.47020e-02 74 40101 1.1700e-01 2.36688e-02 1.30517e-01 1.65898e+00 1.80121e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.23965e-01 -1.74294e-02  1.53213e-02 74 30300 1.1700e-01 2.36688e-02 1.30517e-01 1.65898e+00 1.80121e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.24943e-01 -1.22968e-02  6.28020e-03 74 30200 1.1700e-01 2.36688e-02 1.30517e-01 1.65898e+00 1.80121e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.25729e-01 -1.39718e-02  5.68501e-03 74 40301 1.1700e-01 2.36688e-02 1.30517e-01 1.65898e+00 1.80121e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.27095e-01 -1.21336e-02 -9.68743e-03 74 30100 1.1700e-01 2.36688e-02 1.30517e-01 1.65898e+00 1.80121e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.27363e-01 -1.67812e-02 -1.39300e-02 74 30301 1.1700e-01 2.36688e-02 1.30517e-01 1.65898e+00 1.80121e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.29860e-01 -1.36226e-02 -9.69815e-03 74 30201 1.1700e-01 2.36688e-02 1.30517e-01 1.65898e+00 1.80121e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.30517e-01 -2.16290e-02 -9.18458e-03 74 40200 1.1700e-01 2.36688e-02 1.30517e-01 1.65898e+00 1.80121e+00 0.00000e+00


==> anc/lattice/tzerosimullatmweak3loopus_improved_1_25rmax548corrsng <==
64 8.0e+00 1.25025e+02 6.5e+01 0.00000e+00 -4.21533e-02  7.44904e-02 6 10000 1.1400e-01 2.36688e-02 5.48605e-02 1.71582e+01 2.17510e+01 0.00000e+00
64 8.0e+00 1.25025e+02 6.5e+01 0.00000e+00 -4.04834e-02  7.15721e-02 6 10000 1.1410e-01 2.36688e-02 5.48605e-02 1.58113e+01 2.00222e+01 0.00000e+00
64 8.0e+00 1.25025e+02 6.5e+01 0.00000e+00 -3.88114e-02  6.86505e-02 6 10000 1.1420e-01 2.36688e-02 5.48605e-02 1.45180e+01 1.83632e+01 0.00000e+00
64 8.0e+00 1.25025e+02 6.5e+01 0.00000e+00 -3.71373e-02  6.57257e-02 6 10000 1.1430e-01 2.36688e-02 5.48605e-02 1.32787e+01 1.67744e+01 0.00000e+00
64 8.0e+00 1.25025e+02 6.5e+01 0.00000e+00 -3.54612e-02  6.27978e-02 6 10000 1.1440e-01 2.36688e-02 5.48605e-02 1.20936e+01 1.52560e+01 0.00000e+00
64 8.0e+00 1.25025e+02 6.5e+01 0.00000e+00 -3.37830e-02  5.98668e-02 6 10000 1.1450e-01 2.36688e-02 5.48605e-02 1.09629e+01 1.38083e+01 0.00000e+00
64 8.0e+00 1.25025e+02 6.5e+01 0.00000e+00 -3.21027e-02  5.69327e-02 6 10000 1.1460e-01 2.36688e-02 5.48605e-02 9.88678e+00 1.24317e+01 0.00000e+00
64 8.0e+00 1.25025e+02 6.5e+01 0.00000e+00 -3.04204e-02  5.39956e-02 6 10000 1.1470e-01 2.36688e-02 5.48605e-02 8.86559e+00 1.11265e+01 0.00000e+00
64 8.0e+00 1.25025e+02 6.5e+01 0.00000e+00 -2.87360e-02  5.10557e-02 6 10000 1.1480e-01 2.36688e-02 5.48605e-02 7.89954e+00 9.89300e+00 0.00000e+00
64 8.0e+00 1.25025e+02 6.5e+01 0.00000e+00 -2.70495e-02  4.81131e-02 6 10000 1.1490e-01 2.36688e-02 5.48605e-02 6.98886e+00 8.73156e+00 0.00000e+00
64 8.0e+00 1.25025e+02 6.5e+01 0.00000e+00 -2.53610e-02  4.51679e-02 6 10000 1.1500e-01 2.36688e-02 5.48605e-02 6.13380e+00 7.64247e+00 0.00000e+00
64 8.0e+00 1.25025e+02 6.5e+01 0.00000e+00 -2.36704e-02  4.22204e-02 6 10000 1.1510e-01 2.36688e-02 5.48605e-02 5.33460e+00 6.62607e+00 0.00000e+00
64 8.0e+00 1.25025e+02 6.5e+01 0.00000e+00 -2.19777e-02  3.92709e-02 6 10000 1.1520e-01 2.36688e-02 5.48605e-02 4.59151e+00 5.68268e+00 0.00000e+00
64 8.0e+00 1.25025e+02 6.5e+01 0.00000e+00 -2.02829e-02  3.63197e-02 6 10000 1.1530e-01 2.36688e-02 5.48605e-02 3.90477e+00 4.81263e+00 0.00000e+00
64 8.0e+00 1.25025e+02 6.5e+01 0.00000e+00 -1.85860e-02  3.33674e-02 6 10000 1.1540e-01 2.36688e-02 5.48605e-02 3.27463e+00 4.01624e+00 0.00000e+00
64 8.0e+00 1.25025e+02 6.5e+01 0.00000e+00 -1.68871e-02  3.04148e-02 6 10000 1.1550e-01 2.36688e-02 5.48605e-02 2.70133e+00 3.29386e+00 0.00000e+00
64 8.0e+00 1.25025e+02 6.5e+01 0.00000e+00 -1.51860e-02  2.74629e-02 6 10000 1.1560e-01 2.36688e-02 5.48605e-02 2.18513e+00 2.64580e+00 0.00000e+00
64 8.0e+00 1.25025e+02 6.5e+01 0.00000e+00 -1.34829e-02  2.45133e-02 6 10000 1.1570e-01 2.36688e-02 5.48605e-02 1.72628e+00 2.07241e+00 0.00000e+00
64 8.0e+00 1.25025e+02 6.5e+01 0.00000e+00 -1.17776e-02  2.15687e-02 6 10000 1.1580e-01 2.36688e-02 5.48605e-02 1.32502e+00 1.57401e+00 0.00000e+00
64 8.0e+00 1.25025e+02 6.5e+01 0.00000e+00 -9.28515e-03  1.85989e-02 6 10000 1.1590e-01 2.36688e-02 5.48605e-02 9.81610e-01 1.18617e+00 0.00000e+00
64 8.0e+00 1.25025e+02 6.5e+01 0.00000e+00 -7.69170e-03  1.56735e-02 6 10000 1.1600e-01 2.36688e-02 5.48605e-02 6.96300e-01 8.29131e-01 0.00000e+00
64 8.0e+00 1.25025e+02 6.5e+01 0.00000e+00 -6.09573e-03  1.27791e-02 6 10000 1.1610e-01 2.36688e-02 5.48605e-02 4.69344e-01 5.49625e-01 0.00000e+00
64 8.0e+00 1.25025e+02 6.5e+01 0.00000e+00 -4.49902e-03  9.94791e-03 6 10000 1.1620e-01 2.36688e-02 5.48605e-02 3.00997e-01 3.47994e-01 0.00000e+00
64 8.0e+00 1.25025e+02 6.5e+01 0.00000e+00 -2.89976e-03  7.26768e-03 6 10000 1.1630e-01 2.36688e-02 5.48605e-02 1.91513e-01 2.24587e-01 0.00000e+00
64 8.0e+00 1.25025e+02 6.5e+01 0.00000e+00 -1.29864e-03  5.03544e-03 6 10000 1.1640e-01 2.36688e-02 5.48605e-02 1.41150e-01 1.79753e-01 0.00000e+00
64 8.0e+00 1.25025e+02 6.5e+01 0.00000e+00  2.17857e-04  4.28209e-03 6 10000 1.1650e-01 2.36688e-02 5.48605e-02 1.50165e-01 2.13413e-01 0.00000e+00
64 8.0e+00 1.25025e+02 6.5e+01 0.00000e+00  1.93995e-03  5.63763e-03 6 10000 1.1660e-01 2.36688e-02 5.48605e-02 2.18817e-01 3.27155e-01 0.00000e+00
64 8.0e+00 1.25025e+02 6.5e+01 0.00000e+00  3.66362e-03  8.05572e-03 6 10000 1.1670e-01 2.36688e-02 5.48605e-02 3.47364e-01 5.18950e-01 0.00000e+00
64 8.0e+00 1.25025e+02 6.5e+01 0.00000e+00  5.12580e-03  1.08551e-02 6 10000 1.1680e-01 2.36688e-02 5.48605e-02 5.36067e-01 7.93173e-01 0.00000e+00
64 8.0e+00 1.25025e+02 6.5e+01 0.00000e+00  6.73680e-03  1.37382e-02 6 10000 1.1690e-01 2.36688e-02 5.48605e-02 7.85187e-01 1.14649e+00 0.00000e+00
64 8.0e+00 1.25025e+02 6.5e+01 0.00000e+00  8.84942e-03  1.66093e-02 6 10000 1.1700e-01 2.36688e-02 5.48605e-02 1.09499e+00 1.56620e+00 0.00000e+00
64 8.0e+00 1.25025e+02 6.5e+01 0.00000e+00  1.05821e-02  1.95752e-02 6 10000 1.1710e-01 2.36688e-02 5.48605e-02 1.46573e+00 2.07372e+00 0.00000e+00
64 8.0e+00 1.25025e+02 6.5e+01 0.00000e+00  1.23169e-02  2.25624e-02 6 10000 1.1720e-01 2.36688e-02 5.48605e-02 1.89768e+00 2.66105e+00 0.00000e+00
64 8.0e+00 1.25025e+02 6.5e+01 0.00000e+00  1.40538e-02  2.55648e-02 6 10000 1.1730e-01 2.36688e-02 5.48605e-02 2.39110e+00 3.32854e+00 0.00000e+00
64 8.0e+00 1.25025e+02 6.5e+01 0.00000e+00  1.57929e-02  2.85785e-02 6 10000 1.1740e-01 2.36688e-02 5.48605e-02 2.94626e+00 4.07655e+00 0.00000e+00
64 8.0e+00 1.25025e+02 6.5e+01 0.00000e+00  1.75341e-02  3.16014e-02 6 10000 1.1750e-01 2.36688e-02 5.48605e-02 3.56342e+00 4.90543e+00 0.00000e+00
64 8.0e+00 1.25025e+02 6.5e+01 0.00000e+00  1.92774e-02  3.46320e-02 6 10000 1.1760e-01 2.36688e-02 5.48605e-02 4.24286e+00 5.81554e+00 0.00000e+00
64 8.0e+00 1.25025e+02 6.5e+01 0.00000e+00  2.10229e-02  3.76693e-02 6 10000 1.1770e-01 2.36688e-02 5.48605e-02 4.98484e+00 6.80724e+00 0.00000e+00
64 8.0e+00 1.25025e+02 6.5e+01 0.00000e+00  2.27705e-02  4.07127e-02 6 10000 1.1780e-01 2.36688e-02 5.48605e-02 5.78963e+00 7.88089e+00 0.00000e+00
64 8.0e+00 1.25025e+02 6.5e+01 0.00000e+00  2.45203e-02  4.37617e-02 6 10000 1.1790e-01 2.36688e-02 5.48605e-02 6.65750e+00 9.03685e+00 0.00000e+00
64 8.0e+00 1.25025e+02 6.5e+01 0.00000e+00  2.62721e-02  4.68158e-02 6 10000 1.1800e-01 2.36688e-02 5.48605e-02 7.58873e+00 1.02755e+01 0.00000e+00
64 8.0e+00 1.25025e+02 6.5e+01 0.00000e+00  2.80262e-02  4.98749e-02 6 10000 1.1810e-01 2.36688e-02 5.48605e-02 8.58358e+00 1.15972e+01 0.00000e+00
64 8.0e+00 1.25025e+02 6.5e+01 0.00000e+00  2.97824e-02  5.29387e-02 6 10000 1.1820e-01 2.36688e-02 5.48605e-02 9.64233e+00 1.30022e+01 0.00000e+00
64 8.0e+00 1.25025e+02 6.5e+01 0.00000e+00  3.15407e-02  5.60071e-02 6 10000 1.1830e-01 2.36688e-02 5.48605e-02 1.07653e+01 1.44911e+01 0.00000e+00
64 8.0e+00 1.25025e+02 6.5e+01 0.00000e+00  3.33012e-02  5.90799e-02 6 10000 1.1840e-01 2.36688e-02 5.48605e-02 1.19526e+01 1.60640e+01 0.00000e+00
64 8.0e+00 1.25025e+02 6.5e+01 0.00000e+00  3.50638e-02  6.21571e-02 6 10000 1.1850e-01 2.36688e-02 5.48605e-02 1.32047e+01 1.77215e+01 0.00000e+00
64 8.0e+00 1.25025e+02 6.5e+01 0.00000e+00  3.68286e-02  6.52385e-02 6 10000 1.1860e-01 2.36688e-02 5.48605e-02 1.45219e+01 1.94639e+01 0.00000e+00
64 8.0e+00 1.25025e+02 6.5e+01 0.00000e+00  3.85955e-02  6.83241e-02 6 10000 1.1870e-01 2.36688e-02 5.48605e-02 1.59043e+01 2.12915e+01 0.00000e+00
64 8.0e+00 1.25025e+02 6.5e+01 0.00000e+00  4.03646e-02  7.14138e-02 6 10000 1.1880e-01 2.36688e-02 5.48605e-02 1.73522e+01 2.32047e+01 0.00000e+00
64 8.0e+00 1.25025e+02 6.5e+01 0.00000e+00  4.21359e-02  7.45076e-02 6 10000 1.1890e-01 2.36688e-02 5.48605e-02 1.88660e+01 2.52039e+01 0.00000e+00
64 8.0e+00 1.25025e+02 6.5e+01 0.00000e+00  4.39093e-02  7.76054e-02 6 10000 1.1900e-01 2.36688e-02 5.48605e-02 2.04459e+01 2.72895e+01 0.00000e+00
64 8.0e+00 1.25025e+02 6.5e+01 0.00000e+00  4.56849e-02  8.07073e-02 6 10000 1.1910e-01 2.36688e-02 5.48605e-02 2.20923e+01 2.94619e+01 0.00000e+00
64 8.0e+00 1.25025e+02 6.5e+01 0.00000e+00  4.74626e-02  8.38131e-02 6 10000 1.1920e-01 2.36688e-02 5.48605e-02 2.38053e+01 3.17214e+01 0.00000e+00
64 8.0e+00 1.25025e+02 6.5e+01 0.00000e+00  4.92425e-02  8.69229e-02 6 10000 1.1930e-01 2.36688e-02 5.48605e-02 2.55853e+01 3.40683e+01 0.00000e+00
64 8.0e+00 1.25025e+02 6.5e+01 0.00000e+00  5.10246e-02  9.00367e-02 6 10000 1.1940e-01 2.36688e-02 5.48605e-02 2.74325e+01 3.65032e+01 0.00000e+00
64 8.0e+00 1.25025e+02 6.5e+01 0.00000e+00  5.28088e-02  9.31544e-02 6 10000 1.1950e-01 2.36688e-02 5.48605e-02 2.93473e+01 3.90263e+01 0.00000e+00
64 8.0e+00 1.25025e+02 6.5e+01 0.00000e+00  5.45952e-02  9.62760e-02 6 10000 1.1960e-01 2.36688e-02 5.48605e-02 3.13299e+01 4.16381e+01 0.00000e+00
64 8.0e+00 1.25025e+02 6.5e+01 0.00000e+00  5.63838e-02  9.94015e-02 6 10000 1.1970e-01 2.36688e-02 5.48605e-02 3.33806e+01 4.43389e+01 0.00000e+00
64 8.0e+00 1.25025e+02 6.5e+01 0.00000e+00  5.81745e-02  1.02531e-01 6 10000 1.1980e-01 2.36688e-02 5.48605e-02 3.54998e+01 4.71292e+01 0.00000e+00
64 8.0e+00 1.25025e+02 6.5e+01 0.00000e+00  5.99674e-02  1.05664e-01 6 10000 1.1990e-01 2.36688e-02 5.48605e-02 3.76876e+01 5.00092e+01 0.00000e+00
64 8.0e+00 1.25025e+02 6.5e+01 0.00000e+00  6.17625e-02  1.08801e-01 6 10000 1.2000e-01 2.36688e-02 5.48605e-02 3.99444e+01 5.29795e+01 0.00000e+00
64 8.0e+00 1.25025e+02 6.5e+01 0.00000e+00 -3.05976e-03  2.97666e-02 6 10000 1.1641e-01 2.36688e-02 5.48605e-02 1.41150e-01 1.80210e-01 5.14332e-04
64 8.4e+00 1.25025e+02 6.5e+01 2.36688e-02 -1.77863e-01 -5.18682e-02 6 10000 1.1400e-01 2.36688e-02 5.48605e-02 1.71582e+01 2.17510e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 2.80501e-02 -1.32725e-01 -4.28256e-02 6 10000 1.1400e-01 2.36688e-02 5.48605e-02 1.71582e+01 2.17510e+01 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 3.32852e-02 -9.91106e-02  3.48351e-02 6 10000 1.1400e-01 2.36688e-02 5.48605e-02 1.71582e+01 2.17510e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 3.53441e-02 -6.59911e-02  1.12346e-02 6 10100 1.1400e-01 2.36688e-02 5.48605e-02 1.71582e+01 2.17510e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 4.18866e-02 -2.55576e-02  9.58644e-03 6 10100 1.1400e-01 2.36688e-02 5.48605e-02 1.71582e+01 2.17510e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.40532e-02 -5.46108e-03  1.04073e-02 6 10101 1.1400e-01 2.36688e-02 5.48605e-02 1.71582e+01 2.17510e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.78405e-02  7.29585e-03  8.72692e-03 6 20000 1.1400e-01 2.36688e-02 5.48605e-02 1.71582e+01 2.17510e+01 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 4.97041e-02  6.07052e-03  8.62125e-03 6 10100 1.1400e-01 2.36688e-02 5.48605e-02 1.71582e+01 2.17510e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 5.22078e-02  3.45680e-02  9.93142e-03 6 10101 1.1400e-01 2.36688e-02 5.48605e-02 1.71582e+01 2.17510e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 5.48605e-02  3.72410e-02  8.27715e-03 6 20100 1.1400e-01 2.36688e-02 5.48605e-02 1.71582e+01 2.17510e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 2.36688e-02 -1.70685e-01 -5.18682e-02 6 10000 1.1410e-01 2.36688e-02 5.48605e-02 1.58113e+01 2.00222e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 2.80501e-02 -1.27598e-01 -4.28256e-02 6 10000 1.1410e-01 2.36688e-02 5.48605e-02 1.58113e+01 2.00222e+01 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 3.32852e-02 -9.53254e-02  3.48351e-02 6 10000 1.1410e-01 2.36688e-02 5.48605e-02 1.58113e+01 2.00222e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 3.53441e-02 -6.33040e-02  1.12346e-02 6 10100 1.1410e-01 2.36688e-02 5.48605e-02 1.58113e+01 2.00222e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 4.18866e-02 -2.46648e-02  9.58644e-03 6 10100 1.1410e-01 2.36688e-02 5.48605e-02 1.58113e+01 2.00222e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.40532e-02 -4.99729e-03  1.04073e-02 6 10101 1.1410e-01 2.36688e-02 5.48605e-02 1.58113e+01 2.00222e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.78405e-02  6.95972e-03  8.72692e-03 6 20000 1.1410e-01 2.36688e-02 5.48605e-02 1.58113e+01 2.00222e+01 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 4.97041e-02  5.83867e-03  8.62125e-03 6 10100 1.1410e-01 2.36688e-02 5.48605e-02 1.58113e+01 2.00222e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 5.22078e-02  3.33341e-02  9.93142e-03 6 10101 1.1410e-01 2.36688e-02 5.48605e-02 1.58113e+01 2.00222e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 5.48605e-02  3.56086e-02  8.27715e-03 6 20100 1.1410e-01 2.36688e-02 5.48605e-02 1.58113e+01 2.00222e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 2.36688e-02 -1.63499e-01 -5.18682e-02 6 10000 1.1420e-01 2.36688e-02 5.48605e-02 1.45180e+01 1.83632e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 2.80501e-02 -1.22465e-01 -4.28256e-02 6 10000 1.1420e-01 2.36688e-02 5.48605e-02 1.45180e+01 1.83632e+01 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 3.32852e-02 -9.15350e-02  3.48351e-02 6 10000 1.1420e-01 2.36688e-02 5.48605e-02 1.45180e+01 1.83632e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 3.53441e-02 -6.06131e-02  1.12346e-02 6 10100 1.1420e-01 2.36688e-02 5.48605e-02 1.45180e+01 1.83632e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 4.18866e-02 -2.37705e-02  9.58644e-03 6 10100 1.1420e-01 2.36688e-02 5.48605e-02 1.45180e+01 1.83632e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.40532e-02 -4.53256e-03  1.04073e-02 6 10101 1.1420e-01 2.36688e-02 5.48605e-02 1.45180e+01 1.83632e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.78405e-02  6.62326e-03  8.72692e-03 6 20000 1.1420e-01 2.36688e-02 5.48605e-02 1.45180e+01 1.83632e+01 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 4.97041e-02  5.60651e-03  8.62125e-03 6 10100 1.1420e-01 2.36688e-02 5.48605e-02 1.45180e+01 1.83632e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 5.22078e-02  3.20982e-02  9.93142e-03 6 10101 1.1420e-01 2.36688e-02 5.48605e-02 1.45180e+01 1.83632e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 5.48605e-02  3.39737e-02  8.27715e-03 6 20100 1.1420e-01 2.36688e-02 5.48605e-02 1.45180e+01 1.83632e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 2.36688e-02 -1.56305e-01 -5.18682e-02 6 10000 1.1430e-01 2.36688e-02 5.48605e-02 1.32787e+01 1.67744e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 2.80501e-02 -1.17326e-01 -4.28256e-02 6 10000 1.1430e-01 2.36688e-02 5.48605e-02 1.32787e+01 1.67744e+01 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 3.32852e-02 -8.77394e-02  3.48351e-02 6 10000 1.1430e-01 2.36688e-02 5.48605e-02 1.32787e+01 1.67744e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 3.53441e-02 -5.79182e-02  1.12346e-02 6 10100 1.1430e-01 2.36688e-02 5.48605e-02 1.32787e+01 1.67744e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 4.18866e-02 -2.28748e-02  9.58644e-03 6 10100 1.1430e-01 2.36688e-02 5.48605e-02 1.32787e+01 1.67744e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.40532e-02 -4.06691e-03  1.04073e-02 6 10101 1.1430e-01 2.36688e-02 5.48605e-02 1.32787e+01 1.67744e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.78405e-02  6.28649e-03  8.72692e-03 6 20000 1.1430e-01 2.36688e-02 5.48605e-02 1.32787e+01 1.67744e+01 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 4.97041e-02  5.37403e-03  8.62125e-03 6 10100 1.1430e-01 2.36688e-02 5.48605e-02 1.32787e+01 1.67744e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 5.22078e-02  3.08605e-02  9.93142e-03 6 10101 1.1430e-01 2.36688e-02 5.48605e-02 1.32787e+01 1.67744e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 5.48605e-02  3.23361e-02  8.27715e-03 6 20100 1.1430e-01 2.36688e-02 5.48605e-02 1.32787e+01 1.67744e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 2.36688e-02 -1.49103e-01 -5.18682e-02 6 10000 1.1440e-01 2.36688e-02 5.48605e-02 1.20936e+01 1.52560e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 2.80501e-02 -1.12180e-01 -4.28256e-02 6 10000 1.1440e-01 2.36688e-02 5.48605e-02 1.20936e+01 1.52560e+01 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 3.32852e-02 -8.39386e-02  3.48351e-02 6 10000 1.1440e-01 2.36688e-02 5.48605e-02 1.20936e+01 1.52560e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 3.53441e-02 -5.52195e-02  1.12346e-02 6 10100 1.1440e-01 2.36688e-02 5.48605e-02 1.20936e+01 1.52560e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 4.18866e-02 -2.19776e-02  9.58644e-03 6 10100 1.1440e-01 2.36688e-02 5.48605e-02 1.20936e+01 1.52560e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.40532e-02 -3.60032e-03  1.04073e-02 6 10101 1.1440e-01 2.36688e-02 5.48605e-02 1.20936e+01 1.52560e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.78405e-02  5.94940e-03  8.72692e-03 6 20000 1.1440e-01 2.36688e-02 5.48605e-02 1.20936e+01 1.52560e+01 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 4.97041e-02  5.14123e-03  8.62125e-03 6 10100 1.1440e-01 2.36688e-02 5.48605e-02 1.20936e+01 1.52560e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 5.22078e-02  2.96208e-02  9.93142e-03 6 10101 1.1440e-01 2.36688e-02 5.48605e-02 1.20936e+01 1.52560e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 5.48605e-02  3.06959e-02  8.27715e-03 6 20100 1.1440e-01 2.36688e-02 5.48605e-02 1.20936e+01 1.52560e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 2.36688e-02 -1.41893e-01 -5.18682e-02 6 10000 1.1450e-01 2.36688e-02 5.48605e-02 1.09629e+01 1.38083e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 2.80501e-02 -1.07028e-01 -4.28256e-02 6 10000 1.1450e-01 2.36688e-02 5.48605e-02 1.09629e+01 1.38083e+01 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 3.32852e-02 -8.01325e-02  3.48351e-02 6 10000 1.1450e-01 2.36688e-02 5.48605e-02 1.09629e+01 1.38083e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 3.53441e-02 -5.25169e-02  1.12346e-02 6 10100 1.1450e-01 2.36688e-02 5.48605e-02 1.09629e+01 1.38083e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 4.18866e-02 -2.10789e-02  9.58644e-03 6 10100 1.1450e-01 2.36688e-02 5.48605e-02 1.09629e+01 1.38083e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.40532e-02 -3.13279e-03  1.04073e-02 6 10101 1.1450e-01 2.36688e-02 5.48605e-02 1.09629e+01 1.38083e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.78405e-02  5.61199e-03  8.72692e-03 6 20000 1.1450e-01 2.36688e-02 5.48605e-02 1.09629e+01 1.38083e+01 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 4.97041e-02  4.90811e-03  8.62125e-03 6 10100 1.1450e-01 2.36688e-02 5.48605e-02 1.09629e+01 1.38083e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 5.22078e-02  2.83791e-02  9.93142e-03 6 10101 1.1450e-01 2.36688e-02 5.48605e-02 1.09629e+01 1.38083e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 5.48605e-02  2.90531e-02  8.27715e-03 6 20100 1.1450e-01 2.36688e-02 5.48605e-02 1.09629e+01 1.38083e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 2.36688e-02 -1.34675e-01 -5.18682e-02 6 10000 1.1460e-01 2.36688e-02 5.48605e-02 9.88678e+00 1.24317e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 2.80501e-02 -1.01870e-01 -4.28256e-02 6 10000 1.1460e-01 2.36688e-02 5.48605e-02 9.88678e+00 1.24317e+01 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 3.32852e-02 -7.63213e-02  3.48351e-02 6 10000 1.1460e-01 2.36688e-02 5.48605e-02 9.88678e+00 1.24317e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 3.53441e-02 -4.98104e-02  1.12346e-02 6 10100 1.1460e-01 2.36688e-02 5.48605e-02 9.88678e+00 1.24317e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 4.18866e-02 -2.01787e-02  9.58644e-03 6 10100 1.1460e-01 2.36688e-02 5.48605e-02 9.88678e+00 1.24317e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.40532e-02 -2.66433e-03  1.04073e-02 6 10101 1.1460e-01 2.36688e-02 5.48605e-02 9.88678e+00 1.24317e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.78405e-02  5.27426e-03  8.72692e-03 6 20000 1.1460e-01 2.36688e-02 5.48605e-02 9.88678e+00 1.24317e+01 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 4.97041e-02  4.67467e-03  8.62125e-03 6 10100 1.1460e-01 2.36688e-02 5.48605e-02 9.88678e+00 1.24317e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 5.22078e-02  2.71356e-02  9.93142e-03 6 10101 1.1460e-01 2.36688e-02 5.48605e-02 9.88678e+00 1.24317e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 5.48605e-02  2.74077e-02  8.27715e-03 6 20100 1.1460e-01 2.36688e-02 5.48605e-02 9.88678e+00 1.24317e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 2.36688e-02 -1.27449e-01 -5.18682e-02 6 10000 1.1470e-01 2.36688e-02 5.48605e-02 8.86559e+00 1.11265e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 2.80501e-02 -9.67050e-02 -4.28256e-02 6 10000 1.1470e-01 2.36688e-02 5.48605e-02 8.86559e+00 1.11265e+01 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 3.32852e-02 -7.25048e-02  3.48351e-02 6 10000 1.1470e-01 2.36688e-02 5.48605e-02 8.86559e+00 1.11265e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 3.53441e-02 -4.70999e-02  1.12346e-02 6 10100 1.1470e-01 2.36688e-02 5.48605e-02 8.86559e+00 1.11265e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 4.18866e-02 -1.92770e-02  9.58644e-03 6 10100 1.1470e-01 2.36688e-02 5.48605e-02 8.86559e+00 1.11265e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.40532e-02 -2.19491e-03  1.04073e-02 6 10101 1.1470e-01 2.36688e-02 5.48605e-02 8.86559e+00 1.11265e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.78405e-02  4.93622e-03  8.72692e-03 6 20000 1.1470e-01 2.36688e-02 5.48605e-02 8.86559e+00 1.11265e+01 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 4.97041e-02  4.44091e-03  8.62125e-03 6 10100 1.1470e-01 2.36688e-02 5.48605e-02 8.86559e+00 1.11265e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 5.22078e-02  2.58901e-02  9.93142e-03 6 10101 1.1470e-01 2.36688e-02 5.48605e-02 8.86559e+00 1.11265e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 5.48605e-02  2.57596e-02  8.27715e-03 6 20100 1.1470e-01 2.36688e-02 5.48605e-02 8.86559e+00 1.11265e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 2.36688e-02 -1.20215e-01 -5.18682e-02 6 10000 1.1480e-01 2.36688e-02 5.48605e-02 7.89954e+00 9.89300e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 2.80501e-02 -9.15341e-02 -4.28256e-02 6 10000 1.1480e-01 2.36688e-02 5.48605e-02 7.89954e+00 9.89300e+00 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 3.32852e-02 -6.86831e-02  3.48351e-02 6 10000 1.1480e-01 2.36688e-02 5.48605e-02 7.89954e+00 9.89300e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 3.53441e-02 -4.43856e-02  1.12346e-02 6 10100 1.1480e-01 2.36688e-02 5.48605e-02 7.89954e+00 9.89300e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 4.18866e-02 -1.83738e-02  9.58644e-03 6 10100 1.1480e-01 2.36688e-02 5.48605e-02 7.89954e+00 9.89300e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.40532e-02 -1.72455e-03  1.04073e-02 6 10101 1.1480e-01 2.36688e-02 5.48605e-02 7.89954e+00 9.89300e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.78405e-02  4.59785e-03  8.72692e-03 6 20000 1.1480e-01 2.36688e-02 5.48605e-02 7.89954e+00 9.89300e+00 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 4.97041e-02  4.20683e-03  8.62125e-03 6 10100 1.1480e-01 2.36688e-02 5.48605e-02 7.89954e+00 9.89300e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 5.22078e-02  2.46426e-02  9.93142e-03 6 10101 1.1480e-01 2.36688e-02 5.48605e-02 7.89954e+00 9.89300e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 5.48605e-02  2.41089e-02  8.27715e-03 6 20100 1.1480e-01 2.36688e-02 5.48605e-02 7.89954e+00 9.89300e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 2.36688e-02 -1.12973e-01 -5.18682e-02 6 10000 1.1490e-01 2.36688e-02 5.48605e-02 6.98886e+00 8.73156e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 2.80501e-02 -8.63570e-02 -4.28256e-02 6 10000 1.1490e-01 2.36688e-02 5.48605e-02 6.98886e+00 8.73156e+00 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 3.32852e-02 -6.48562e-02  3.48351e-02 6 10000 1.1490e-01 2.36688e-02 5.48605e-02 6.98886e+00 8.73156e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 3.53441e-02 -4.16674e-02  1.12346e-02 6 10100 1.1490e-01 2.36688e-02 5.48605e-02 6.98886e+00 8.73156e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 4.18866e-02 -1.74691e-02  9.58644e-03 6 10100 1.1490e-01 2.36688e-02 5.48605e-02 6.98886e+00 8.73156e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.40532e-02 -1.25325e-03  1.04073e-02 6 10101 1.1490e-01 2.36688e-02 5.48605e-02 6.98886e+00 8.73156e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.78405e-02  4.25917e-03  8.72692e-03 6 20000 1.1490e-01 2.36688e-02 5.48605e-02 6.98886e+00 8.73156e+00 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 4.97041e-02  3.97243e-03  8.62125e-03 6 10100 1.1490e-01 2.36688e-02 5.48605e-02 6.98886e+00 8.73156e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 5.22078e-02  2.33933e-02  9.93142e-03 6 10101 1.1490e-01 2.36688e-02 5.48605e-02 6.98886e+00 8.73156e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 5.48605e-02  2.24555e-02  8.27715e-03 6 20100 1.1490e-01 2.36688e-02 5.48605e-02 6.98886e+00 8.73156e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 2.36688e-02 -1.05723e-01 -5.18682e-02 6 10000 1.1500e-01 2.36688e-02 5.48605e-02 6.13380e+00 7.64247e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 2.80501e-02 -8.11735e-02 -4.28256e-02 6 10000 1.1500e-01 2.36688e-02 5.48605e-02 6.13380e+00 7.64247e+00 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 3.32852e-02 -6.10240e-02  3.48351e-02 6 10000 1.1500e-01 2.36688e-02 5.48605e-02 6.13380e+00 7.64247e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 3.53441e-02 -3.89452e-02  1.12346e-02 6 10100 1.1500e-01 2.36688e-02 5.48605e-02 6.13380e+00 7.64247e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 4.18866e-02 -1.65629e-02  9.58644e-03 6 10100 1.1500e-01 2.36688e-02 5.48605e-02 6.13380e+00 7.64247e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.40532e-02 -7.80991e-04  1.04073e-02 6 10101 1.1500e-01 2.36688e-02 5.48605e-02 6.13380e+00 7.64247e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.78405e-02  3.92016e-03  8.72692e-03 6 20000 1.1500e-01 2.36688e-02 5.48605e-02 6.13380e+00 7.64247e+00 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 4.97041e-02  3.73771e-03  8.62125e-03 6 10100 1.1500e-01 2.36688e-02 5.48605e-02 6.13380e+00 7.64247e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 5.22078e-02  2.21419e-02  9.93142e-03 6 10101 1.1500e-01 2.36688e-02 5.48605e-02 6.13380e+00 7.64247e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 5.48605e-02  2.07995e-02  8.27715e-03 6 20100 1.1500e-01 2.36688e-02 5.48605e-02 6.13380e+00 7.64247e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 2.36688e-02 -9.84643e-02 -5.18682e-02 6 10000 1.1510e-01 2.36688e-02 5.48605e-02 5.33460e+00 6.62607e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 2.80501e-02 -7.59838e-02 -4.28256e-02 6 10000 1.1510e-01 2.36688e-02 5.48605e-02 5.33460e+00 6.62607e+00 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 3.32852e-02 -5.71865e-02  3.48351e-02 6 10000 1.1510e-01 2.36688e-02 5.48605e-02 5.33460e+00 6.62607e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 3.53441e-02 -3.62191e-02  1.12346e-02 6 10100 1.1510e-01 2.36688e-02 5.48605e-02 5.33460e+00 6.62607e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 4.18866e-02 -1.56552e-02  9.58644e-03 6 10100 1.1510e-01 2.36688e-02 5.48605e-02 5.33460e+00 6.62607e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.40532e-02 -3.07772e-04  1.04073e-02 6 10101 1.1510e-01 2.36688e-02 5.48605e-02 5.33460e+00 6.62607e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.78405e-02  3.58085e-03  8.72692e-03 6 20000 1.1510e-01 2.36688e-02 5.48605e-02 5.33460e+00 6.62607e+00 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 4.97041e-02  3.50267e-03  8.62125e-03 6 10100 1.1510e-01 2.36688e-02 5.48605e-02 5.33460e+00 6.62607e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 5.22078e-02  2.08886e-02  9.93142e-03 6 10101 1.1510e-01 2.36688e-02 5.48605e-02 5.33460e+00 6.62607e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 5.48605e-02  1.91409e-02  8.27715e-03 6 20100 1.1510e-01 2.36688e-02 5.48605e-02 5.33460e+00 6.62607e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 2.36688e-02 -9.11979e-02 -5.18682e-02 6 10000 1.1520e-01 2.36688e-02 5.48605e-02 4.59151e+00 5.68268e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 2.80501e-02 -7.07877e-02 -4.28256e-02 6 10000 1.1520e-01 2.36688e-02 5.48605e-02 4.59151e+00 5.68268e+00 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 3.32852e-02 -5.33438e-02  3.48351e-02 6 10000 1.1520e-01 2.36688e-02 5.48605e-02 4.59151e+00 5.68268e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 3.53441e-02 -3.34891e-02  1.12346e-02 6 10100 1.1520e-01 2.36688e-02 5.48605e-02 4.59151e+00 5.68268e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 4.18866e-02 -1.47461e-02  9.58644e-03 6 10100 1.1520e-01 2.36688e-02 5.48605e-02 4.59151e+00 5.68268e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.40532e-02  1.66394e-04  1.04073e-02 6 10101 1.1520e-01 2.36688e-02 5.48605e-02 4.59151e+00 5.68268e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.78405e-02  3.24121e-03  8.72692e-03 6 20000 1.1520e-01 2.36688e-02 5.48605e-02 4.59151e+00 5.68268e+00 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 4.97041e-02  3.26730e-03  8.62125e-03 6 10100 1.1520e-01 2.36688e-02 5.48605e-02 4.59151e+00 5.68268e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 5.22078e-02  1.96334e-02  9.93142e-03 6 10101 1.1520e-01 2.36688e-02 5.48605e-02 4.59151e+00 5.68268e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 5.48605e-02  1.74796e-02  8.27715e-03 6 20100 1.1520e-01 2.36688e-02 5.48605e-02 4.59151e+00 5.68268e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 2.36688e-02 -8.39234e-02 -5.18682e-02 6 10000 1.1530e-01 2.36688e-02 5.48605e-02 3.90477e+00 4.81263e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 2.80501e-02 -6.55853e-02 -4.28256e-02 6 10000 1.1530e-01 2.36688e-02 5.48605e-02 3.90477e+00 4.81263e+00 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 3.32852e-02 -4.94958e-02  3.48351e-02 6 10000 1.1530e-01 2.36688e-02 5.48605e-02 3.90477e+00 4.81263e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 3.53441e-02 -3.07552e-02  1.12346e-02 6 10100 1.1530e-01 2.36688e-02 5.48605e-02 3.90477e+00 4.81263e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 4.18866e-02 -1.38353e-02  9.58644e-03 6 10100 1.1530e-01 2.36688e-02 5.48605e-02 3.90477e+00 4.81263e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.40532e-02  6.41522e-04  1.04073e-02 6 10101 1.1530e-01 2.36688e-02 5.48605e-02 3.90477e+00 4.81263e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.78405e-02  2.90125e-03  8.72692e-03 6 20000 1.1530e-01 2.36688e-02 5.48605e-02 3.90477e+00 4.81263e+00 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 4.97041e-02  3.03161e-03  8.62125e-03 6 10100 1.1530e-01 2.36688e-02 5.48605e-02 3.90477e+00 4.81263e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 5.22078e-02  1.83762e-02  9.93142e-03 6 10101 1.1530e-01 2.36688e-02 5.48605e-02 3.90477e+00 4.81263e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 5.48605e-02  1.58156e-02  8.27715e-03 6 20100 1.1530e-01 2.36688e-02 5.48605e-02 3.90477e+00 4.81263e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 2.36688e-02 -7.66409e-02 -5.18682e-02 6 10000 1.1540e-01 2.36688e-02 5.48605e-02 3.27463e+00 4.01624e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 2.80501e-02 -6.03765e-02 -4.28256e-02 6 10000 1.1540e-01 2.36688e-02 5.48605e-02 3.27463e+00 4.01624e+00 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 3.32852e-02 -4.56425e-02  3.48351e-02 6 10000 1.1540e-01 2.36688e-02 5.48605e-02 3.27463e+00 4.01624e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 3.53441e-02 -2.80172e-02  1.12346e-02 6 10100 1.1540e-01 2.36688e-02 5.48605e-02 3.27463e+00 4.01624e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 4.18866e-02 -1.29231e-02  9.58644e-03 6 10100 1.1540e-01 2.36688e-02 5.48605e-02 3.27463e+00 4.01624e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.40532e-02  1.11762e-03  1.04073e-02 6 10101 1.1540e-01 2.36688e-02 5.48605e-02 3.27463e+00 4.01624e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.78405e-02  2.56098e-03  8.72692e-03 6 20000 1.1540e-01 2.36688e-02 5.48605e-02 3.27463e+00 4.01624e+00 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 4.97041e-02  2.79560e-03  8.62125e-03 6 10100 1.1540e-01 2.36688e-02 5.48605e-02 3.27463e+00 4.01624e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 5.22078e-02  1.71170e-02  9.93142e-03 6 10101 1.1540e-01 2.36688e-02 5.48605e-02 3.27463e+00 4.01624e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 5.48605e-02  1.41489e-02  8.27715e-03 6 20100 1.1540e-01 2.36688e-02 5.48605e-02 3.27463e+00 4.01624e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 2.36688e-02 -6.93503e-02 -5.18682e-02 6 10000 1.1550e-01 2.36688e-02 5.48605e-02 2.70133e+00 3.29386e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 2.80501e-02 -5.51614e-02 -4.28256e-02 6 10000 1.1550e-01 2.36688e-02 5.48605e-02 2.70133e+00 3.29386e+00 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 3.32852e-02 -4.17839e-02  3.48351e-02 6 10000 1.1550e-01 2.36688e-02 5.48605e-02 2.70133e+00 3.29386e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 3.53441e-02 -2.52754e-02  1.12346e-02 6 10100 1.1550e-01 2.36688e-02 5.48605e-02 2.70133e+00 3.29386e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 4.18866e-02 -1.20094e-02  9.58644e-03 6 10100 1.1550e-01 2.36688e-02 5.48605e-02 2.70133e+00 3.29386e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.40532e-02  1.59467e-03  1.04073e-02 6 10101 1.1550e-01 2.36688e-02 5.48605e-02 2.70133e+00 3.29386e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.78405e-02  2.22039e-03  8.72692e-03 6 20000 1.1550e-01 2.36688e-02 5.48605e-02 2.70133e+00 3.29386e+00 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 4.97041e-02  2.55926e-03  8.62125e-03 6 10100 1.1550e-01 2.36688e-02 5.48605e-02 2.70133e+00 3.29386e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 5.22078e-02  1.58558e-02  9.93142e-03 6 10101 1.1550e-01 2.36688e-02 5.48605e-02 2.70133e+00 3.29386e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 5.48605e-02  1.24796e-02  8.27715e-03 6 20100 1.1550e-01 2.36688e-02 5.48605e-02 2.70133e+00 3.29386e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 2.36688e-02 -6.20515e-02 -5.18682e-02 6 10000 1.1560e-01 2.36688e-02 5.48605e-02 2.18513e+00 2.64580e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 2.80501e-02 -4.99400e-02 -4.28256e-02 6 10000 1.1560e-01 2.36688e-02 5.48605e-02 2.18513e+00 2.64580e+00 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 3.32852e-02 -3.79201e-02  3.48351e-02 6 10000 1.1560e-01 2.36688e-02 5.48605e-02 2.18513e+00 2.64580e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 3.53441e-02 -2.25295e-02  1.12346e-02 6 10100 1.1560e-01 2.36688e-02 5.48605e-02 2.18513e+00 2.64580e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 4.18866e-02 -1.10941e-02  9.58644e-03 6 10100 1.1560e-01 2.36688e-02 5.48605e-02 2.18513e+00 2.64580e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.40532e-02  2.07270e-03  1.04073e-02 6 10101 1.1560e-01 2.36688e-02 5.48605e-02 2.18513e+00 2.64580e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.78405e-02  1.87948e-03  8.72692e-03 6 20000 1.1560e-01 2.36688e-02 5.48605e-02 2.18513e+00 2.64580e+00 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 4.97041e-02  2.32260e-03  8.62125e-03 6 10100 1.1560e-01 2.36688e-02 5.48605e-02 2.18513e+00 2.64580e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 5.22078e-02  1.45927e-02  9.93142e-03 6 10101 1.1560e-01 2.36688e-02 5.48605e-02 2.18513e+00 2.64580e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 5.48605e-02  1.08076e-02  8.27715e-03 6 20100 1.1560e-01 2.36688e-02 5.48605e-02 2.18513e+00 2.64580e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 2.36688e-02 -5.47446e-02 -5.18682e-02 6 10000 1.1570e-01 2.36688e-02 5.48605e-02 1.72628e+00 2.07241e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 2.80501e-02 -4.47122e-02 -4.28256e-02 6 10000 1.1570e-01 2.36688e-02 5.48605e-02 1.72628e+00 2.07241e+00 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 3.32852e-02 -3.40509e-02  3.48351e-02 6 10000 1.1570e-01 2.36688e-02 5.48605e-02 1.72628e+00 2.07241e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 3.53441e-02 -1.97797e-02  1.12346e-02 6 10100 1.1570e-01 2.36688e-02 5.48605e-02 1.72628e+00 2.07241e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 4.18866e-02 -1.01773e-02  9.58644e-03 6 10100 1.1570e-01 2.36688e-02 5.48605e-02 1.72628e+00 2.07241e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.40532e-02  2.55170e-03  1.04073e-02 6 10101 1.1570e-01 2.36688e-02 5.48605e-02 1.72628e+00 2.07241e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.78405e-02  1.53826e-03  8.72692e-03 6 20000 1.1570e-01 2.36688e-02 5.48605e-02 1.72628e+00 2.07241e+00 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 4.97041e-02  2.08561e-03  8.62125e-03 6 10100 1.1570e-01 2.36688e-02 5.48605e-02 1.72628e+00 2.07241e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 5.22078e-02  1.33276e-02  9.93142e-03 6 10101 1.1570e-01 2.36688e-02 5.48605e-02 1.72628e+00 2.07241e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 5.48605e-02  9.13287e-03  8.27715e-03 6 20100 1.1570e-01 2.36688e-02 5.48605e-02 1.72628e+00 2.07241e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 2.36688e-02 -4.74297e-02 -5.18682e-02 6 10000 1.1580e-01 2.36688e-02 5.48605e-02 1.32502e+00 1.57401e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 2.80501e-02 -3.94780e-02 -4.28256e-02 6 10000 1.1580e-01 2.36688e-02 5.48605e-02 1.32502e+00 1.57401e+00 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 3.32852e-02 -3.01764e-02  3.48351e-02 6 10000 1.1580e-01 2.36688e-02 5.48605e-02 1.32502e+00 1.57401e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 3.53441e-02 -1.70260e-02  1.12346e-02 6 10100 1.1580e-01 2.36688e-02 5.48605e-02 1.32502e+00 1.57401e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 4.18866e-02 -9.25901e-03  9.58644e-03 6 10100 1.1580e-01 2.36688e-02 5.48605e-02 1.32502e+00 1.57401e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.40532e-02  3.03167e-03  1.04073e-02 6 10101 1.1580e-01 2.36688e-02 5.48605e-02 1.32502e+00 1.57401e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.78405e-02  1.19671e-03  8.72692e-03 6 20000 1.1580e-01 2.36688e-02 5.48605e-02 1.32502e+00 1.57401e+00 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 4.97041e-02  1.84830e-03  8.62125e-03 6 10100 1.1580e-01 2.36688e-02 5.48605e-02 1.32502e+00 1.57401e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 5.22078e-02  1.20605e-02  9.93142e-03 6 10101 1.1580e-01 2.36688e-02 5.48605e-02 1.32502e+00 1.57401e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 5.48605e-02  7.45546e-03  8.27715e-03 6 20100 1.1580e-01 2.36688e-02 5.48605e-02 1.32502e+00 1.57401e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 2.36688e-02 -4.01066e-02 -5.18682e-02 6 10000 1.1590e-01 2.36688e-02 5.48605e-02 9.81610e-01 1.18617e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 2.80501e-02 -3.42375e-02 -4.28256e-02 6 10000 1.1590e-01 2.36688e-02 5.48605e-02 9.81610e-01 1.18617e+00 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 3.32852e-02 -2.23707e-02  3.48351e-02 6 10000 1.1590e-01 2.36688e-02 5.48605e-02 9.81610e-01 1.18617e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 3.53441e-02 -1.42682e-02  1.12346e-02 6 10100 1.1590e-01 2.36688e-02 5.48605e-02 9.81610e-01 1.18617e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 4.18866e-02 -8.33916e-03  9.58644e-03 6 10100 1.1590e-01 2.36688e-02 5.48605e-02 9.81610e-01 1.18617e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.40532e-02  3.51261e-03  1.04073e-02 6 10101 1.1590e-01 2.36688e-02 5.48605e-02 9.81610e-01 1.18617e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.78405e-02  8.54858e-04  8.72692e-03 6 20000 1.1590e-01 2.36688e-02 5.48605e-02 9.81610e-01 1.18617e+00 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 4.97041e-02  5.53647e-03  8.62125e-03 6 10100 1.1590e-01 2.36688e-02 5.48605e-02 9.81610e-01 1.18617e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 5.22078e-02  1.07914e-02  9.93142e-03 6 10101 1.1590e-01 2.36688e-02 5.48605e-02 9.81610e-01 1.18617e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 5.48605e-02  5.77535e-03  8.27715e-03 6 20100 1.1590e-01 2.36688e-02 5.48605e-02 9.81610e-01 1.18617e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 2.36688e-02 -3.27755e-02 -5.18682e-02 6 10000 1.1600e-01 2.36688e-02 5.48605e-02 6.96300e-01 8.29131e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 2.80501e-02 -2.89904e-02 -4.28256e-02 6 10000 1.1600e-01 2.36688e-02 5.48605e-02 6.96300e-01 8.29131e-01 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 3.32852e-02 -1.90656e-02  3.48351e-02 6 10000 1.1600e-01 2.36688e-02 5.48605e-02 6.96300e-01 8.29131e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 3.53441e-02 -1.15065e-02  1.12346e-02 6 10100 1.1600e-01 2.36688e-02 5.48605e-02 6.96300e-01 8.29131e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 4.18866e-02 -7.41764e-03  9.58644e-03 6 10100 1.1600e-01 2.36688e-02 5.48605e-02 6.96300e-01 8.29131e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.40532e-02  3.99451e-03  1.04073e-02 6 10101 1.1600e-01 2.36688e-02 5.48605e-02 6.96300e-01 8.29131e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.78405e-02  5.12644e-04  8.72692e-03 6 20000 1.1600e-01 2.36688e-02 5.48605e-02 6.96300e-01 8.29131e-01 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 4.97041e-02  4.71849e-03  8.62125e-03 6 10100 1.1600e-01 2.36688e-02 5.48605e-02 6.96300e-01 8.29131e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 5.22078e-02  9.52048e-03  9.93142e-03 6 10101 1.1600e-01 2.36688e-02 5.48605e-02 6.96300e-01 8.29131e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 5.48605e-02  4.09250e-03  8.27715e-03 6 20100 1.1600e-01 2.36688e-02 5.48605e-02 6.96300e-01 8.29131e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 2.36688e-02 -2.54348e-02 -5.18682e-02 6 10000 1.1610e-01 2.36688e-02 5.48605e-02 4.69344e-01 5.49625e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 2.80501e-02 -2.37373e-02 -4.28256e-02 6 10000 1.1610e-01 2.36688e-02 5.48605e-02 4.69344e-01 5.49625e-01 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 3.32852e-02 -1.57559e-02  3.48351e-02 6 10000 1.1610e-01 2.36688e-02 5.48605e-02 4.69344e-01 5.49625e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 3.53441e-02 -8.73946e-03  1.12346e-02 6 10100 1.1610e-01 2.36688e-02 5.48605e-02 4.69344e-01 5.49625e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 4.18866e-02 -6.49485e-03  9.58644e-03 6 10100 1.1610e-01 2.36688e-02 5.48605e-02 4.69344e-01 5.49625e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.40532e-02  4.47869e-03  1.04073e-02 6 10101 1.1610e-01 2.36688e-02 5.48605e-02 4.69344e-01 5.49625e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.78405e-02  1.71429e-04  8.72692e-03 6 20000 1.1610e-01 2.36688e-02 5.48605e-02 4.69344e-01 5.49625e-01 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 4.97041e-02  3.89938e-03  8.62125e-03 6 10100 1.1610e-01 2.36688e-02 5.48605e-02 4.69344e-01 5.49625e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 5.22078e-02  8.24729e-03  9.93142e-03 6 10101 1.1610e-01 2.36688e-02 5.48605e-02 4.69344e-01 5.49625e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 5.48605e-02  2.40825e-03  8.27715e-03 6 20100 1.1610e-01 2.36688e-02 5.48605e-02 4.69344e-01 5.49625e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 2.36688e-02 -1.80886e-02 -5.18682e-02 6 10000 1.1620e-01 2.36688e-02 5.48605e-02 3.00997e-01 3.47994e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 2.80501e-02 -1.84776e-02 -4.28256e-02 6 10000 1.1620e-01 2.36688e-02 5.48605e-02 3.00997e-01 3.47994e-01 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 3.32852e-02 -1.24417e-02  3.48351e-02 6 10000 1.1620e-01 2.36688e-02 5.48605e-02 3.00997e-01 3.47994e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 3.53441e-02 -5.97092e-03  1.12346e-02 6 10100 1.1620e-01 2.36688e-02 5.48605e-02 3.00997e-01 3.47994e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 4.18866e-02 -5.57039e-03  9.58644e-03 6 10100 1.1620e-01 2.36688e-02 5.48605e-02 3.00997e-01 3.47994e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.40532e-02  4.96137e-03  1.04073e-02 6 10101 1.1620e-01 2.36688e-02 5.48605e-02 3.00997e-01 3.47994e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.78405e-02 -1.72582e-04  8.72692e-03 6 20000 1.1620e-01 2.36688e-02 5.48605e-02 3.00997e-01 3.47994e-01 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 4.97041e-02  3.07915e-03  8.62125e-03 6 10100 1.1620e-01 2.36688e-02 5.48605e-02 3.00997e-01 3.47994e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 5.22078e-02  6.97223e-03  9.93142e-03 6 10101 1.1620e-01 2.36688e-02 5.48605e-02 3.00997e-01 3.47994e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 5.48605e-02  7.18791e-04  8.27715e-03 6 20100 1.1620e-01 2.36688e-02 5.48605e-02 3.00997e-01 3.47994e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 2.36688e-02 -1.07330e-02 -5.18682e-02 6 10000 1.1630e-01 2.36688e-02 5.48605e-02 1.91513e-01 2.24587e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 2.80501e-02 -1.32115e-02 -4.28256e-02 6 10000 1.1630e-01 2.36688e-02 5.48605e-02 1.91513e-01 2.24587e-01 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 3.32852e-02 -9.12288e-03  3.48351e-02 6 10000 1.1630e-01 2.36688e-02 5.48605e-02 1.91513e-01 2.24587e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 3.53441e-02 -3.19717e-03  1.12346e-02 6 10100 1.1630e-01 2.36688e-02 5.48605e-02 1.91513e-01 2.24587e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 4.18866e-02 -4.64438e-03  9.58644e-03 6 10100 1.1630e-01 2.36688e-02 5.48605e-02 1.91513e-01 2.24587e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.40532e-02  5.44625e-03  1.04073e-02 6 10101 1.1630e-01 2.36688e-02 5.48605e-02 1.91513e-01 2.24587e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.78405e-02 -5.15715e-04  8.72692e-03 6 20000 1.1630e-01 2.36688e-02 5.48605e-02 1.91513e-01 2.24587e-01 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 4.97041e-02  2.25780e-03  8.62125e-03 6 10100 1.1630e-01 2.36688e-02 5.48605e-02 1.91513e-01 2.24587e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 5.22078e-02  5.69516e-03  9.93142e-03 6 10101 1.1630e-01 2.36688e-02 5.48605e-02 1.91513e-01 2.24587e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 5.48605e-02 -9.72187e-04  8.27715e-03 6 20100 1.1630e-01 2.36688e-02 5.48605e-02 1.91513e-01 2.24587e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 2.36688e-02 -3.36938e-03 -5.18682e-02 6 10000 1.1640e-01 2.36688e-02 5.48605e-02 1.41150e-01 1.79753e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 2.80501e-02 -7.93907e-03 -4.28256e-02 6 10000 1.1640e-01 2.36688e-02 5.48605e-02 1.41150e-01 1.79753e-01 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 3.32852e-02 -5.79952e-03  3.48351e-02 6 10000 1.1640e-01 2.36688e-02 5.48605e-02 1.41150e-01 1.79753e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 3.53441e-02 -4.19550e-04  1.12346e-02 6 10100 1.1640e-01 2.36688e-02 5.48605e-02 1.41150e-01 1.79753e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 4.18866e-02 -3.71683e-03  9.58644e-03 6 10100 1.1640e-01 2.36688e-02 5.48605e-02 1.41150e-01 1.79753e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.40532e-02  5.93195e-03  1.04073e-02 6 10101 1.1640e-01 2.36688e-02 5.48605e-02 1.41150e-01 1.79753e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.78405e-02 -8.59317e-04  8.72692e-03 6 20000 1.1640e-01 2.36688e-02 5.48605e-02 1.41150e-01 1.79753e-01 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 4.97041e-02  1.43531e-03  8.62125e-03 6 10100 1.1640e-01 2.36688e-02 5.48605e-02 1.41150e-01 1.79753e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 5.22078e-02  4.41608e-03  9.93142e-03 6 10101 1.1640e-01 2.36688e-02 5.48605e-02 1.41150e-01 1.79753e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 5.48605e-02 -2.66606e-03  8.27715e-03 6 20100 1.1640e-01 2.36688e-02 5.48605e-02 1.41150e-01 1.79753e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 2.36688e-02  4.00271e-03 -5.18682e-02 6 10000 1.1650e-01 2.36688e-02 5.48605e-02 1.50165e-01 2.13413e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 2.80501e-02 -2.66018e-03 -4.28256e-02 6 10000 1.1650e-01 2.36688e-02 5.48605e-02 1.50165e-01 2.13413e-01 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 3.32852e-02 -2.90535e-03  3.48351e-02 6 10000 1.1650e-01 2.36688e-02 5.48605e-02 1.50165e-01 2.13413e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 3.53441e-02  2.36240e-03  1.12346e-02 6 10100 1.1650e-01 2.36688e-02 5.48605e-02 1.50165e-01 2.13413e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 4.18866e-02 -2.78771e-03  9.58644e-03 6 10100 1.1650e-01 2.36688e-02 5.48605e-02 1.50165e-01 2.13413e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.40532e-02  6.41897e-03  1.04073e-02 6 10101 1.1650e-01 2.36688e-02 5.48605e-02 1.50165e-01 2.13413e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.78405e-02 -1.20291e-03  8.72692e-03 6 20000 1.1650e-01 2.36688e-02 5.48605e-02 1.50165e-01 2.13413e-01 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 4.97041e-02  1.77952e-04  8.62125e-03 6 10100 1.1650e-01 2.36688e-02 5.48605e-02 1.50165e-01 2.13413e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 5.22078e-02  3.13502e-03  9.93142e-03 6 10101 1.1650e-01 2.36688e-02 5.48605e-02 1.50165e-01 2.13413e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 5.48605e-02 -4.36234e-03  8.27715e-03 6 20100 1.1650e-01 2.36688e-02 5.48605e-02 1.50165e-01 2.13413e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 2.36688e-02  1.13828e-02 -5.18682e-02 6 10000 1.1660e-01 2.36688e-02 5.48605e-02 2.18817e-01 3.27155e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 2.80501e-02  2.62512e-03 -4.28256e-02 6 10000 1.1660e-01 2.36688e-02 5.48605e-02 2.18817e-01 3.27155e-01 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 3.32852e-02  1.01196e-03  3.48351e-02 6 10000 1.1660e-01 2.36688e-02 5.48605e-02 2.18817e-01 3.27155e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 3.53441e-02  5.14826e-03  1.12346e-02 6 10100 1.1660e-01 2.36688e-02 5.48605e-02 2.18817e-01 3.27155e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 4.18866e-02 -1.85704e-03  9.58644e-03 6 10100 1.1660e-01 2.36688e-02 5.48605e-02 2.18817e-01 3.27155e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.40532e-02  6.90686e-03  1.04073e-02 6 10101 1.1660e-01 2.36688e-02 5.48605e-02 2.18817e-01 3.27155e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.78405e-02 -1.54695e-03  8.72692e-03 6 20000 1.1660e-01 2.36688e-02 5.48605e-02 2.18817e-01 3.27155e-01 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 4.97041e-02 -6.19822e-05  8.62125e-03 6 10100 1.1660e-01 2.36688e-02 5.48605e-02 2.18817e-01 3.27155e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 5.22078e-02  1.85192e-03  9.93142e-03 6 10101 1.1660e-01 2.36688e-02 5.48605e-02 2.18817e-01 3.27155e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 5.48605e-02 -6.06149e-03  8.27715e-03 6 20100 1.1660e-01 2.36688e-02 5.48605e-02 2.18817e-01 3.27155e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 2.36688e-02  1.87700e-02 -5.18682e-02 6 10000 1.1670e-01 2.36688e-02 5.48605e-02 3.47364e-01 5.18950e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 2.80501e-02  7.91686e-03 -4.28256e-02 6 10000 1.1670e-01 2.36688e-02 5.48605e-02 3.47364e-01 5.18950e-01 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 3.32852e-02  4.93466e-03  3.48351e-02 6 10000 1.1670e-01 2.36688e-02 5.48605e-02 3.47364e-01 5.18950e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 3.53441e-02  7.93708e-03  1.12346e-02 6 10100 1.1670e-01 2.36688e-02 5.48605e-02 3.47364e-01 5.18950e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 4.18866e-02 -9.24812e-04  9.58644e-03 6 10100 1.1670e-01 2.36688e-02 5.48605e-02 3.47364e-01 5.18950e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.40532e-02  7.39467e-03  1.04073e-02 6 10101 1.1670e-01 2.36688e-02 5.48605e-02 3.47364e-01 5.18950e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.78405e-02 -1.89238e-03  8.72692e-03 6 20000 1.1670e-01 2.36688e-02 5.48605e-02 3.47364e-01 5.18950e-01 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 4.97041e-02 -3.02247e-04  8.62125e-03 6 10100 1.1670e-01 2.36688e-02 5.48605e-02 3.47364e-01 5.18950e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 5.22078e-02  5.66812e-04  9.93142e-03 6 10101 1.1670e-01 2.36688e-02 5.48605e-02 3.47364e-01 5.18950e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 5.48605e-02 -7.76447e-03  8.27715e-03 6 20100 1.1670e-01 2.36688e-02 5.48605e-02 3.47364e-01 5.18950e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 2.36688e-02  2.61674e-02 -5.18682e-02 6 10000 1.1680e-01 2.36688e-02 5.48605e-02 5.36067e-01 7.93173e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 2.80501e-02  1.32150e-02 -4.28256e-02 6 10000 1.1680e-01 2.36688e-02 5.48605e-02 5.36067e-01 7.93173e-01 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 3.32852e-02  7.53963e-03  3.48351e-02 6 10000 1.1680e-01 2.36688e-02 5.48605e-02 5.36067e-01 7.93173e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 3.53441e-02  1.07320e-02  1.12346e-02 6 10100 1.1680e-01 2.36688e-02 5.48605e-02 5.36067e-01 7.93173e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 4.18866e-02  8.97998e-06  9.58644e-03 6 10100 1.1680e-01 2.36688e-02 5.48605e-02 5.36067e-01 7.93173e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.40532e-02  7.88552e-03  1.04073e-02 6 10101 1.1680e-01 2.36688e-02 5.48605e-02 5.36067e-01 7.93173e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.78405e-02 -2.23608e-03  8.72692e-03 6 20000 1.1680e-01 2.36688e-02 5.48605e-02 5.36067e-01 7.93173e-01 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 4.97041e-02 -1.86596e-03  8.62125e-03 6 10100 1.1680e-01 2.36688e-02 5.48605e-02 5.36067e-01 7.93173e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 5.22078e-02 -7.20320e-04  9.93142e-03 6 10101 1.1680e-01 2.36688e-02 5.48605e-02 5.36067e-01 7.93173e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 5.48605e-02 -9.46816e-03  8.27715e-03 6 20100 1.1680e-01 2.36688e-02 5.48605e-02 5.36067e-01 7.93173e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 2.36688e-02  3.35721e-02 -5.18682e-02 6 10000 1.1690e-01 2.36688e-02 5.48605e-02 7.85187e-01 1.14649e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 2.80501e-02  1.85196e-02 -4.28256e-02 6 10000 1.1690e-01 2.36688e-02 5.48605e-02 7.85187e-01 1.14649e+00 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 3.32852e-02  1.08859e-02  3.48351e-02 6 10000 1.1690e-01 2.36688e-02 5.48605e-02 7.85187e-01 1.14649e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 3.53441e-02  1.35300e-02  1.12346e-02 6 10100 1.1690e-01 2.36688e-02 5.48605e-02 7.85187e-01 1.14649e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 4.18866e-02  9.44328e-04  9.58644e-03 6 10100 1.1690e-01 2.36688e-02 5.48605e-02 7.85187e-01 1.14649e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.40532e-02  8.37641e-03  1.04073e-02 6 10101 1.1690e-01 2.36688e-02 5.48605e-02 7.85187e-01 1.14649e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.78405e-02 -2.58107e-03  8.72692e-03 6 20000 1.1690e-01 2.36688e-02 5.48605e-02 7.85187e-01 1.14649e+00 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 4.97041e-02 -2.69412e-03  8.62125e-03 6 10100 1.1690e-01 2.36688e-02 5.48605e-02 7.85187e-01 1.14649e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 5.22078e-02 -2.00948e-03  9.93142e-03 6 10101 1.1690e-01 2.36688e-02 5.48605e-02 7.85187e-01 1.14649e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 5.48605e-02 -1.11756e-02  8.27715e-03 6 20100 1.1690e-01 2.36688e-02 5.48605e-02 7.85187e-01 1.14649e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 2.36688e-02  4.09848e-02 -5.18682e-02 6 10000 1.1700e-01 2.36688e-02 5.48605e-02 1.09499e+00 1.56620e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 2.80501e-02  2.38306e-02 -4.28256e-02 6 10000 1.1700e-01 2.36688e-02 5.48605e-02 1.09499e+00 1.56620e+00 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 3.32852e-02  1.67351e-02  3.48351e-02 6 10000 1.1700e-01 2.36688e-02 5.48605e-02 1.09499e+00 1.56620e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 3.53441e-02  1.63320e-02  1.12346e-02 6 10100 1.1700e-01 2.36688e-02 5.48605e-02 1.09499e+00 1.56620e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 4.18866e-02  1.88125e-03  9.58644e-03 6 10100 1.1700e-01 2.36688e-02 5.48605e-02 1.09499e+00 1.56620e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.40532e-02  8.86828e-03  1.04073e-02 6 10101 1.1700e-01 2.36688e-02 5.48605e-02 1.09499e+00 1.56620e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.78405e-02 -2.92639e-03  8.72692e-03 6 20000 1.1700e-01 2.36688e-02 5.48605e-02 1.09499e+00 1.56620e+00 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 4.97041e-02 -1.02502e-03  8.62125e-03 6 10100 1.1700e-01 2.36688e-02 5.48605e-02 1.09499e+00 1.56620e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 5.22078e-02 -3.30068e-03  9.93142e-03 6 10101 1.1700e-01 2.36688e-02 5.48605e-02 1.09499e+00 1.56620e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 5.48605e-02 -1.28858e-02  8.27715e-03 6 20100 1.1700e-01 2.36688e-02 5.48605e-02 1.09499e+00 1.56620e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 2.36688e-02  4.84058e-02 -5.18682e-02 6 10000 1.1710e-01 2.36688e-02 5.48605e-02 1.46573e+00 2.07372e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 2.80501e-02  2.91481e-02 -4.28256e-02 6 10000 1.1710e-01 2.36688e-02 5.48605e-02 1.46573e+00 2.07372e+00 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 3.32852e-02  2.06794e-02  3.48351e-02 6 10000 1.1710e-01 2.36688e-02 5.48605e-02 1.46573e+00 2.07372e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 3.53441e-02  1.91380e-02  1.12346e-02 6 10100 1.1710e-01 2.36688e-02 5.48605e-02 1.46573e+00 2.07372e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 4.18866e-02  2.81974e-03  9.58644e-03 6 10100 1.1710e-01 2.36688e-02 5.48605e-02 1.46573e+00 2.07372e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.40532e-02  9.36117e-03  1.04073e-02 6 10101 1.1710e-01 2.36688e-02 5.48605e-02 1.46573e+00 2.07372e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.78405e-02 -3.27203e-03  8.72692e-03 6 20000 1.1710e-01 2.36688e-02 5.48605e-02 1.46573e+00 2.07372e+00 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 4.97041e-02 -1.26661e-03  8.62125e-03 6 10100 1.1710e-01 2.36688e-02 5.48605e-02 1.46573e+00 2.07372e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 5.22078e-02 -4.59390e-03  9.93142e-03 6 10101 1.1710e-01 2.36688e-02 5.48605e-02 1.46573e+00 2.07372e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 5.48605e-02 -1.45988e-02  8.27715e-03 6 20100 1.1710e-01 2.36688e-02 5.48605e-02 1.46573e+00 2.07372e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 2.36688e-02  5.58350e-02 -5.18682e-02 6 10000 1.1720e-01 2.36688e-02 5.48605e-02 1.89768e+00 2.66105e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 2.80501e-02  3.44720e-02 -4.28256e-02 6 10000 1.1720e-01 2.36688e-02 5.48605e-02 1.89768e+00 2.66105e+00 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 3.32852e-02  2.46292e-02  3.48351e-02 6 10000 1.1720e-01 2.36688e-02 5.48605e-02 1.89768e+00 2.66105e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 3.53441e-02  2.19482e-02  1.12346e-02 6 10100 1.1720e-01 2.36688e-02 5.48605e-02 1.89768e+00 2.66105e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 4.18866e-02  3.75981e-03  9.58644e-03 6 10100 1.1720e-01 2.36688e-02 5.48605e-02 1.89768e+00 2.66105e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.40532e-02  9.85507e-03  1.04073e-02 6 10101 1.1720e-01 2.36688e-02 5.48605e-02 1.89768e+00 2.66105e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.78405e-02 -3.61797e-03  8.72692e-03 6 20000 1.1720e-01 2.36688e-02 5.48605e-02 1.89768e+00 2.66105e+00 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 4.97041e-02 -1.50853e-03  8.62125e-03 6 10100 1.1720e-01 2.36688e-02 5.48605e-02 1.89768e+00 2.66105e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 5.22078e-02 -5.88917e-03  9.93142e-03 6 10101 1.1720e-01 2.36688e-02 5.48605e-02 1.89768e+00 2.66105e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 5.48605e-02 -1.63145e-02  8.27715e-03 6 20100 1.1720e-01 2.36688e-02 5.48605e-02 1.89768e+00 2.66105e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 2.36688e-02  6.32723e-02 -5.18682e-02 6 10000 1.1730e-01 2.36688e-02 5.48605e-02 2.39110e+00 3.32854e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 2.80501e-02  3.98024e-02 -4.28256e-02 6 10000 1.1730e-01 2.36688e-02 5.48605e-02 2.39110e+00 3.32854e+00 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 3.32852e-02  2.85843e-02  3.48351e-02 6 10000 1.1730e-01 2.36688e-02 5.48605e-02 2.39110e+00 3.32854e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 3.53441e-02  2.47624e-02  1.12346e-02 6 10100 1.1730e-01 2.36688e-02 5.48605e-02 2.39110e+00 3.32854e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 4.18866e-02  4.70146e-03  9.58644e-03 6 10100 1.1730e-01 2.36688e-02 5.48605e-02 2.39110e+00 3.32854e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.40532e-02  1.03500e-02  1.04073e-02 6 10101 1.1730e-01 2.36688e-02 5.48605e-02 2.39110e+00 3.32854e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.78405e-02 -3.96423e-03  8.72692e-03 6 20000 1.1730e-01 2.36688e-02 5.48605e-02 2.39110e+00 3.32854e+00 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 4.97041e-02 -1.75079e-03  8.62125e-03 6 10100 1.1730e-01 2.36688e-02 5.48605e-02 2.39110e+00 3.32854e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 5.22078e-02 -7.18647e-03  9.93142e-03 6 10101 1.1730e-01 2.36688e-02 5.48605e-02 2.39110e+00 3.32854e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 5.48605e-02 -1.80331e-02  8.27715e-03 6 20100 1.1730e-01 2.36688e-02 5.48605e-02 2.39110e+00 3.32854e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 2.36688e-02  7.07179e-02 -5.18682e-02 6 10000 1.1740e-01 2.36688e-02 5.48605e-02 2.94626e+00 4.07655e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 2.80501e-02  4.51392e-02 -4.28256e-02 6 10000 1.1740e-01 2.36688e-02 5.48605e-02 2.94626e+00 4.07655e+00 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 3.32852e-02  3.25450e-02  3.48351e-02 6 10000 1.1740e-01 2.36688e-02 5.48605e-02 2.94626e+00 4.07655e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 3.53441e-02  2.75807e-02  1.12346e-02 6 10100 1.1740e-01 2.36688e-02 5.48605e-02 2.94626e+00 4.07655e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 4.18866e-02  5.64469e-03  9.58644e-03 6 10100 1.1740e-01 2.36688e-02 5.48605e-02 2.94626e+00 4.07655e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.40532e-02  1.08459e-02  1.04073e-02 6 10101 1.1740e-01 2.36688e-02 5.48605e-02 2.94626e+00 4.07655e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.78405e-02 -4.31081e-03  8.72692e-03 6 20000 1.1740e-01 2.36688e-02 5.48605e-02 2.94626e+00 4.07655e+00 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 4.97041e-02 -1.99337e-03  8.62125e-03 6 10100 1.1740e-01 2.36688e-02 5.48605e-02 2.94626e+00 4.07655e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 5.22078e-02 -8.48582e-03  9.93142e-03 6 10101 1.1740e-01 2.36688e-02 5.48605e-02 2.94626e+00 4.07655e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 5.48605e-02 -1.97544e-02  8.27715e-03 6 20100 1.1740e-01 2.36688e-02 5.48605e-02 2.94626e+00 4.07655e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 2.36688e-02  7.81717e-02 -5.18682e-02 6 10000 1.1750e-01 2.36688e-02 5.48605e-02 3.56342e+00 4.90543e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 2.80501e-02  5.04825e-02 -4.28256e-02 6 10000 1.1750e-01 2.36688e-02 5.48605e-02 3.56342e+00 4.90543e+00 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 3.32852e-02  3.65110e-02  3.48351e-02 6 10000 1.1750e-01 2.36688e-02 5.48605e-02 3.56342e+00 4.90543e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 3.53441e-02  3.04031e-02  1.12346e-02 6 10100 1.1750e-01 2.36688e-02 5.48605e-02 3.56342e+00 4.90543e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 4.18866e-02  6.58950e-03  9.58644e-03 6 10100 1.1750e-01 2.36688e-02 5.48605e-02 3.56342e+00 4.90543e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.40532e-02  1.13429e-02  1.04073e-02 6 10101 1.1750e-01 2.36688e-02 5.48605e-02 3.56342e+00 4.90543e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.78405e-02 -4.65769e-03  8.72692e-03 6 20000 1.1750e-01 2.36688e-02 5.48605e-02 3.56342e+00 4.90543e+00 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 4.97041e-02 -2.23630e-03  8.62125e-03 6 10100 1.1750e-01 2.36688e-02 5.48605e-02 3.56342e+00 4.90543e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 5.22078e-02 -9.78722e-03  9.93142e-03 6 10101 1.1750e-01 2.36688e-02 5.48605e-02 3.56342e+00 4.90543e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 5.48605e-02 -2.14785e-02  8.27715e-03 6 20100 1.1750e-01 2.36688e-02 5.48605e-02 3.56342e+00 4.90543e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 2.36688e-02  8.56337e-02 -5.18682e-02 6 10000 1.1760e-01 2.36688e-02 5.48605e-02 4.24286e+00 5.81554e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 2.80501e-02  5.58323e-02 -4.28256e-02 6 10000 1.1760e-01 2.36688e-02 5.48605e-02 4.24286e+00 5.81554e+00 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 3.32852e-02  4.04825e-02  3.48351e-02 6 10000 1.1760e-01 2.36688e-02 5.48605e-02 4.24286e+00 5.81554e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 3.53441e-02  3.32296e-02  1.12346e-02 6 10100 1.1760e-01 2.36688e-02 5.48605e-02 4.24286e+00 5.81554e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 4.18866e-02  7.53591e-03  9.58644e-03 6 10100 1.1760e-01 2.36688e-02 5.48605e-02 4.24286e+00 5.81554e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.40532e-02  1.18408e-02  1.04073e-02 6 10101 1.1760e-01 2.36688e-02 5.48605e-02 4.24286e+00 5.81554e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.78405e-02 -5.00489e-03  8.72692e-03 6 20000 1.1760e-01 2.36688e-02 5.48605e-02 4.24286e+00 5.81554e+00 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 4.97041e-02 -2.47955e-03  8.62125e-03 6 10100 1.1760e-01 2.36688e-02 5.48605e-02 4.24286e+00 5.81554e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 5.22078e-02 -1.10907e-02  9.93142e-03 6 10101 1.1760e-01 2.36688e-02 5.48605e-02 4.24286e+00 5.81554e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 5.48605e-02 -2.32054e-02  8.27715e-03 6 20100 1.1760e-01 2.36688e-02 5.48605e-02 4.24286e+00 5.81554e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 2.36688e-02  9.31039e-02 -5.18682e-02 6 10000 1.1770e-01 2.36688e-02 5.48605e-02 4.98484e+00 6.80724e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 2.80501e-02  6.11886e-02 -4.28256e-02 6 10000 1.1770e-01 2.36688e-02 5.48605e-02 4.98484e+00 6.80724e+00 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 3.32852e-02  4.44595e-02  3.48351e-02 6 10000 1.1770e-01 2.36688e-02 5.48605e-02 4.98484e+00 6.80724e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 3.53441e-02  3.60602e-02  1.12346e-02 6 10100 1.1770e-01 2.36688e-02 5.48605e-02 4.98484e+00 6.80724e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 4.18866e-02  8.48390e-03  9.58644e-03 6 10100 1.1770e-01 2.36688e-02 5.48605e-02 4.98484e+00 6.80724e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.40532e-02  1.23398e-02  1.04073e-02 6 10101 1.1770e-01 2.36688e-02 5.48605e-02 4.98484e+00 6.80724e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.78405e-02 -5.35239e-03  8.72692e-03 6 20000 1.1770e-01 2.36688e-02 5.48605e-02 4.98484e+00 6.80724e+00 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 4.97041e-02 -2.72314e-03  8.62125e-03 6 10100 1.1770e-01 2.36688e-02 5.48605e-02 4.98484e+00 6.80724e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 5.22078e-02 -1.23962e-02  9.93142e-03 6 10101 1.1770e-01 2.36688e-02 5.48605e-02 4.98484e+00 6.80724e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 5.48605e-02 -2.49351e-02  8.27715e-03 6 20100 1.1770e-01 2.36688e-02 5.48605e-02 4.98484e+00 6.80724e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 2.36688e-02  1.00582e-01 -5.18682e-02 6 10000 1.1780e-01 2.36688e-02 5.48605e-02 5.78963e+00 7.88089e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 2.80501e-02  6.65513e-02 -4.28256e-02 6 10000 1.1780e-01 2.36688e-02 5.48605e-02 5.78963e+00 7.88089e+00 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 3.32852e-02  4.84419e-02  3.48351e-02 6 10000 1.1780e-01 2.36688e-02 5.48605e-02 5.78963e+00 7.88089e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 3.53441e-02  3.88948e-02  1.12346e-02 6 10100 1.1780e-01 2.36688e-02 5.48605e-02 5.78963e+00 7.88089e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 4.18866e-02  9.43350e-03  9.58644e-03 6 10100 1.1780e-01 2.36688e-02 5.48605e-02 5.78963e+00 7.88089e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.40532e-02  1.28399e-02  1.04073e-02 6 10101 1.1780e-01 2.36688e-02 5.48605e-02 5.78963e+00 7.88089e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.78405e-02 -5.70021e-03  8.72692e-03 6 20000 1.1780e-01 2.36688e-02 5.48605e-02 5.78963e+00 7.88089e+00 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 4.97041e-02 -2.96706e-03  8.62125e-03 6 10100 1.1780e-01 2.36688e-02 5.48605e-02 5.78963e+00 7.88089e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 5.22078e-02 -1.37038e-02  9.93142e-03 6 10101 1.1780e-01 2.36688e-02 5.48605e-02 5.78963e+00 7.88089e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 5.48605e-02 -2.66677e-02  8.27715e-03 6 20100 1.1780e-01 2.36688e-02 5.48605e-02 5.78963e+00 7.88089e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 2.36688e-02  1.08069e-01 -5.18682e-02 6 10000 1.1790e-01 2.36688e-02 5.48605e-02 6.65750e+00 9.03685e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 2.80501e-02  7.19206e-02 -4.28256e-02 6 10000 1.1790e-01 2.36688e-02 5.48605e-02 6.65750e+00 9.03685e+00 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 3.32852e-02  5.24298e-02  3.48351e-02 6 10000 1.1790e-01 2.36688e-02 5.48605e-02 6.65750e+00 9.03685e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 3.53441e-02  4.17336e-02  1.12346e-02 6 10100 1.1790e-01 2.36688e-02 5.48605e-02 6.65750e+00 9.03685e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 4.18866e-02  1.03847e-02  9.58644e-03 6 10100 1.1790e-01 2.36688e-02 5.48605e-02 6.65750e+00 9.03685e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.40532e-02  1.33409e-02  1.04073e-02 6 10101 1.1790e-01 2.36688e-02 5.48605e-02 6.65750e+00 9.03685e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.78405e-02 -6.04834e-03  8.72692e-03 6 20000 1.1790e-01 2.36688e-02 5.48605e-02 6.65750e+00 9.03685e+00 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 4.97041e-02 -3.21132e-03  8.62125e-03 6 10100 1.1790e-01 2.36688e-02 5.48605e-02 6.65750e+00 9.03685e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 5.22078e-02 -1.50134e-02  9.93142e-03 6 10101 1.1790e-01 2.36688e-02 5.48605e-02 6.65750e+00 9.03685e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 5.48605e-02 -2.84030e-02  8.27715e-03 6 20100 1.1790e-01 2.36688e-02 5.48605e-02 6.65750e+00 9.03685e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 2.36688e-02  1.15564e-01 -5.18682e-02 6 10000 1.1800e-01 2.36688e-02 5.48605e-02 7.58873e+00 1.02755e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 2.80501e-02  7.72963e-02 -4.28256e-02 6 10000 1.1800e-01 2.36688e-02 5.48605e-02 7.58873e+00 1.02755e+01 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 3.32852e-02  5.64232e-02  3.48351e-02 6 10000 1.1800e-01 2.36688e-02 5.48605e-02 7.58873e+00 1.02755e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 3.53441e-02  4.45766e-02  1.12346e-02 6 10100 1.1800e-01 2.36688e-02 5.48605e-02 7.58873e+00 1.02755e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 4.18866e-02  1.13375e-02  9.58644e-03 6 10100 1.1800e-01 2.36688e-02 5.48605e-02 7.58873e+00 1.02755e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.40532e-02  1.38431e-02  1.04073e-02 6 10101 1.1800e-01 2.36688e-02 5.48605e-02 7.58873e+00 1.02755e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.78405e-02 -6.39678e-03  8.72692e-03 6 20000 1.1800e-01 2.36688e-02 5.48605e-02 7.58873e+00 1.02755e+01 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 4.97041e-02 -3.45591e-03  8.62125e-03 6 10100 1.1800e-01 2.36688e-02 5.48605e-02 7.58873e+00 1.02755e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 5.22078e-02 -1.63251e-02  9.93142e-03 6 10101 1.1800e-01 2.36688e-02 5.48605e-02 7.58873e+00 1.02755e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 5.48605e-02 -3.01412e-02  8.27715e-03 6 20100 1.1800e-01 2.36688e-02 5.48605e-02 7.58873e+00 1.02755e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 2.36688e-02  1.23067e-01 -5.18682e-02 6 10000 1.1810e-01 2.36688e-02 5.48605e-02 8.58358e+00 1.15972e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 2.80501e-02  8.26785e-02 -4.28256e-02 6 10000 1.1810e-01 2.36688e-02 5.48605e-02 8.58358e+00 1.15972e+01 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 3.32852e-02  6.04221e-02  3.48351e-02 6 10000 1.1810e-01 2.36688e-02 5.48605e-02 8.58358e+00 1.15972e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 3.53441e-02  4.74236e-02  1.12346e-02 6 10100 1.1810e-01 2.36688e-02 5.48605e-02 8.58358e+00 1.15972e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 4.18866e-02  1.22919e-02  9.58644e-03 6 10100 1.1810e-01 2.36688e-02 5.48605e-02 8.58358e+00 1.15972e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.40532e-02  1.43462e-02  1.04073e-02 6 10101 1.1810e-01 2.36688e-02 5.48605e-02 8.58358e+00 1.15972e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.78405e-02 -6.74552e-03  8.72692e-03 6 20000 1.1810e-01 2.36688e-02 5.48605e-02 8.58358e+00 1.15972e+01 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 4.97041e-02 -3.70084e-03  8.62125e-03 6 10100 1.1810e-01 2.36688e-02 5.48605e-02 8.58358e+00 1.15972e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 5.22078e-02 -1.76389e-02  9.93142e-03 6 10101 1.1810e-01 2.36688e-02 5.48605e-02 8.58358e+00 1.15972e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 5.48605e-02 -3.18822e-02  8.27715e-03 6 20100 1.1810e-01 2.36688e-02 5.48605e-02 8.58358e+00 1.15972e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 2.36688e-02  1.30578e-01 -5.18682e-02 6 10000 1.1820e-01 2.36688e-02 5.48605e-02 9.64233e+00 1.30022e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 2.80501e-02  8.80673e-02 -4.28256e-02 6 10000 1.1820e-01 2.36688e-02 5.48605e-02 9.64233e+00 1.30022e+01 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 3.32852e-02  6.44264e-02  3.48351e-02 6 10000 1.1820e-01 2.36688e-02 5.48605e-02 9.64233e+00 1.30022e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 3.53441e-02  5.02748e-02  1.12346e-02 6 10100 1.1820e-01 2.36688e-02 5.48605e-02 9.64233e+00 1.30022e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 4.18866e-02  1.32479e-02  9.58644e-03 6 10100 1.1820e-01 2.36688e-02 5.48605e-02 9.64233e+00 1.30022e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.40532e-02  1.48504e-02  1.04073e-02 6 10101 1.1820e-01 2.36688e-02 5.48605e-02 9.64233e+00 1.30022e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.78405e-02 -7.09458e-03  8.72692e-03 6 20000 1.1820e-01 2.36688e-02 5.48605e-02 9.64233e+00 1.30022e+01 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 4.97041e-02 -3.94611e-03  8.62125e-03 6 10100 1.1820e-01 2.36688e-02 5.48605e-02 9.64233e+00 1.30022e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 5.22078e-02 -1.89547e-02  9.93142e-03 6 10101 1.1820e-01 2.36688e-02 5.48605e-02 9.64233e+00 1.30022e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 5.48605e-02 -3.36260e-02  8.27715e-03 6 20100 1.1820e-01 2.36688e-02 5.48605e-02 9.64233e+00 1.30022e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 2.36688e-02  1.38098e-01 -5.18682e-02 6 10000 1.1830e-01 2.36688e-02 5.48605e-02 1.07653e+01 1.44911e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 2.80501e-02  9.34626e-02 -4.28256e-02 6 10000 1.1830e-01 2.36688e-02 5.48605e-02 1.07653e+01 1.44911e+01 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 3.32852e-02  6.84363e-02  3.48351e-02 6 10000 1.1830e-01 2.36688e-02 5.48605e-02 1.07653e+01 1.44911e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 3.53441e-02  5.31301e-02  1.12346e-02 6 10100 1.1830e-01 2.36688e-02 5.48605e-02 1.07653e+01 1.44911e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 4.18866e-02  1.42055e-02  9.58644e-03 6 10100 1.1830e-01 2.36688e-02 5.48605e-02 1.07653e+01 1.44911e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.40532e-02  1.53556e-02  1.04073e-02 6 10101 1.1830e-01 2.36688e-02 5.48605e-02 1.07653e+01 1.44911e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.78405e-02 -7.44395e-03  8.72692e-03 6 20000 1.1830e-01 2.36688e-02 5.48605e-02 1.07653e+01 1.44911e+01 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 4.97041e-02 -4.19171e-03  8.62125e-03 6 10100 1.1830e-01 2.36688e-02 5.48605e-02 1.07653e+01 1.44911e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 5.22078e-02 -2.02727e-02  9.93142e-03 6 10101 1.1830e-01 2.36688e-02 5.48605e-02 1.07653e+01 1.44911e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 5.48605e-02 -3.53727e-02  8.27715e-03 6 20100 1.1830e-01 2.36688e-02 5.48605e-02 1.07653e+01 1.44911e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 2.36688e-02  1.45626e-01 -5.18682e-02 6 10000 1.1840e-01 2.36688e-02 5.48605e-02 1.19526e+01 1.60640e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 2.80501e-02  9.88643e-02 -4.28256e-02 6 10000 1.1840e-01 2.36688e-02 5.48605e-02 1.19526e+01 1.60640e+01 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 3.32852e-02  7.24517e-02  3.48351e-02 6 10000 1.1840e-01 2.36688e-02 5.48605e-02 1.19526e+01 1.60640e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 3.53441e-02  5.59895e-02  1.12346e-02 6 10100 1.1840e-01 2.36688e-02 5.48605e-02 1.19526e+01 1.60640e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 4.18866e-02  1.51647e-02  9.58644e-03 6 10100 1.1840e-01 2.36688e-02 5.48605e-02 1.19526e+01 1.60640e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.40532e-02  1.58619e-02  1.04073e-02 6 10101 1.1840e-01 2.36688e-02 5.48605e-02 1.19526e+01 1.60640e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.78405e-02 -7.79362e-03  8.72692e-03 6 20000 1.1840e-01 2.36688e-02 5.48605e-02 1.19526e+01 1.60640e+01 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 4.97041e-02 -4.43766e-03  8.62125e-03 6 10100 1.1840e-01 2.36688e-02 5.48605e-02 1.19526e+01 1.60640e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 5.22078e-02 -2.15927e-02  9.93142e-03 6 10101 1.1840e-01 2.36688e-02 5.48605e-02 1.19526e+01 1.60640e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 5.48605e-02 -3.71222e-02  8.27715e-03 6 20100 1.1840e-01 2.36688e-02 5.48605e-02 1.19526e+01 1.60640e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 2.36688e-02  1.53162e-01 -5.18682e-02 6 10000 1.1850e-01 2.36688e-02 5.48605e-02 1.32047e+01 1.77215e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 2.80501e-02  1.04273e-01 -4.28256e-02 6 10000 1.1850e-01 2.36688e-02 5.48605e-02 1.32047e+01 1.77215e+01 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 3.32852e-02  7.64725e-02  3.48351e-02 6 10000 1.1850e-01 2.36688e-02 5.48605e-02 1.32047e+01 1.77215e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 3.53441e-02  5.88531e-02  1.12346e-02 6 10100 1.1850e-01 2.36688e-02 5.48605e-02 1.32047e+01 1.77215e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 4.18866e-02  1.61256e-02  9.58644e-03 6 10100 1.1850e-01 2.36688e-02 5.48605e-02 1.32047e+01 1.77215e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.40532e-02  1.63692e-02  1.04073e-02 6 10101 1.1850e-01 2.36688e-02 5.48605e-02 1.32047e+01 1.77215e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.78405e-02 -8.14360e-03  8.72692e-03 6 20000 1.1850e-01 2.36688e-02 5.48605e-02 1.32047e+01 1.77215e+01 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 4.97041e-02 -4.68393e-03  8.62125e-03 6 10100 1.1850e-01 2.36688e-02 5.48605e-02 1.32047e+01 1.77215e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 5.22078e-02 -2.29148e-02  9.93142e-03 6 10101 1.1850e-01 2.36688e-02 5.48605e-02 1.32047e+01 1.77215e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 5.48605e-02 -3.88745e-02  8.27715e-03 6 20100 1.1850e-01 2.36688e-02 5.48605e-02 1.32047e+01 1.77215e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 2.36688e-02  1.60706e-01 -5.18682e-02 6 10000 1.1860e-01 2.36688e-02 5.48605e-02 1.45219e+01 1.94639e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 2.80501e-02  1.09687e-01 -4.28256e-02 6 10000 1.1860e-01 2.36688e-02 5.48605e-02 1.45219e+01 1.94639e+01 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 3.32852e-02  8.04990e-02  3.48351e-02 6 10000 1.1860e-01 2.36688e-02 5.48605e-02 1.45219e+01 1.94639e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 3.53441e-02  6.17209e-02  1.12346e-02 6 10100 1.1860e-01 2.36688e-02 5.48605e-02 1.45219e+01 1.94639e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 4.18866e-02  1.70881e-02  9.58644e-03 6 10100 1.1860e-01 2.36688e-02 5.48605e-02 1.45219e+01 1.94639e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.40532e-02  1.68776e-02  1.04073e-02 6 10101 1.1860e-01 2.36688e-02 5.48605e-02 1.45219e+01 1.94639e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.78405e-02 -8.49388e-03  8.72692e-03 6 20000 1.1860e-01 2.36688e-02 5.48605e-02 1.45219e+01 1.94639e+01 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 4.97041e-02 -4.93055e-03  8.62125e-03 6 10100 1.1860e-01 2.36688e-02 5.48605e-02 1.45219e+01 1.94639e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 5.22078e-02 -2.42390e-02  9.93142e-03 6 10101 1.1860e-01 2.36688e-02 5.48605e-02 1.45219e+01 1.94639e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 5.48605e-02 -4.06298e-02  8.27715e-03 6 20100 1.1860e-01 2.36688e-02 5.48605e-02 1.45219e+01 1.94639e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 2.36688e-02  1.68259e-01 -5.18682e-02 6 10000 1.1870e-01 2.36688e-02 5.48605e-02 1.59043e+01 2.12915e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 2.80501e-02  1.15109e-01 -4.28256e-02 6 10000 1.1870e-01 2.36688e-02 5.48605e-02 1.59043e+01 2.12915e+01 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 3.32852e-02  8.45309e-02  3.48351e-02 6 10000 1.1870e-01 2.36688e-02 5.48605e-02 1.59043e+01 2.12915e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 3.53441e-02  6.45928e-02  1.12346e-02 6 10100 1.1870e-01 2.36688e-02 5.48605e-02 1.59043e+01 2.12915e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 4.18866e-02  1.80522e-02  9.58644e-03 6 10100 1.1870e-01 2.36688e-02 5.48605e-02 1.59043e+01 2.12915e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.40532e-02  1.73870e-02  1.04073e-02 6 10101 1.1870e-01 2.36688e-02 5.48605e-02 1.59043e+01 2.12915e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.78405e-02 -8.84448e-03  8.72692e-03 6 20000 1.1870e-01 2.36688e-02 5.48605e-02 1.59043e+01 2.12915e+01 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 4.97041e-02 -5.17751e-03  8.62125e-03 6 10100 1.1870e-01 2.36688e-02 5.48605e-02 1.59043e+01 2.12915e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 5.22078e-02 -2.55653e-02  9.93142e-03 6 10101 1.1870e-01 2.36688e-02 5.48605e-02 1.59043e+01 2.12915e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 5.48605e-02 -4.23878e-02  8.27715e-03 6 20100 1.1870e-01 2.36688e-02 5.48605e-02 1.59043e+01 2.12915e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 2.36688e-02  1.75819e-01 -5.18682e-02 6 10000 1.1880e-01 2.36688e-02 5.48605e-02 1.73522e+01 2.32047e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 2.80501e-02  1.20537e-01 -4.28256e-02 6 10000 1.1880e-01 2.36688e-02 5.48605e-02 1.73522e+01 2.32047e+01 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 3.32852e-02  8.85684e-02  3.48351e-02 6 10000 1.1880e-01 2.36688e-02 5.48605e-02 1.73522e+01 2.32047e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 3.53441e-02  6.74689e-02  1.12346e-02 6 10100 1.1880e-01 2.36688e-02 5.48605e-02 1.73522e+01 2.32047e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 4.18866e-02  1.90179e-02  9.58644e-03 6 10100 1.1880e-01 2.36688e-02 5.48605e-02 1.73522e+01 2.32047e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.40532e-02  1.78975e-02  1.04073e-02 6 10101 1.1880e-01 2.36688e-02 5.48605e-02 1.73522e+01 2.32047e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.78405e-02 -9.19538e-03  8.72692e-03 6 20000 1.1880e-01 2.36688e-02 5.48605e-02 1.73522e+01 2.32047e+01 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 4.97041e-02 -5.42480e-03  8.62125e-03 6 10100 1.1880e-01 2.36688e-02 5.48605e-02 1.73522e+01 2.32047e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 5.22078e-02 -2.68937e-02  9.93142e-03 6 10101 1.1880e-01 2.36688e-02 5.48605e-02 1.73522e+01 2.32047e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 5.48605e-02 -4.41488e-02  8.27715e-03 6 20100 1.1880e-01 2.36688e-02 5.48605e-02 1.73522e+01 2.32047e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 2.36688e-02  1.83388e-01 -5.18682e-02 6 10000 1.1890e-01 2.36688e-02 5.48605e-02 1.88660e+01 2.52039e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 2.80501e-02  1.25971e-01 -4.28256e-02 6 10000 1.1890e-01 2.36688e-02 5.48605e-02 1.88660e+01 2.52039e+01 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 3.32852e-02  9.26114e-02  3.48351e-02 6 10000 1.1890e-01 2.36688e-02 5.48605e-02 1.88660e+01 2.52039e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 3.53441e-02  7.03492e-02  1.12346e-02 6 10100 1.1890e-01 2.36688e-02 5.48605e-02 1.88660e+01 2.52039e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 4.18866e-02  1.99852e-02  9.58644e-03 6 10100 1.1890e-01 2.36688e-02 5.48605e-02 1.88660e+01 2.52039e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.40532e-02  1.84091e-02  1.04073e-02 6 10101 1.1890e-01 2.36688e-02 5.48605e-02 1.88660e+01 2.52039e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.78405e-02 -9.54658e-03  8.72692e-03 6 20000 1.1890e-01 2.36688e-02 5.48605e-02 1.88660e+01 2.52039e+01 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 4.97041e-02 -5.67244e-03  8.62125e-03 6 10100 1.1890e-01 2.36688e-02 5.48605e-02 1.88660e+01 2.52039e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 5.22078e-02 -2.82242e-02  9.93142e-03 6 10101 1.1890e-01 2.36688e-02 5.48605e-02 1.88660e+01 2.52039e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 5.48605e-02 -4.59126e-02  8.27715e-03 6 20100 1.1890e-01 2.36688e-02 5.48605e-02 1.88660e+01 2.52039e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 2.36688e-02  1.90966e-01 -5.18682e-02 6 10000 1.1900e-01 2.36688e-02 5.48605e-02 2.04459e+01 2.72895e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 2.80501e-02  1.31412e-01 -4.28256e-02 6 10000 1.1900e-01 2.36688e-02 5.48605e-02 2.04459e+01 2.72895e+01 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 3.32852e-02  9.66599e-02  3.48351e-02 6 10000 1.1900e-01 2.36688e-02 5.48605e-02 2.04459e+01 2.72895e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 3.53441e-02  7.32336e-02  1.12346e-02 6 10100 1.1900e-01 2.36688e-02 5.48605e-02 2.04459e+01 2.72895e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 4.18866e-02  2.09542e-02  9.58644e-03 6 10100 1.1900e-01 2.36688e-02 5.48605e-02 2.04459e+01 2.72895e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.40532e-02  1.89217e-02  1.04073e-02 6 10101 1.1900e-01 2.36688e-02 5.48605e-02 2.04459e+01 2.72895e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.78405e-02 -9.89809e-03  8.72692e-03 6 20000 1.1900e-01 2.36688e-02 5.48605e-02 2.04459e+01 2.72895e+01 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 4.97041e-02 -5.92041e-03  8.62125e-03 6 10100 1.1900e-01 2.36688e-02 5.48605e-02 2.04459e+01 2.72895e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 5.22078e-02 -2.95568e-02  9.93142e-03 6 10101 1.1900e-01 2.36688e-02 5.48605e-02 2.04459e+01 2.72895e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 5.48605e-02 -4.76793e-02  8.27715e-03 6 20100 1.1900e-01 2.36688e-02 5.48605e-02 2.04459e+01 2.72895e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 2.36688e-02  1.98551e-01 -5.18682e-02 6 10000 1.1910e-01 2.36688e-02 5.48605e-02 2.20923e+01 2.94619e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 2.80501e-02  1.36860e-01 -4.28256e-02 6 10000 1.1910e-01 2.36688e-02 5.48605e-02 2.20923e+01 2.94619e+01 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 3.32852e-02  1.00714e-01  3.48351e-02 6 10000 1.1910e-01 2.36688e-02 5.48605e-02 2.20923e+01 2.94619e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 3.53441e-02  7.61222e-02  1.12346e-02 6 10100 1.1910e-01 2.36688e-02 5.48605e-02 2.20923e+01 2.94619e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 4.18866e-02  2.19249e-02  9.58644e-03 6 10100 1.1910e-01 2.36688e-02 5.48605e-02 2.20923e+01 2.94619e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.40532e-02  1.94354e-02  1.04073e-02 6 10101 1.1910e-01 2.36688e-02 5.48605e-02 2.20923e+01 2.94619e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.78405e-02 -1.02499e-02  8.72692e-03 6 20000 1.1910e-01 2.36688e-02 5.48605e-02 2.20923e+01 2.94619e+01 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 4.97041e-02 -6.16872e-03  8.62125e-03 6 10100 1.1910e-01 2.36688e-02 5.48605e-02 2.20923e+01 2.94619e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 5.22078e-02 -3.08915e-02  9.93142e-03 6 10101 1.1910e-01 2.36688e-02 5.48605e-02 2.20923e+01 2.94619e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 5.48605e-02 -4.94489e-02  8.27715e-03 6 20100 1.1910e-01 2.36688e-02 5.48605e-02 2.20923e+01 2.94619e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 2.36688e-02  2.06145e-01 -5.18682e-02 6 10000 1.1920e-01 2.36688e-02 5.48605e-02 2.38053e+01 3.17214e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 2.80501e-02  1.42314e-01 -4.28256e-02 6 10000 1.1920e-01 2.36688e-02 5.48605e-02 2.38053e+01 3.17214e+01 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 3.32852e-02  1.04774e-01  3.48351e-02 6 10000 1.1920e-01 2.36688e-02 5.48605e-02 2.38053e+01 3.17214e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 3.53441e-02  7.90150e-02  1.12346e-02 6 10100 1.1920e-01 2.36688e-02 5.48605e-02 2.38053e+01 3.17214e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 4.18866e-02  2.28971e-02  9.58644e-03 6 10100 1.1920e-01 2.36688e-02 5.48605e-02 2.38053e+01 3.17214e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.40532e-02  1.99501e-02  1.04073e-02 6 10101 1.1920e-01 2.36688e-02 5.48605e-02 2.38053e+01 3.17214e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.78405e-02 -1.06020e-02  8.72692e-03 6 20000 1.1920e-01 2.36688e-02 5.48605e-02 2.38053e+01 3.17214e+01 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 4.97041e-02 -6.41738e-03  8.62125e-03 6 10100 1.1920e-01 2.36688e-02 5.48605e-02 2.38053e+01 3.17214e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 5.22078e-02 -3.22283e-02  9.93142e-03 6 10101 1.1920e-01 2.36688e-02 5.48605e-02 2.38053e+01 3.17214e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 5.48605e-02 -5.12213e-02  8.27715e-03 6 20100 1.1920e-01 2.36688e-02 5.48605e-02 2.38053e+01 3.17214e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 2.36688e-02  2.13747e-01 -5.18682e-02 6 10000 1.1930e-01 2.36688e-02 5.48605e-02 2.55853e+01 3.40683e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 2.80501e-02  1.47774e-01 -4.28256e-02 6 10000 1.1930e-01 2.36688e-02 5.48605e-02 2.55853e+01 3.40683e+01 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 3.32852e-02  1.08839e-01  3.48351e-02 6 10000 1.1930e-01 2.36688e-02 5.48605e-02 2.55853e+01 3.40683e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 3.53441e-02  8.19120e-02  1.12346e-02 6 10100 1.1930e-01 2.36688e-02 5.48605e-02 2.55853e+01 3.40683e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 4.18866e-02  2.38711e-02  9.58644e-03 6 10100 1.1930e-01 2.36688e-02 5.48605e-02 2.55853e+01 3.40683e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.40532e-02  2.04660e-02  1.04073e-02 6 10101 1.1930e-01 2.36688e-02 5.48605e-02 2.55853e+01 3.40683e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.78405e-02 -1.09544e-02  8.72692e-03 6 20000 1.1930e-01 2.36688e-02 5.48605e-02 2.55853e+01 3.40683e+01 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 4.97041e-02 -6.66637e-03  8.62125e-03 6 10100 1.1930e-01 2.36688e-02 5.48605e-02 2.55853e+01 3.40683e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 5.22078e-02 -3.35672e-02  9.93142e-03 6 10101 1.1930e-01 2.36688e-02 5.48605e-02 2.55853e+01 3.40683e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 5.48605e-02 -5.29967e-02  8.27715e-03 6 20100 1.1930e-01 2.36688e-02 5.48605e-02 2.55853e+01 3.40683e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 2.36688e-02  2.21358e-01 -5.18682e-02 6 10000 1.1940e-01 2.36688e-02 5.48605e-02 2.74325e+01 3.65032e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 2.80501e-02  1.53241e-01 -4.28256e-02 6 10000 1.1940e-01 2.36688e-02 5.48605e-02 2.74325e+01 3.65032e+01 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 3.32852e-02  1.12910e-01  3.48351e-02 6 10000 1.1940e-01 2.36688e-02 5.48605e-02 2.74325e+01 3.65032e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 3.53441e-02  8.48132e-02  1.12346e-02 6 10100 1.1940e-01 2.36688e-02 5.48605e-02 2.74325e+01 3.65032e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 4.18866e-02  2.48466e-02  9.58644e-03 6 10100 1.1940e-01 2.36688e-02 5.48605e-02 2.74325e+01 3.65032e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.40532e-02  2.09829e-02  1.04073e-02 6 10101 1.1940e-01 2.36688e-02 5.48605e-02 2.74325e+01 3.65032e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.78405e-02 -1.13072e-02  8.72692e-03 6 20000 1.1940e-01 2.36688e-02 5.48605e-02 2.74325e+01 3.65032e+01 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 4.97041e-02 -6.91571e-03  8.62125e-03 6 10100 1.1940e-01 2.36688e-02 5.48605e-02 2.74325e+01 3.65032e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 5.22078e-02 -3.49083e-02  9.93142e-03 6 10101 1.1940e-01 2.36688e-02 5.48605e-02 2.74325e+01 3.65032e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 5.48605e-02 -5.47749e-02  8.27715e-03 6 20100 1.1940e-01 2.36688e-02 5.48605e-02 2.74325e+01 3.65032e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 2.36688e-02  2.28976e-01 -5.18682e-02 6 10000 1.1950e-01 2.36688e-02 5.48605e-02 2.93473e+01 3.90263e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 2.80501e-02  1.58715e-01 -4.28256e-02 6 10000 1.1950e-01 2.36688e-02 5.48605e-02 2.93473e+01 3.90263e+01 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 3.32852e-02  1.16986e-01  3.48351e-02 6 10000 1.1950e-01 2.36688e-02 5.48605e-02 2.93473e+01 3.90263e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 3.53441e-02  8.77186e-02  1.12346e-02 6 10100 1.1950e-01 2.36688e-02 5.48605e-02 2.93473e+01 3.90263e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 4.18866e-02  2.58238e-02  9.58644e-03 6 10100 1.1950e-01 2.36688e-02 5.48605e-02 2.93473e+01 3.90263e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.40532e-02  2.15009e-02  1.04073e-02 6 10101 1.1950e-01 2.36688e-02 5.48605e-02 2.93473e+01 3.90263e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.78405e-02 -1.16602e-02  8.72692e-03 6 20000 1.1950e-01 2.36688e-02 5.48605e-02 2.93473e+01 3.90263e+01 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 4.97041e-02 -7.16539e-03  8.62125e-03 6 10100 1.1950e-01 2.36688e-02 5.48605e-02 2.93473e+01 3.90263e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 5.22078e-02 -3.62515e-02  9.93142e-03 6 10101 1.1950e-01 2.36688e-02 5.48605e-02 2.93473e+01 3.90263e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 5.48605e-02 -5.65561e-02  8.27715e-03 6 20100 1.1950e-01 2.36688e-02 5.48605e-02 2.93473e+01 3.90263e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 2.36688e-02  2.36603e-01 -5.18682e-02 6 10000 1.1960e-01 2.36688e-02 5.48605e-02 3.13299e+01 4.16381e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 2.80501e-02  1.64195e-01 -4.28256e-02 6 10000 1.1960e-01 2.36688e-02 5.48605e-02 3.13299e+01 4.16381e+01 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 3.32852e-02  1.21068e-01  3.48351e-02 6 10000 1.1960e-01 2.36688e-02 5.48605e-02 3.13299e+01 4.16381e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 3.53441e-02  9.06283e-02  1.12346e-02 6 10100 1.1960e-01 2.36688e-02 5.48605e-02 3.13299e+01 4.16381e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 4.18866e-02  2.68027e-02  9.58644e-03 6 10100 1.1960e-01 2.36688e-02 5.48605e-02 3.13299e+01 4.16381e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.40532e-02  2.20200e-02  1.04073e-02 6 10101 1.1960e-01 2.36688e-02 5.48605e-02 3.13299e+01 4.16381e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.78405e-02 -1.20135e-02  8.72692e-03 6 20000 1.1960e-01 2.36688e-02 5.48605e-02 3.13299e+01 4.16381e+01 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 4.97041e-02 -7.41541e-03  8.62125e-03 6 10100 1.1960e-01 2.36688e-02 5.48605e-02 3.13299e+01 4.16381e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 5.22078e-02 -3.75968e-02  9.93142e-03 6 10101 1.1960e-01 2.36688e-02 5.48605e-02 3.13299e+01 4.16381e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 5.48605e-02 -5.83402e-02  8.27715e-03 6 20100 1.1960e-01 2.36688e-02 5.48605e-02 3.13299e+01 4.16381e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 2.36688e-02  2.44239e-01 -5.18682e-02 6 10000 1.1970e-01 2.36688e-02 5.48605e-02 3.33806e+01 4.43389e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 2.80501e-02  1.69682e-01 -4.28256e-02 6 10000 1.1970e-01 2.36688e-02 5.48605e-02 3.33806e+01 4.43389e+01 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 3.32852e-02  1.25156e-01  3.48351e-02 6 10000 1.1970e-01 2.36688e-02 5.48605e-02 3.33806e+01 4.43389e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 3.53441e-02  9.35421e-02  1.12346e-02 6 10100 1.1970e-01 2.36688e-02 5.48605e-02 3.33806e+01 4.43389e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 4.18866e-02  2.77832e-02  9.58644e-03 6 10100 1.1970e-01 2.36688e-02 5.48605e-02 3.33806e+01 4.43389e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.40532e-02  2.25401e-02  1.04073e-02 6 10101 1.1970e-01 2.36688e-02 5.48605e-02 3.33806e+01 4.43389e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.78405e-02 -1.23671e-02  8.72692e-03 6 20000 1.1970e-01 2.36688e-02 5.48605e-02 3.33806e+01 4.43389e+01 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 4.97041e-02 -7.66577e-03  8.62125e-03 6 10100 1.1970e-01 2.36688e-02 5.48605e-02 3.33806e+01 4.43389e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 5.22078e-02 -3.89442e-02  9.93142e-03 6 10101 1.1970e-01 2.36688e-02 5.48605e-02 3.33806e+01 4.43389e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 5.48605e-02 -6.01272e-02  8.27715e-03 6 20100 1.1970e-01 2.36688e-02 5.48605e-02 3.33806e+01 4.43389e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 2.36688e-02  2.51882e-01 -5.18682e-02 6 10000 1.1980e-01 2.36688e-02 5.48605e-02 3.54998e+01 4.71292e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 2.80501e-02  1.75176e-01 -4.28256e-02 6 10000 1.1980e-01 2.36688e-02 5.48605e-02 3.54998e+01 4.71292e+01 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 3.32852e-02  1.29249e-01  3.48351e-02 6 10000 1.1980e-01 2.36688e-02 5.48605e-02 3.54998e+01 4.71292e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 3.53441e-02  9.64602e-02  1.12346e-02 6 10100 1.1980e-01 2.36688e-02 5.48605e-02 3.54998e+01 4.71292e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 4.18866e-02  2.87654e-02  9.58644e-03 6 10100 1.1980e-01 2.36688e-02 5.48605e-02 3.54998e+01 4.71292e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.40532e-02  2.30614e-02  1.04073e-02 6 10101 1.1980e-01 2.36688e-02 5.48605e-02 3.54998e+01 4.71292e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.78405e-02 -1.27211e-02  8.72692e-03 6 20000 1.1980e-01 2.36688e-02 5.48605e-02 3.54998e+01 4.71292e+01 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 4.97041e-02 -7.91647e-03  8.62125e-03 6 10100 1.1980e-01 2.36688e-02 5.48605e-02 3.54998e+01 4.71292e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 5.22078e-02 -4.02938e-02  9.93142e-03 6 10101 1.1980e-01 2.36688e-02 5.48605e-02 3.54998e+01 4.71292e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 5.48605e-02 -6.19171e-02  8.27715e-03 6 20100 1.1980e-01 2.36688e-02 5.48605e-02 3.54998e+01 4.71292e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 2.36688e-02  2.59534e-01 -5.18682e-02 6 10000 1.1990e-01 2.36688e-02 5.48605e-02 3.76876e+01 5.00092e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 2.80501e-02  1.80676e-01 -4.28256e-02 6 10000 1.1990e-01 2.36688e-02 5.48605e-02 3.76876e+01 5.00092e+01 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 3.32852e-02  1.33348e-01  3.48351e-02 6 10000 1.1990e-01 2.36688e-02 5.48605e-02 3.76876e+01 5.00092e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 3.53441e-02  9.93825e-02  1.12346e-02 6 10100 1.1990e-01 2.36688e-02 5.48605e-02 3.76876e+01 5.00092e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 4.18866e-02  2.97493e-02  9.58644e-03 6 10100 1.1990e-01 2.36688e-02 5.48605e-02 3.76876e+01 5.00092e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.40532e-02  2.35837e-02  1.04073e-02 6 10101 1.1990e-01 2.36688e-02 5.48605e-02 3.76876e+01 5.00092e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.78405e-02 -1.30753e-02  8.72692e-03 6 20000 1.1990e-01 2.36688e-02 5.48605e-02 3.76876e+01 5.00092e+01 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 4.97041e-02 -8.16752e-03  8.62125e-03 6 10100 1.1990e-01 2.36688e-02 5.48605e-02 3.76876e+01 5.00092e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 5.22078e-02 -4.16455e-02  9.93142e-03 6 10101 1.1990e-01 2.36688e-02 5.48605e-02 3.76876e+01 5.00092e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 5.48605e-02 -6.37099e-02  8.27715e-03 6 20100 1.1990e-01 2.36688e-02 5.48605e-02 3.76876e+01 5.00092e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 2.36688e-02  2.67194e-01 -5.18682e-02 6 10000 1.2000e-01 2.36688e-02 5.48605e-02 3.99444e+01 5.29795e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 2.80501e-02  1.86182e-01 -4.28256e-02 6 10000 1.2000e-01 2.36688e-02 5.48605e-02 3.99444e+01 5.29795e+01 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 3.32852e-02  1.37452e-01  3.48351e-02 6 10000 1.2000e-01 2.36688e-02 5.48605e-02 3.99444e+01 5.29795e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 3.53441e-02  1.02309e-01  1.12346e-02 6 10100 1.2000e-01 2.36688e-02 5.48605e-02 3.99444e+01 5.29795e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 4.18866e-02  3.07348e-02  9.58644e-03 6 10100 1.2000e-01 2.36688e-02 5.48605e-02 3.99444e+01 5.29795e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.40532e-02  2.41071e-02  1.04073e-02 6 10101 1.2000e-01 2.36688e-02 5.48605e-02 3.99444e+01 5.29795e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.78405e-02 -1.34298e-02  8.72692e-03 6 20000 1.2000e-01 2.36688e-02 5.48605e-02 3.99444e+01 5.29795e+01 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 4.97041e-02 -8.41891e-03  8.62125e-03 6 10100 1.2000e-01 2.36688e-02 5.48605e-02 3.99444e+01 5.29795e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 5.22078e-02 -4.29994e-02  9.93142e-03 6 10101 1.2000e-01 2.36688e-02 5.48605e-02 3.99444e+01 5.29795e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 5.48605e-02 -6.55057e-02  8.27715e-03 6 20100 1.2000e-01 2.36688e-02 5.48605e-02 3.99444e+01 5.29795e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 2.36688e-02 -2.63253e-03 -5.18682e-02 6 10000 1.1641e-01 2.36688e-02 5.48605e-02 1.41150e-01 1.80210e-01 5.14332e-04
64 8.2e+00 1.05497e+02 6.5e+01 2.80501e-02 -7.41145e-03 -4.28256e-02 6 10000 1.1641e-01 2.36688e-02 5.48605e-02 1.41150e-01 1.80210e-01 5.14332e-04
64 8.0e+00 8.89042e+01 6.5e+01 3.32852e-02 -5.58619e-03  3.48351e-02 6 10000 1.1641e-01 2.36688e-02 5.48605e-02 1.41150e-01 1.80210e-01 5.14332e-04
64 8.4e+00 1.25025e+02 6.5e+01 3.53441e-02 -1.41528e-04  1.12346e-02 6 10100 1.1641e-01 2.36688e-02 5.48605e-02 1.41150e-01 1.80210e-01 5.14332e-04
64 8.2e+00 1.05497e+02 6.5e+01 4.18866e-02 -3.62398e-03  9.58644e-03 6 10100 1.1641e-01 2.36688e-02 5.48605e-02 1.41150e-01 1.80210e-01 5.14332e-04
64 8.4e+00 1.25025e+02 6.5e+01 4.40532e-02  5.98062e-03  1.04073e-02 6 10101 1.1641e-01 2.36688e-02 5.48605e-02 1.41150e-01 1.80210e-01 5.14332e-04
64 8.4e+00 1.25025e+02 6.5e+01 4.78405e-02 -8.93649e-04  8.72692e-03 6 20000 1.1641e-01 2.36688e-02 5.48605e-02 1.41150e-01 1.80210e-01 5.14332e-04
64 8.0e+00 8.89042e+01 6.5e+01 4.97041e-02  1.23375e-03  8.62125e-03 6 10100 1.1641e-01 2.36688e-02 5.48605e-02 1.41150e-01 1.80210e-01 5.14332e-04
64 8.2e+00 1.05497e+02 6.5e+01 5.22078e-02  4.28808e-03  9.93142e-03 6 10101 1.1641e-01 2.36688e-02 5.48605e-02 1.41150e-01 1.80210e-01 5.14332e-04
64 8.4e+00 1.25025e+02 6.5e+01 5.48605e-02 -2.83555e-03  8.27715e-03 6 20100 1.1641e-01 2.36688e-02 5.48605e-02 1.41150e-01 1.80210e-01 5.14332e-04


==> anc/lattice/tzerosimullatmweak3loopus_improved_1_25rmax548corrsng.sorted <==
64 8.0e+00 1.25025e+02 6.5e+01 0.00000e+00 -7.69170e-03  1.56735e-02 6 10000 1.1600e-01 2.36688e-02 5.48605e-02 6.96300e-01 8.29131e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 2.36688e-02 -3.27755e-02 -5.18682e-02 6 10000 1.1600e-01 2.36688e-02 5.48605e-02 6.96300e-01 8.29131e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 2.80501e-02 -2.89904e-02 -4.28256e-02 6 10000 1.1600e-01 2.36688e-02 5.48605e-02 6.96300e-01 8.29131e-01 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 3.32852e-02 -1.90656e-02  3.48351e-02 6 10000 1.1600e-01 2.36688e-02 5.48605e-02 6.96300e-01 8.29131e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 3.53441e-02 -1.15065e-02  1.12346e-02 6 10100 1.1600e-01 2.36688e-02 5.48605e-02 6.96300e-01 8.29131e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 4.18866e-02 -7.41764e-03  9.58644e-03 6 10100 1.1600e-01 2.36688e-02 5.48605e-02 6.96300e-01 8.29131e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.40532e-02  3.99451e-03  1.04073e-02 6 10101 1.1600e-01 2.36688e-02 5.48605e-02 6.96300e-01 8.29131e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.78405e-02  5.12644e-04  8.72692e-03 6 20000 1.1600e-01 2.36688e-02 5.48605e-02 6.96300e-01 8.29131e-01 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 4.97041e-02  4.71849e-03  8.62125e-03 6 10100 1.1600e-01 2.36688e-02 5.48605e-02 6.96300e-01 8.29131e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 5.22078e-02  9.52048e-03  9.93142e-03 6 10101 1.1600e-01 2.36688e-02 5.48605e-02 6.96300e-01 8.29131e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 5.48605e-02  4.09250e-03  8.27715e-03 6 20100 1.1600e-01 2.36688e-02 5.48605e-02 6.96300e-01 8.29131e-01 0.00000e+00
64 8.0e+00 1.25025e+02 6.5e+01 0.00000e+00 -6.09573e-03  1.27791e-02 6 10000 1.1610e-01 2.36688e-02 5.48605e-02 4.69344e-01 5.49625e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 2.36688e-02 -2.54348e-02 -5.18682e-02 6 10000 1.1610e-01 2.36688e-02 5.48605e-02 4.69344e-01 5.49625e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 2.80501e-02 -2.37373e-02 -4.28256e-02 6 10000 1.1610e-01 2.36688e-02 5.48605e-02 4.69344e-01 5.49625e-01 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 3.32852e-02 -1.57559e-02  3.48351e-02 6 10000 1.1610e-01 2.36688e-02 5.48605e-02 4.69344e-01 5.49625e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 3.53441e-02 -8.73946e-03  1.12346e-02 6 10100 1.1610e-01 2.36688e-02 5.48605e-02 4.69344e-01 5.49625e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 4.18866e-02 -6.49485e-03  9.58644e-03 6 10100 1.1610e-01 2.36688e-02 5.48605e-02 4.69344e-01 5.49625e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.40532e-02  4.47869e-03  1.04073e-02 6 10101 1.1610e-01 2.36688e-02 5.48605e-02 4.69344e-01 5.49625e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.78405e-02  1.71429e-04  8.72692e-03 6 20000 1.1610e-01 2.36688e-02 5.48605e-02 4.69344e-01 5.49625e-01 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 4.97041e-02  3.89938e-03  8.62125e-03 6 10100 1.1610e-01 2.36688e-02 5.48605e-02 4.69344e-01 5.49625e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 5.22078e-02  8.24729e-03  9.93142e-03 6 10101 1.1610e-01 2.36688e-02 5.48605e-02 4.69344e-01 5.49625e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 5.48605e-02  2.40825e-03  8.27715e-03 6 20100 1.1610e-01 2.36688e-02 5.48605e-02 4.69344e-01 5.49625e-01 0.00000e+00
64 8.0e+00 1.25025e+02 6.5e+01 0.00000e+00 -4.49902e-03  9.94791e-03 6 10000 1.1620e-01 2.36688e-02 5.48605e-02 3.00997e-01 3.47994e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 2.36688e-02 -1.80886e-02 -5.18682e-02 6 10000 1.1620e-01 2.36688e-02 5.48605e-02 3.00997e-01 3.47994e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 2.80501e-02 -1.84776e-02 -4.28256e-02 6 10000 1.1620e-01 2.36688e-02 5.48605e-02 3.00997e-01 3.47994e-01 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 3.32852e-02 -1.24417e-02  3.48351e-02 6 10000 1.1620e-01 2.36688e-02 5.48605e-02 3.00997e-01 3.47994e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 3.53441e-02 -5.97092e-03  1.12346e-02 6 10100 1.1620e-01 2.36688e-02 5.48605e-02 3.00997e-01 3.47994e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 4.18866e-02 -5.57039e-03  9.58644e-03 6 10100 1.1620e-01 2.36688e-02 5.48605e-02 3.00997e-01 3.47994e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.40532e-02  4.96137e-03  1.04073e-02 6 10101 1.1620e-01 2.36688e-02 5.48605e-02 3.00997e-01 3.47994e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.78405e-02 -1.72582e-04  8.72692e-03 6 20000 1.1620e-01 2.36688e-02 5.48605e-02 3.00997e-01 3.47994e-01 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 4.97041e-02  3.07915e-03  8.62125e-03 6 10100 1.1620e-01 2.36688e-02 5.48605e-02 3.00997e-01 3.47994e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 5.22078e-02  6.97223e-03  9.93142e-03 6 10101 1.1620e-01 2.36688e-02 5.48605e-02 3.00997e-01 3.47994e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 5.48605e-02  7.18791e-04  8.27715e-03 6 20100 1.1620e-01 2.36688e-02 5.48605e-02 3.00997e-01 3.47994e-01 0.00000e+00
64 8.0e+00 1.25025e+02 6.5e+01 0.00000e+00 -2.89976e-03  7.26768e-03 6 10000 1.1630e-01 2.36688e-02 5.48605e-02 1.91513e-01 2.24587e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 2.36688e-02 -1.07330e-02 -5.18682e-02 6 10000 1.1630e-01 2.36688e-02 5.48605e-02 1.91513e-01 2.24587e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 2.80501e-02 -1.32115e-02 -4.28256e-02 6 10000 1.1630e-01 2.36688e-02 5.48605e-02 1.91513e-01 2.24587e-01 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 3.32852e-02 -9.12288e-03  3.48351e-02 6 10000 1.1630e-01 2.36688e-02 5.48605e-02 1.91513e-01 2.24587e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 3.53441e-02 -3.19717e-03  1.12346e-02 6 10100 1.1630e-01 2.36688e-02 5.48605e-02 1.91513e-01 2.24587e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 4.18866e-02 -4.64438e-03  9.58644e-03 6 10100 1.1630e-01 2.36688e-02 5.48605e-02 1.91513e-01 2.24587e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.40532e-02  5.44625e-03  1.04073e-02 6 10101 1.1630e-01 2.36688e-02 5.48605e-02 1.91513e-01 2.24587e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.78405e-02 -5.15715e-04  8.72692e-03 6 20000 1.1630e-01 2.36688e-02 5.48605e-02 1.91513e-01 2.24587e-01 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 4.97041e-02  2.25780e-03  8.62125e-03 6 10100 1.1630e-01 2.36688e-02 5.48605e-02 1.91513e-01 2.24587e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 5.22078e-02  5.69516e-03  9.93142e-03 6 10101 1.1630e-01 2.36688e-02 5.48605e-02 1.91513e-01 2.24587e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 5.48605e-02 -9.72187e-04  8.27715e-03 6 20100 1.1630e-01 2.36688e-02 5.48605e-02 1.91513e-01 2.24587e-01 0.00000e+00
64 8.0e+00 1.25025e+02 6.5e+01 0.00000e+00 -1.29864e-03  5.03544e-03 6 10000 1.1640e-01 2.36688e-02 5.48605e-02 1.41150e-01 1.79753e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 2.36688e-02 -3.36938e-03 -5.18682e-02 6 10000 1.1640e-01 2.36688e-02 5.48605e-02 1.41150e-01 1.79753e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 2.80501e-02 -7.93907e-03 -4.28256e-02 6 10000 1.1640e-01 2.36688e-02 5.48605e-02 1.41150e-01 1.79753e-01 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 3.32852e-02 -5.79952e-03  3.48351e-02 6 10000 1.1640e-01 2.36688e-02 5.48605e-02 1.41150e-01 1.79753e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 3.53441e-02 -4.19550e-04  1.12346e-02 6 10100 1.1640e-01 2.36688e-02 5.48605e-02 1.41150e-01 1.79753e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 4.18866e-02 -3.71683e-03  9.58644e-03 6 10100 1.1640e-01 2.36688e-02 5.48605e-02 1.41150e-01 1.79753e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.40532e-02  5.93195e-03  1.04073e-02 6 10101 1.1640e-01 2.36688e-02 5.48605e-02 1.41150e-01 1.79753e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.78405e-02 -8.59317e-04  8.72692e-03 6 20000 1.1640e-01 2.36688e-02 5.48605e-02 1.41150e-01 1.79753e-01 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 4.97041e-02  1.43531e-03  8.62125e-03 6 10100 1.1640e-01 2.36688e-02 5.48605e-02 1.41150e-01 1.79753e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 5.22078e-02  4.41608e-03  9.93142e-03 6 10101 1.1640e-01 2.36688e-02 5.48605e-02 1.41150e-01 1.79753e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 5.48605e-02 -2.66606e-03  8.27715e-03 6 20100 1.1640e-01 2.36688e-02 5.48605e-02 1.41150e-01 1.79753e-01 0.00000e+00
64 8.0e+00 1.25025e+02 6.5e+01 0.00000e+00 -3.05976e-03  2.97666e-02 6 10000 1.1641e-01 2.36688e-02 5.48605e-02 1.41150e-01 1.80210e-01 5.14332e-04
64 8.4e+00 1.25025e+02 6.5e+01 2.36688e-02 -2.63253e-03 -5.18682e-02 6 10000 1.1641e-01 2.36688e-02 5.48605e-02 1.41150e-01 1.80210e-01 5.14332e-04
64 8.2e+00 1.05497e+02 6.5e+01 2.80501e-02 -7.41145e-03 -4.28256e-02 6 10000 1.1641e-01 2.36688e-02 5.48605e-02 1.41150e-01 1.80210e-01 5.14332e-04
64 8.0e+00 8.89042e+01 6.5e+01 3.32852e-02 -5.58619e-03  3.48351e-02 6 10000 1.1641e-01 2.36688e-02 5.48605e-02 1.41150e-01 1.80210e-01 5.14332e-04
64 8.4e+00 1.25025e+02 6.5e+01 3.53441e-02 -1.41528e-04  1.12346e-02 6 10100 1.1641e-01 2.36688e-02 5.48605e-02 1.41150e-01 1.80210e-01 5.14332e-04
64 8.2e+00 1.05497e+02 6.5e+01 4.18866e-02 -3.62398e-03  9.58644e-03 6 10100 1.1641e-01 2.36688e-02 5.48605e-02 1.41150e-01 1.80210e-01 5.14332e-04
64 8.4e+00 1.25025e+02 6.5e+01 4.40532e-02  5.98062e-03  1.04073e-02 6 10101 1.1641e-01 2.36688e-02 5.48605e-02 1.41150e-01 1.80210e-01 5.14332e-04
64 8.4e+00 1.25025e+02 6.5e+01 4.78405e-02 -8.93649e-04  8.72692e-03 6 20000 1.1641e-01 2.36688e-02 5.48605e-02 1.41150e-01 1.80210e-01 5.14332e-04
64 8.0e+00 8.89042e+01 6.5e+01 4.97041e-02  1.23375e-03  8.62125e-03 6 10100 1.1641e-01 2.36688e-02 5.48605e-02 1.41150e-01 1.80210e-01 5.14332e-04
64 8.2e+00 1.05497e+02 6.5e+01 5.22078e-02  4.28808e-03  9.93142e-03 6 10101 1.1641e-01 2.36688e-02 5.48605e-02 1.41150e-01 1.80210e-01 5.14332e-04
64 8.4e+00 1.25025e+02 6.5e+01 5.48605e-02 -2.83555e-03  8.27715e-03 6 20100 1.1641e-01 2.36688e-02 5.48605e-02 1.41150e-01 1.80210e-01 5.14332e-04
64 8.0e+00 1.25025e+02 6.5e+01 0.00000e+00  2.17857e-04  4.28209e-03 6 10000 1.1650e-01 2.36688e-02 5.48605e-02 1.50165e-01 2.13413e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 2.36688e-02  4.00271e-03 -5.18682e-02 6 10000 1.1650e-01 2.36688e-02 5.48605e-02 1.50165e-01 2.13413e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 2.80501e-02 -2.66018e-03 -4.28256e-02 6 10000 1.1650e-01 2.36688e-02 5.48605e-02 1.50165e-01 2.13413e-01 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 3.32852e-02 -2.90535e-03  3.48351e-02 6 10000 1.1650e-01 2.36688e-02 5.48605e-02 1.50165e-01 2.13413e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 3.53441e-02  2.36240e-03  1.12346e-02 6 10100 1.1650e-01 2.36688e-02 5.48605e-02 1.50165e-01 2.13413e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 4.18866e-02 -2.78771e-03  9.58644e-03 6 10100 1.1650e-01 2.36688e-02 5.48605e-02 1.50165e-01 2.13413e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.40532e-02  6.41897e-03  1.04073e-02 6 10101 1.1650e-01 2.36688e-02 5.48605e-02 1.50165e-01 2.13413e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.78405e-02 -1.20291e-03  8.72692e-03 6 20000 1.1650e-01 2.36688e-02 5.48605e-02 1.50165e-01 2.13413e-01 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 4.97041e-02  1.77952e-04  8.62125e-03 6 10100 1.1650e-01 2.36688e-02 5.48605e-02 1.50165e-01 2.13413e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 5.22078e-02  3.13502e-03  9.93142e-03 6 10101 1.1650e-01 2.36688e-02 5.48605e-02 1.50165e-01 2.13413e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 5.48605e-02 -4.36234e-03  8.27715e-03 6 20100 1.1650e-01 2.36688e-02 5.48605e-02 1.50165e-01 2.13413e-01 0.00000e+00
64 8.0e+00 1.25025e+02 6.5e+01 0.00000e+00  1.93995e-03  5.63763e-03 6 10000 1.1660e-01 2.36688e-02 5.48605e-02 2.18817e-01 3.27155e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 2.36688e-02  1.13828e-02 -5.18682e-02 6 10000 1.1660e-01 2.36688e-02 5.48605e-02 2.18817e-01 3.27155e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 2.80501e-02  2.62512e-03 -4.28256e-02 6 10000 1.1660e-01 2.36688e-02 5.48605e-02 2.18817e-01 3.27155e-01 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 3.32852e-02  1.01196e-03  3.48351e-02 6 10000 1.1660e-01 2.36688e-02 5.48605e-02 2.18817e-01 3.27155e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 3.53441e-02  5.14826e-03  1.12346e-02 6 10100 1.1660e-01 2.36688e-02 5.48605e-02 2.18817e-01 3.27155e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 4.18866e-02 -1.85704e-03  9.58644e-03 6 10100 1.1660e-01 2.36688e-02 5.48605e-02 2.18817e-01 3.27155e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.40532e-02  6.90686e-03  1.04073e-02 6 10101 1.1660e-01 2.36688e-02 5.48605e-02 2.18817e-01 3.27155e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.78405e-02 -1.54695e-03  8.72692e-03 6 20000 1.1660e-01 2.36688e-02 5.48605e-02 2.18817e-01 3.27155e-01 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 4.97041e-02 -6.19822e-05  8.62125e-03 6 10100 1.1660e-01 2.36688e-02 5.48605e-02 2.18817e-01 3.27155e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 5.22078e-02  1.85192e-03  9.93142e-03 6 10101 1.1660e-01 2.36688e-02 5.48605e-02 2.18817e-01 3.27155e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 5.48605e-02 -6.06149e-03  8.27715e-03 6 20100 1.1660e-01 2.36688e-02 5.48605e-02 2.18817e-01 3.27155e-01 0.00000e+00
64 8.0e+00 1.25025e+02 6.5e+01 0.00000e+00  3.66362e-03  8.05572e-03 6 10000 1.1670e-01 2.36688e-02 5.48605e-02 3.47364e-01 5.18950e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 2.36688e-02  1.87700e-02 -5.18682e-02 6 10000 1.1670e-01 2.36688e-02 5.48605e-02 3.47364e-01 5.18950e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 2.80501e-02  7.91686e-03 -4.28256e-02 6 10000 1.1670e-01 2.36688e-02 5.48605e-02 3.47364e-01 5.18950e-01 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 3.32852e-02  4.93466e-03  3.48351e-02 6 10000 1.1670e-01 2.36688e-02 5.48605e-02 3.47364e-01 5.18950e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 3.53441e-02  7.93708e-03  1.12346e-02 6 10100 1.1670e-01 2.36688e-02 5.48605e-02 3.47364e-01 5.18950e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 4.18866e-02 -9.24812e-04  9.58644e-03 6 10100 1.1670e-01 2.36688e-02 5.48605e-02 3.47364e-01 5.18950e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.40532e-02  7.39467e-03  1.04073e-02 6 10101 1.1670e-01 2.36688e-02 5.48605e-02 3.47364e-01 5.18950e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.78405e-02 -1.89238e-03  8.72692e-03 6 20000 1.1670e-01 2.36688e-02 5.48605e-02 3.47364e-01 5.18950e-01 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 4.97041e-02 -3.02247e-04  8.62125e-03 6 10100 1.1670e-01 2.36688e-02 5.48605e-02 3.47364e-01 5.18950e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 5.22078e-02  5.66812e-04  9.93142e-03 6 10101 1.1670e-01 2.36688e-02 5.48605e-02 3.47364e-01 5.18950e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 5.48605e-02 -7.76447e-03  8.27715e-03 6 20100 1.1670e-01 2.36688e-02 5.48605e-02 3.47364e-01 5.18950e-01 0.00000e+00
64 8.0e+00 1.25025e+02 6.5e+01 0.00000e+00  5.12580e-03  1.08551e-02 6 10000 1.1680e-01 2.36688e-02 5.48605e-02 5.36067e-01 7.93173e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 2.36688e-02  2.61674e-02 -5.18682e-02 6 10000 1.1680e-01 2.36688e-02 5.48605e-02 5.36067e-01 7.93173e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 2.80501e-02  1.32150e-02 -4.28256e-02 6 10000 1.1680e-01 2.36688e-02 5.48605e-02 5.36067e-01 7.93173e-01 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 3.32852e-02  7.53963e-03  3.48351e-02 6 10000 1.1680e-01 2.36688e-02 5.48605e-02 5.36067e-01 7.93173e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 3.53441e-02  1.07320e-02  1.12346e-02 6 10100 1.1680e-01 2.36688e-02 5.48605e-02 5.36067e-01 7.93173e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 4.18866e-02  8.97998e-06  9.58644e-03 6 10100 1.1680e-01 2.36688e-02 5.48605e-02 5.36067e-01 7.93173e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.40532e-02  7.88552e-03  1.04073e-02 6 10101 1.1680e-01 2.36688e-02 5.48605e-02 5.36067e-01 7.93173e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.78405e-02 -2.23608e-03  8.72692e-03 6 20000 1.1680e-01 2.36688e-02 5.48605e-02 5.36067e-01 7.93173e-01 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 4.97041e-02 -1.86596e-03  8.62125e-03 6 10100 1.1680e-01 2.36688e-02 5.48605e-02 5.36067e-01 7.93173e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 5.22078e-02 -7.20320e-04  9.93142e-03 6 10101 1.1680e-01 2.36688e-02 5.48605e-02 5.36067e-01 7.93173e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 5.48605e-02 -9.46816e-03  8.27715e-03 6 20100 1.1680e-01 2.36688e-02 5.48605e-02 5.36067e-01 7.93173e-01 0.00000e+00
64 8.0e+00 1.25025e+02 6.5e+01 0.00000e+00  6.73680e-03  1.37382e-02 6 10000 1.1690e-01 2.36688e-02 5.48605e-02 7.85187e-01 1.14649e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 2.36688e-02  3.35721e-02 -5.18682e-02 6 10000 1.1690e-01 2.36688e-02 5.48605e-02 7.85187e-01 1.14649e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 2.80501e-02  1.85196e-02 -4.28256e-02 6 10000 1.1690e-01 2.36688e-02 5.48605e-02 7.85187e-01 1.14649e+00 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 3.32852e-02  1.08859e-02  3.48351e-02 6 10000 1.1690e-01 2.36688e-02 5.48605e-02 7.85187e-01 1.14649e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 3.53441e-02  1.35300e-02  1.12346e-02 6 10100 1.1690e-01 2.36688e-02 5.48605e-02 7.85187e-01 1.14649e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 4.18866e-02  9.44328e-04  9.58644e-03 6 10100 1.1690e-01 2.36688e-02 5.48605e-02 7.85187e-01 1.14649e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.40532e-02  8.37641e-03  1.04073e-02 6 10101 1.1690e-01 2.36688e-02 5.48605e-02 7.85187e-01 1.14649e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.78405e-02 -2.58107e-03  8.72692e-03 6 20000 1.1690e-01 2.36688e-02 5.48605e-02 7.85187e-01 1.14649e+00 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 4.97041e-02 -2.69412e-03  8.62125e-03 6 10100 1.1690e-01 2.36688e-02 5.48605e-02 7.85187e-01 1.14649e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 5.22078e-02 -2.00948e-03  9.93142e-03 6 10101 1.1690e-01 2.36688e-02 5.48605e-02 7.85187e-01 1.14649e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 5.48605e-02 -1.11756e-02  8.27715e-03 6 20100 1.1690e-01 2.36688e-02 5.48605e-02 7.85187e-01 1.14649e+00 0.00000e+00
64 8.0e+00 1.25025e+02 6.5e+01 0.00000e+00  8.84942e-03  1.66093e-02 6 10000 1.1700e-01 2.36688e-02 5.48605e-02 1.09499e+00 1.56620e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 2.36688e-02  4.09848e-02 -5.18682e-02 6 10000 1.1700e-01 2.36688e-02 5.48605e-02 1.09499e+00 1.56620e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 2.80501e-02  2.38306e-02 -4.28256e-02 6 10000 1.1700e-01 2.36688e-02 5.48605e-02 1.09499e+00 1.56620e+00 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 3.32852e-02  1.67351e-02  3.48351e-02 6 10000 1.1700e-01 2.36688e-02 5.48605e-02 1.09499e+00 1.56620e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 3.53441e-02  1.63320e-02  1.12346e-02 6 10100 1.1700e-01 2.36688e-02 5.48605e-02 1.09499e+00 1.56620e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 4.18866e-02  1.88125e-03  9.58644e-03 6 10100 1.1700e-01 2.36688e-02 5.48605e-02 1.09499e+00 1.56620e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.40532e-02  8.86828e-03  1.04073e-02 6 10101 1.1700e-01 2.36688e-02 5.48605e-02 1.09499e+00 1.56620e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 4.78405e-02 -2.92639e-03  8.72692e-03 6 20000 1.1700e-01 2.36688e-02 5.48605e-02 1.09499e+00 1.56620e+00 0.00000e+00
64 8.0e+00 8.89042e+01 6.5e+01 4.97041e-02 -1.02502e-03  8.62125e-03 6 10100 1.1700e-01 2.36688e-02 5.48605e-02 1.09499e+00 1.56620e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 5.22078e-02 -3.30068e-03  9.93142e-03 6 10101 1.1700e-01 2.36688e-02 5.48605e-02 1.09499e+00 1.56620e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 5.48605e-02 -1.28858e-02  8.27715e-03 6 20100 1.1700e-01 2.36688e-02 5.48605e-02 1.09499e+00 1.56620e+00 0.00000e+00


==> anc/lattice/tzerosimullatmweak3loopus_improved_1_25rmax734corrsng.sorted <==
64 7.596e+00 1.25025e+02 6.5e+01 0.00000e+00 -7.23360e-03  1.71840e-02 17 10000 1.160e-01 2.36688e-02 7.34499e-02 1.99206e+00 2.32937e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 2.36688e-02 -4.30294e-02 -5.18682e-02 17 10000 1.160e-01 2.36688e-02 7.34499e-02 1.99206e+00 2.32937e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 2.80501e-02 -3.95022e-02 -4.28256e-02 17 10000 1.160e-01 2.36688e-02 7.34499e-02 1.99206e+00 2.32937e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 3.32852e-02 -3.55921e-02 -3.48351e-02 17 10000 1.160e-01 2.36688e-02 7.34499e-02 1.99206e+00 2.32937e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 3.53441e-02 -2.17604e-02 -1.12346e-02 17 10100 1.160e-01 2.36688e-02 7.34499e-02 1.99206e+00 2.32937e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 3.87175e-02 -3.18700e-02 -2.87117e-02 17 10000 1.160e-01 2.36688e-02 7.34499e-02 1.99206e+00 2.32937e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 4.18866e-02 -1.79294e-02 -9.58644e-03 17 10100 1.160e-01 2.36688e-02 7.34499e-02 1.99206e+00 2.32937e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 4.40532e-02 -6.25941e-03 -1.04073e-02 17 10101 1.160e-01 2.36688e-02 7.34499e-02 1.99206e+00 2.32937e+00 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 4.73166e-02 -2.37585e-02  2.27709e-02 17 10000 1.160e-01 2.36688e-02 7.34499e-02 1.99206e+00 2.32937e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 4.78405e-02 -9.74127e-03  8.72692e-03 17 20000 1.160e-01 2.36688e-02 7.34499e-02 1.99206e+00 2.32937e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 4.97041e-02 -1.18080e-02  8.62125e-03 17 10100 1.160e-01 2.36688e-02 7.34499e-02 1.99206e+00 2.32937e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 5.22078e-02 -9.91271e-04  9.93142e-03 17 10101 1.160e-01 2.36688e-02 7.34499e-02 1.99206e+00 2.32937e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 5.48605e-02 -6.16141e-03  8.27715e-03 17 20100 1.160e-01 2.36688e-02 7.34499e-02 1.99206e+00 2.32937e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 5.66962e-02 -5.56916e-03  8.90938e-03 17 20000 1.160e-01 2.36688e-02 7.34499e-02 1.99206e+00 2.32937e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 5.78160e-02 -6.03619e-03  6.59679e-03 17 10100 1.160e-01 2.36688e-02 7.34499e-02 1.99206e+00 2.32937e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 6.07833e-02  1.65124e-03  8.74001e-03 17 20101 1.160e-01 2.36688e-02 7.34499e-02 1.99206e+00 2.32937e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 6.19515e-02  5.26055e-03  9.40375e-03 17 10101 1.160e-01 2.36688e-02 7.34499e-02 1.99206e+00 2.32937e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 6.50157e-02  4.90368e-03  7.68433e-03 17 20100 1.160e-01 2.36688e-02 7.34499e-02 1.99206e+00 2.32937e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 6.72777e-02  5.17093e-03  6.33836e-03 17 20000 1.160e-01 2.36688e-02 7.34499e-02 1.99206e+00 2.32937e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 6.97118e-02  1.66681e-02  8.42758e-03 17 20200 1.160e-01 2.36688e-02 7.34499e-02 1.99206e+00 2.32937e+00 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 7.06570e-02  2.65676e-03  7.61459e-03 17 10100 1.160e-01 2.36688e-02 7.34499e-02 1.99206e+00 2.32937e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 7.20348e-02  1.54094e-02  8.48960e-03 17 20101 1.160e-01 2.36688e-02 7.34499e-02 1.99206e+00 2.32937e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 7.20623e-02  1.34690e-02  8.71427e-03 17 10101 1.160e-01 2.36688e-02 7.34499e-02 1.99206e+00 2.32937e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.34499e-02  2.84463e-02  1.17021e-02 17 30000 1.160e-01 2.36688e-02 7.34499e-02 1.99206e+00 2.32937e+00 0.00000e+00
64 7.596e+00 1.25025e+02 6.5e+01 0.00000e+00 -5.86179e-03  1.41004e-02 17 10000 1.161e-01 2.36688e-02 7.34499e-02 1.45755e+00 1.69846e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 2.36688e-02 -3.41348e-02 -5.18682e-02 17 10000 1.161e-01 2.36688e-02 7.34499e-02 1.45755e+00 1.69846e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 2.80501e-02 -3.20283e-02 -4.28256e-02 17 10000 1.161e-01 2.36688e-02 7.34499e-02 1.45755e+00 1.69846e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 3.32852e-02 -2.96064e-02 -3.48351e-02 17 10000 1.161e-01 2.36688e-02 7.34499e-02 1.45755e+00 1.69846e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 3.53441e-02 -1.74394e-02 -1.12346e-02 17 10100 1.161e-01 2.36688e-02 7.34499e-02 1.45755e+00 1.69846e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 3.87175e-02 -2.72571e-02 -2.87117e-02 17 10000 1.161e-01 2.36688e-02 7.34499e-02 1.45755e+00 1.69846e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 4.18866e-02 -1.47858e-02 -9.58644e-03 17 10100 1.161e-01 2.36688e-02 7.34499e-02 1.45755e+00 1.69846e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 4.40532e-02 -4.22125e-03 -1.04073e-02 17 10101 1.161e-01 2.36688e-02 7.34499e-02 1.45755e+00 1.69846e+00 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 4.73166e-02 -2.02637e-02  2.27709e-02 17 10000 1.161e-01 2.36688e-02 7.34499e-02 1.45755e+00 1.69846e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 4.78405e-02 -8.52851e-03  8.72692e-03 17 20000 1.161e-01 2.36688e-02 7.34499e-02 1.45755e+00 1.69846e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 4.97041e-02 -9.95117e-03  8.62125e-03 17 10100 1.161e-01 2.36688e-02 7.34499e-02 1.45755e+00 1.69846e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 5.22078e-02 -4.37043e-05  9.93142e-03 17 10101 1.161e-01 2.36688e-02 7.34499e-02 1.45755e+00 1.69846e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 5.48605e-02 -6.29169e-03  8.27715e-03 17 20100 1.161e-01 2.36688e-02 7.34499e-02 1.45755e+00 1.69846e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 5.66962e-02 -5.42380e-03  8.90938e-03 17 20000 1.161e-01 2.36688e-02 7.34499e-02 1.45755e+00 1.69846e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 5.78160e-02 -5.42116e-03  6.59679e-03 17 10100 1.161e-01 2.36688e-02 7.34499e-02 1.45755e+00 1.69846e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 6.07833e-02  5.31044e-04  8.74001e-03 17 20101 1.161e-01 2.36688e-02 7.34499e-02 1.45755e+00 1.69846e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 6.19515e-02  4.97829e-03  9.40375e-03 17 10101 1.161e-01 2.36688e-02 7.34499e-02 1.45755e+00 1.69846e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 6.50157e-02  3.73165e-03  7.68433e-03 17 20100 1.161e-01 2.36688e-02 7.34499e-02 1.45755e+00 1.69846e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 6.72777e-02  4.09731e-03  6.33836e-03 17 20000 1.161e-01 2.36688e-02 7.34499e-02 1.45755e+00 1.69846e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 6.97118e-02  1.42335e-02  8.42758e-03 17 20200 1.161e-01 2.36688e-02 7.34499e-02 1.45755e+00 1.69846e+00 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 7.06570e-02  2.26596e-03  7.61459e-03 17 10100 1.161e-01 2.36688e-02 7.34499e-02 1.45755e+00 1.69846e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 7.20348e-02  1.32565e-02  8.48960e-03 17 20101 1.161e-01 2.36688e-02 7.34499e-02 1.45755e+00 1.69846e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 7.20623e-02  1.19708e-02  8.71427e-03 17 10101 1.161e-01 2.36688e-02 7.34499e-02 1.45755e+00 1.69846e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.34499e-02  2.55107e-02  1.17021e-02 17 30000 1.161e-01 2.36688e-02 7.34499e-02 1.45755e+00 1.69846e+00 0.00000e+00
64 7.596e+00 1.25025e+02 6.5e+01 0.00000e+00 -4.24516e-03  1.10361e-02 17 10000 1.162e-01 2.36688e-02 7.34499e-02 1.01807e+00 1.18932e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 2.36688e-02 -2.52303e-02 -5.18682e-02 17 10000 1.162e-01 2.36688e-02 7.34499e-02 1.01807e+00 1.18932e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 2.80501e-02 -2.45437e-02 -4.28256e-02 17 10000 1.162e-01 2.36688e-02 7.34499e-02 1.01807e+00 1.18932e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 3.32852e-02 -2.36113e-02 -3.48351e-02 17 10000 1.162e-01 2.36688e-02 7.34499e-02 1.01807e+00 1.18932e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 3.53441e-02 -1.31126e-02 -1.12346e-02 17 10100 1.162e-01 2.36688e-02 7.34499e-02 1.01807e+00 1.18932e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 3.87175e-02 -2.26361e-02 -2.87117e-02 17 10000 1.162e-01 2.36688e-02 7.34499e-02 1.01807e+00 1.18932e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 4.18866e-02 -1.16365e-02 -9.58644e-03 17 10100 1.162e-01 2.36688e-02 7.34499e-02 1.01807e+00 1.18932e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 4.40532e-02 -2.18031e-03 -1.04073e-02 17 10101 1.162e-01 2.36688e-02 7.34499e-02 1.01807e+00 1.18932e+00 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 4.73166e-02 -1.39658e-02  2.27709e-02 17 10000 1.162e-01 2.36688e-02 7.34499e-02 1.01807e+00 1.18932e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 4.78405e-02 -7.31426e-03  8.72692e-03 17 20000 1.162e-01 2.36688e-02 7.34499e-02 1.01807e+00 1.18932e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 4.97041e-02 -8.09044e-03  8.62125e-03 17 10100 1.162e-01 2.36688e-02 7.34499e-02 1.01807e+00 1.18932e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 5.22078e-02  9.06115e-04  9.93142e-03 17 10101 1.162e-01 2.36688e-02 7.34499e-02 1.01807e+00 1.18932e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 5.48605e-02 -6.42288e-03  8.27715e-03 17 20100 1.162e-01 2.36688e-02 7.34499e-02 1.01807e+00 1.18932e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 5.66962e-02 -5.27772e-03  8.90938e-03 17 20000 1.162e-01 2.36688e-02 7.34499e-02 1.01807e+00 1.18932e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 5.78160e-02 -4.80450e-03  6.59679e-03 17 10100 1.162e-01 2.36688e-02 7.34499e-02 1.01807e+00 1.18932e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 6.07833e-02 -5.92108e-04  8.74001e-03 17 20101 1.162e-01 2.36688e-02 7.34499e-02 1.01807e+00 1.18932e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 6.19515e-02  4.69570e-03  9.40375e-03 17 10101 1.162e-01 2.36688e-02 7.34499e-02 1.01807e+00 1.18932e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 6.50157e-02  2.55746e-03  7.68433e-03 17 20100 1.162e-01 2.36688e-02 7.34499e-02 1.01807e+00 1.18932e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 6.72777e-02  3.02149e-03  6.33836e-03 17 20000 1.162e-01 2.36688e-02 7.34499e-02 1.01807e+00 1.18932e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 6.97118e-02  1.17928e-02  8.42758e-03 17 20200 1.162e-01 2.36688e-02 7.34499e-02 1.01807e+00 1.18932e+00 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 7.06570e-02  4.67017e-03  7.61459e-03 17 10100 1.162e-01 2.36688e-02 7.34499e-02 1.01807e+00 1.18932e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 7.20348e-02  1.10990e-02  8.48960e-03 17 20101 1.162e-01 2.36688e-02 7.34499e-02 1.01807e+00 1.18932e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 7.20623e-02  1.04693e-02  8.71427e-03 17 10101 1.162e-01 2.36688e-02 7.34499e-02 1.01807e+00 1.18932e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.34499e-02  2.25677e-02  1.17021e-02 17 30000 1.162e-01 2.36688e-02 7.34499e-02 1.01807e+00 1.18932e+00 0.00000e+00
64 7.596e+00 1.25025e+02 6.5e+01 0.00000e+00 -2.91949e-03  8.10994e-03 17 10000 1.163e-01 2.36688e-02 7.34499e-02 6.74176e-01 7.84405e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 2.36688e-02 -1.63121e-02 -5.18682e-02 17 10000 1.163e-01 2.36688e-02 7.34499e-02 6.74176e-01 7.84405e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 2.80501e-02 -1.70480e-02 -4.28256e-02 17 10000 1.163e-01 2.36688e-02 7.34499e-02 6.74176e-01 7.84405e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 3.32852e-02 -1.76066e-02 -3.48351e-02 17 10000 1.163e-01 2.36688e-02 7.34499e-02 6.74176e-01 7.84405e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 3.53441e-02 -8.77629e-03 -1.12346e-02 17 10100 1.163e-01 2.36688e-02 7.34499e-02 6.74176e-01 7.84405e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 3.87175e-02 -1.80071e-02 -2.87117e-02 17 10000 1.163e-01 2.36688e-02 7.34499e-02 6.74176e-01 7.84405e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 4.18866e-02 -8.48087e-03 -9.58644e-03 17 10100 1.163e-01 2.36688e-02 7.34499e-02 6.74176e-01 7.84405e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 4.40532e-02 -1.32869e-04 -1.04073e-02 17 10101 1.163e-01 2.36688e-02 7.34499e-02 6.74176e-01 7.84405e-01 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 4.73166e-02 -1.10418e-02  2.27709e-02 17 10000 1.163e-01 2.36688e-02 7.34499e-02 6.74176e-01 7.84405e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 4.78405e-02 -6.09483e-03  8.72692e-03 17 20000 1.163e-01 2.36688e-02 7.34499e-02 6.74176e-01 7.84405e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 4.97041e-02 -6.22591e-03  8.62125e-03 17 10100 1.163e-01 2.36688e-02 7.34499e-02 6.74176e-01 7.84405e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 5.22078e-02  1.85867e-03  9.93142e-03 17 10101 1.163e-01 2.36688e-02 7.34499e-02 6.74176e-01 7.84405e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 5.48605e-02 -6.55130e-03  8.27715e-03 17 20100 1.163e-01 2.36688e-02 7.34499e-02 6.74176e-01 7.84405e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 5.66962e-02 -5.13045e-03  8.90938e-03 17 20000 1.163e-01 2.36688e-02 7.34499e-02 6.74176e-01 7.84405e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 5.78160e-02 -4.18647e-03  6.59679e-03 17 10100 1.163e-01 2.36688e-02 7.34499e-02 6.74176e-01 7.84405e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 6.07833e-02 -1.71452e-03  8.74001e-03 17 20101 1.163e-01 2.36688e-02 7.34499e-02 6.74176e-01 7.84405e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 6.19515e-02  4.41269e-03  9.40375e-03 17 10101 1.163e-01 2.36688e-02 7.34499e-02 6.74176e-01 7.84405e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 6.50157e-02  1.38159e-03  7.68433e-03 17 20100 1.163e-01 2.36688e-02 7.34499e-02 6.74176e-01 7.84405e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 6.72777e-02  1.94341e-03  6.33836e-03 17 20000 1.163e-01 2.36688e-02 7.34499e-02 6.74176e-01 7.84405e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 6.97118e-02  9.34969e-03  8.42758e-03 17 20200 1.163e-01 2.36688e-02 7.34499e-02 6.74176e-01 7.84405e-01 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 7.06570e-02  3.69240e-03  7.61459e-03 17 10100 1.163e-01 2.36688e-02 7.34499e-02 6.74176e-01 7.84405e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 7.20348e-02  8.93728e-03  8.48960e-03 17 20101 1.163e-01 2.36688e-02 7.34499e-02 6.74176e-01 7.84405e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 7.20623e-02  8.96420e-03  8.71427e-03 17 10101 1.163e-01 2.36688e-02 7.34499e-02 6.74176e-01 7.84405e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.34499e-02  1.96210e-02  1.17021e-02 17 30000 1.163e-01 2.36688e-02 7.34499e-02 6.74176e-01 7.84405e-01 0.00000e+00
64 7.596e+00 1.25025e+02 6.5e+01 0.00000e+00 -1.59137e-03  5.43105e-03 17 10000 1.164e-01 2.36688e-02 7.34499e-02 4.26396e-01 4.95560e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 2.36688e-02 -7.38030e-03 -5.18682e-02 17 10000 1.164e-01 2.36688e-02 7.34499e-02 4.26396e-01 4.95560e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 2.80501e-02 -9.54332e-03 -4.28256e-02 17 10000 1.164e-01 2.36688e-02 7.34499e-02 4.26396e-01 4.95560e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 3.32852e-02 -1.15923e-02 -3.48351e-02 17 10000 1.164e-01 2.36688e-02 7.34499e-02 4.26396e-01 4.95560e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 3.53441e-02 -4.43046e-03 -1.12346e-02 17 10100 1.164e-01 2.36688e-02 7.34499e-02 4.26396e-01 4.95560e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 3.87175e-02 -1.33699e-02 -2.87117e-02 17 10000 1.164e-01 2.36688e-02 7.34499e-02 4.26396e-01 4.95560e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 4.18866e-02 -5.32108e-03 -9.58644e-03 17 10100 1.164e-01 2.36688e-02 7.34499e-02 4.26396e-01 4.95560e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 4.40532e-02  1.92104e-03 -1.04073e-02 17 10101 1.164e-01 2.36688e-02 7.34499e-02 4.26396e-01 4.95560e-01 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 4.73166e-02 -8.11179e-03  2.27709e-02 17 10000 1.164e-01 2.36688e-02 7.34499e-02 4.26396e-01 4.95560e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 4.78405e-02 -4.87023e-03  8.72692e-03 17 20000 1.164e-01 2.36688e-02 7.34499e-02 4.26396e-01 4.95560e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 4.97041e-02 -4.35751e-03  8.62125e-03 17 10100 1.164e-01 2.36688e-02 7.34499e-02 4.26396e-01 4.95560e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 5.22078e-02  2.81183e-03  9.93142e-03 17 10101 1.164e-01 2.36688e-02 7.34499e-02 4.26396e-01 4.95560e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 5.48605e-02 -6.67697e-03  8.27715e-03 17 20100 1.164e-01 2.36688e-02 7.34499e-02 4.26396e-01 4.95560e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 5.66962e-02 -4.98412e-03  8.90938e-03 17 20000 1.164e-01 2.36688e-02 7.34499e-02 4.26396e-01 4.95560e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 5.78160e-02 -3.56682e-03  6.59679e-03 17 10100 1.164e-01 2.36688e-02 7.34499e-02 4.26396e-01 4.95560e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 6.07833e-02 -2.83623e-03  8.74001e-03 17 20101 1.164e-01 2.36688e-02 7.34499e-02 4.26396e-01 4.95560e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 6.19515e-02  4.12932e-03  9.40375e-03 17 10101 1.164e-01 2.36688e-02 7.34499e-02 4.26396e-01 4.95560e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 6.50157e-02  2.01879e-04  7.68433e-03 17 20100 1.164e-01 2.36688e-02 7.34499e-02 4.26396e-01 4.95560e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 6.72777e-02  8.63096e-04  6.33836e-03 17 20000 1.164e-01 2.36688e-02 7.34499e-02 4.26396e-01 4.95560e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 6.97118e-02  6.90418e-03  8.42758e-03 17 20200 1.164e-01 2.36688e-02 7.34499e-02 4.26396e-01 4.95560e-01 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 7.06570e-02  2.71259e-03  7.61459e-03 17 10100 1.164e-01 2.36688e-02 7.34499e-02 4.26396e-01 4.95560e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 7.20348e-02  6.76926e-03  8.48960e-03 17 20101 1.164e-01 2.36688e-02 7.34499e-02 4.26396e-01 4.95560e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 7.20623e-02  7.45572e-03  8.71427e-03 17 10101 1.164e-01 2.36688e-02 7.34499e-02 4.26396e-01 4.95560e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.34499e-02  1.66706e-02  1.17021e-02 17 30000 1.164e-01 2.36688e-02 7.34499e-02 4.26396e-01 4.95560e-01 0.00000e+00
64 7.596e+00 1.25025e+02 6.5e+01 0.00000e+00 -2.62838e-04  3.41558e-03 17 10000 1.165e-01 2.36688e-02 7.34499e-02 2.75279e-01 3.23480e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 2.36688e-02  1.55671e-03 -5.18682e-02 17 10000 1.165e-01 2.36688e-02 7.34499e-02 2.75279e-01 3.23480e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 2.80501e-02 -2.02603e-03 -4.28256e-02 17 10000 1.165e-01 2.36688e-02 7.34499e-02 2.75279e-01 3.23480e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 3.32852e-02 -5.56853e-03 -3.48351e-02 17 10000 1.165e-01 2.36688e-02 7.34499e-02 2.75279e-01 3.23480e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 3.53441e-02 -8.36043e-05 -1.12346e-02 17 10100 1.165e-01 2.36688e-02 7.34499e-02 2.75279e-01 3.23480e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 3.87175e-02 -8.72449e-03 -2.87117e-02 17 10000 1.165e-01 2.36688e-02 7.34499e-02 2.75279e-01 3.23480e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 4.18866e-02 -2.15356e-03 -9.58644e-03 17 10100 1.165e-01 2.36688e-02 7.34499e-02 2.75279e-01 3.23480e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 4.40532e-02  3.97297e-03 -1.04073e-02 17 10101 1.165e-01 2.36688e-02 7.34499e-02 2.75279e-01 3.23480e-01 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 4.73166e-02 -5.17565e-03  2.27709e-02 17 10000 1.165e-01 2.36688e-02 7.34499e-02 2.75279e-01 3.23480e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 4.78405e-02 -3.64891e-03  8.72692e-03 17 20000 1.165e-01 2.36688e-02 7.34499e-02 2.75279e-01 3.23480e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 4.97041e-02 -2.48522e-03  8.62125e-03 17 10100 1.165e-01 2.36688e-02 7.34499e-02 2.75279e-01 3.23480e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 5.22078e-02  3.76916e-03  9.93142e-03 17 10101 1.165e-01 2.36688e-02 7.34499e-02 2.75279e-01 3.23480e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 5.48605e-02 -6.80834e-03  8.27715e-03 17 20100 1.165e-01 2.36688e-02 7.34499e-02 2.75279e-01 3.23480e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 5.66962e-02 -4.83517e-03  8.90938e-03 17 20000 1.165e-01 2.36688e-02 7.34499e-02 2.75279e-01 3.23480e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 5.78160e-02 -2.94560e-03  6.59679e-03 17 10100 1.165e-01 2.36688e-02 7.34499e-02 2.75279e-01 3.23480e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 6.07833e-02 -3.96569e-03  8.74001e-03 17 20101 1.165e-01 2.36688e-02 7.34499e-02 2.75279e-01 3.23480e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 6.19515e-02  3.84558e-03  9.40375e-03 17 10101 1.165e-01 2.36688e-02 7.34499e-02 2.75279e-01 3.23480e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 6.50157e-02 -9.78104e-04  7.68433e-03 17 20100 1.165e-01 2.36688e-02 7.34499e-02 2.75279e-01 3.23480e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 6.72777e-02 -2.19451e-04  6.33836e-03 17 20000 1.165e-01 2.36688e-02 7.34499e-02 2.75279e-01 3.23480e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 6.97118e-02  4.44778e-03  8.42758e-03 17 20200 1.165e-01 2.36688e-02 7.34499e-02 2.75279e-01 3.23480e-01 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 7.06570e-02  1.73074e-03  7.61459e-03 17 10100 1.165e-01 2.36688e-02 7.34499e-02 2.75279e-01 3.23480e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 7.20348e-02  4.59848e-03  8.48960e-03 17 20101 1.165e-01 2.36688e-02 7.34499e-02 2.75279e-01 3.23480e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 7.20623e-02  5.94378e-03  8.71427e-03 17 10101 1.165e-01 2.36688e-02 7.34499e-02 2.75279e-01 3.23480e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.34499e-02  1.37079e-02  1.17021e-02 17 30000 1.165e-01 2.36688e-02 7.34499e-02 2.75279e-01 3.23480e-01 0.00000e+00
64 7.596e+00 1.25025e+02 6.5e+01 0.00000e+00  1.02915e-03  3.04400e-03 17 10000 1.166e-01 2.36688e-02 7.34499e-02 2.21372e-01 2.68610e-01 0.00000e+00
64 7.596e+00 1.25025e+02 6.5e+01 0.00000e+00  2.41715e-03  2.87867e-02 17 10000 1.166e-01 2.36688e-02 7.34499e-02 2.21372e-01 2.68637e-01 4.11051e-04
64 8.400e+00 1.25025e+02 6.5e+01 2.36688e-02  1.05058e-02 -5.18682e-02 17 10000 1.166e-01 2.36688e-02 7.34499e-02 2.21372e-01 2.68610e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 2.36688e-02  1.05059e-02 -5.18682e-02 17 10000 1.166e-01 2.36688e-02 7.34499e-02 2.21372e-01 2.68637e-01 4.11051e-04
64 8.200e+00 1.05497e+02 6.5e+01 2.80501e-02  5.50134e-03 -4.28256e-02 17 10000 1.166e-01 2.36688e-02 7.34499e-02 2.21372e-01 2.68637e-01 4.11051e-04
64 8.200e+00 1.05497e+02 6.5e+01 2.80501e-02  5.50162e-03 -4.28256e-02 17 10000 1.166e-01 2.36688e-02 7.34499e-02 2.21372e-01 2.68610e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 3.32852e-02  4.64908e-04 -3.48351e-02 17 10000 1.166e-01 2.36688e-02 7.34499e-02 2.21372e-01 2.68610e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 3.32852e-02  4.64914e-04 -3.48351e-02 17 10000 1.166e-01 2.36688e-02 7.34499e-02 2.21372e-01 2.68637e-01 4.11051e-04
64 8.400e+00 1.25025e+02 6.5e+01 3.53441e-02  4.27123e-03 -1.12346e-02 17 10100 1.166e-01 2.36688e-02 7.34499e-02 2.21372e-01 2.68610e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 3.53441e-02  4.27139e-03 -1.12346e-02 17 10100 1.166e-01 2.36688e-02 7.34499e-02 2.21372e-01 2.68637e-01 4.11051e-04
64 7.825e+00 7.64304e+01 6.5e+01 3.87175e-02 -4.07020e-03 -2.87117e-02 17 10000 1.166e-01 2.36688e-02 7.34499e-02 2.21372e-01 2.68610e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 3.87175e-02 -4.07051e-03 -2.87117e-02 17 10000 1.166e-01 2.36688e-02 7.34499e-02 2.21372e-01 2.68637e-01 4.11051e-04
64 8.200e+00 1.05497e+02 6.5e+01 4.18866e-02  1.01918e-03 -9.58644e-03 17 10100 1.166e-01 2.36688e-02 7.34499e-02 2.21372e-01 2.68637e-01 4.11051e-04
64 8.200e+00 1.05497e+02 6.5e+01 4.18866e-02  1.01947e-03 -9.58644e-03 17 10100 1.166e-01 2.36688e-02 7.34499e-02 2.21372e-01 2.68610e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 4.40532e-02  6.02983e-03 -1.04073e-02 17 10101 1.166e-01 2.36688e-02 7.34499e-02 2.21372e-01 2.68610e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 4.40532e-02  6.02999e-03 -1.04073e-02 17 10101 1.166e-01 2.36688e-02 7.34499e-02 2.21372e-01 2.68637e-01 4.11051e-04
64 7.596e+00 6.25403e+01 6.5e+01 4.73166e-02 -2.36750e-03  2.27709e-02 17 10000 1.166e-01 2.36688e-02 7.34499e-02 2.21372e-01 2.68637e-01 4.11051e-04
64 7.596e+00 6.25403e+01 6.5e+01 4.73166e-02 -2.68050e-03  2.27709e-02 17 10000 1.166e-01 2.36688e-02 7.34499e-02 2.21372e-01 2.68610e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 4.78405e-02 -2.42382e-03  8.72692e-03 17 20000 1.166e-01 2.36688e-02 7.34499e-02 2.21372e-01 2.68637e-01 4.11051e-04
64 8.400e+00 1.25025e+02 6.5e+01 4.78405e-02 -2.42398e-03  8.72692e-03 17 20000 1.166e-01 2.36688e-02 7.34499e-02 2.21372e-01 2.68610e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 4.97041e-02 -6.09026e-04  8.62125e-03 17 10100 1.166e-01 2.36688e-02 7.34499e-02 2.21372e-01 2.68637e-01 4.11051e-04
64 8.000e+00 8.89042e+01 6.5e+01 4.97041e-02 -6.09031e-04  8.62125e-03 17 10100 1.166e-01 2.36688e-02 7.34499e-02 2.21372e-01 2.68610e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 5.22078e-02  4.72814e-03  9.93142e-03 17 10101 1.166e-01 2.36688e-02 7.34499e-02 2.21372e-01 2.68637e-01 4.11051e-04
64 8.200e+00 1.05497e+02 6.5e+01 5.22078e-02  4.72842e-03  9.93142e-03 17 10101 1.166e-01 2.36688e-02 7.34499e-02 2.21372e-01 2.68610e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 5.48605e-02 -6.93836e-03  8.27715e-03 17 20100 1.166e-01 2.36688e-02 7.34499e-02 2.21372e-01 2.68637e-01 4.11051e-04
64 8.400e+00 1.25025e+02 6.5e+01 5.48605e-02 -6.93852e-03  8.27715e-03 17 20100 1.166e-01 2.36688e-02 7.34499e-02 2.21372e-01 2.68610e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 5.66962e-02 -4.68585e-03  8.90938e-03 17 20000 1.166e-01 2.36688e-02 7.34499e-02 2.21372e-01 2.68610e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 5.66962e-02 -4.68613e-03  8.90938e-03 17 20000 1.166e-01 2.36688e-02 7.34499e-02 2.21372e-01 2.68637e-01 4.11051e-04
64 7.825e+00 7.64304e+01 6.5e+01 5.78160e-02 -2.32209e-03  6.59679e-03 17 10100 1.166e-01 2.36688e-02 7.34499e-02 2.21372e-01 2.68610e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 5.78160e-02 -2.32240e-03  6.59679e-03 17 10100 1.166e-01 2.36688e-02 7.34499e-02 2.21372e-01 2.68637e-01 4.11051e-04
64 8.400e+00 1.25025e+02 6.5e+01 6.07833e-02 -5.09587e-03  8.74001e-03 17 20101 1.166e-01 2.36688e-02 7.34499e-02 2.21372e-01 2.68637e-01 4.11051e-04
64 8.400e+00 1.25025e+02 6.5e+01 6.07833e-02 -5.09603e-03  8.74001e-03 17 20101 1.166e-01 2.36688e-02 7.34499e-02 2.21372e-01 2.68610e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 6.19515e-02  3.56151e-03  9.40375e-03 17 10101 1.166e-01 2.36688e-02 7.34499e-02 2.21372e-01 2.68610e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 6.19515e-02  3.56151e-03  9.40375e-03 17 10101 1.166e-01 2.36688e-02 7.34499e-02 2.21372e-01 2.68637e-01 4.11051e-04
64 8.200e+00 1.05497e+02 6.5e+01 6.50157e-02 -2.16063e-03  7.68433e-03 17 20100 1.166e-01 2.36688e-02 7.34499e-02 2.21372e-01 2.68610e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 6.50157e-02 -2.16091e-03  7.68433e-03 17 20100 1.166e-01 2.36688e-02 7.34499e-02 2.21372e-01 2.68637e-01 4.11051e-04
64 8.000e+00 8.89042e+01 6.5e+01 6.72777e-02 -1.30422e-03  6.33836e-03 17 20000 1.166e-01 2.36688e-02 7.34499e-02 2.21372e-01 2.68610e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 6.72777e-02 -1.30422e-03  6.33836e-03 17 20000 1.166e-01 2.36688e-02 7.34499e-02 2.21372e-01 2.68637e-01 4.11051e-04
64 8.400e+00 1.25025e+02 6.5e+01 6.97118e-02  1.98735e-03  8.42758e-03 17 20200 1.166e-01 2.36688e-02 7.34499e-02 2.21372e-01 2.68610e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 6.97118e-02  1.98751e-03  8.42758e-03 17 20200 1.166e-01 2.36688e-02 7.34499e-02 2.21372e-01 2.68637e-01 4.11051e-04
64 7.596e+00 6.25403e+01 6.5e+01 7.06570e-02  2.99744e-04  7.61459e-03 17 10100 1.166e-01 2.36688e-02 7.34499e-02 2.21372e-01 2.68610e-01 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 7.06570e-02  6.12741e-04  7.61459e-03 17 10100 1.166e-01 2.36688e-02 7.34499e-02 2.21372e-01 2.68637e-01 4.11051e-04
64 8.200e+00 1.05497e+02 6.5e+01 7.20348e-02  2.42237e-03  8.48960e-03 17 20101 1.166e-01 2.36688e-02 7.34499e-02 2.21372e-01 2.68637e-01 4.11051e-04
64 8.200e+00 1.05497e+02 6.5e+01 7.20348e-02  2.42266e-03  8.48960e-03 17 20101 1.166e-01 2.36688e-02 7.34499e-02 2.21372e-01 2.68610e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 7.20623e-02  4.42880e-03  8.71427e-03 17 10101 1.166e-01 2.36688e-02 7.34499e-02 2.21372e-01 2.68637e-01 4.11051e-04
64 7.825e+00 7.64304e+01 6.5e+01 7.20623e-02  4.42912e-03  8.71427e-03 17 10101 1.166e-01 2.36688e-02 7.34499e-02 2.21372e-01 2.68610e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.34499e-02  1.07398e-02  1.17021e-02 17 30000 1.166e-01 2.36688e-02 7.34499e-02 2.21372e-01 2.68610e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.34499e-02  1.07400e-02  1.17021e-02 17 30000 1.166e-01 2.36688e-02 7.34499e-02 2.21372e-01 2.68637e-01 4.11051e-04
64 7.596e+00 1.25025e+02 6.5e+01 0.00000e+00  2.41368e-03  4.57917e-03 17 10000 1.167e-01 2.36688e-02 7.34499e-02 2.65226e-01 3.32184e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 2.36688e-02  1.94681e-02 -5.18682e-02 17 10000 1.167e-01 2.36688e-02 7.34499e-02 2.65226e-01 3.32184e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 2.80501e-02  1.30394e-02 -4.28256e-02 17 10000 1.167e-01 2.36688e-02 7.34499e-02 2.65226e-01 3.32184e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 3.32852e-02  6.50794e-03 -3.48351e-02 17 10000 1.167e-01 2.36688e-02 7.34499e-02 2.65226e-01 3.32184e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 3.53441e-02  8.63513e-03 -1.12346e-02 17 10100 1.167e-01 2.36688e-02 7.34499e-02 2.65226e-01 3.32184e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 3.87175e-02  5.90767e-04 -2.87117e-02 17 10000 1.167e-01 2.36688e-02 7.34499e-02 2.65226e-01 3.32184e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 4.18866e-02  4.19774e-03 -9.58644e-03 17 10100 1.167e-01 2.36688e-02 7.34499e-02 2.65226e-01 3.32184e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 4.40532e-02  8.09272e-03 -1.04073e-02 17 10101 1.167e-01 2.36688e-02 7.34499e-02 2.65226e-01 3.32184e-01 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 4.73166e-02  8.58138e-04  2.27709e-02 17 10000 1.167e-01 2.36688e-02 7.34499e-02 2.65226e-01 3.32184e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 4.78405e-02 -1.19433e-03  8.72692e-03 17 20000 1.167e-01 2.36688e-02 7.34499e-02 2.65226e-01 3.32184e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 4.97041e-02  1.27104e-03  8.62125e-03 17 10100 1.167e-01 2.36688e-02 7.34499e-02 2.65226e-01 3.32184e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 5.22078e-02  5.68937e-03  9.93142e-03 17 10101 1.167e-01 2.36688e-02 7.34499e-02 2.65226e-01 3.32184e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 5.48605e-02 -7.06642e-03  8.27715e-03 17 20100 1.167e-01 2.36688e-02 7.34499e-02 2.65226e-01 3.32184e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 5.66962e-02 -4.53640e-03  8.90938e-03 17 20000 1.167e-01 2.36688e-02 7.34499e-02 2.65226e-01 3.32184e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 5.78160e-02 -1.69853e-03  6.59679e-03 17 10100 1.167e-01 2.36688e-02 7.34499e-02 2.65226e-01 3.32184e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 6.07833e-02 -6.22614e-03  8.74001e-03 17 20101 1.167e-01 2.36688e-02 7.34499e-02 2.65226e-01 3.32184e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 6.19515e-02  3.27704e-03  9.40375e-03 17 10101 1.167e-01 2.36688e-02 7.34499e-02 2.65226e-01 3.32184e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 6.50157e-02 -3.34595e-03  7.68433e-03 17 20100 1.167e-01 2.36688e-02 7.34499e-02 2.65226e-01 3.32184e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 6.72777e-02 -2.39127e-03  6.33836e-03 17 20000 1.167e-01 2.36688e-02 7.34499e-02 2.65226e-01 3.32184e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 6.97118e-02 -4.76037e-04  8.42758e-03 17 20200 1.167e-01 2.36688e-02 7.34499e-02 2.65226e-01 3.32184e-01 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 7.06570e-02 -9.59603e-05  7.61459e-03 17 10100 1.167e-01 2.36688e-02 7.34499e-02 2.65226e-01 3.32184e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 7.20348e-02  2.41535e-04  8.48960e-03 17 20101 1.167e-01 2.36688e-02 7.34499e-02 2.65226e-01 3.32184e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 7.20623e-02  2.90944e-03  8.71427e-03 17 10101 1.167e-01 2.36688e-02 7.34499e-02 2.65226e-01 3.32184e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.34499e-02  7.76744e-03  1.17021e-02 17 30000 1.167e-01 2.36688e-02 7.34499e-02 2.65226e-01 3.32184e-01 0.00000e+00
64 7.596e+00 1.25025e+02 6.5e+01 0.00000e+00  3.73665e-03  7.11145e-03 17 10000 1.168e-01 2.36688e-02 7.34499e-02 4.07396e-01 5.14352e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 2.36688e-02  2.84412e-02 -5.18682e-02 17 10000 1.168e-01 2.36688e-02 7.34499e-02 4.07396e-01 5.14352e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 2.80501e-02  2.05887e-02 -4.28256e-02 17 10000 1.168e-01 2.36688e-02 7.34499e-02 4.07396e-01 5.14352e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 3.32852e-02  1.25605e-02 -3.48351e-02 17 10000 1.168e-01 2.36688e-02 7.34499e-02 4.07396e-01 5.14352e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 3.53441e-02  1.30058e-02 -1.12346e-02 17 10100 1.168e-01 2.36688e-02 7.34499e-02 4.07396e-01 5.14352e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 3.87175e-02  5.26076e-03 -2.87117e-02 17 10000 1.168e-01 2.36688e-02 7.34499e-02 4.07396e-01 5.14352e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 4.18866e-02  7.38271e-03 -9.58644e-03 17 10100 1.168e-01 2.36688e-02 7.34499e-02 4.07396e-01 5.14352e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 4.40532e-02  1.01593e-02 -1.04073e-02 17 10101 1.168e-01 2.36688e-02 7.34499e-02 4.07396e-01 5.14352e-01 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 4.73166e-02  3.66955e-03  2.27709e-02 17 10000 1.168e-01 2.36688e-02 7.34499e-02 4.07396e-01 5.14352e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 4.78405e-02  3.77296e-05  8.72692e-03 17 20000 1.168e-01 2.36688e-02 7.34499e-02 4.07396e-01 5.14352e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 4.97041e-02  3.15489e-03  8.62125e-03 17 10100 1.168e-01 2.36688e-02 7.34499e-02 4.07396e-01 5.14352e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 5.22078e-02  6.65341e-03  9.93142e-03 17 10101 1.168e-01 2.36688e-02 7.34499e-02 4.07396e-01 5.14352e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 5.48605e-02 -7.19435e-03  8.27715e-03 17 20100 1.168e-01 2.36688e-02 7.34499e-02 4.07396e-01 5.14352e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 5.66962e-02 -4.38542e-03  8.90938e-03 17 20000 1.168e-01 2.36688e-02 7.34499e-02 4.07396e-01 5.14352e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 5.78160e-02 -1.07259e-03  6.59679e-03 17 10100 1.168e-01 2.36688e-02 7.34499e-02 4.07396e-01 5.14352e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 6.07833e-02 -7.35836e-03  8.74001e-03 17 20101 1.168e-01 2.36688e-02 7.34499e-02 4.07396e-01 5.14352e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 6.19515e-02  2.99209e-03  9.40375e-03 17 10101 1.168e-01 2.36688e-02 7.34499e-02 4.07396e-01 5.14352e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 6.50157e-02 -4.53266e-03  7.68433e-03 17 20100 1.168e-01 2.36688e-02 7.34499e-02 4.07396e-01 5.14352e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 6.72777e-02 -3.48070e-03  6.33836e-03 17 20000 1.168e-01 2.36688e-02 7.34499e-02 4.07396e-01 5.14352e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 6.97118e-02 -2.94470e-03  8.42758e-03 17 20200 1.168e-01 2.36688e-02 7.34499e-02 4.07396e-01 5.14352e-01 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 7.06570e-02 -1.22710e-03  7.61459e-03 17 10100 1.168e-01 2.36688e-02 7.34499e-02 4.07396e-01 5.14352e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 7.20348e-02 -1.94351e-03  8.48960e-03 17 20101 1.168e-01 2.36688e-02 7.34499e-02 4.07396e-01 5.14352e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 7.20623e-02  1.38707e-03  8.71427e-03 17 10101 1.168e-01 2.36688e-02 7.34499e-02 4.07396e-01 5.14352e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.34499e-02  4.78843e-03  1.17021e-02 17 30000 1.168e-01 2.36688e-02 7.34499e-02 4.07396e-01 5.14352e-01 0.00000e+00
64 7.596e+00 1.25025e+02 6.5e+01 0.00000e+00  5.07406e-03  9.99983e-03 17 10000 1.169e-01 2.36688e-02 7.34499e-02 6.48438e-01 8.15929e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 2.36688e-02  3.74253e-02 -5.18682e-02 17 10000 1.169e-01 2.36688e-02 7.34499e-02 6.48438e-01 8.15929e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 2.80501e-02  2.81492e-02 -4.28256e-02 17 10000 1.169e-01 2.36688e-02 7.34499e-02 6.48438e-01 8.15929e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 3.32852e-02  1.86229e-02 -3.48351e-02 17 10000 1.169e-01 2.36688e-02 7.34499e-02 6.48438e-01 8.15929e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 3.53441e-02  1.73832e-02 -1.12346e-02 17 10100 1.169e-01 2.36688e-02 7.34499e-02 6.48438e-01 8.15929e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 3.87175e-02  9.93895e-03 -2.87117e-02 17 10000 1.169e-01 2.36688e-02 7.34499e-02 6.48438e-01 8.15929e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 4.18866e-02  1.05739e-02 -9.58644e-03 17 10100 1.169e-01 2.36688e-02 7.34499e-02 6.48438e-01 8.15929e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 4.40532e-02  1.22296e-02 -1.04073e-02 17 10101 1.169e-01 2.36688e-02 7.34499e-02 6.48438e-01 8.15929e-01 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 4.73166e-02  6.63028e-03  2.27709e-02 17 10000 1.169e-01 2.36688e-02 7.34499e-02 6.48438e-01 8.15929e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 4.78405e-02  1.27213e-03  8.72692e-03 17 20000 1.169e-01 2.36688e-02 7.34499e-02 6.48438e-01 8.15929e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 4.97041e-02  5.04291e-03  8.62125e-03 17 10100 1.169e-01 2.36688e-02 7.34499e-02 6.48438e-01 8.15929e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 5.22078e-02  7.62009e-03  9.93142e-03 17 10101 1.169e-01 2.36688e-02 7.34499e-02 6.48438e-01 8.15929e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 5.48605e-02 -7.32237e-03  8.27715e-03 17 20100 1.169e-01 2.36688e-02 7.34499e-02 6.48438e-01 8.15929e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 5.66962e-02 -4.23336e-03  8.90938e-03 17 20000 1.169e-01 2.36688e-02 7.34499e-02 6.48438e-01 8.15929e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 5.78160e-02 -4.45106e-04  6.59679e-03 17 10100 1.169e-01 2.36688e-02 7.34499e-02 6.48438e-01 8.15929e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 6.07833e-02 -8.49276e-03  8.74001e-03 17 20101 1.169e-01 2.36688e-02 7.34499e-02 6.48438e-01 8.15929e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 6.19515e-02  2.70700e-03  9.40375e-03 17 10101 1.169e-01 2.36688e-02 7.34499e-02 6.48438e-01 8.15929e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 6.50157e-02 -5.72124e-03  7.68433e-03 17 20100 1.169e-01 2.36688e-02 7.34499e-02 6.48438e-01 8.15929e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 6.72777e-02 -4.57217e-03  6.33836e-03 17 20000 1.169e-01 2.36688e-02 7.34499e-02 6.48438e-01 8.15929e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 6.97118e-02 -5.41874e-03  8.42758e-03 17 20200 1.169e-01 2.36688e-02 7.34499e-02 6.48438e-01 8.15929e-01 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 7.06570e-02 -2.21717e-03  7.61459e-03 17 10100 1.169e-01 2.36688e-02 7.34499e-02 6.48438e-01 8.15929e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 7.20348e-02 -4.13295e-03  8.48960e-03 17 20101 1.169e-01 2.36688e-02 7.34499e-02 6.48438e-01 8.15929e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 7.20623e-02 -1.38843e-04  8.71427e-03 17 10101 1.169e-01 2.36688e-02 7.34499e-02 6.48438e-01 8.15929e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.34499e-02  1.80268e-03  1.17021e-02 17 30000 1.169e-01 2.36688e-02 7.34499e-02 6.48438e-01 8.15929e-01 0.00000e+00
64 7.596e+00 1.25025e+02 6.5e+01 0.00000e+00  6.57972e-03  1.30134e-02 17 10000 1.170e-01 2.36688e-02 7.34499e-02 9.88915e-01 1.23400e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 2.36688e-02  4.64199e-02 -5.18682e-02 17 10000 1.170e-01 2.36688e-02 7.34499e-02 9.88915e-01 1.23400e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 2.80501e-02  3.57180e-02 -4.28256e-02 17 10000 1.170e-01 2.36688e-02 7.34499e-02 9.88915e-01 1.23400e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 3.32852e-02  2.46949e-02 -3.48351e-02 17 10000 1.170e-01 2.36688e-02 7.34499e-02 9.88915e-01 1.23400e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 3.53441e-02  2.17671e-02 -1.12346e-02 17 10100 1.170e-01 2.36688e-02 7.34499e-02 9.88915e-01 1.23400e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 3.87175e-02  1.46254e-02 -2.87117e-02 17 10000 1.170e-01 2.36688e-02 7.34499e-02 9.88915e-01 1.23400e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 4.18866e-02  1.37686e-02 -9.58644e-03 17 10100 1.170e-01 2.36688e-02 7.34499e-02 9.88915e-01 1.23400e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 4.40532e-02  1.43034e-02 -1.04073e-02 17 10101 1.170e-01 2.36688e-02 7.34499e-02 9.88915e-01 1.23400e+00 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 4.73166e-02  1.15185e-02  2.27709e-02 17 10000 1.170e-01 2.36688e-02 7.34499e-02 9.88915e-01 1.23400e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 4.78405e-02  2.50870e-03  8.72692e-03 17 20000 1.170e-01 2.36688e-02 7.34499e-02 9.88915e-01 1.23400e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 4.97041e-02  6.93474e-03  8.62125e-03 17 10100 1.170e-01 2.36688e-02 7.34499e-02 9.88915e-01 1.23400e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 5.22078e-02  8.58671e-03  9.93142e-03 17 10101 1.170e-01 2.36688e-02 7.34499e-02 9.88915e-01 1.23400e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 5.48605e-02 -7.45070e-03  8.27715e-03 17 20100 1.170e-01 2.36688e-02 7.34499e-02 9.88915e-01 1.23400e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 5.66962e-02 -4.08295e-03  8.90938e-03 17 20000 1.170e-01 2.36688e-02 7.34499e-02 9.88915e-01 1.23400e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 5.78160e-02  1.83964e-04  6.59679e-03 17 10100 1.170e-01 2.36688e-02 7.34499e-02 9.88915e-01 1.23400e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 6.07833e-02 -9.62953e-03  8.74001e-03 17 20101 1.170e-01 2.36688e-02 7.34499e-02 9.88915e-01 1.23400e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 6.19515e-02  2.42143e-03  9.40375e-03 17 10101 1.170e-01 2.36688e-02 7.34499e-02 9.88915e-01 1.23400e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 6.50157e-02 -6.91441e-03  7.68433e-03 17 20100 1.170e-01 2.36688e-02 7.34499e-02 9.88915e-01 1.23400e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 6.72777e-02 -5.66602e-03  6.33836e-03 17 20000 1.170e-01 2.36688e-02 7.34499e-02 9.88915e-01 1.23400e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 6.97118e-02 -7.89836e-03  8.42758e-03 17 20200 1.170e-01 2.36688e-02 7.34499e-02 9.88915e-01 1.23400e+00 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 7.06570e-02 -1.28804e-03  7.61459e-03 17 10100 1.170e-01 2.36688e-02 7.34499e-02 9.88915e-01 1.23400e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 7.20348e-02 -6.32953e-03  8.48960e-03 17 20101 1.170e-01 2.36688e-02 7.34499e-02 9.88915e-01 1.23400e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 7.20623e-02 -1.66828e-03  8.71427e-03 17 10101 1.170e-01 2.36688e-02 7.34499e-02 9.88915e-01 1.23400e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.34499e-02 -1.19002e-03  1.17021e-02 17 30000 1.170e-01 2.36688e-02 7.34499e-02 9.88915e-01 1.23400e+00 0.00000e+00


==> anc/lattice/tzerosimullatmweak3loopus_improved_1_25rmax980corrsng.sorted <==
64 7.373e+00 1.25025e+02 6.5e+01 0.00000e+00 -5.09597e-03  2.21653e-02 36 10000 1.1600e-01 2.36688e-02 9.8035e-02 3.73389e+00 4.00303e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 2.36688e-02 -5.75199e-02 -5.18682e-02 36 10000 1.1600e-01 2.36688e-02 9.8035e-02 3.73389e+00 4.00303e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 2.80501e-02 -5.62974e-02 -4.28256e-02 36 10000 1.1600e-01 2.36688e-02 9.8035e-02 3.73389e+00 4.00303e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 3.32852e-02 -4.39665e-02 -3.48351e-02 36 10000 1.1600e-01 2.36688e-02 9.8035e-02 3.73389e+00 4.00303e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 3.53441e-02 -3.62510e-02 -1.12346e-02 36 10100 1.1600e-01 2.36688e-02 9.8035e-02 3.73389e+00 4.00303e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 3.87175e-02 -4.02087e-02 -2.87117e-02 36 10000 1.1600e-01 2.36688e-02 9.8035e-02 3.73389e+00 4.00303e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 4.18866e-02 -3.47246e-02 -9.58644e-03 36 10100 1.1600e-01 2.36688e-02 9.8035e-02 3.73389e+00 4.00303e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 4.40532e-02 -2.07500e-02 -1.04073e-02 36 10101 1.1600e-01 2.36688e-02 9.8035e-02 3.73389e+00 4.00303e+00 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 4.73166e-02 -3.76682e-02 -2.27709e-02 36 10000 1.1600e-01 2.36688e-02 9.8035e-02 3.73389e+00 4.00303e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 4.78405e-02 -2.42318e-02 -8.72692e-03 36 20000 1.1600e-01 2.36688e-02 9.8035e-02 3.73389e+00 4.00303e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 4.97041e-02 -2.01824e-02 -8.62125e-03 36 10100 1.1600e-01 2.36688e-02 9.8035e-02 3.73389e+00 4.00303e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 5.22078e-02 -1.77865e-02 -9.93142e-03 36 10101 1.1600e-01 2.36688e-02 9.8035e-02 3.73389e+00 4.00303e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 5.48605e-02 -2.06520e-02 -8.27715e-03 36 20100 1.1600e-01 2.36688e-02 9.8035e-02 3.73389e+00 4.00303e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 5.66962e-02 -2.23644e-02 -8.90938e-03 36 20000 1.1600e-01 2.36688e-02 9.8035e-02 3.73389e+00 4.00303e+00 0.00000e+00
64 7.373e+00 5.12460e+01 6.5e+01 5.77448e-02 -1.90382e-02  2.09065e-02 36 10000 1.1600e-01 2.36688e-02 9.8035e-02 3.73389e+00 4.00303e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 5.78160e-02 -1.43749e-02  6.59679e-03 36 10100 1.1600e-01 2.36688e-02 9.8035e-02 3.73389e+00 4.00303e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 6.07833e-02 -1.28393e-02  8.74001e-03 36 20101 1.1600e-01 2.36688e-02 9.8035e-02 3.73389e+00 4.00303e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 6.19515e-02 -3.11380e-03  9.40375e-03 36 10101 1.1600e-01 2.36688e-02 9.8035e-02 3.73389e+00 4.00303e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 6.50157e-02 -1.18915e-02  7.68433e-03 36 20100 1.1600e-01 2.36688e-02 9.8035e-02 3.73389e+00 4.00303e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 6.72777e-02 -3.20342e-03  6.33836e-03 36 20000 1.1600e-01 2.36688e-02 9.8035e-02 3.73389e+00 4.00303e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 6.97118e-02  2.17755e-03  8.42758e-03 36 20200 1.1600e-01 2.36688e-02 9.8035e-02 3.73389e+00 4.00303e+00 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 7.06570e-02 -1.12530e-02  7.61459e-03 36 10100 1.1600e-01 2.36688e-02 9.8035e-02 3.73389e+00 4.00303e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 7.20348e-02 -1.38577e-03  8.48960e-03 36 20101 1.1600e-01 2.36688e-02 9.8035e-02 3.73389e+00 4.00303e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 7.20623e-02  5.13033e-03  8.71427e-03 36 10101 1.1600e-01 2.36688e-02 9.8035e-02 3.73389e+00 4.00303e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.34499e-02  1.39557e-02  1.17021e-02 36 30000 1.1600e-01 2.36688e-02 9.8035e-02 3.73389e+00 4.00303e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.42759e-02  7.82279e-03  9.31811e-03 36 20201 1.1600e-01 2.36688e-02 9.8035e-02 3.73389e+00 4.00303e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 7.71499e-02  5.23755e-03  7.33898e-03 36 20100 1.1600e-01 2.36688e-02 9.8035e-02 3.73389e+00 4.00303e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.76959e-02  4.54518e-03  1.05458e-02 36 30100 1.1600e-01 2.36688e-02 9.8035e-02 3.73389e+00 4.00303e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 7.82578e-02  2.09766e-03  6.41133e-03 36 20000 1.1600e-01 2.36688e-02 9.8035e-02 3.73389e+00 4.00303e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.17348e-02  2.28225e-02  1.63111e-02 36 30101 1.1600e-01 2.36688e-02 9.8035e-02 3.73389e+00 4.00303e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.26160e-02  9.01390e-03  7.38030e-03 36 20200 1.1600e-01 2.36688e-02 9.8035e-02 3.73389e+00 4.00303e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 8.54790e-02  2.09145e-02  1.01601e-02 36 20101 1.1600e-01 2.36688e-02 9.8035e-02 3.73389e+00 4.00303e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.57318e-02  2.15362e-02  1.35863e-02 36 20202 1.1600e-01 2.36688e-02 9.8035e-02 3.73389e+00 4.00303e+00 0.00000e+00
64 7.373e+00 5.12460e+01 6.5e+01 8.62292e-02  3.19827e-03  8.56891e-03 36 10100 1.1600e-01 2.36688e-02 9.8035e-02 3.73389e+00 4.00303e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.70461e-02  2.18602e-02  9.56779e-03 36 30000 1.1600e-01 2.36688e-02 9.8035e-02 3.73389e+00 4.00303e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.80250e-02  1.59112e-02  9.62842e-03 36 20201 1.1600e-01 2.36688e-02 9.8035e-02 3.73389e+00 4.00303e+00 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 8.80673e-02 -3.38622e-03  7.31094e-03 36 10101 1.1600e-01 2.36688e-02 9.8035e-02 3.73389e+00 4.00303e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.88460e-02  1.26774e-02  5.66532e-03 36 30200 1.1600e-01 2.36688e-02 9.8035e-02 3.73389e+00 4.00303e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 8.97411e-02  9.27042e-03  5.96539e-03 36 20100 1.1600e-01 2.36688e-02 9.8035e-02 3.73389e+00 4.00303e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 9.20781e-02  2.51088e-02  9.07053e-03 36 30100 1.1600e-01 2.36688e-02 9.8035e-02 3.73389e+00 4.00303e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 9.23425e-02  1.96738e-02  6.78872e-03 36 30201 1.1600e-01 2.36688e-02 9.8035e-02 3.73389e+00 4.00303e+00 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 9.56388e-02  7.51789e-03 -4.77243e-03 36 20000 1.1600e-01 2.36688e-02 9.8035e-02 3.73389e+00 4.00303e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 9.68646e-02  3.22230e-02 -1.23831e-02 36 30101 1.1600e-01 2.36688e-02 9.8035e-02 3.73389e+00 4.00303e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 9.80350e-02  3.12677e-02 -1.59524e-02 36 20200 1.1600e-01 2.36688e-02 9.8035e-02 3.73389e+00 4.00303e+00 0.00000e+00
64 7.373e+00 1.25025e+02 6.5e+01 0.00000e+00 -4.04326e-03  1.87729e-02 36 10000 1.1610e-01 2.36688e-02 9.8035e-02 2.78703e+00 2.98659e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 2.36688e-02 -4.63693e-02 -5.18682e-02 36 10000 1.1610e-01 2.36688e-02 9.8035e-02 2.78703e+00 2.98659e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 2.80501e-02 -4.68880e-02 -4.28256e-02 36 10000 1.1610e-01 2.36688e-02 9.8035e-02 2.78703e+00 2.98659e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 3.32852e-02 -3.68235e-02 -3.48351e-02 36 10000 1.1610e-01 2.36688e-02 9.8035e-02 2.78703e+00 2.98659e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 3.53441e-02 -2.96739e-02 -1.12346e-02 36 10100 1.1610e-01 2.36688e-02 9.8035e-02 2.78703e+00 2.98659e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 3.87175e-02 -3.38410e-02 -2.87117e-02 36 10000 1.1610e-01 2.36688e-02 9.8035e-02 2.78703e+00 2.98659e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 4.18866e-02 -2.96456e-02 -9.58644e-03 36 10100 1.1610e-01 2.36688e-02 9.8035e-02 2.78703e+00 2.98659e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 4.40532e-02 -1.64558e-02 -1.04073e-02 36 10101 1.1610e-01 2.36688e-02 9.8035e-02 2.78703e+00 2.98659e+00 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 4.73166e-02 -3.18063e-02 -2.27709e-02 36 10000 1.1610e-01 2.36688e-02 9.8035e-02 2.78703e+00 2.98659e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 4.78405e-02 -2.07630e-02 -8.72692e-03 36 20000 1.1610e-01 2.36688e-02 9.8035e-02 2.78703e+00 2.98659e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 4.97041e-02 -1.71682e-02 -8.62125e-03 36 10100 1.1610e-01 2.36688e-02 9.8035e-02 2.78703e+00 2.98659e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 5.22078e-02 -1.49035e-02 -9.93142e-03 36 10101 1.1610e-01 2.36688e-02 9.8035e-02 2.78703e+00 2.98659e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 5.48605e-02 -1.85262e-02 -8.27715e-03 36 20100 1.1610e-01 2.36688e-02 9.8035e-02 2.78703e+00 2.98659e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 5.66962e-02 -2.02836e-02 -8.90938e-03 36 20000 1.1610e-01 2.36688e-02 9.8035e-02 2.78703e+00 2.98659e+00 0.00000e+00
64 7.373e+00 5.12460e+01 6.5e+01 5.77448e-02 -1.57331e-02  2.09065e-02 36 10000 1.1610e-01 2.36688e-02 9.8035e-02 2.78703e+00 2.98659e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 5.78160e-02 -1.20050e-02  6.59679e-03 36 10100 1.1610e-01 2.36688e-02 9.8035e-02 2.78703e+00 2.98659e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 6.07833e-02 -1.17035e-02  8.74001e-03 36 20101 1.1610e-01 2.36688e-02 9.8035e-02 2.78703e+00 2.98659e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 6.19515e-02 -2.23874e-03  9.40375e-03 36 10101 1.1610e-01 2.36688e-02 9.8035e-02 2.78703e+00 2.98659e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 6.50157e-02 -1.11281e-02  7.68433e-03 36 20100 1.1610e-01 2.36688e-02 9.8035e-02 2.78703e+00 2.98659e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 6.72777e-02 -3.11972e-03  6.33836e-03 36 20000 1.1610e-01 2.36688e-02 9.8035e-02 2.78703e+00 2.98659e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 6.97118e-02  1.99894e-03  8.42758e-03 36 20200 1.1610e-01 2.36688e-02 9.8035e-02 2.78703e+00 2.98659e+00 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 7.06570e-02 -9.27664e-03  7.61459e-03 36 10100 1.1610e-01 2.36688e-02 9.8035e-02 2.78703e+00 2.98659e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 7.20348e-02 -1.60324e-03  8.48960e-03 36 20101 1.1610e-01 2.36688e-02 9.8035e-02 2.78703e+00 2.98659e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 7.20623e-02  5.38697e-03  8.71427e-03 36 10101 1.1610e-01 2.36688e-02 9.8035e-02 2.78703e+00 2.98659e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.34499e-02  1.32761e-02  1.17021e-02 36 30000 1.1610e-01 2.36688e-02 9.8035e-02 2.78703e+00 2.98659e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.42759e-02  7.03538e-03  9.31811e-03 36 20201 1.1610e-01 2.36688e-02 9.8035e-02 2.78703e+00 2.98659e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 7.71499e-02  4.00817e-03  7.33898e-03 36 20100 1.1610e-01 2.36688e-02 9.8035e-02 2.78703e+00 2.98659e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.76959e-02  3.32492e-03  1.05458e-02 36 30100 1.1610e-01 2.36688e-02 9.8035e-02 2.78703e+00 2.98659e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 7.82578e-02  1.56114e-03  6.41133e-03 36 20000 1.1610e-01 2.36688e-02 9.8035e-02 2.78703e+00 2.98659e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.17348e-02  2.11138e-02  1.63111e-02 36 30101 1.1610e-01 2.36688e-02 9.8035e-02 2.78703e+00 2.98659e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.26160e-02  7.47501e-03  7.38030e-03 36 20200 1.1610e-01 2.36688e-02 9.8035e-02 2.78703e+00 2.98659e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 8.54790e-02  1.86922e-02  1.01601e-02 36 20101 1.1610e-01 2.36688e-02 9.8035e-02 2.78703e+00 2.98659e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.57318e-02  1.93629e-02  1.35863e-02 36 20202 1.1610e-01 2.36688e-02 9.8035e-02 2.78703e+00 2.98659e+00 0.00000e+00
64 7.373e+00 5.12460e+01 6.5e+01 8.62292e-02  2.64303e-03  8.56891e-03 36 10100 1.1610e-01 2.36688e-02 9.8035e-02 2.78703e+00 2.98659e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.70461e-02  1.98124e-02  9.56779e-03 36 30000 1.1610e-01 2.36688e-02 9.8035e-02 2.78703e+00 2.98659e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.80250e-02  1.37548e-02  9.62842e-03 36 20201 1.1610e-01 2.36688e-02 9.8035e-02 2.78703e+00 2.98659e+00 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 8.80673e-02 -3.53845e-03  7.31094e-03 36 10101 1.1610e-01 2.36688e-02 9.8035e-02 2.78703e+00 2.98659e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.88460e-02  1.01540e-02  5.66532e-03 36 30200 1.1610e-01 2.36688e-02 9.8035e-02 2.78703e+00 2.98659e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 8.97411e-02  7.40184e-03  5.96539e-03 36 20100 1.1610e-01 2.36688e-02 9.8035e-02 2.78703e+00 2.98659e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 9.20781e-02  2.25078e-02  9.07053e-03 36 30100 1.1610e-01 2.36688e-02 9.8035e-02 2.78703e+00 2.98659e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 9.23425e-02  1.67700e-02  6.78872e-03 36 30201 1.1610e-01 2.36688e-02 9.8035e-02 2.78703e+00 2.98659e+00 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 9.56388e-02  6.54893e-03 -4.77243e-03 36 20000 1.1610e-01 2.36688e-02 9.8035e-02 2.78703e+00 2.98659e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 9.68646e-02  2.91171e-02 -1.23831e-02 36 30101 1.1610e-01 2.36688e-02 9.8035e-02 2.78703e+00 2.98659e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 9.80350e-02  2.76886e-02 -1.59524e-02 36 20200 1.1610e-01 2.36688e-02 9.8035e-02 2.78703e+00 2.98659e+00 0.00000e+00
64 7.373e+00 1.25025e+02 6.5e+01 0.00000e+00 -2.98860e-03  1.54227e-02 36 10000 1.1620e-01 2.36688e-02 9.8035e-02 1.99089e+00 2.13314e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 2.36688e-02 -3.52021e-02 -5.18682e-02 36 10000 1.1620e-01 2.36688e-02 9.8035e-02 1.99089e+00 2.13314e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 2.80501e-02 -3.74631e-02 -4.28256e-02 36 10000 1.1620e-01 2.36688e-02 9.8035e-02 1.99089e+00 2.13314e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 3.32852e-02 -2.96680e-02 -3.48351e-02 36 10000 1.1620e-01 2.36688e-02 9.8035e-02 1.99089e+00 2.13314e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 3.53441e-02 -2.30844e-02 -1.12346e-02 36 10100 1.1620e-01 2.36688e-02 9.8035e-02 1.99089e+00 2.13314e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 3.87175e-02 -2.74606e-02 -2.87117e-02 36 10000 1.1620e-01 2.36688e-02 9.8035e-02 1.99089e+00 2.13314e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 4.18866e-02 -2.45558e-02 -9.58644e-03 36 10100 1.1620e-01 2.36688e-02 9.8035e-02 1.99089e+00 2.13314e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 4.40532e-02 -1.21521e-02 -1.04073e-02 36 10101 1.1620e-01 2.36688e-02 9.8035e-02 1.99089e+00 2.13314e+00 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 4.73166e-02 -2.59300e-02 -2.27709e-02 36 10000 1.1620e-01 2.36688e-02 9.8035e-02 1.99089e+00 2.13314e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 4.78405e-02 -1.72861e-02 -8.72692e-03 36 20000 1.1620e-01 2.36688e-02 9.8035e-02 1.99089e+00 2.13314e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 4.97041e-02 -1.41472e-02 -8.62125e-03 36 10100 1.1620e-01 2.36688e-02 9.8035e-02 1.99089e+00 2.13314e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 5.22078e-02 -1.20132e-02 -9.93142e-03 36 10101 1.1620e-01 2.36688e-02 9.8035e-02 1.99089e+00 2.13314e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 5.48605e-02 -1.63947e-02 -8.27715e-03 36 20100 1.1620e-01 2.36688e-02 9.8035e-02 1.99089e+00 2.13314e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 5.66962e-02 -1.81970e-02 -8.90938e-03 36 20000 1.1620e-01 2.36688e-02 9.8035e-02 1.99089e+00 2.13314e+00 0.00000e+00
64 7.373e+00 5.12460e+01 6.5e+01 5.77448e-02 -1.24192e-02  2.09065e-02 36 10000 1.1620e-01 2.36688e-02 9.8035e-02 1.99089e+00 2.13314e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 5.78160e-02 -9.62899e-03  6.59679e-03 36 10100 1.1620e-01 2.36688e-02 9.8035e-02 1.99089e+00 2.13314e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 6.07833e-02 -1.05639e-02  8.74001e-03 36 20101 1.1620e-01 2.36688e-02 9.8035e-02 1.99089e+00 2.13314e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 6.19515e-02 -1.36108e-03  9.40375e-03 36 10101 1.1620e-01 2.36688e-02 9.8035e-02 1.99089e+00 2.13314e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 6.50157e-02 -1.03619e-02  7.68433e-03 36 20100 1.1620e-01 2.36688e-02 9.8035e-02 1.99089e+00 2.13314e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 6.72777e-02 -3.03528e-03  6.33836e-03 36 20000 1.1620e-01 2.36688e-02 9.8035e-02 1.99089e+00 2.13314e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 6.97118e-02  1.82098e-03  8.42758e-03 36 20200 1.1620e-01 2.36688e-02 9.8035e-02 1.99089e+00 2.13314e+00 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 7.06570e-02 -7.29402e-03  7.61459e-03 36 10100 1.1620e-01 2.36688e-02 9.8035e-02 1.99089e+00 2.13314e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 7.20348e-02 -1.82036e-03  8.48960e-03 36 20101 1.1620e-01 2.36688e-02 9.8035e-02 1.99089e+00 2.13314e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 7.20623e-02  5.64483e-03  8.71427e-03 36 10101 1.1620e-01 2.36688e-02 9.8035e-02 1.99089e+00 2.13314e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.34499e-02  1.25959e-02  1.17021e-02 36 30000 1.1620e-01 2.36688e-02 9.8035e-02 1.99089e+00 2.13314e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.42759e-02  6.24700e-03  9.31811e-03 36 20201 1.1620e-01 2.36688e-02 9.8035e-02 1.99089e+00 2.13314e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 7.71499e-02  2.77603e-03  7.33898e-03 36 20100 1.1620e-01 2.36688e-02 9.8035e-02 1.99089e+00 2.13314e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.76959e-02  2.10244e-03  1.05458e-02 36 30100 1.1620e-01 2.36688e-02 9.8035e-02 1.99089e+00 2.13314e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 7.82578e-02  1.02361e-03  6.41133e-03 36 20000 1.1620e-01 2.36688e-02 9.8035e-02 1.99089e+00 2.13314e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.17348e-02  1.94014e-02  1.63111e-02 36 30101 1.1620e-01 2.36688e-02 9.8035e-02 1.99089e+00 2.13314e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.26160e-02  5.93264e-03  7.38030e-03 36 20200 1.1620e-01 2.36688e-02 9.8035e-02 1.99089e+00 2.13314e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 8.54790e-02  1.64640e-02  1.01601e-02 36 20101 1.1620e-01 2.36688e-02 9.8035e-02 1.99089e+00 2.13314e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.57318e-02  1.71844e-02  1.35863e-02 36 20202 1.1620e-01 2.36688e-02 9.8035e-02 1.99089e+00 2.13314e+00 0.00000e+00
64 7.373e+00 5.12460e+01 6.5e+01 8.62292e-02  2.08633e-03  8.56891e-03 36 10100 1.1620e-01 2.36688e-02 9.8035e-02 1.99089e+00 2.13314e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.70461e-02  1.77594e-02  9.56779e-03 36 30000 1.1620e-01 2.36688e-02 9.8035e-02 1.99089e+00 2.13314e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.80250e-02  1.15929e-02  9.62842e-03 36 20201 1.1620e-01 2.36688e-02 9.8035e-02 1.99089e+00 2.13314e+00 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 8.80673e-02 -3.69078e-03  7.31094e-03 36 10101 1.1620e-01 2.36688e-02 9.8035e-02 1.99089e+00 2.13314e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.88460e-02  7.62415e-03  5.66532e-03 36 30200 1.1620e-01 2.36688e-02 9.8035e-02 1.99089e+00 2.13314e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 8.97411e-02  5.52797e-03  5.96539e-03 36 20100 1.1620e-01 2.36688e-02 9.8035e-02 1.99089e+00 2.13314e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 9.20781e-02  1.98997e-02  9.07053e-03 36 30100 1.1620e-01 2.36688e-02 9.8035e-02 1.99089e+00 2.13314e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 9.23425e-02  1.38585e-02  6.78872e-03 36 30201 1.1620e-01 2.36688e-02 9.8035e-02 1.99089e+00 2.13314e+00 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 9.56388e-02  5.57691e-03 -4.77243e-03 36 20000 1.1620e-01 2.36688e-02 9.8035e-02 1.99089e+00 2.13314e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 9.68646e-02  2.60023e-02 -1.23831e-02 36 30101 1.1620e-01 2.36688e-02 9.8035e-02 1.99089e+00 2.13314e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 9.80350e-02  2.40988e-02 -1.59524e-02 36 20200 1.1620e-01 2.36688e-02 9.8035e-02 1.99089e+00 2.13314e+00 0.00000e+00
64 7.373e+00 1.25025e+02 6.5e+01 0.00000e+00 -1.93196e-03  1.21526e-02 36 10000 1.1630e-01 2.36688e-02 9.8035e-02 1.34653e+00 1.44384e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 2.36688e-02 -2.40181e-02 -5.18682e-02 36 10000 1.1630e-01 2.36688e-02 9.8035e-02 1.34653e+00 1.44384e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 2.80501e-02 -2.80224e-02 -4.28256e-02 36 10000 1.1630e-01 2.36688e-02 9.8035e-02 1.34653e+00 1.44384e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 3.32852e-02 -2.25001e-02 -3.48351e-02 36 10000 1.1630e-01 2.36688e-02 9.8035e-02 1.34653e+00 1.44384e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 3.53441e-02 -1.64823e-02 -1.12346e-02 36 10100 1.1630e-01 2.36688e-02 9.8035e-02 1.34653e+00 1.44384e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 3.87175e-02 -2.10674e-02 -2.87117e-02 36 10000 1.1630e-01 2.36688e-02 9.8035e-02 1.34653e+00 1.44384e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 4.18866e-02 -1.94552e-02 -9.58644e-03 36 10100 1.1630e-01 2.36688e-02 9.8035e-02 1.34653e+00 1.44384e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 4.40532e-02 -7.83889e-03 -1.04073e-02 36 10101 1.1630e-01 2.36688e-02 9.8035e-02 1.34653e+00 1.44384e+00 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 4.73166e-02 -2.00393e-02 -2.27709e-02 36 10000 1.1630e-01 2.36688e-02 9.8035e-02 1.34653e+00 1.44384e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 4.78405e-02 -1.38009e-02 -8.72692e-03 36 20000 1.1630e-01 2.36688e-02 9.8035e-02 1.34653e+00 1.44384e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 4.97041e-02 -1.11194e-02 -8.62125e-03 36 10100 1.1630e-01 2.36688e-02 9.8035e-02 1.34653e+00 1.44384e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 5.22078e-02 -9.11570e-03 -9.93142e-03 36 10101 1.1630e-01 2.36688e-02 9.8035e-02 1.34653e+00 1.44384e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 5.48605e-02 -1.42573e-02 -8.27715e-03 36 20100 1.1630e-01 2.36688e-02 9.8035e-02 1.34653e+00 1.44384e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 5.66962e-02 -1.61048e-02 -8.90938e-03 36 20000 1.1630e-01 2.36688e-02 9.8035e-02 1.34653e+00 1.44384e+00 0.00000e+00
64 7.373e+00 5.12460e+01 6.5e+01 5.77448e-02 -9.09662e-03  2.09065e-02 36 10000 1.1630e-01 2.36688e-02 9.8035e-02 1.34653e+00 1.44384e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 5.78160e-02 -7.24677e-03  6.59679e-03 36 10100 1.1630e-01 2.36688e-02 9.8035e-02 1.34653e+00 1.44384e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 6.07833e-02 -9.42054e-03  8.74001e-03 36 20101 1.1630e-01 2.36688e-02 9.8035e-02 1.34653e+00 1.44384e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 6.19515e-02 -4.80812e-04  9.40375e-03 36 10101 1.1630e-01 2.36688e-02 9.8035e-02 1.34653e+00 1.44384e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 6.50157e-02 -9.59279e-03  7.68433e-03 36 20100 1.1630e-01 2.36688e-02 9.8035e-02 1.34653e+00 1.44384e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 6.72777e-02 -2.95009e-03  6.33836e-03 36 20000 1.1630e-01 2.36688e-02 9.8035e-02 1.34653e+00 1.44384e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 6.97118e-02  1.64367e-03  8.42758e-03 36 20200 1.1630e-01 2.36688e-02 9.8035e-02 1.34653e+00 1.44384e+00 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 7.06570e-02 -5.30510e-03  7.61459e-03 36 10100 1.1630e-01 2.36688e-02 9.8035e-02 1.34653e+00 1.44384e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 7.20348e-02 -2.03710e-03  8.48960e-03 36 20101 1.1630e-01 2.36688e-02 9.8035e-02 1.34653e+00 1.44384e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 7.20623e-02  5.90391e-03  8.71427e-03 36 10101 1.1630e-01 2.36688e-02 9.8035e-02 1.34653e+00 1.44384e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.34499e-02  1.19150e-02  1.17021e-02 36 30000 1.1630e-01 2.36688e-02 9.8035e-02 1.34653e+00 1.44384e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.42759e-02  5.45764e-03  9.31811e-03 36 20201 1.1630e-01 2.36688e-02 9.8035e-02 1.34653e+00 1.44384e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 7.71499e-02  1.54113e-03  7.33898e-03 36 20100 1.1630e-01 2.36688e-02 9.8035e-02 1.34653e+00 1.44384e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.76959e-02  8.77760e-04  1.05458e-02 36 30100 1.1630e-01 2.36688e-02 9.8035e-02 1.34653e+00 1.44384e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 7.82578e-02  4.85068e-04  6.41133e-03 36 20000 1.1630e-01 2.36688e-02 9.8035e-02 1.34653e+00 1.44384e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.17348e-02  1.76853e-02  1.63111e-02 36 30101 1.1630e-01 2.36688e-02 9.8035e-02 1.34653e+00 1.44384e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.26160e-02  4.38678e-03  7.38030e-03 36 20200 1.1630e-01 2.36688e-02 9.8035e-02 1.34653e+00 1.44384e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 8.54790e-02  1.42299e-02  1.01601e-02 36 20101 1.1630e-01 2.36688e-02 9.8035e-02 1.34653e+00 1.44384e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.57318e-02  1.50007e-02  1.35863e-02 36 20202 1.1630e-01 2.36688e-02 9.8035e-02 1.34653e+00 1.44384e+00 0.00000e+00
64 7.373e+00 5.12460e+01 6.5e+01 8.62292e-02  1.52816e-03  8.56891e-03 36 10100 1.1630e-01 2.36688e-02 9.8035e-02 1.34653e+00 1.44384e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.70461e-02  1.57013e-02  9.56779e-03 36 30000 1.1630e-01 2.36688e-02 9.8035e-02 1.34653e+00 1.44384e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.80250e-02  9.42539e-03  9.62842e-03 36 20201 1.1630e-01 2.36688e-02 9.8035e-02 1.34653e+00 1.44384e+00 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 8.80673e-02 -3.84321e-03  7.31094e-03 36 10101 1.1630e-01 2.36688e-02 9.8035e-02 1.34653e+00 1.44384e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.88460e-02  5.08796e-03  5.66532e-03 36 30200 1.1630e-01 2.36688e-02 9.8035e-02 1.34653e+00 1.44384e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 8.97411e-02  3.64878e-03  5.96539e-03 36 20100 1.1630e-01 2.36688e-02 9.8035e-02 1.34653e+00 1.44384e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 9.20781e-02  1.72846e-02  9.07053e-03 36 30100 1.1630e-01 2.36688e-02 9.8035e-02 1.34653e+00 1.44384e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 9.23425e-02  1.09393e-02  6.78872e-03 36 30201 1.1630e-01 2.36688e-02 9.8035e-02 1.34653e+00 1.44384e+00 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 9.56388e-02  4.60184e-03 -4.77243e-03 36 20000 1.1630e-01 2.36688e-02 9.8035e-02 1.34653e+00 1.44384e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 9.68646e-02  2.28785e-02 -1.23831e-02 36 30101 1.1630e-01 2.36688e-02 9.8035e-02 1.34653e+00 1.44384e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 9.80350e-02  2.04982e-02 -1.59524e-02 36 20200 1.1630e-01 2.36688e-02 9.8035e-02 1.34653e+00 1.44384e+00 0.00000e+00
64 7.373e+00 1.25025e+02 6.5e+01 0.00000e+00 -8.27453e-04  9.04398e-03 36 10000 1.1640e-01 2.36688e-02 9.8035e-02 8.55070e-01 9.20413e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 2.36688e-02 -1.28175e-02 -5.18682e-02 36 10000 1.1640e-01 2.36688e-02 9.8035e-02 8.55070e-01 9.20413e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 2.80501e-02 -1.85662e-02 -4.28256e-02 36 10000 1.1640e-01 2.36688e-02 9.8035e-02 8.55070e-01 9.20413e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 3.32852e-02 -1.53199e-02 -3.48351e-02 36 10000 1.1640e-01 2.36688e-02 9.8035e-02 8.55070e-01 9.20413e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 3.53441e-02 -9.86765e-03 -1.12346e-02 36 10100 1.1640e-01 2.36688e-02 9.8035e-02 8.55070e-01 9.20413e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 3.87175e-02 -1.46614e-02 -2.87117e-02 36 10000 1.1640e-01 2.36688e-02 9.8035e-02 8.55070e-01 9.20413e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 4.18866e-02 -1.43440e-02 -9.58644e-03 36 10100 1.1640e-01 2.36688e-02 9.8035e-02 8.55070e-01 9.20413e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 4.40532e-02 -3.51615e-03 -1.04073e-02 36 10101 1.1640e-01 2.36688e-02 9.8035e-02 8.55070e-01 9.20413e-01 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 4.73166e-02 -1.41342e-02 -2.27709e-02 36 10000 1.1640e-01 2.36688e-02 9.8035e-02 8.55070e-01 9.20413e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 4.78405e-02 -1.03074e-02 -8.72692e-03 36 20000 1.1640e-01 2.36688e-02 9.8035e-02 8.55070e-01 9.20413e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 4.97041e-02 -8.08508e-03 -8.62125e-03 36 10100 1.1640e-01 2.36688e-02 9.8035e-02 8.55070e-01 9.20413e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 5.22078e-02 -6.21110e-03 -9.93142e-03 36 10101 1.1640e-01 2.36688e-02 9.8035e-02 8.55070e-01 9.20413e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 5.48605e-02 -1.21142e-02 -8.27715e-03 36 20100 1.1640e-01 2.36688e-02 9.8035e-02 8.55070e-01 9.20413e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 5.66962e-02 -1.40070e-02 -8.90938e-03 36 20000 1.1640e-01 2.36688e-02 9.8035e-02 8.55070e-01 9.20413e-01 0.00000e+00
64 7.373e+00 5.12460e+01 6.5e+01 5.77448e-02 -4.77617e-03  2.09065e-02 36 10000 1.1640e-01 2.36688e-02 9.8035e-02 8.55070e-01 9.20413e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 5.78160e-02 -4.85832e-03  6.59679e-03 36 10100 1.1640e-01 2.36688e-02 9.8035e-02 8.55070e-01 9.20413e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 6.07833e-02 -8.27342e-03  8.74001e-03 36 20101 1.1640e-01 2.36688e-02 9.8035e-02 8.55070e-01 9.20413e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 6.19515e-02  4.01740e-04  9.40375e-03 36 10101 1.1640e-01 2.36688e-02 9.8035e-02 8.55070e-01 9.20413e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 6.50157e-02 -8.82105e-03  7.68433e-03 36 20100 1.1640e-01 2.36688e-02 9.8035e-02 8.55070e-01 9.20413e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 6.72777e-02 -2.86448e-03  6.33836e-03 36 20000 1.1640e-01 2.36688e-02 9.8035e-02 8.55070e-01 9.20413e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 6.97118e-02  1.46700e-03  8.42758e-03 36 20200 1.1640e-01 2.36688e-02 9.8035e-02 8.55070e-01 9.20413e-01 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 7.06570e-02 -3.30984e-03  7.61459e-03 36 10100 1.1640e-01 2.36688e-02 9.8035e-02 8.55070e-01 9.20413e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 7.20348e-02 -2.25367e-03  8.48960e-03 36 20101 1.1640e-01 2.36688e-02 9.8035e-02 8.55070e-01 9.20413e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 7.20623e-02  6.16422e-03  8.71427e-03 36 10101 1.1640e-01 2.36688e-02 9.8035e-02 8.55070e-01 9.20413e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.34499e-02  1.12334e-02  1.17021e-02 36 30000 1.1640e-01 2.36688e-02 9.8035e-02 8.55070e-01 9.20413e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.42759e-02  4.66728e-03  9.31811e-03 36 20201 1.1640e-01 2.36688e-02 9.8035e-02 8.55070e-01 9.20413e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 7.71499e-02  3.03099e-04  7.33898e-03 36 20100 1.1640e-01 2.36688e-02 9.8035e-02 8.55070e-01 9.20413e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.76959e-02 -3.49169e-04  1.05458e-02 36 30100 1.1640e-01 2.36688e-02 9.8035e-02 8.55070e-01 9.20413e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 7.82578e-02 -5.44832e-05  6.41133e-03 36 20000 1.1640e-01 2.36688e-02 9.8035e-02 8.55070e-01 9.20413e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.17348e-02  1.59655e-02  1.63111e-02 36 30101 1.1640e-01 2.36688e-02 9.8035e-02 8.55070e-01 9.20413e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.26160e-02  2.83723e-03  7.38030e-03 36 20200 1.1640e-01 2.36688e-02 9.8035e-02 8.55070e-01 9.20413e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 8.54790e-02  1.19896e-02  1.01601e-02 36 20101 1.1640e-01 2.36688e-02 9.8035e-02 8.55070e-01 9.20413e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.57318e-02  1.28117e-02  1.35863e-02 36 20202 1.1640e-01 2.36688e-02 9.8035e-02 8.55070e-01 9.20413e-01 0.00000e+00
64 7.373e+00 5.12460e+01 6.5e+01 8.62292e-02  1.95760e-03  8.56891e-03 36 10100 1.1640e-01 2.36688e-02 9.8035e-02 8.55070e-01 9.20413e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.70461e-02  1.36378e-02  9.56779e-03 36 30000 1.1640e-01 2.36688e-02 9.8035e-02 8.55070e-01 9.20413e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.80250e-02  7.25217e-03  9.62842e-03 36 20201 1.1640e-01 2.36688e-02 9.8035e-02 8.55070e-01 9.20413e-01 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 8.80673e-02 -3.99573e-03  7.31094e-03 36 10101 1.1640e-01 2.36688e-02 9.8035e-02 8.55070e-01 9.20413e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.88460e-02  2.54533e-03  5.66532e-03 36 30200 1.1640e-01 2.36688e-02 9.8035e-02 8.55070e-01 9.20413e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 8.97411e-02  1.76425e-03  5.96539e-03 36 20100 1.1640e-01 2.36688e-02 9.8035e-02 8.55070e-01 9.20413e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 9.20781e-02  1.46621e-02  9.07053e-03 36 30100 1.1640e-01 2.36688e-02 9.8035e-02 8.55070e-01 9.20413e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 9.23425e-02  8.01223e-03  6.78872e-03 36 30201 1.1640e-01 2.36688e-02 9.8035e-02 8.55070e-01 9.20413e-01 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 9.56388e-02  3.62368e-03 -4.77243e-03 36 20000 1.1640e-01 2.36688e-02 9.8035e-02 8.55070e-01 9.20413e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 9.68646e-02  1.97454e-02 -1.23831e-02 36 30101 1.1640e-01 2.36688e-02 9.8035e-02 8.55070e-01 9.20413e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 9.80350e-02  1.68864e-02 -1.59524e-02 36 20200 1.1640e-01 2.36688e-02 9.8035e-02 8.55070e-01 9.20413e-01 0.00000e+00
64 7.373e+00 1.25025e+02 6.5e+01 0.00000e+00  1.86997e-04  6.33763e-03 36 10000 1.1650e-01 2.36688e-02 9.8035e-02 5.17600e-01 5.62513e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 2.36688e-02 -1.60052e-03 -5.18682e-02 36 10000 1.1650e-01 2.36688e-02 9.8035e-02 5.17600e-01 5.62513e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 2.80501e-02 -9.09408e-03 -4.28256e-02 36 10000 1.1650e-01 2.36688e-02 9.8035e-02 5.17600e-01 5.62513e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 3.32852e-02 -8.12676e-03 -3.48351e-02 36 10000 1.1650e-01 2.36688e-02 9.8035e-02 5.17600e-01 5.62513e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 3.53441e-02 -3.24084e-03 -1.12346e-02 36 10100 1.1650e-01 2.36688e-02 9.8035e-02 5.17600e-01 5.62513e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 3.87175e-02 -8.24269e-03 -2.87117e-02 36 10000 1.1650e-01 2.36688e-02 9.8035e-02 5.17600e-01 5.62513e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 4.18866e-02 -9.22161e-03 -9.58644e-03 36 10100 1.1650e-01 2.36688e-02 9.8035e-02 5.17600e-01 5.62513e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 4.40532e-02  8.15733e-04 -1.04073e-02 36 10101 1.1650e-01 2.36688e-02 9.8035e-02 5.17600e-01 5.62513e-01 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 4.73166e-02 -8.21460e-03 -2.27709e-02 36 10000 1.1650e-01 2.36688e-02 9.8035e-02 5.17600e-01 5.62513e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 4.78405e-02 -6.80615e-03 -8.72692e-03 36 20000 1.1650e-01 2.36688e-02 9.8035e-02 5.17600e-01 5.62513e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 4.97041e-02 -5.04346e-03 -8.62125e-03 36 10100 1.1650e-01 2.36688e-02 9.8035e-02 5.17600e-01 5.62513e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 5.22078e-02 -3.29889e-03 -9.93142e-03 36 10101 1.1650e-01 2.36688e-02 9.8035e-02 5.17600e-01 5.62513e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 5.48605e-02 -9.96558e-03 -8.27715e-03 36 20100 1.1650e-01 2.36688e-02 9.8035e-02 5.17600e-01 5.62513e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 5.66962e-02 -1.19032e-02 -8.90938e-03 36 20000 1.1650e-01 2.36688e-02 9.8035e-02 5.17600e-01 5.62513e-01 0.00000e+00
64 7.373e+00 5.12460e+01 6.5e+01 5.77448e-02 -2.42507e-03  2.09065e-02 36 10000 1.1650e-01 2.36688e-02 9.8035e-02 5.17600e-01 5.62513e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 5.78160e-02 -2.46380e-03  6.59679e-03 36 10100 1.1650e-01 2.36688e-02 9.8035e-02 5.17600e-01 5.62513e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 6.07833e-02 -7.12293e-03  8.74001e-03 36 20101 1.1650e-01 2.36688e-02 9.8035e-02 5.17600e-01 5.62513e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 6.19515e-02  1.28735e-03  9.40375e-03 36 10101 1.1650e-01 2.36688e-02 9.8035e-02 5.17600e-01 5.62513e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 6.50157e-02 -8.04615e-03  7.68433e-03 36 20100 1.1650e-01 2.36688e-02 9.8035e-02 5.17600e-01 5.62513e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 6.72777e-02 -2.77769e-03  6.33836e-03 36 20000 1.1650e-01 2.36688e-02 9.8035e-02 5.17600e-01 5.62513e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 6.97118e-02  1.29054e-03  8.42758e-03 36 20200 1.1650e-01 2.36688e-02 9.8035e-02 5.17600e-01 5.62513e-01 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 7.06570e-02 -1.30821e-03  7.61459e-03 36 10100 1.1650e-01 2.36688e-02 9.8035e-02 5.17600e-01 5.62513e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 7.20348e-02 -2.46957e-03  8.48960e-03 36 20101 1.1650e-01 2.36688e-02 9.8035e-02 5.17600e-01 5.62513e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 7.20623e-02  6.42558e-03  8.71427e-03 36 10101 1.1650e-01 2.36688e-02 9.8035e-02 5.17600e-01 5.62513e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.34499e-02  1.05506e-02  1.17021e-02 36 30000 1.1650e-01 2.36688e-02 9.8035e-02 5.17600e-01 5.62513e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.42759e-02  3.87550e-03  9.31811e-03 36 20201 1.1650e-01 2.36688e-02 9.8035e-02 5.17600e-01 5.62513e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 7.71499e-02 -9.37297e-04  7.33898e-03 36 20100 1.1650e-01 2.36688e-02 9.8035e-02 5.17600e-01 5.62513e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.76959e-02 -1.57877e-03  1.05458e-02 36 30100 1.1650e-01 2.36688e-02 9.8035e-02 5.17600e-01 5.62513e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 7.82578e-02 -5.95239e-04  6.41133e-03 36 20000 1.1650e-01 2.36688e-02 9.8035e-02 5.17600e-01 5.62513e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.17348e-02  1.42415e-02  1.63111e-02 36 30101 1.1650e-01 2.36688e-02 9.8035e-02 5.17600e-01 5.62513e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.26160e-02  1.28446e-03  7.38030e-03 36 20200 1.1650e-01 2.36688e-02 9.8035e-02 5.17600e-01 5.62513e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 8.54790e-02  9.74389e-03  1.01601e-02 36 20101 1.1650e-01 2.36688e-02 9.8035e-02 5.17600e-01 5.62513e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.57318e-02  1.06171e-02  1.35863e-02 36 20202 1.1650e-01 2.36688e-02 9.8035e-02 5.17600e-01 5.62513e-01 0.00000e+00
64 7.373e+00 5.12460e+01 6.5e+01 8.62292e-02  4.07393e-04  8.56891e-03 36 10100 1.1650e-01 2.36688e-02 9.8035e-02 5.17600e-01 5.62513e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.70461e-02  1.15693e-02  9.56779e-03 36 30000 1.1650e-01 2.36688e-02 9.8035e-02 5.17600e-01 5.62513e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.80250e-02  5.07367e-03  9.62842e-03 36 20201 1.1650e-01 2.36688e-02 9.8035e-02 5.17600e-01 5.62513e-01 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 8.80673e-02 -4.14834e-03  7.31094e-03 36 10101 1.1650e-01 2.36688e-02 9.8035e-02 5.17600e-01 5.62513e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.88460e-02 -4.18194e-06  5.66532e-03 36 30200 1.1650e-01 2.36688e-02 9.8035e-02 5.17600e-01 5.62513e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 8.97411e-02 -1.25847e-04  5.96539e-03 36 20100 1.1650e-01 2.36688e-02 9.8035e-02 5.17600e-01 5.62513e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 9.20781e-02  1.20327e-02  9.07053e-03 36 30100 1.1650e-01 2.36688e-02 9.8035e-02 5.17600e-01 5.62513e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 9.23425e-02  5.07693e-03  6.78872e-03 36 30201 1.1650e-01 2.36688e-02 9.8035e-02 5.17600e-01 5.62513e-01 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 9.56388e-02  2.64241e-03 -4.77243e-03 36 20000 1.1650e-01 2.36688e-02 9.8035e-02 5.17600e-01 5.62513e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 9.68646e-02  1.66035e-02 -1.23831e-02 36 30101 1.1650e-01 2.36688e-02 9.8035e-02 5.17600e-01 5.62513e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 9.80350e-02  1.32641e-02 -1.59524e-02 36 20200 1.1650e-01 2.36688e-02 9.8035e-02 5.17600e-01 5.62513e-01 0.00000e+00
64 7.373e+00 1.25025e+02 6.5e+01 0.00000e+00  1.24886e-03  4.63581e-03 36 10000 1.1660e-01 2.36688e-02 9.8035e-02 3.35234e-01 3.72908e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 2.36688e-02  9.63343e-03 -5.18682e-02 36 10000 1.1660e-01 2.36688e-02 9.8035e-02 3.35234e-01 3.72908e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 2.80501e-02  3.94217e-04 -4.28256e-02 36 10000 1.1660e-01 2.36688e-02 9.8035e-02 3.35234e-01 3.72908e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 3.32852e-02 -9.21054e-04 -3.48351e-02 36 10000 1.1660e-01 2.36688e-02 9.8035e-02 3.35234e-01 3.72908e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 3.53441e-02  3.39888e-03 -1.12346e-02 36 10100 1.1660e-01 2.36688e-02 9.8035e-02 3.35234e-01 3.72908e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 3.87175e-02 -1.81740e-03 -2.87117e-02 36 10000 1.1660e-01 2.36688e-02 9.8035e-02 3.35234e-01 3.72908e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 4.18866e-02 -4.08794e-03 -9.58644e-03 36 10100 1.1660e-01 2.36688e-02 9.8035e-02 3.35234e-01 3.72908e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 4.40532e-02  5.15748e-03 -1.04073e-02 36 10101 1.1660e-01 2.36688e-02 9.8035e-02 3.35234e-01 3.72908e-01 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 4.73166e-02 -2.28039e-03 -2.27709e-02 36 10000 1.1660e-01 2.36688e-02 9.8035e-02 3.35234e-01 3.72908e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 4.78405e-02 -3.29633e-03 -8.72692e-03 36 20000 1.1660e-01 2.36688e-02 9.8035e-02 3.35234e-01 3.72908e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 4.97041e-02 -1.99499e-03 -8.62125e-03 36 10100 1.1660e-01 2.36688e-02 9.8035e-02 3.35234e-01 3.72908e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 5.22078e-02 -3.78981e-04 -9.93142e-03 36 10101 1.1660e-01 2.36688e-02 9.8035e-02 3.35234e-01 3.72908e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 5.48605e-02 -7.81087e-03 -8.27715e-03 36 20100 1.1660e-01 2.36688e-02 9.8035e-02 3.35234e-01 3.72908e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 5.66962e-02 -9.79325e-03 -8.90938e-03 36 20000 1.1660e-01 2.36688e-02 9.8035e-02 3.35234e-01 3.72908e-01 0.00000e+00
64 7.373e+00 5.12460e+01 6.5e+01 5.77448e-02  9.23967e-04  2.09065e-02 36 10000 1.1660e-01 2.36688e-02 9.8035e-02 3.35234e-01 3.72908e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 5.78160e-02 -6.92916e-05  6.59679e-03 36 10100 1.1660e-01 2.36688e-02 9.8035e-02 3.35234e-01 3.72908e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 6.07833e-02 -5.96838e-03  8.74001e-03 36 20101 1.1660e-01 2.36688e-02 9.8035e-02 3.35234e-01 3.72908e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 6.19515e-02  2.17555e-03  9.40375e-03 36 10101 1.1660e-01 2.36688e-02 9.8035e-02 3.35234e-01 3.72908e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 6.50157e-02 -7.26803e-03  7.68433e-03 36 20100 1.1660e-01 2.36688e-02 9.8035e-02 3.35234e-01 3.72908e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 6.72777e-02 -2.69019e-03  6.33836e-03 36 20000 1.1660e-01 2.36688e-02 9.8035e-02 3.35234e-01 3.72908e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 6.97118e-02  1.11500e-03  8.42758e-03 36 20200 1.1660e-01 2.36688e-02 9.8035e-02 3.35234e-01 3.72908e-01 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 7.06570e-02  6.99853e-04  7.61459e-03 36 10100 1.1660e-01 2.36688e-02 9.8035e-02 3.35234e-01 3.72908e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 7.20348e-02 -2.68474e-03  8.48960e-03 36 20101 1.1660e-01 2.36688e-02 9.8035e-02 3.35234e-01 3.72908e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 7.20623e-02  6.68191e-03  8.71427e-03 36 10101 1.1660e-01 2.36688e-02 9.8035e-02 3.35234e-01 3.72908e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.34499e-02  9.86746e-03  1.17021e-02 36 30000 1.1660e-01 2.36688e-02 9.8035e-02 3.35234e-01 3.72908e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.42759e-02  3.08298e-03  9.31811e-03 36 20201 1.1660e-01 2.36688e-02 9.8035e-02 3.35234e-01 3.72908e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 7.71499e-02 -2.18055e-03  7.33898e-03 36 20100 1.1660e-01 2.36688e-02 9.8035e-02 3.35234e-01 3.72908e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.76959e-02 -2.81037e-03  1.05458e-02 36 30100 1.1660e-01 2.36688e-02 9.8035e-02 3.35234e-01 3.72908e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 7.82578e-02 -1.14330e-03  6.41133e-03 36 20000 1.1660e-01 2.36688e-02 9.8035e-02 3.35234e-01 3.72908e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.17348e-02  1.25140e-02  1.63111e-02 36 30101 1.1660e-01 2.36688e-02 9.8035e-02 3.35234e-01 3.72908e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.26160e-02 -2.71503e-04  7.38030e-03 36 20200 1.1660e-01 2.36688e-02 9.8035e-02 3.35234e-01 3.72908e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 8.54790e-02  7.49214e-03  1.01601e-02 36 20101 1.1660e-01 2.36688e-02 9.8035e-02 3.35234e-01 3.72908e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.57318e-02  8.41744e-03  1.35863e-02 36 20202 1.1660e-01 2.36688e-02 9.8035e-02 3.35234e-01 3.72908e-01 0.00000e+00
64 7.373e+00 5.12460e+01 6.5e+01 8.62292e-02 -1.55219e-04  8.56891e-03 36 10100 1.1660e-01 2.36688e-02 9.8035e-02 3.35234e-01 3.72908e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.70461e-02  9.49602e-03  9.56779e-03 36 30000 1.1660e-01 2.36688e-02 9.8035e-02 3.35234e-01 3.72908e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.80250e-02  2.88990e-03  9.62842e-03 36 20201 1.1660e-01 2.36688e-02 9.8035e-02 3.35234e-01 3.72908e-01 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 8.80673e-02 -4.30103e-03  7.31094e-03 36 10101 1.1660e-01 2.36688e-02 9.8035e-02 3.35234e-01 3.72908e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.88460e-02 -2.55994e-03  5.66532e-03 36 30200 1.1660e-01 2.36688e-02 9.8035e-02 3.35234e-01 3.72908e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 8.97411e-02 -2.02763e-03  5.96539e-03 36 20100 1.1660e-01 2.36688e-02 9.8035e-02 3.35234e-01 3.72908e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 9.20781e-02  9.39649e-03  9.07053e-03 36 30100 1.1660e-01 2.36688e-02 9.8035e-02 3.35234e-01 3.72908e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 9.23425e-02  2.13402e-03  6.78872e-03 36 30201 1.1660e-01 2.36688e-02 9.8035e-02 3.35234e-01 3.72908e-01 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 9.56388e-02  1.65806e-03 -4.77243e-03 36 20000 1.1660e-01 2.36688e-02 9.8035e-02 3.35234e-01 3.72908e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 9.68646e-02  1.34528e-02 -1.23831e-02 36 30101 1.1660e-01 2.36688e-02 9.8035e-02 3.35234e-01 3.72908e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 9.80350e-02  9.63089e-03 -1.59524e-02 36 20200 1.1660e-01 2.36688e-02 9.8035e-02 3.35234e-01 3.72908e-01 0.00000e+00
64 7.373e+00 1.25025e+02 6.5e+01 0.00000e+00  3.95167e-03  3.20604e-02 36 10000 1.1666e-01 2.36688e-02 9.8035e-02 3.09095e-01 3.40290e-01 3.42739e-04
64 8.400e+00 1.25025e+02 6.5e+01 2.36688e-02  1.63822e-02 -5.18682e-02 36 10000 1.1666e-01 2.36688e-02 9.8035e-02 3.09095e-01 3.40290e-01 3.42739e-04
64 8.200e+00 1.05497e+02 6.5e+01 2.80501e-02  6.09486e-03 -4.28256e-02 36 10000 1.1666e-01 2.36688e-02 9.8035e-02 3.09095e-01 3.40290e-01 3.42739e-04
64 8.000e+00 8.89042e+01 6.5e+01 3.32852e-02  3.40704e-03 -3.48351e-02 36 10000 1.1666e-01 2.36688e-02 9.8035e-02 3.09095e-01 3.40290e-01 3.42739e-04
64 8.400e+00 1.25025e+02 6.5e+01 3.53441e-02  7.38908e-03 -1.12346e-02 36 10100 1.1666e-01 2.36688e-02 9.8035e-02 3.09095e-01 3.40290e-01 3.42739e-04
64 7.825e+00 7.64304e+01 6.5e+01 3.87175e-02  2.04873e-03 -2.87117e-02 36 10000 1.1666e-01 2.36688e-02 9.8035e-02 3.09095e-01 3.40290e-01 3.42739e-04
64 8.200e+00 1.05497e+02 6.5e+01 4.18866e-02 -1.00242e-03 -9.58644e-03 36 10100 1.1666e-01 2.36688e-02 9.8035e-02 3.09095e-01 3.40290e-01 3.42739e-04
64 8.400e+00 1.25025e+02 6.5e+01 4.40532e-02  7.76744e-03 -1.04073e-02 36 10101 1.1666e-01 2.36688e-02 9.8035e-02 3.09095e-01 3.40290e-01 3.42739e-04
64 7.596e+00 6.25403e+01 6.5e+01 4.73166e-02  1.28713e-03 -2.27709e-02 36 10000 1.1666e-01 2.36688e-02 9.8035e-02 3.09095e-01 3.40290e-01 3.42739e-04
64 8.400e+00 1.25025e+02 6.5e+01 4.78405e-02 -1.18615e-03 -8.72692e-03 36 20000 1.1666e-01 2.36688e-02 9.8035e-02 3.09095e-01 3.40290e-01 3.42739e-04
64 8.000e+00 8.89042e+01 6.5e+01 4.97041e-02 -1.63990e-04 -8.62125e-03 36 10100 1.1666e-01 2.36688e-02 9.8035e-02 3.09095e-01 3.40290e-01 3.42739e-04
64 8.200e+00 1.05497e+02 6.5e+01 5.22078e-02  1.37657e-03 -9.93142e-03 36 10101 1.1666e-01 2.36688e-02 9.8035e-02 3.09095e-01 3.40290e-01 3.42739e-04
64 8.400e+00 1.25025e+02 6.5e+01 5.48605e-02 -6.51493e-03 -8.27715e-03 36 20100 1.1666e-01 2.36688e-02 9.8035e-02 3.09095e-01 3.40290e-01 3.42739e-04
64 8.200e+00 1.05497e+02 6.5e+01 5.66962e-02 -8.52441e-03 -8.90938e-03 36 20000 1.1666e-01 2.36688e-02 9.8035e-02 3.09095e-01 3.40290e-01 3.42739e-04
64 7.373e+00 5.12460e+01 6.5e+01 5.77448e-02  2.36405e-03  2.09065e-02 36 10000 1.1666e-01 2.36688e-02 9.8035e-02 3.09095e-01 3.40290e-01 3.42739e-04
64 7.825e+00 7.64304e+01 6.5e+01 5.78160e-02  1.37519e-03  6.59679e-03 36 10100 1.1666e-01 2.36688e-02 9.8035e-02 3.09095e-01 3.40290e-01 3.42739e-04
64 8.400e+00 1.25025e+02 6.5e+01 6.07833e-02 -5.27352e-03  8.74001e-03 36 20101 1.1666e-01 2.36688e-02 9.8035e-02 3.09095e-01 3.40290e-01 3.42739e-04
64 8.000e+00 8.89042e+01 6.5e+01 6.19515e-02  2.70834e-03  9.40375e-03 36 10101 1.1666e-01 2.36688e-02 9.8035e-02 3.09095e-01 3.40290e-01 3.42739e-04
64 8.200e+00 1.05497e+02 6.5e+01 6.50157e-02 -6.79970e-03  7.68433e-03 36 20100 1.1666e-01 2.36688e-02 9.8035e-02 3.09095e-01 3.40290e-01 3.42739e-04
64 8.000e+00 8.89042e+01 6.5e+01 6.72777e-02 -2.63871e-03  6.33836e-03 36 20000 1.1666e-01 2.36688e-02 9.8035e-02 3.09095e-01 3.40290e-01 3.42739e-04
64 8.400e+00 1.25025e+02 6.5e+01 6.97118e-02  1.01027e-03  8.42758e-03 36 20200 1.1666e-01 2.36688e-02 9.8035e-02 3.09095e-01 3.40290e-01 3.42739e-04
64 7.596e+00 6.25403e+01 6.5e+01 7.06570e-02  1.90775e-03  7.61459e-03 36 10100 1.1666e-01 2.36688e-02 9.8035e-02 3.09095e-01 3.40290e-01 3.42739e-04
64 8.200e+00 1.05497e+02 6.5e+01 7.20348e-02 -2.81359e-03  8.48960e-03 36 20101 1.1666e-01 2.36688e-02 9.8035e-02 3.09095e-01 3.40290e-01 3.42739e-04
64 7.825e+00 7.64304e+01 6.5e+01 7.20623e-02  6.84106e-03  8.71427e-03 36 10101 1.1666e-01 2.36688e-02 9.8035e-02 3.09095e-01 3.40290e-01 3.42739e-04
64 8.400e+00 1.25025e+02 6.5e+01 7.34499e-02  9.45751e-03  1.17021e-02 36 30000 1.1666e-01 2.36688e-02 9.8035e-02 3.09095e-01 3.40290e-01 3.42739e-04
64 8.400e+00 1.25025e+02 6.5e+01 7.42759e-02  2.60727e-03  9.31811e-03 36 20201 1.1666e-01 2.36688e-02 9.8035e-02 3.09095e-01 3.40290e-01 3.42739e-04
64 8.000e+00 8.89042e+01 6.5e+01 7.71499e-02 -2.92925e-03  7.33898e-03 36 20100 1.1666e-01 2.36688e-02 9.8035e-02 3.09095e-01 3.40290e-01 3.42739e-04
64 8.400e+00 1.25025e+02 6.5e+01 7.76959e-02 -3.55012e-03  1.05458e-02 36 30100 1.1666e-01 2.36688e-02 9.8035e-02 3.09095e-01 3.40290e-01 3.42739e-04
64 7.825e+00 7.64304e+01 6.5e+01 7.82578e-02 -1.46788e-03  6.41133e-03 36 20000 1.1666e-01 2.36688e-02 9.8035e-02 3.09095e-01 3.40290e-01 3.42739e-04
64 8.400e+00 1.25025e+02 6.5e+01 8.17348e-02  1.14760e-02  1.63111e-02 36 30101 1.1666e-01 2.36688e-02 9.8035e-02 3.09095e-01 3.40290e-01 3.42739e-04
64 8.200e+00 1.05497e+02 6.5e+01 8.26160e-02 -1.20671e-03  7.38030e-03 36 20200 1.1666e-01 2.36688e-02 9.8035e-02 3.09095e-01 3.40290e-01 3.42739e-04
64 8.000e+00 8.89042e+01 6.5e+01 8.54790e-02  6.13683e-03  1.01601e-02 36 20101 1.1666e-01 2.36688e-02 9.8035e-02 3.09095e-01 3.40290e-01 3.42739e-04
64 8.400e+00 1.25025e+02 6.5e+01 8.57318e-02  7.09540e-03  1.35863e-02 36 20202 1.1666e-01 2.36688e-02 9.8035e-02 3.09095e-01 3.40290e-01 3.42739e-04
64 7.373e+00 5.12460e+01 6.5e+01 8.62292e-02 -1.06710e-03  8.56891e-03 36 10100 1.1666e-01 2.36688e-02 9.8035e-02 3.09095e-01 3.40290e-01 3.42739e-04
64 8.200e+00 1.05497e+02 6.5e+01 8.70461e-02  8.24959e-03  9.56779e-03 36 30000 1.1666e-01 2.36688e-02 9.8035e-02 3.09095e-01 3.40290e-01 3.42739e-04
64 8.200e+00 1.05497e+02 6.5e+01 8.80250e-02  1.57701e-03  9.62842e-03 36 20201 1.1666e-01 2.36688e-02 9.8035e-02 3.09095e-01 3.40290e-01 3.42739e-04
64 7.596e+00 6.25403e+01 6.5e+01 8.80673e-02 -4.39271e-03  7.31094e-03 36 10101 1.1666e-01 2.36688e-02 9.8035e-02 3.09095e-01 3.40290e-01 3.42739e-04
64 8.400e+00 1.25025e+02 6.5e+01 8.88460e-02 -4.09623e-03  5.66532e-03 36 30200 1.1666e-01 2.36688e-02 9.8035e-02 3.09095e-01 3.40290e-01 3.42739e-04
64 7.825e+00 7.64304e+01 6.5e+01 8.97411e-02 -3.16656e-03  5.96539e-03 36 20100 1.1666e-01 2.36688e-02 9.8035e-02 3.09095e-01 3.40290e-01 3.42739e-04
64 8.200e+00 1.05497e+02 6.5e+01 9.20781e-02  7.81135e-03  9.07053e-03 36 30100 1.1666e-01 2.36688e-02 9.8035e-02 3.09095e-01 3.40290e-01 3.42739e-04
64 8.400e+00 1.25025e+02 6.5e+01 9.23425e-02  3.64760e-04  6.78872e-03 36 30201 1.1666e-01 2.36688e-02 9.8035e-02 3.09095e-01 3.40290e-01 3.42739e-04
64 7.596e+00 6.25403e+01 6.5e+01 9.56388e-02  1.06591e-03 -4.77243e-03 36 20000 1.1666e-01 2.36688e-02 9.8035e-02 3.09095e-01 3.40290e-01 3.42739e-04
64 8.200e+00 1.05497e+02 6.5e+01 9.68646e-02  1.15580e-02 -1.23831e-02 36 30101 1.1666e-01 2.36688e-02 9.8035e-02 3.09095e-01 3.40290e-01 3.42739e-04
64 8.000e+00 8.89042e+01 6.5e+01 9.80350e-02  7.44425e-03 -1.59524e-02 36 20200 1.1666e-01 2.36688e-02 9.8035e-02 3.09095e-01 3.40290e-01 3.42739e-04
64 7.373e+00 1.25025e+02 6.5e+01 0.00000e+00  2.27966e-03  4.91780e-03 36 10000 1.1670e-01 2.36688e-02 9.8035e-02 3.09095e-01 3.52546e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 2.36688e-02  2.08850e-02 -5.18682e-02 36 10000 1.1670e-01 2.36688e-02 9.8035e-02 3.09095e-01 3.52546e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 2.80501e-02  9.89809e-03 -4.28256e-02 36 10000 1.1670e-01 2.36688e-02 9.8035e-02 3.09095e-01 3.52546e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 3.32852e-02  6.29361e-03 -3.48351e-02 36 10000 1.1670e-01 2.36688e-02 9.8035e-02 3.09095e-01 3.52546e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 3.53441e-02  1.00521e-02 -1.12346e-02 36 10100 1.1670e-01 2.36688e-02 9.8035e-02 3.09095e-01 3.52546e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 3.87175e-02  4.63396e-03 -2.87117e-02 36 10000 1.1670e-01 2.36688e-02 9.8035e-02 3.09095e-01 3.52546e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 4.18866e-02  1.05642e-03 -9.58644e-03 36 10100 1.1670e-01 2.36688e-02 9.8035e-02 3.09095e-01 3.52546e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 4.40532e-02  9.50966e-03 -1.04073e-02 36 10101 1.1670e-01 2.36688e-02 9.8035e-02 3.09095e-01 3.52546e-01 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 4.73166e-02  3.66841e-03 -2.27709e-02 36 10000 1.1670e-01 2.36688e-02 9.8035e-02 3.09095e-01 3.52546e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 4.78405e-02  2.22614e-04 -8.72692e-03 36 20000 1.1670e-01 2.36688e-02 9.8035e-02 3.09095e-01 3.52546e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 4.97041e-02  1.05670e-03 -8.62125e-03 36 10100 1.1670e-01 2.36688e-02 9.8035e-02 3.09095e-01 3.52546e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 5.22078e-02  2.54804e-03 -9.93142e-03 36 10101 1.1670e-01 2.36688e-02 9.8035e-02 3.09095e-01 3.52546e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 5.48605e-02 -5.64948e-03 -8.27715e-03 36 20100 1.1670e-01 2.36688e-02 9.8035e-02 3.09095e-01 3.52546e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 5.66962e-02 -7.67772e-03 -8.90938e-03 36 20000 1.1670e-01 2.36688e-02 9.8035e-02 3.09095e-01 3.52546e-01 0.00000e+00
64 7.373e+00 5.12460e+01 6.5e+01 5.77448e-02  3.54729e-03  2.09065e-02 36 10000 1.1670e-01 2.36688e-02 9.8035e-02 3.09095e-01 3.52546e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 5.78160e-02  2.34467e-03  6.59679e-03 36 10100 1.1670e-01 2.36688e-02 9.8035e-02 3.09095e-01 3.52546e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 6.07833e-02 -4.80920e-03  8.74001e-03 36 20101 1.1670e-01 2.36688e-02 9.8035e-02 3.09095e-01 3.52546e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 6.19515e-02  3.06271e-03  9.40375e-03 36 10101 1.1670e-01 2.36688e-02 9.8035e-02 3.09095e-01 3.52546e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 6.50157e-02 -6.48727e-03  7.68433e-03 36 20100 1.1670e-01 2.36688e-02 9.8035e-02 3.09095e-01 3.52546e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 6.72777e-02 -2.60560e-03  6.33836e-03 36 20000 1.1670e-01 2.36688e-02 9.8035e-02 3.09095e-01 3.52546e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 6.97118e-02  9.40903e-04  8.42758e-03 36 20200 1.1670e-01 2.36688e-02 9.8035e-02 3.09095e-01 3.52546e-01 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 7.06570e-02  2.71431e-03  7.61459e-03 36 10100 1.1670e-01 2.36688e-02 9.8035e-02 3.09095e-01 3.52546e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 7.20348e-02 -2.89979e-03  8.48960e-03 36 20101 1.1670e-01 2.36688e-02 9.8035e-02 3.09095e-01 3.52546e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 7.20623e-02  6.95263e-03  8.71427e-03 36 10101 1.1670e-01 2.36688e-02 9.8035e-02 3.09095e-01 3.52546e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.34499e-02  9.18438e-03  1.17021e-02 36 30000 1.1670e-01 2.36688e-02 9.8035e-02 3.09095e-01 3.52546e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.42759e-02  2.29025e-03  9.31811e-03 36 20201 1.1670e-01 2.36688e-02 9.8035e-02 3.09095e-01 3.52546e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 7.71499e-02 -3.43031e-03  7.33898e-03 36 20100 1.1670e-01 2.36688e-02 9.8035e-02 3.09095e-01 3.52546e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.76959e-02 -4.04343e-03  1.05458e-02 36 30100 1.1670e-01 2.36688e-02 9.8035e-02 3.09095e-01 3.52546e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 7.82578e-02 -1.67925e-03  6.41133e-03 36 20000 1.1670e-01 2.36688e-02 9.8035e-02 3.09095e-01 3.52546e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.17348e-02  1.07835e-02  1.63111e-02 36 30101 1.1670e-01 2.36688e-02 9.8035e-02 3.09095e-01 3.52546e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.26160e-02 -1.83127e-03  7.38030e-03 36 20200 1.1670e-01 2.36688e-02 9.8035e-02 3.09095e-01 3.52546e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 8.54790e-02  5.23073e-03  1.01601e-02 36 20101 1.1670e-01 2.36688e-02 9.8035e-02 3.09095e-01 3.52546e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.57318e-02  6.21328e-03  1.35863e-02 36 20202 1.1670e-01 2.36688e-02 9.8035e-02 3.09095e-01 3.52546e-01 0.00000e+00
64 7.373e+00 5.12460e+01 6.5e+01 8.62292e-02 -1.45392e-03  8.56891e-03 36 10100 1.1670e-01 2.36688e-02 9.8035e-02 3.09095e-01 3.52546e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.70461e-02  7.41720e-03  9.56779e-03 36 30000 1.1670e-01 2.36688e-02 9.8035e-02 3.09095e-01 3.52546e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.80250e-02  7.00248e-04  9.62842e-03 36 20201 1.1670e-01 2.36688e-02 9.8035e-02 3.09095e-01 3.52546e-01 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 8.80673e-02 -4.45385e-03  7.31094e-03 36 10101 1.1670e-01 2.36688e-02 9.8035e-02 3.09095e-01 3.52546e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.88460e-02 -5.12142e-03  5.66532e-03 36 30200 1.1670e-01 2.36688e-02 9.8035e-02 3.09095e-01 3.52546e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 8.97411e-02 -3.92171e-03  5.96539e-03 36 20100 1.1670e-01 2.36688e-02 9.8035e-02 3.09095e-01 3.52546e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 9.20781e-02  6.75276e-03  9.07053e-03 36 30100 1.1670e-01 2.36688e-02 9.8035e-02 3.09095e-01 3.52546e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 9.23425e-02 -8.16019e-04  6.78872e-03 36 30201 1.1670e-01 2.36688e-02 9.8035e-02 3.09095e-01 3.52546e-01 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 9.56388e-02  6.70523e-04 -4.77243e-03 36 20000 1.1670e-01 2.36688e-02 9.8035e-02 3.09095e-01 3.52546e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 9.68646e-02  1.02926e-02 -1.23831e-02 36 30101 1.1670e-01 2.36688e-02 9.8035e-02 3.09095e-01 3.52546e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 9.80350e-02  5.98292e-03 -1.59524e-02 36 20200 1.1670e-01 2.36688e-02 9.8035e-02 3.09095e-01 3.52546e-01 0.00000e+00
64 7.373e+00 1.25025e+02 6.5e+01 0.00000e+00  3.31804e-03  6.97968e-03 36 10000 1.1680e-01 2.36688e-02 9.8035e-02 4.40313e-01 5.02862e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 2.36688e-02  3.21524e-02 -5.18682e-02 36 10000 1.1680e-01 2.36688e-02 9.8035e-02 4.40313e-01 5.02862e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 2.80501e-02  1.94194e-02 -4.28256e-02 36 10000 1.1680e-01 2.36688e-02 9.8035e-02 4.40313e-01 5.02862e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 3.32852e-02  1.35286e-02 -3.48351e-02 36 10000 1.1680e-01 2.36688e-02 9.8035e-02 4.40313e-01 5.02862e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 3.53441e-02  1.67170e-02 -1.12346e-02 36 10100 1.1680e-01 2.36688e-02 9.8035e-02 4.40313e-01 5.02862e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 3.87175e-02  1.10721e-02 -2.87117e-02 36 10000 1.1680e-01 2.36688e-02 9.8035e-02 4.40313e-01 5.02862e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 4.18866e-02  6.21342e-03 -9.58644e-03 36 10100 1.1680e-01 2.36688e-02 9.8035e-02 4.40313e-01 5.02862e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 4.40532e-02  1.38705e-02 -1.04073e-02 36 10101 1.1680e-01 2.36688e-02 9.8035e-02 4.40313e-01 5.02862e-01 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 4.73166e-02  9.63192e-03 -2.27709e-02 36 10000 1.1680e-01 2.36688e-02 9.8035e-02 4.40313e-01 5.02862e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 4.78405e-02  3.74890e-03 -8.72692e-03 36 20000 1.1680e-01 2.36688e-02 9.8035e-02 4.40313e-01 5.02862e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 4.97041e-02  4.12298e-03 -8.62125e-03 36 10100 1.1680e-01 2.36688e-02 9.8035e-02 4.40313e-01 5.02862e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 5.22078e-02  5.48412e-03 -9.93142e-03 36 10101 1.1680e-01 2.36688e-02 9.8035e-02 4.40313e-01 5.02862e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 5.48605e-02 -3.48317e-03 -8.27715e-03 36 20100 1.1680e-01 2.36688e-02 9.8035e-02 4.40313e-01 5.02862e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 5.66962e-02 -5.55471e-03 -8.90938e-03 36 20000 1.1680e-01 2.36688e-02 9.8035e-02 4.40313e-01 5.02862e-01 0.00000e+00
64 7.373e+00 5.12460e+01 6.5e+01 5.77448e-02  6.33654e-03  2.09065e-02 36 10000 1.1680e-01 2.36688e-02 9.8035e-02 4.40313e-01 5.02862e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 5.78160e-02  4.73877e-03  6.59679e-03 36 10100 1.1680e-01 2.36688e-02 9.8035e-02 4.40313e-01 5.02862e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 6.07833e-02 -3.64719e-03  8.74001e-03 36 20101 1.1680e-01 2.36688e-02 9.8035e-02 4.40313e-01 5.02862e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 6.19515e-02  3.96018e-03  9.40375e-03 36 10101 1.1680e-01 2.36688e-02 9.8035e-02 4.40313e-01 5.02862e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 6.50157e-02 -5.70195e-03  7.68433e-03 36 20100 1.1680e-01 2.36688e-02 9.8035e-02 4.40313e-01 5.02862e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 6.72777e-02 -2.51262e-03  6.33836e-03 36 20000 1.1680e-01 2.36688e-02 9.8035e-02 4.40313e-01 5.02862e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 6.97118e-02  7.66471e-04  8.42758e-03 36 20200 1.1680e-01 2.36688e-02 9.8035e-02 4.40313e-01 5.02862e-01 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 7.06570e-02  4.73527e-03  7.61459e-03 36 10100 1.1680e-01 2.36688e-02 9.8035e-02 4.40313e-01 5.02862e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 7.20348e-02 -3.11280e-03  8.48960e-03 36 20101 1.1680e-01 2.36688e-02 9.8035e-02 4.40313e-01 5.02862e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 7.20623e-02  7.19843e-03  8.71427e-03 36 10101 1.1680e-01 2.36688e-02 9.8035e-02 4.40313e-01 5.02862e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.34499e-02  8.49960e-03  1.17021e-02 36 30000 1.1680e-01 2.36688e-02 9.8035e-02 4.40313e-01 5.02862e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.42759e-02  1.49552e-03  9.31811e-03 36 20201 1.1680e-01 2.36688e-02 9.8035e-02 4.40313e-01 5.02862e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 7.71499e-02 -4.67526e-03  7.33898e-03 36 20100 1.1680e-01 2.36688e-02 9.8035e-02 4.40313e-01 5.02862e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.76959e-02 -5.27976e-03  1.05458e-02 36 30100 1.1680e-01 2.36688e-02 9.8035e-02 4.40313e-01 5.02862e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 7.82578e-02 -2.24241e-03  6.41133e-03 36 20000 1.1680e-01 2.36688e-02 9.8035e-02 4.40313e-01 5.02862e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.17348e-02  9.04823e-03  1.63111e-02 36 30101 1.1680e-01 2.36688e-02 9.8035e-02 4.40313e-01 5.02862e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.26160e-02 -3.39294e-03  7.38030e-03 36 20200 1.1680e-01 2.36688e-02 9.8035e-02 4.40313e-01 5.02862e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 8.54790e-02  2.97097e-03  1.01601e-02 36 20101 1.1680e-01 2.36688e-02 9.8035e-02 4.40313e-01 5.02862e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.57318e-02  4.00280e-03  1.35863e-02 36 20202 1.1680e-01 2.36688e-02 9.8035e-02 4.40313e-01 5.02862e-01 0.00000e+00
64 7.373e+00 5.12460e+01 6.5e+01 8.62292e-02 -2.59715e-03  8.56891e-03 36 10100 1.1680e-01 2.36688e-02 9.8035e-02 4.40313e-01 5.02862e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.70461e-02  5.33475e-03  9.56779e-03 36 30000 1.1680e-01 2.36688e-02 9.8035e-02 4.40313e-01 5.02862e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.80250e-02 -1.49342e-03  9.62842e-03 36 20201 1.1680e-01 2.36688e-02 9.8035e-02 4.40313e-01 5.02862e-01 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 8.80673e-02 -4.60673e-03  7.31094e-03 36 10101 1.1680e-01 2.36688e-02 9.8035e-02 4.40313e-01 5.02862e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.88460e-02 -7.69046e-03  5.66532e-03 36 30200 1.1680e-01 2.36688e-02 9.8035e-02 4.40313e-01 5.02862e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 8.97411e-02 -5.84743e-03  5.96539e-03 36 20100 1.1680e-01 2.36688e-02 9.8035e-02 4.40313e-01 5.02862e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 9.20781e-02  4.10339e-03  9.07053e-03 36 30100 1.1680e-01 2.36688e-02 9.8035e-02 4.40313e-01 5.02862e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 9.23425e-02 -3.77501e-03  6.78872e-03 36 30201 1.1680e-01 2.36688e-02 9.8035e-02 4.40313e-01 5.02862e-01 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 9.56388e-02 -3.20143e-04 -4.77243e-03 36 20000 1.1680e-01 2.36688e-02 9.8035e-02 4.40313e-01 5.02862e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 9.68646e-02  7.12488e-03 -1.23831e-02 36 30101 1.1680e-01 2.36688e-02 9.8035e-02 4.40313e-01 5.02862e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 9.80350e-02  2.33152e-03 -1.59524e-02 36 20200 1.1680e-01 2.36688e-02 9.8035e-02 4.40313e-01 5.02862e-01 0.00000e+00
64 7.373e+00 1.25025e+02 6.5e+01 0.00000e+00  4.36138e-03  9.85482e-03 36 10000 1.1690e-01 2.36688e-02 9.8035e-02 7.30027e-01 8.24799e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 2.36688e-02  4.34362e-02 -5.18682e-02 36 10000 1.1690e-01 2.36688e-02 9.8035e-02 7.30027e-01 8.24799e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 2.80501e-02  2.89539e-02 -4.28256e-02 36 10000 1.1690e-01 2.36688e-02 9.8035e-02 7.30027e-01 8.24799e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 3.32852e-02  2.07723e-02 -3.48351e-02 36 10000 1.1690e-01 2.36688e-02 9.8035e-02 7.30027e-01 8.24799e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 3.53441e-02  2.33941e-02 -1.12346e-02 36 10100 1.1690e-01 2.36688e-02 9.8035e-02 7.30027e-01 8.24799e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 3.87175e-02  1.75625e-02 -2.87117e-02 36 10000 1.1690e-01 2.36688e-02 9.8035e-02 7.30027e-01 8.24799e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 4.18866e-02  1.13786e-02 -9.58644e-03 36 10100 1.1690e-01 2.36688e-02 9.8035e-02 7.30027e-01 8.24799e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 4.40532e-02  1.82406e-02 -1.04073e-02 36 10101 1.1690e-01 2.36688e-02 9.8035e-02 7.30027e-01 8.24799e-01 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 4.73166e-02  1.56104e-02 -2.27709e-02 36 10000 1.1690e-01 2.36688e-02 9.8035e-02 7.30027e-01 8.24799e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 4.78405e-02  7.28308e-03 -8.72692e-03 36 20000 1.1690e-01 2.36688e-02 9.8035e-02 7.30027e-01 8.24799e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 4.97041e-02  7.19228e-03 -8.62125e-03 36 10100 1.1690e-01 2.36688e-02 9.8035e-02 7.30027e-01 8.24799e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 5.22078e-02  8.42480e-03 -9.93142e-03 36 10101 1.1690e-01 2.36688e-02 9.8035e-02 7.30027e-01 8.24799e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 5.48605e-02 -1.31143e-03 -8.27715e-03 36 20100 1.1690e-01 2.36688e-02 9.8035e-02 7.30027e-01 8.24799e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 5.66962e-02 -3.42866e-03 -8.90938e-03 36 20000 1.1690e-01 2.36688e-02 9.8035e-02 7.30027e-01 8.24799e-01 0.00000e+00
64 7.373e+00 5.12460e+01 6.5e+01 5.77448e-02  9.13322e-03  2.09065e-02 36 10000 1.1690e-01 2.36688e-02 9.8035e-02 7.30027e-01 8.24799e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 5.78160e-02  7.17842e-03  6.59679e-03 36 10100 1.1690e-01 2.36688e-02 9.8035e-02 7.30027e-01 8.24799e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 6.07833e-02 -2.48181e-03  8.74001e-03 36 20101 1.1690e-01 2.36688e-02 9.8035e-02 7.30027e-01 8.24799e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 6.19515e-02  4.85638e-03  9.40375e-03 36 10101 1.1690e-01 2.36688e-02 9.8035e-02 7.30027e-01 8.24799e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 6.50157e-02 -4.91654e-03  7.68433e-03 36 20100 1.1690e-01 2.36688e-02 9.8035e-02 7.30027e-01 8.24799e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 6.72777e-02 -2.42279e-03  6.33836e-03 36 20000 1.1690e-01 2.36688e-02 9.8035e-02 7.30027e-01 8.24799e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 6.97118e-02  5.92208e-04  8.42758e-03 36 20200 1.1690e-01 2.36688e-02 9.8035e-02 7.30027e-01 8.24799e-01 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 7.06570e-02  6.76299e-03  7.61459e-03 36 10100 1.1690e-01 2.36688e-02 9.8035e-02 7.30027e-01 8.24799e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 7.20348e-02 -3.32825e-03  8.48960e-03 36 20101 1.1690e-01 2.36688e-02 9.8035e-02 7.30027e-01 8.24799e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 7.20623e-02  7.48469e-03  8.71427e-03 36 10101 1.1690e-01 2.36688e-02 9.8035e-02 7.30027e-01 8.24799e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.34499e-02  7.81363e-03  1.17021e-02 36 30000 1.1690e-01 2.36688e-02 9.8035e-02 7.30027e-01 8.24799e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.42759e-02  6.99284e-04  9.31811e-03 36 20201 1.1690e-01 2.36688e-02 9.8035e-02 7.30027e-01 8.24799e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 7.71499e-02 -5.92699e-03  7.33898e-03 36 20100 1.1690e-01 2.36688e-02 9.8035e-02 7.30027e-01 8.24799e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.76959e-02 -6.51887e-03  1.05458e-02 36 30100 1.1690e-01 2.36688e-02 9.8035e-02 7.30027e-01 8.24799e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 7.82578e-02 -2.76740e-03  6.41133e-03 36 20000 1.1690e-01 2.36688e-02 9.8035e-02 7.30027e-01 8.24799e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.17348e-02  7.30866e-03  1.63111e-02 36 30101 1.1690e-01 2.36688e-02 9.8035e-02 7.30027e-01 8.24799e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.26160e-02 -4.96102e-03  7.38030e-03 36 20200 1.1690e-01 2.36688e-02 9.8035e-02 7.30027e-01 8.24799e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 8.54790e-02  7.01237e-04  1.01601e-02 36 20101 1.1690e-01 2.36688e-02 9.8035e-02 7.30027e-01 8.24799e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.57318e-02  1.78646e-03  1.35863e-02 36 20202 1.1690e-01 2.36688e-02 9.8035e-02 7.30027e-01 8.24799e-01 0.00000e+00
64 7.373e+00 5.12460e+01 6.5e+01 8.62292e-02 -3.74342e-03  8.56891e-03 36 10100 1.1690e-01 2.36688e-02 9.8035e-02 7.30027e-01 8.24799e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.70461e-02  3.24417e-03  9.56779e-03 36 30000 1.1690e-01 2.36688e-02 9.8035e-02 7.30027e-01 8.24799e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.80250e-02 -3.69560e-03  9.62842e-03 36 20201 1.1690e-01 2.36688e-02 9.8035e-02 7.30027e-01 8.24799e-01 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 8.80673e-02 -4.75945e-03  7.31094e-03 36 10101 1.1690e-01 2.36688e-02 9.8035e-02 7.30027e-01 8.24799e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.88460e-02 -1.02666e-02  5.66532e-03 36 30200 1.1690e-01 2.36688e-02 9.8035e-02 7.30027e-01 8.24799e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 8.97411e-02 -7.73944e-03  5.96539e-03 36 20100 1.1690e-01 2.36688e-02 9.8035e-02 7.30027e-01 8.24799e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 9.20781e-02  1.44387e-03  9.07053e-03 36 30100 1.1690e-01 2.36688e-02 9.8035e-02 7.30027e-01 8.24799e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 9.23425e-02 -6.74250e-03  6.78872e-03 36 30201 1.1690e-01 2.36688e-02 9.8035e-02 7.30027e-01 8.24799e-01 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 9.56388e-02 -1.31373e-03 -4.77243e-03 36 20000 1.1690e-01 2.36688e-02 9.8035e-02 7.30027e-01 8.24799e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 9.68646e-02  3.94498e-03 -1.23831e-02 36 30101 1.1690e-01 2.36688e-02 9.8035e-02 7.30027e-01 8.24799e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 9.80350e-02 -1.33496e-03 -1.59524e-02 36 20200 1.1690e-01 2.36688e-02 9.8035e-02 7.30027e-01 8.24799e-01 0.00000e+00
64 7.373e+00 1.25025e+02 6.5e+01 0.00000e+00  5.52017e-03  1.30513e-02 36 10000 1.1700e-01 2.36688e-02 9.8035e-02 1.17939e+00 1.31667e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 2.36688e-02  5.47398e-02 -5.18682e-02 36 10000 1.1700e-01 2.36688e-02 9.8035e-02 1.17939e+00 1.31667e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 2.80501e-02  3.85040e-02 -4.28256e-02 36 10000 1.1700e-01 2.36688e-02 9.8035e-02 1.17939e+00 1.31667e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 3.32852e-02  2.80288e-02 -3.48351e-02 36 10000 1.1700e-01 2.36688e-02 9.8035e-02 1.17939e+00 1.31667e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 3.53441e-02  3.00869e-02 -1.12346e-02 36 10100 1.1700e-01 2.36688e-02 9.8035e-02 1.17939e+00 1.31667e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 3.87175e-02  2.40462e-02 -2.87117e-02 36 10000 1.1700e-01 2.36688e-02 9.8035e-02 1.17939e+00 1.31667e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 4.18866e-02  1.65547e-02 -9.58644e-03 36 10100 1.1700e-01 2.36688e-02 9.8035e-02 1.17939e+00 1.31667e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 4.40532e-02  2.26232e-02 -1.04073e-02 36 10101 1.1700e-01 2.36688e-02 9.8035e-02 1.17939e+00 1.31667e+00 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 4.73166e-02  2.16033e-02 -2.27709e-02 36 10000 1.1700e-01 2.36688e-02 9.8035e-02 1.17939e+00 1.31667e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 4.78405e-02  1.08285e-02 -8.72692e-03 36 20000 1.1700e-01 2.36688e-02 9.8035e-02 1.17939e+00 1.31667e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 4.97041e-02  1.02686e-02 -8.62125e-03 36 10100 1.1700e-01 2.36688e-02 9.8035e-02 1.17939e+00 1.31667e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 5.22078e-02  1.13728e-02 -9.93142e-03 36 10101 1.1700e-01 2.36688e-02 9.8035e-02 1.17939e+00 1.31667e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 5.48605e-02  8.69136e-04 -8.27715e-03 36 20100 1.1700e-01 2.36688e-02 9.8035e-02 1.17939e+00 1.31667e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 5.66962e-02 -1.29691e-03 -8.90938e-03 36 20000 1.1700e-01 2.36688e-02 9.8035e-02 1.17939e+00 1.31667e+00 0.00000e+00
64 7.373e+00 5.12460e+01 6.5e+01 5.77448e-02  1.44094e-02  2.09065e-02 36 10000 1.1700e-01 2.36688e-02 9.8035e-02 1.17939e+00 1.31667e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 5.78160e-02  9.60471e-03  6.59679e-03 36 10100 1.1700e-01 2.36688e-02 9.8035e-02 1.17939e+00 1.31667e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 6.07833e-02 -1.30970e-03  8.74001e-03 36 20101 1.1700e-01 2.36688e-02 9.8035e-02 1.17939e+00 1.31667e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 6.19515e-02  5.75530e-03  9.40375e-03 36 10101 1.1700e-01 2.36688e-02 9.8035e-02 1.17939e+00 1.31667e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 6.50157e-02 -4.12837e-03  7.68433e-03 36 20100 1.1700e-01 2.36688e-02 9.8035e-02 1.17939e+00 1.31667e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 6.72777e-02 -2.33216e-03  6.33836e-03 36 20000 1.1700e-01 2.36688e-02 9.8035e-02 1.17939e+00 1.31667e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 6.97118e-02  4.21475e-04  8.42758e-03 36 20200 1.1700e-01 2.36688e-02 9.8035e-02 1.17939e+00 1.31667e+00 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 7.06570e-02  8.79677e-03  7.61459e-03 36 10100 1.1700e-01 2.36688e-02 9.8035e-02 1.17939e+00 1.31667e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 7.20348e-02 -3.54349e-03  8.48960e-03 36 20101 1.1700e-01 2.36688e-02 9.8035e-02 1.17939e+00 1.31667e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 7.20623e-02  7.75246e-03  8.71427e-03 36 10101 1.1700e-01 2.36688e-02 9.8035e-02 1.17939e+00 1.31667e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.34499e-02  7.12981e-03  1.17021e-02 36 30000 1.1700e-01 2.36688e-02 9.8035e-02 1.17939e+00 1.31667e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.42759e-02 -9.51007e-05  9.31811e-03 36 20201 1.1700e-01 2.36688e-02 9.8035e-02 1.17939e+00 1.31667e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 7.71499e-02 -7.18155e-03  7.33898e-03 36 20100 1.1700e-01 2.36688e-02 9.8035e-02 1.17939e+00 1.31667e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.76959e-02 -7.75740e-03  1.05458e-02 36 30100 1.1700e-01 2.36688e-02 9.8035e-02 1.17939e+00 1.31667e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 7.82578e-02 -3.31319e-03  6.41133e-03 36 20000 1.1700e-01 2.36688e-02 9.8035e-02 1.17939e+00 1.31667e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.17348e-02  5.56813e-03  1.63111e-02 36 30101 1.1700e-01 2.36688e-02 9.8035e-02 1.17939e+00 1.31667e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.26160e-02 -6.53288e-03  7.38030e-03 36 20200 1.1700e-01 2.36688e-02 9.8035e-02 1.17939e+00 1.31667e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 8.54790e-02 -1.57452e-03  1.01601e-02 36 20101 1.1700e-01 2.36688e-02 9.8035e-02 1.17939e+00 1.31667e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.57318e-02 -4.32404e-04  1.35863e-02 36 20202 1.1700e-01 2.36688e-02 9.8035e-02 1.17939e+00 1.31667e+00 0.00000e+00
64 7.373e+00 5.12460e+01 6.5e+01 8.62292e-02 -2.42067e-03  8.56891e-03 36 10100 1.1700e-01 2.36688e-02 9.8035e-02 1.17939e+00 1.31667e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.70461e-02  1.14808e-03  9.56779e-03 36 30000 1.1700e-01 2.36688e-02 9.8035e-02 1.17939e+00 1.31667e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.80250e-02 -5.90369e-03  9.62842e-03 36 20201 1.1700e-01 2.36688e-02 9.8035e-02 1.17939e+00 1.31667e+00 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 8.80673e-02 -4.91276e-03  7.31094e-03 36 10101 1.1700e-01 2.36688e-02 9.8035e-02 1.17939e+00 1.31667e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.88460e-02 -1.28465e-02  5.66532e-03 36 30200 1.1700e-01 2.36688e-02 9.8035e-02 1.17939e+00 1.31667e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 8.97411e-02 -9.65673e-03  5.96539e-03 36 20100 1.1700e-01 2.36688e-02 9.8035e-02 1.17939e+00 1.31667e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 9.20781e-02 -1.22319e-03  9.07053e-03 36 30100 1.1700e-01 2.36688e-02 9.8035e-02 1.17939e+00 1.31667e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 9.23425e-02 -9.71517e-03  6.78872e-03 36 30201 1.1700e-01 2.36688e-02 9.8035e-02 1.17939e+00 1.31667e+00 0.00000e+00
64 7.596e+00 6.25403e+01 6.5e+01 9.56388e-02 -2.31100e-03 -4.77243e-03 36 20000 1.1700e-01 2.36688e-02 9.8035e-02 1.17939e+00 1.31667e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 9.68646e-02  7.55535e-04 -1.23831e-02 36 30101 1.1700e-01 2.36688e-02 9.8035e-02 1.17939e+00 1.31667e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 9.80350e-02 -5.01262e-03 -1.59524e-02 36 20200 1.1700e-01 2.36688e-02 9.8035e-02 1.17939e+00 1.31667e+00 0.00000e+00


==> anc/lattice/tzerosimullatmweak3loopus_improved_8_25rmax1305corrsng.sorted <==
64 7.825e+00 1.25025e+02 6.5e+01 0.00000e+00  3.42839e-04  6.56891e-03 42 20200 1.1600e-01 6.97118e-02 1.30517e-01 1.36088e+00 1.70638e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 6.97118e-02 -2.44962e-02 -8.42758e-03 42 20200 1.1600e-01 6.97118e-02 1.30517e-01 1.36088e+00 1.70638e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.34499e-02 -1.27181e-02 -1.17021e-02 42 30000 1.1600e-01 6.97118e-02 1.30517e-01 1.36088e+00 1.70638e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.42759e-02 -1.88510e-02 -9.31811e-03 42 20201 1.1600e-01 6.97118e-02 1.30517e-01 1.36088e+00 1.70638e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.76959e-02 -2.21286e-02 -1.05458e-02 42 30100 1.1600e-01 6.97118e-02 1.30517e-01 1.36088e+00 1.70638e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.17348e-02 -3.85121e-03 -1.63111e-02 42 30101 1.1600e-01 6.97118e-02 1.30517e-01 1.36088e+00 1.70638e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.26160e-02 -1.54945e-02 -7.38030e-03 42 20200 1.1600e-01 6.97118e-02 1.30517e-01 1.36088e+00 1.70638e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.57318e-02 -5.13754e-03 -1.35863e-02 42 20202 1.1600e-01 6.97118e-02 1.30517e-01 1.36088e+00 1.70638e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.70461e-02 -2.64817e-03 -9.56779e-03 42 30000 1.1600e-01 6.97118e-02 1.30517e-01 1.36088e+00 1.70638e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.80250e-02 -8.59717e-03 -9.62842e-03 42 20201 1.1600e-01 6.97118e-02 1.30517e-01 1.36088e+00 1.70638e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.88460e-02 -1.39963e-02 -5.66532e-03 42 30200 1.1600e-01 6.97118e-02 1.30517e-01 1.36088e+00 1.70638e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 9.20781e-02  6.00331e-04 -9.07053e-03 42 30100 1.1600e-01 6.97118e-02 1.30517e-01 1.36088e+00 1.70638e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 9.23425e-02 -6.99998e-03 -6.71321e-03 42 30201 1.1600e-01 6.97118e-02 1.30517e-01 1.36088e+00 1.70638e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 9.68646e-02  7.71459e-03 -1.23831e-02 42 30101 1.1600e-01 6.97118e-02 1.30517e-01 1.36088e+00 1.70638e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 9.80350e-02 -1.09762e-02 -1.59524e-02 42 20200 1.1600e-01 6.97118e-02 1.30517e-01 1.36088e+00 1.70638e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 9.84477e-02  6.25266e-03 -1.03271e-02 42 40000 1.1600e-01 6.97118e-02 1.30517e-01 1.36088e+00 1.70638e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.01515e-01  5.16682e-03 -6.66973e-03 42 40100 1.1600e-01 6.97118e-02 1.30517e-01 1.36088e+00 1.70638e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.01601e-01 -3.80429e-03 -2.05019e-02 42 20202 1.1600e-01 6.97118e-02 1.30517e-01 1.36088e+00 1.70638e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.01823e-01 -1.77025e-03 -1.02439e-02 42 30202 1.1600e-01 6.97118e-02 1.30517e-01 1.36088e+00 1.70638e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.03292e-01  9.00063e-04 -7.81091e-03 42 30000 1.1600e-01 6.97118e-02 1.30517e-01 1.36088e+00 1.70638e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.04453e-01 -7.57916e-03 -1.02691e-02 42 20201 1.1600e-01 6.97118e-02 1.30517e-01 1.36088e+00 1.70638e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.04521e-01  1.24570e-02 -9.59008e-03 42 40101 1.1600e-01 6.97118e-02 1.30517e-01 1.36088e+00 1.70638e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.04602e-01 -6.99278e-04 -1.07251e-02 42 30300 1.1600e-01 6.97118e-02 1.30517e-01 1.36088e+00 1.70638e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.05292e-01 -8.51529e-04 -7.64282e-03 42 30200 1.1600e-01 6.97118e-02 1.30517e-01 1.36088e+00 1.70638e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.07470e-01  1.40699e-02 -1.02081e-02 42 30301 1.1600e-01 6.97118e-02 1.30517e-01 1.36088e+00 1.70638e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.09263e-01 -2.52466e-03 -6.64270e-03 42 30100 1.1600e-01 6.97118e-02 1.30517e-01 1.36088e+00 1.70638e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.09436e-01  1.72180e-03 -8.42970e-03 42 30201 1.1600e-01 6.97118e-02 1.30517e-01 1.36088e+00 1.70638e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.10130e-01  1.30661e-02 -1.10462e-02 42 40200 1.1600e-01 6.97118e-02 1.30517e-01 1.36088e+00 1.70638e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.12897e-01  1.18258e-03 -9.13623e-03 42 40201 1.1600e-01 6.97118e-02 1.30517e-01 1.36088e+00 1.70638e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.14035e-01 -9.41715e-03  8.82103e-03 42 20200 1.1600e-01 6.97118e-02 1.30517e-01 1.36088e+00 1.70638e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.14943e-01  2.45904e-03  1.43784e-02 42 30101 1.1600e-01 6.97118e-02 1.30517e-01 1.36088e+00 1.70638e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.15678e-01  1.38516e-02  1.21357e-02 42 30302 1.1600e-01 6.97118e-02 1.30517e-01 1.36088e+00 1.70638e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.16671e-01  6.22370e-03  1.19987e-02 42 40000 1.1600e-01 6.97118e-02 1.30517e-01 1.36088e+00 1.70638e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.20150e-01  1.06747e-02  9.91476e-03 42 30000 1.1600e-01 6.97118e-02 1.30517e-01 1.36088e+00 1.70638e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.20306e-01  1.16402e-02  9.92406e-03 42 40100 1.1600e-01 6.97118e-02 1.30517e-01 1.36088e+00 1.70638e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.20564e-01  6.95041e-03  2.00174e-02 42 20202 1.1600e-01 6.97118e-02 1.30517e-01 1.36088e+00 1.70638e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.20672e-01 -2.10721e-03  1.73809e-02 42 30202 1.1600e-01 6.97118e-02 1.30517e-01 1.36088e+00 1.70638e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.20731e-01  1.00832e-02  9.80377e-03 42 40202 1.1600e-01 6.97118e-02 1.30517e-01 1.36088e+00 1.70638e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.21501e-01 -7.77332e-04  6.90649e-03 42 20201 1.1600e-01 6.97118e-02 1.30517e-01 1.36088e+00 1.70638e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.23125e-01  1.38131e-02  7.01795e-03 42 40300 1.1600e-01 6.97118e-02 1.30517e-01 1.36088e+00 1.70638e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.23869e-01 -1.43922e-03  1.47020e-02 42 40101 1.1600e-01 6.97118e-02 1.30517e-01 1.36088e+00 1.70638e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.23965e-01  7.44186e-03  1.53213e-02 42 30300 1.1600e-01 6.97118e-02 1.30517e-01 1.36088e+00 1.70638e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.24943e-01  2.60908e-03  6.28020e-03 42 30200 1.1600e-01 6.97118e-02 1.30517e-01 1.36088e+00 1.70638e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.25729e-01  1.49979e-02  5.68166e-03 42 40301 1.1600e-01 6.97118e-02 1.30517e-01 1.36088e+00 1.70638e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.27095e-01  2.69648e-03 -9.68743e-03 42 30100 1.1600e-01 6.97118e-02 1.30517e-01 1.36088e+00 1.70638e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.27363e-01  1.12489e-02 -1.39300e-02 42 30301 1.1600e-01 6.97118e-02 1.30517e-01 1.36088e+00 1.70638e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.29860e-01  5.83831e-03 -9.69815e-03 42 30201 1.1600e-01 6.97118e-02 1.30517e-01 1.36088e+00 1.70638e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.30517e-01  9.31827e-03 -9.18458e-03 42 40200 1.1600e-01 6.97118e-02 1.30517e-01 1.36088e+00 1.70638e+00 0.00000e+00
64 7.825e+00 1.25025e+02 6.5e+01 0.00000e+00  3.41502e-04  5.32374e-03 42 20200 1.1610e-01 6.97118e-02 1.30517e-01 1.03581e+00 1.30089e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 6.97118e-02 -2.09840e-02 -8.42758e-03 42 20200 1.1610e-01 6.97118e-02 1.30517e-01 1.03581e+00 1.30089e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.34499e-02 -9.70678e-03 -1.17021e-02 42 30000 1.1610e-01 6.97118e-02 1.30517e-01 1.03581e+00 1.30089e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.42759e-02 -1.59475e-02 -9.31811e-03 42 20201 1.1610e-01 6.97118e-02 1.30517e-01 1.03581e+00 1.30089e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.76959e-02 -1.96580e-02 -1.05458e-02 42 30100 1.1610e-01 6.97118e-02 1.30517e-01 1.03581e+00 1.30089e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.17348e-02 -1.86911e-03 -1.63111e-02 42 30101 1.1610e-01 6.97118e-02 1.30517e-01 1.03581e+00 1.30089e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.26160e-02 -1.32284e-02 -7.38030e-03 42 20200 1.1610e-01 6.97118e-02 1.30517e-01 1.03581e+00 1.30089e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.57318e-02 -3.62005e-03 -1.35863e-02 42 20202 1.1610e-01 6.97118e-02 1.30517e-01 1.03581e+00 1.30089e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.70461e-02 -8.91044e-04 -9.56779e-03 42 30000 1.1610e-01 6.97118e-02 1.30517e-01 1.03581e+00 1.30089e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.80250e-02 -6.94863e-03 -9.62842e-03 42 20201 1.1610e-01 6.97118e-02 1.30517e-01 1.03581e+00 1.30089e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.88460e-02 -1.28290e-02 -5.66532e-03 42 30200 1.1610e-01 6.97118e-02 1.30517e-01 1.03581e+00 1.30089e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 9.20781e-02  1.80433e-03 -9.07053e-03 42 30100 1.1610e-01 6.97118e-02 1.30517e-01 1.03581e+00 1.30089e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 9.23425e-02 -6.21294e-03 -6.71321e-03 42 30201 1.1610e-01 6.97118e-02 1.30517e-01 1.03581e+00 1.30089e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 9.68646e-02  8.41371e-03 -1.23831e-02 42 30101 1.1610e-01 6.97118e-02 1.30517e-01 1.03581e+00 1.30089e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 9.80350e-02 -9.40010e-03 -1.59524e-02 42 20200 1.1610e-01 6.97118e-02 1.30517e-01 1.03581e+00 1.30089e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 9.84477e-02  6.39876e-03 -1.03271e-02 42 40000 1.1610e-01 6.97118e-02 1.30517e-01 1.03581e+00 1.30089e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.01515e-01  5.00225e-03 -6.66973e-03 42 40100 1.1610e-01 6.97118e-02 1.30517e-01 1.03581e+00 1.30089e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.01601e-01 -3.58890e-03 -2.05019e-02 42 20202 1.1610e-01 6.97118e-02 1.30517e-01 1.03581e+00 1.30089e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.01823e-01 -1.96595e-03 -1.02439e-02 42 30202 1.1610e-01 6.97118e-02 1.30517e-01 1.03581e+00 1.30089e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.03292e-01  1.94443e-03 -7.81091e-03 42 30000 1.1610e-01 6.97118e-02 1.30517e-01 1.03581e+00 1.30089e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.04453e-01 -6.64972e-03 -1.02691e-02 42 20201 1.1610e-01 6.97118e-02 1.30517e-01 1.03581e+00 1.30089e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.04521e-01  1.19926e-02 -9.59008e-03 42 40101 1.1610e-01 6.97118e-02 1.30517e-01 1.03581e+00 1.30089e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.04602e-01 -1.17153e-03 -1.07251e-02 42 30300 1.1610e-01 6.97118e-02 1.30517e-01 1.03581e+00 1.30089e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.05292e-01 -1.00271e-03 -7.64282e-03 42 30200 1.1610e-01 6.97118e-02 1.30517e-01 1.03581e+00 1.30089e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.07470e-01  1.33168e-02 -1.02081e-02 42 30301 1.1610e-01 6.97118e-02 1.30517e-01 1.03581e+00 1.30089e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.09263e-01 -2.06390e-03 -6.64270e-03 42 30100 1.1610e-01 6.97118e-02 1.30517e-01 1.03581e+00 1.30089e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.09436e-01  1.16737e-03 -8.42970e-03 42 30201 1.1610e-01 6.97118e-02 1.30517e-01 1.03581e+00 1.30089e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.10130e-01  1.20564e-02 -1.10462e-02 42 40200 1.1610e-01 6.97118e-02 1.30517e-01 1.03581e+00 1.30089e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.12897e-01 -9.07134e-05 -9.13623e-03 42 40201 1.1610e-01 6.97118e-02 1.30517e-01 1.03581e+00 1.30089e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.14035e-01 -8.81107e-03  8.82103e-03 42 20200 1.1610e-01 6.97118e-02 1.30517e-01 1.03581e+00 1.30089e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.14943e-01  2.38052e-03  1.43784e-02 42 30101 1.1610e-01 6.97118e-02 1.30517e-01 1.03581e+00 1.30089e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.15678e-01  1.23169e-02  1.21357e-02 42 30302 1.1610e-01 6.97118e-02 1.30517e-01 1.03581e+00 1.30089e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.16671e-01  4.98564e-03  1.19987e-02 42 40000 1.1610e-01 6.97118e-02 1.30517e-01 1.03581e+00 1.30089e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.20150e-01  1.07115e-02  9.91476e-03 42 30000 1.1610e-01 6.97118e-02 1.30517e-01 1.03581e+00 1.30089e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.20306e-01  1.00654e-02  9.92406e-03 42 40100 1.1610e-01 6.97118e-02 1.30517e-01 1.03581e+00 1.30089e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.20564e-01  6.35050e-03  2.00174e-02 42 20202 1.1610e-01 6.97118e-02 1.30517e-01 1.03581e+00 1.30089e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.20672e-01 -3.71510e-03  1.73809e-02 42 30202 1.1610e-01 6.97118e-02 1.30517e-01 1.03581e+00 1.30089e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.20731e-01  8.08080e-03  9.80377e-03 42 40202 1.1610e-01 6.97118e-02 1.30517e-01 1.03581e+00 1.30089e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.21501e-01 -8.64352e-04  6.90649e-03 42 20201 1.1610e-01 6.97118e-02 1.30517e-01 1.03581e+00 1.30089e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.23125e-01  1.15921e-02  7.01795e-03 42 40300 1.1610e-01 6.97118e-02 1.30517e-01 1.03581e+00 1.30089e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.23869e-01 -3.33954e-03  1.47020e-02 42 40101 1.1610e-01 6.97118e-02 1.30517e-01 1.03581e+00 1.30089e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.23965e-01  5.53336e-03  1.53213e-02 42 30300 1.1610e-01 6.97118e-02 1.30517e-01 1.03581e+00 1.30089e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.24943e-01  1.60946e-03  6.28020e-03 42 30200 1.1610e-01 6.97118e-02 1.30517e-01 1.03581e+00 1.30089e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.25729e-01  1.25398e-02  5.68166e-03 42 40301 1.1610e-01 6.97118e-02 1.30517e-01 1.03581e+00 1.30089e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.27095e-01  2.10149e-03 -9.68743e-03 42 30100 1.1610e-01 6.97118e-02 1.30517e-01 1.03581e+00 1.30089e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.27363e-01  9.03252e-03 -1.39300e-02 42 30301 1.1610e-01 6.97118e-02 1.30517e-01 1.03581e+00 1.30089e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.29860e-01  4.39503e-03 -9.69815e-03 42 30201 1.1610e-01 6.97118e-02 1.30517e-01 1.03581e+00 1.30089e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.30517e-01  6.81794e-03 -9.18458e-03 42 40200 1.1610e-01 6.97118e-02 1.30517e-01 1.03581e+00 1.30089e+00 0.00000e+00
64 7.825e+00 1.25025e+02 6.5e+01 0.00000e+00  3.40569e-04  4.19341e-03 42 20200 1.1620e-01 6.97118e-02 1.30517e-01 7.71201e-01 9.69099e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 6.97118e-02 -1.74595e-02 -8.42758e-03 42 20200 1.1620e-01 6.97118e-02 1.30517e-01 7.71201e-01 9.69099e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.34499e-02 -6.68459e-03 -1.17021e-02 42 30000 1.1620e-01 6.97118e-02 1.30517e-01 7.71201e-01 9.69099e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.42759e-02 -1.30335e-02 -9.31811e-03 42 20201 1.1620e-01 6.97118e-02 1.30517e-01 7.71201e-01 9.69099e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.76959e-02 -1.71781e-02 -1.05458e-02 42 30100 1.1620e-01 6.97118e-02 1.30517e-01 7.71201e-01 9.69099e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.17348e-02  1.20903e-04 -1.63111e-02 42 30101 1.1620e-01 6.97118e-02 1.30517e-01 7.71201e-01 9.69099e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.26160e-02 -1.09520e-02 -7.38030e-03 42 20200 1.1620e-01 6.97118e-02 1.30517e-01 7.71201e-01 9.69099e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.57318e-02 -2.09614e-03 -1.35863e-02 42 20202 1.1620e-01 6.97118e-02 1.30517e-01 7.71201e-01 9.69099e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.70461e-02  8.74757e-04 -9.56779e-03 42 30000 1.1620e-01 6.97118e-02 1.30517e-01 7.71201e-01 9.69099e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.80250e-02 -5.29179e-03 -9.62842e-03 42 20201 1.1620e-01 6.97118e-02 1.30517e-01 7.71201e-01 9.69099e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.88460e-02 -1.16563e-02 -5.66532e-03 42 30200 1.1620e-01 6.97118e-02 1.30517e-01 7.71201e-01 9.69099e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 9.20781e-02  3.01507e-03 -9.07053e-03 42 30100 1.1620e-01 6.97118e-02 1.30517e-01 7.71201e-01 9.69099e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 9.23425e-02 -5.42201e-03 -6.71321e-03 42 30201 1.1620e-01 6.97118e-02 1.30517e-01 7.71201e-01 9.69099e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 9.68646e-02  9.11767e-03 -1.23831e-02 42 30101 1.1620e-01 6.97118e-02 1.30517e-01 7.71201e-01 9.69099e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 9.80350e-02 -7.81658e-03 -1.59524e-02 42 20200 1.1620e-01 6.97118e-02 1.30517e-01 7.71201e-01 9.69099e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 9.84477e-02  6.54632e-03 -1.03271e-02 42 40000 1.1620e-01 6.97118e-02 1.30517e-01 7.71201e-01 9.69099e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.01515e-01  4.83787e-03 -6.66973e-03 42 40100 1.1620e-01 6.97118e-02 1.30517e-01 7.71201e-01 9.69099e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.01601e-01 -3.37062e-03 -2.05019e-02 42 20202 1.1620e-01 6.97118e-02 1.30517e-01 7.71201e-01 9.69099e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.01823e-01 -2.16159e-03 -1.02439e-02 42 30202 1.1620e-01 6.97118e-02 1.30517e-01 7.71201e-01 9.69099e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.03292e-01  2.99401e-03 -7.81091e-03 42 30000 1.1620e-01 6.97118e-02 1.30517e-01 7.71201e-01 9.69099e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.04453e-01 -5.71556e-03 -1.02691e-02 42 20201 1.1620e-01 6.97118e-02 1.30517e-01 7.71201e-01 9.69099e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.04521e-01  1.15272e-02 -9.59008e-03 42 40101 1.1620e-01 6.97118e-02 1.30517e-01 7.71201e-01 9.69099e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.04602e-01 -1.64488e-03 -1.07251e-02 42 30300 1.1620e-01 6.97118e-02 1.30517e-01 7.71201e-01 9.69099e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.05292e-01 -1.15254e-03 -7.64282e-03 42 30200 1.1620e-01 6.97118e-02 1.30517e-01 7.71201e-01 9.69099e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.07470e-01  1.25613e-02 -1.02081e-02 42 30301 1.1620e-01 6.97118e-02 1.30517e-01 7.71201e-01 9.69099e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.09263e-01 -1.60051e-03 -6.64270e-03 42 30100 1.1620e-01 6.97118e-02 1.30517e-01 7.71201e-01 9.69099e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.09436e-01  6.12488e-04 -8.42970e-03 42 30201 1.1620e-01 6.97118e-02 1.30517e-01 7.71201e-01 9.69099e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.10130e-01  1.10433e-02 -1.10462e-02 42 40200 1.1620e-01 6.97118e-02 1.30517e-01 7.71201e-01 9.69099e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.12897e-01 -1.36876e-03 -9.13623e-03 42 40201 1.1620e-01 6.97118e-02 1.30517e-01 7.71201e-01 9.69099e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.14035e-01 -8.20192e-03  8.82103e-03 42 20200 1.1620e-01 6.97118e-02 1.30517e-01 7.71201e-01 9.69099e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.14943e-01  2.30208e-03  1.43784e-02 42 30101 1.1620e-01 6.97118e-02 1.30517e-01 7.71201e-01 9.69099e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.15678e-01  1.07762e-02  1.21357e-02 42 30302 1.1620e-01 6.97118e-02 1.30517e-01 7.71201e-01 9.69099e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.16671e-01  3.74385e-03  1.19987e-02 42 40000 1.1620e-01 6.97118e-02 1.30517e-01 7.71201e-01 9.69099e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.20150e-01  1.07486e-02  9.91476e-03 42 30000 1.1620e-01 6.97118e-02 1.30517e-01 7.71201e-01 9.69099e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.20306e-01  8.48509e-03  9.92406e-03 42 40100 1.1620e-01 6.97118e-02 1.30517e-01 7.71201e-01 9.69099e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.20564e-01  5.74800e-03  2.00174e-02 42 20202 1.1620e-01 6.97118e-02 1.30517e-01 7.71201e-01 9.69099e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.20672e-01 -5.32865e-03  1.73809e-02 42 30202 1.1620e-01 6.97118e-02 1.30517e-01 7.71201e-01 9.69099e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.20731e-01  6.06996e-03  9.80377e-03 42 40202 1.1620e-01 6.97118e-02 1.30517e-01 7.71201e-01 9.69099e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.21501e-01 -9.51855e-04  6.90649e-03 42 20201 1.1620e-01 6.97118e-02 1.30517e-01 7.71201e-01 9.69099e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.23125e-01  9.36143e-03  7.01795e-03 42 40300 1.1620e-01 6.97118e-02 1.30517e-01 7.71201e-01 9.69099e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.23869e-01 -5.24709e-03  1.47020e-02 42 40101 1.1620e-01 6.97118e-02 1.30517e-01 7.71201e-01 9.69099e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.23965e-01  3.61758e-03  1.53213e-02 42 30300 1.1620e-01 6.97118e-02 1.30517e-01 7.71201e-01 9.69099e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.24943e-01  6.05069e-04  6.28020e-03 42 30200 1.1620e-01 6.97118e-02 1.30517e-01 7.71201e-01 9.69099e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.25729e-01  1.00708e-02  5.68166e-03 42 40301 1.1620e-01 6.97118e-02 1.30517e-01 7.71201e-01 9.69099e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.27095e-01  1.50319e-03 -9.68743e-03 42 30100 1.1620e-01 6.97118e-02 1.30517e-01 7.71201e-01 9.69099e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.27363e-01  6.80716e-03 -1.39300e-02 42 30301 1.1620e-01 6.97118e-02 1.30517e-01 7.71201e-01 9.69099e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.29860e-01  2.94442e-03 -9.69815e-03 42 30201 1.1620e-01 6.97118e-02 1.30517e-01 7.71201e-01 9.69099e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.30517e-01  4.30692e-03 -9.18458e-03 42 40200 1.1620e-01 6.97118e-02 1.30517e-01 7.71201e-01 9.69099e-01 0.00000e+00
64 7.825e+00 1.25025e+02 6.5e+01 0.00000e+00  3.40935e-04  3.24175e-03 42 20200 1.1630e-01 6.97118e-02 1.30517e-01 5.67812e-01 7.11920e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 6.97118e-02 -1.39227e-02 -8.42758e-03 42 20200 1.1630e-01 6.97118e-02 1.30517e-01 5.67812e-01 7.11920e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.34499e-02 -3.65142e-03 -1.17021e-02 42 30000 1.1630e-01 6.97118e-02 1.30517e-01 5.67812e-01 7.11920e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.42759e-02 -1.01088e-02 -9.31811e-03 42 20201 1.1630e-01 6.97118e-02 1.30517e-01 5.67812e-01 7.11920e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.76959e-02 -1.46887e-02 -1.05458e-02 42 30100 1.1630e-01 6.97118e-02 1.30517e-01 5.67812e-01 7.11920e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.17348e-02  2.11889e-03 -1.63111e-02 42 30101 1.1630e-01 6.97118e-02 1.30517e-01 5.67812e-01 7.11920e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.26160e-02 -8.66219e-03 -7.38030e-03 42 20200 1.1630e-01 6.97118e-02 1.30517e-01 5.67812e-01 7.11920e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.57318e-02 -5.65758e-04 -1.35863e-02 42 20202 1.1630e-01 6.97118e-02 1.30517e-01 5.67812e-01 7.11920e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.70461e-02  2.65230e-03 -9.56779e-03 42 30000 1.1630e-01 6.97118e-02 1.30517e-01 5.67812e-01 7.11920e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.80250e-02 -3.62358e-03 -9.62842e-03 42 20201 1.1630e-01 6.97118e-02 1.30517e-01 5.67812e-01 7.11920e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.88460e-02 -1.04785e-02 -5.66532e-03 42 30200 1.1630e-01 6.97118e-02 1.30517e-01 5.67812e-01 7.11920e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 9.20781e-02  4.23560e-03 -9.07053e-03 42 30100 1.1630e-01 6.97118e-02 1.30517e-01 5.67812e-01 7.11920e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 9.23425e-02 -4.62715e-03 -6.71321e-03 42 30201 1.1630e-01 6.97118e-02 1.30517e-01 5.67812e-01 7.11920e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 9.68646e-02  9.82952e-03 -1.23831e-02 42 30101 1.1630e-01 6.97118e-02 1.30517e-01 5.67812e-01 7.11920e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 9.80350e-02 -6.22604e-03 -1.59524e-02 42 20200 1.1630e-01 6.97118e-02 1.30517e-01 5.67812e-01 7.11920e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 9.84477e-02  6.69535e-03 -1.03271e-02 42 40000 1.1630e-01 6.97118e-02 1.30517e-01 5.67812e-01 7.11920e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.01515e-01  4.67369e-03 -6.66973e-03 42 40100 1.1630e-01 6.97118e-02 1.30517e-01 5.67812e-01 7.11920e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.01601e-01 -3.14639e-03 -2.05019e-02 42 20202 1.1630e-01 6.97118e-02 1.30517e-01 5.67812e-01 7.11920e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.01823e-01 -2.35716e-03 -1.02439e-02 42 30202 1.1630e-01 6.97118e-02 1.30517e-01 5.67812e-01 7.11920e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.03292e-01  4.04843e-03 -7.81091e-03 42 30000 1.1630e-01 6.97118e-02 1.30517e-01 5.67812e-01 7.11920e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.04453e-01 -4.77706e-03 -1.02691e-02 42 20201 1.1630e-01 6.97118e-02 1.30517e-01 5.67812e-01 7.11920e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.04521e-01  1.10607e-02 -9.59008e-03 42 40101 1.1630e-01 6.97118e-02 1.30517e-01 5.67812e-01 7.11920e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.04602e-01 -2.11933e-03 -1.07251e-02 42 30300 1.1630e-01 6.97118e-02 1.30517e-01 5.67812e-01 7.11920e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.05292e-01 -1.29800e-03 -7.64282e-03 42 30200 1.1630e-01 6.97118e-02 1.30517e-01 5.67812e-01 7.11920e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.07470e-01  1.18035e-02 -1.02081e-02 42 30301 1.1630e-01 6.97118e-02 1.30517e-01 5.67812e-01 7.11920e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.09263e-01 -1.13486e-03 -6.64270e-03 42 30100 1.1630e-01 6.97118e-02 1.30517e-01 5.67812e-01 7.11920e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.09436e-01  6.01634e-05 -8.42970e-03 42 30201 1.1630e-01 6.97118e-02 1.30517e-01 5.67812e-01 7.11920e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.10130e-01  1.00266e-02 -1.10462e-02 42 40200 1.1630e-01 6.97118e-02 1.30517e-01 5.67812e-01 7.11920e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.12897e-01 -2.65158e-03 -9.13623e-03 42 40201 1.1630e-01 6.97118e-02 1.30517e-01 5.67812e-01 7.11920e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.14035e-01 -7.58963e-03  8.82103e-03 42 20200 1.1630e-01 6.97118e-02 1.30517e-01 5.67812e-01 7.11920e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.14943e-01  2.22331e-03  1.43784e-02 42 30101 1.1630e-01 6.97118e-02 1.30517e-01 5.67812e-01 7.11920e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.15678e-01  9.22941e-03  1.21357e-02 42 30302 1.1630e-01 6.97118e-02 1.30517e-01 5.67812e-01 7.11920e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.16671e-01  2.50129e-03  1.19987e-02 42 40000 1.1630e-01 6.97118e-02 1.30517e-01 5.67812e-01 7.11920e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.20150e-01  1.07859e-02  9.91476e-03 42 30000 1.1630e-01 6.97118e-02 1.30517e-01 5.67812e-01 7.11920e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.20306e-01  6.90228e-03  9.92406e-03 42 40100 1.1630e-01 6.97118e-02 1.30517e-01 5.67812e-01 7.11920e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.20564e-01  5.14248e-03  2.00174e-02 42 20202 1.1630e-01 6.97118e-02 1.30517e-01 5.67812e-01 7.11920e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.20672e-01 -6.94489e-03  1.73809e-02 42 30202 1.1630e-01 6.97118e-02 1.30517e-01 5.67812e-01 7.11920e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.20731e-01  4.05063e-03  9.80377e-03 42 40202 1.1630e-01 6.97118e-02 1.30517e-01 5.67812e-01 7.11920e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.21501e-01 -1.03979e-03  6.90649e-03 42 20201 1.1630e-01 6.97118e-02 1.30517e-01 5.67812e-01 7.11920e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.23125e-01  7.12111e-03  7.01795e-03 42 40300 1.1630e-01 6.97118e-02 1.30517e-01 5.67812e-01 7.11920e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.23869e-01 -7.15893e-03  1.47020e-02 42 40101 1.1630e-01 6.97118e-02 1.30517e-01 5.67812e-01 7.11920e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.23965e-01  1.69746e-03  1.53213e-02 42 30300 1.1630e-01 6.97118e-02 1.30517e-01 5.67812e-01 7.11920e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.24943e-01 -4.04544e-04  6.28020e-03 42 30200 1.1630e-01 6.97118e-02 1.30517e-01 5.67812e-01 7.11920e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.25729e-01  7.59078e-03  5.68166e-03 42 40301 1.1630e-01 6.97118e-02 1.30517e-01 5.67812e-01 7.11920e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.27095e-01  9.01610e-04 -9.68743e-03 42 30100 1.1630e-01 6.97118e-02 1.30517e-01 5.67812e-01 7.11920e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.27363e-01  4.57571e-03 -1.39300e-02 42 30301 1.1630e-01 6.97118e-02 1.30517e-01 5.67812e-01 7.11920e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.29860e-01  1.48599e-03 -9.69815e-03 42 30201 1.1630e-01 6.97118e-02 1.30517e-01 5.67812e-01 7.11920e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.30517e-01  1.78811e-03 -9.18458e-03 42 40200 1.1630e-01 6.97118e-02 1.30517e-01 5.67812e-01 7.11920e-01 0.00000e+00
64 7.825e+00 1.25025e+02 6.5e+01 0.00000e+00  3.37453e-04  2.56104e-03 42 20200 1.1640e-01 6.97118e-02 1.30517e-01 4.26420e-01 5.30323e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 6.97118e-02 -1.03736e-02 -8.42758e-03 42 20200 1.1640e-01 6.97118e-02 1.30517e-01 4.26420e-01 5.30323e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.34499e-02 -6.07196e-04 -1.17021e-02 42 30000 1.1640e-01 6.97118e-02 1.30517e-01 4.26420e-01 5.30323e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.42759e-02 -7.17329e-03 -9.31811e-03 42 20201 1.1640e-01 6.97118e-02 1.30517e-01 4.26420e-01 5.30323e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.76959e-02 -1.21897e-02 -1.05458e-02 42 30100 1.1640e-01 6.97118e-02 1.30517e-01 4.26420e-01 5.30323e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.17348e-02  4.12490e-03 -1.63111e-02 42 30101 1.1640e-01 6.97118e-02 1.30517e-01 4.26420e-01 5.30323e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.26160e-02 -6.37528e-03 -7.38030e-03 42 20200 1.1640e-01 6.97118e-02 1.30517e-01 4.26420e-01 5.30323e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.57318e-02  9.71143e-04 -1.35863e-02 42 20202 1.1640e-01 6.97118e-02 1.30517e-01 4.26420e-01 5.30323e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.70461e-02  4.42525e-03 -9.56779e-03 42 30000 1.1640e-01 6.97118e-02 1.30517e-01 4.26420e-01 5.30323e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.80250e-02 -1.96034e-03 -9.62842e-03 42 20201 1.1640e-01 6.97118e-02 1.30517e-01 4.26420e-01 5.30323e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.88460e-02 -9.29524e-03 -5.66532e-03 42 30200 1.1640e-01 6.97118e-02 1.30517e-01 4.26420e-01 5.30323e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 9.20781e-02  5.44958e-03 -9.07053e-03 42 30100 1.1640e-01 6.97118e-02 1.30517e-01 4.26420e-01 5.30323e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 9.23425e-02 -3.82834e-03 -6.71321e-03 42 30201 1.1640e-01 6.97118e-02 1.30517e-01 4.26420e-01 5.30323e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 9.68646e-02  1.05329e-02 -1.23831e-02 42 30101 1.1640e-01 6.97118e-02 1.30517e-01 4.26420e-01 5.30323e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 9.80350e-02 -4.62807e-03 -1.59524e-02 42 20200 1.1640e-01 6.97118e-02 1.30517e-01 4.26420e-01 5.30323e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 9.84477e-02  6.84587e-03 -1.03271e-02 42 40000 1.1640e-01 6.97118e-02 1.30517e-01 4.26420e-01 5.30323e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.01515e-01  4.50973e-03 -6.66973e-03 42 40100 1.1640e-01 6.97118e-02 1.30517e-01 4.26420e-01 5.30323e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.01601e-01 -2.93259e-03 -2.05019e-02 42 20202 1.1640e-01 6.97118e-02 1.30517e-01 4.26420e-01 5.30323e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.01823e-01 -2.55264e-03 -1.02439e-02 42 30202 1.1640e-01 6.97118e-02 1.30517e-01 4.26420e-01 5.30323e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.03292e-01  5.10808e-03 -7.81091e-03 42 30000 1.1640e-01 6.97118e-02 1.30517e-01 4.26420e-01 5.30323e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.04453e-01 -3.83382e-03 -1.02691e-02 42 20201 1.1640e-01 6.97118e-02 1.30517e-01 4.26420e-01 5.30323e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.04521e-01  1.05931e-02 -9.59008e-03 42 40101 1.1640e-01 6.97118e-02 1.30517e-01 4.26420e-01 5.30323e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.04602e-01 -2.59489e-03 -1.07251e-02 42 30300 1.1640e-01 6.97118e-02 1.30517e-01 4.26420e-01 5.30323e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.05292e-01 -1.45547e-03 -7.64282e-03 42 30200 1.1640e-01 6.97118e-02 1.30517e-01 4.26420e-01 5.30323e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.07470e-01  1.10434e-02 -1.02081e-02 42 30301 1.1640e-01 6.97118e-02 1.30517e-01 4.26420e-01 5.30323e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.09263e-01 -6.66588e-04 -6.64270e-03 42 30100 1.1640e-01 6.97118e-02 1.30517e-01 4.26420e-01 5.30323e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.09436e-01 -5.06005e-04 -8.42970e-03 42 30201 1.1640e-01 6.97118e-02 1.30517e-01 4.26420e-01 5.30323e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.10130e-01  9.00638e-03 -1.10462e-02 42 40200 1.1640e-01 6.97118e-02 1.30517e-01 4.26420e-01 5.30323e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.12897e-01 -3.93920e-03 -9.13623e-03 42 40201 1.1640e-01 6.97118e-02 1.30517e-01 4.26420e-01 5.30323e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.14035e-01 -6.97388e-03  8.82103e-03 42 20200 1.1640e-01 6.97118e-02 1.30517e-01 4.26420e-01 5.30323e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.14943e-01  2.14454e-03  1.43784e-02 42 30101 1.1640e-01 6.97118e-02 1.30517e-01 4.26420e-01 5.30323e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.15678e-01  7.67652e-03  1.21357e-02 42 30302 1.1640e-01 6.97118e-02 1.30517e-01 4.26420e-01 5.30323e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.16671e-01  1.24154e-03  1.19987e-02 42 40000 1.1640e-01 6.97118e-02 1.30517e-01 4.26420e-01 5.30323e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.20150e-01  1.08237e-02  9.91476e-03 42 30000 1.1640e-01 6.97118e-02 1.30517e-01 4.26420e-01 5.30323e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.20306e-01  5.30051e-03  9.92406e-03 42 40100 1.1640e-01 6.97118e-02 1.30517e-01 4.26420e-01 5.30323e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.20564e-01  4.53426e-03  2.00174e-02 42 20202 1.1640e-01 6.97118e-02 1.30517e-01 4.26420e-01 5.30323e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.20672e-01 -8.58026e-03  1.73809e-02 42 30202 1.1640e-01 6.97118e-02 1.30517e-01 4.26420e-01 5.30323e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.20731e-01  2.02275e-03  9.80377e-03 42 40202 1.1640e-01 6.97118e-02 1.30517e-01 4.26420e-01 5.30323e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.21501e-01 -1.12786e-03  6.90649e-03 42 20201 1.1640e-01 6.97118e-02 1.30517e-01 4.26420e-01 5.30323e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.23125e-01  4.87102e-03  7.01795e-03 42 40300 1.1640e-01 6.97118e-02 1.30517e-01 4.26420e-01 5.30323e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.23869e-01 -9.09153e-03  1.47020e-02 42 40101 1.1640e-01 6.97118e-02 1.30517e-01 4.26420e-01 5.30323e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.23965e-01 -2.43459e-04  1.53213e-02 42 30300 1.1640e-01 6.97118e-02 1.30517e-01 4.26420e-01 5.30323e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.24943e-01 -1.41908e-03  6.28020e-03 42 30200 1.1640e-01 6.97118e-02 1.30517e-01 4.26420e-01 5.30323e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.25729e-01  5.09965e-03  5.68166e-03 42 40301 1.1640e-01 6.97118e-02 1.30517e-01 4.26420e-01 5.30323e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.27095e-01  2.97012e-04 -9.68743e-03 42 30100 1.1640e-01 6.97118e-02 1.30517e-01 4.26420e-01 5.30323e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.27363e-01  2.32168e-03 -1.39300e-02 42 30301 1.1640e-01 6.97118e-02 1.30517e-01 4.26420e-01 5.30323e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.29860e-01  2.00343e-05 -9.69815e-03 42 30201 1.1640e-01 6.97118e-02 1.30517e-01 4.26420e-01 5.30323e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.30517e-01 -7.54972e-04 -9.18458e-03 42 40200 1.1640e-01 6.97118e-02 1.30517e-01 4.26420e-01 5.30323e-01 0.00000e+00
64 7.825e+00 1.25025e+02 6.5e+01 0.00000e+00  3.35831e-04  2.25624e-03 42 20200 1.1650e-01 6.97118e-02 1.30517e-01 3.47808e-01 4.25250e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 6.97118e-02 -6.81193e-03 -8.42758e-03 42 20200 1.1650e-01 6.97118e-02 1.30517e-01 3.47808e-01 4.25250e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.34499e-02  2.44816e-03 -1.17021e-02 42 30000 1.1650e-01 6.97118e-02 1.30517e-01 3.47808e-01 4.25250e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.42759e-02 -4.22698e-03 -9.31811e-03 42 20201 1.1650e-01 6.97118e-02 1.30517e-01 3.47808e-01 4.25250e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.76959e-02 -9.68124e-03 -1.05458e-02 42 30100 1.1650e-01 6.97118e-02 1.30517e-01 3.47808e-01 4.25250e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.17348e-02  6.13899e-03 -1.63111e-02 42 30101 1.1650e-01 6.97118e-02 1.30517e-01 3.47808e-01 4.25250e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.26160e-02 -4.07216e-03 -7.38030e-03 42 20200 1.1650e-01 6.97118e-02 1.30517e-01 3.47808e-01 4.25250e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.57318e-02  2.51461e-03 -1.35863e-02 42 20202 1.1650e-01 6.97118e-02 1.30517e-01 3.47808e-01 4.25250e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.70461e-02  6.21271e-03 -9.56779e-03 42 30000 1.1650e-01 6.97118e-02 1.30517e-01 3.47808e-01 4.25250e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.80250e-02 -2.82953e-04 -9.62842e-03 42 20201 1.1650e-01 6.97118e-02 1.30517e-01 3.47808e-01 4.25250e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.88460e-02 -8.10666e-03 -5.66532e-03 42 30200 1.1650e-01 6.97118e-02 1.30517e-01 3.47808e-01 4.25250e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 9.20781e-02  6.67610e-03 -9.07053e-03 42 30100 1.1650e-01 6.97118e-02 1.30517e-01 3.47808e-01 4.25250e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 9.23425e-02 -3.02554e-03 -6.71321e-03 42 30201 1.1650e-01 6.97118e-02 1.30517e-01 3.47808e-01 4.25250e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 9.68646e-02  1.12469e-02 -1.23831e-02 42 30101 1.1650e-01 6.97118e-02 1.30517e-01 3.47808e-01 4.25250e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 9.80350e-02 -3.02464e-03 -1.59524e-02 42 20200 1.1650e-01 6.97118e-02 1.30517e-01 3.47808e-01 4.25250e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 9.84477e-02  6.99789e-03 -1.03271e-02 42 40000 1.1650e-01 6.97118e-02 1.30517e-01 3.47808e-01 4.25250e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.01515e-01  4.34599e-03 -6.66973e-03 42 40100 1.1650e-01 6.97118e-02 1.30517e-01 3.47808e-01 4.25250e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.01601e-01 -2.71017e-03 -2.05019e-02 42 20202 1.1650e-01 6.97118e-02 1.30517e-01 3.47808e-01 4.25250e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.01823e-01 -2.74803e-03 -1.02439e-02 42 30202 1.1650e-01 6.97118e-02 1.30517e-01 3.47808e-01 4.25250e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.03292e-01  6.17096e-03 -7.81091e-03 42 30000 1.1650e-01 6.97118e-02 1.30517e-01 3.47808e-01 4.25250e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.04453e-01 -2.88786e-03 -1.02691e-02 42 20201 1.1650e-01 6.97118e-02 1.30517e-01 3.47808e-01 4.25250e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.04521e-01  1.01245e-02 -9.59008e-03 42 40101 1.1650e-01 6.97118e-02 1.30517e-01 3.47808e-01 4.25250e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.04602e-01 -3.07155e-03 -1.07251e-02 42 30300 1.1650e-01 6.97118e-02 1.30517e-01 3.47808e-01 4.25250e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.05292e-01 -1.60590e-03 -7.64282e-03 42 30200 1.1650e-01 6.97118e-02 1.30517e-01 3.47808e-01 4.25250e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.07470e-01  1.02809e-02 -1.02081e-02 42 30301 1.1650e-01 6.97118e-02 1.30517e-01 3.47808e-01 4.25250e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.09263e-01 -1.97723e-04 -6.64270e-03 42 30100 1.1650e-01 6.97118e-02 1.30517e-01 3.47808e-01 4.25250e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.09436e-01 -1.06697e-03 -8.42970e-03 42 30201 1.1650e-01 6.97118e-02 1.30517e-01 3.47808e-01 4.25250e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.10130e-01  7.98260e-03 -1.10462e-02 42 40200 1.1650e-01 6.97118e-02 1.30517e-01 3.47808e-01 4.25250e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.12897e-01 -5.23167e-03 -9.13623e-03 42 40201 1.1650e-01 6.97118e-02 1.30517e-01 3.47808e-01 4.25250e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.14035e-01 -6.35490e-03  8.82103e-03 42 20200 1.1650e-01 6.97118e-02 1.30517e-01 3.47808e-01 4.25250e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.14943e-01  2.06375e-03  1.43784e-02 42 30101 1.1650e-01 6.97118e-02 1.30517e-01 3.47808e-01 4.25250e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.15678e-01  6.11748e-03  1.21357e-02 42 30302 1.1650e-01 6.97118e-02 1.30517e-01 3.47808e-01 4.25250e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.16671e-01 -1.63810e-05  1.19987e-02 42 40000 1.1650e-01 6.97118e-02 1.30517e-01 3.47808e-01 4.25250e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.20150e-01  1.08618e-02  9.91476e-03 42 30000 1.1650e-01 6.97118e-02 1.30517e-01 3.47808e-01 4.25250e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.20306e-01  3.69878e-03  9.92406e-03 42 40100 1.1650e-01 6.97118e-02 1.30517e-01 3.47808e-01 4.25250e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.20564e-01  3.92126e-03  2.00174e-02 42 20202 1.1650e-01 6.97118e-02 1.30517e-01 3.47808e-01 4.25250e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.20672e-01 -1.02158e-02  1.73809e-02 42 30202 1.1650e-01 6.97118e-02 1.30517e-01 3.47808e-01 4.25250e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.20731e-01 -1.37651e-05  9.80377e-03 42 40202 1.1650e-01 6.97118e-02 1.30517e-01 3.47808e-01 4.25250e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.21501e-01 -1.21636e-03  6.90649e-03 42 20201 1.1650e-01 6.97118e-02 1.30517e-01 3.47808e-01 4.25250e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.23125e-01  2.61111e-03  7.01795e-03 42 40300 1.1650e-01 6.97118e-02 1.30517e-01 3.47808e-01 4.25250e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.23869e-01 -1.10259e-02  1.47020e-02 42 40101 1.1650e-01 6.97118e-02 1.30517e-01 3.47808e-01 4.25250e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.23965e-01 -2.18620e-03  1.53213e-02 42 30300 1.1650e-01 6.97118e-02 1.30517e-01 3.47808e-01 4.25250e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.24943e-01 -2.44062e-03  6.28020e-03 42 30200 1.1650e-01 6.97118e-02 1.30517e-01 3.47808e-01 4.25250e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.25729e-01  2.59732e-03  5.68166e-03 42 40301 1.1650e-01 6.97118e-02 1.30517e-01 3.47808e-01 4.25250e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.27095e-01 -3.10912e-04 -9.68743e-03 42 30100 1.1650e-01 6.97118e-02 1.30517e-01 3.47808e-01 4.25250e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.27363e-01  6.40453e-05 -1.39300e-02 42 30301 1.1650e-01 6.97118e-02 1.30517e-01 3.47808e-01 4.25250e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.29860e-01 -1.45558e-03 -9.69815e-03 42 30201 1.1650e-01 6.97118e-02 1.30517e-01 3.47808e-01 4.25250e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.30517e-01 -3.30340e-03 -9.18458e-03 42 40200 1.1650e-01 6.97118e-02 1.30517e-01 3.47808e-01 4.25250e-01 0.00000e+00
64 7.825e+00 1.25025e+02 6.5e+01 0.00000e+00  2.87753e-04  1.19436e-02 42 20200 1.1659e-01 6.97118e-02 1.30517e-01 3.32772e-01 3.96943e-01 5.05338e-04
64 8.400e+00 1.25025e+02 6.5e+01 6.97118e-02 -3.59573e-03 -8.42758e-03 42 20200 1.1659e-01 6.97118e-02 1.30517e-01 3.32772e-01 3.96943e-01 5.05338e-04
64 8.400e+00 1.25025e+02 6.5e+01 7.34499e-02  5.20756e-03 -1.17021e-02 42 30000 1.1659e-01 6.97118e-02 1.30517e-01 3.32772e-01 3.96943e-01 5.05338e-04
64 8.400e+00 1.25025e+02 6.5e+01 7.42759e-02 -1.56598e-03 -9.31811e-03 42 20201 1.1659e-01 6.97118e-02 1.30517e-01 3.32772e-01 3.96943e-01 5.05338e-04
64 8.400e+00 1.25025e+02 6.5e+01 7.76959e-02 -7.41535e-03 -1.05458e-02 42 30100 1.1659e-01 6.97118e-02 1.30517e-01 3.32772e-01 3.96943e-01 5.05338e-04
64 8.400e+00 1.25025e+02 6.5e+01 8.17348e-02  7.95864e-03 -1.63111e-02 42 30101 1.1659e-01 6.97118e-02 1.30517e-01 3.32772e-01 3.96943e-01 5.05338e-04
64 8.200e+00 1.05497e+02 6.5e+01 8.26160e-02 -1.99461e-03 -7.38030e-03 42 20200 1.1659e-01 6.97118e-02 1.30517e-01 3.32772e-01 3.96943e-01 5.05338e-04
64 8.400e+00 1.25025e+02 6.5e+01 8.57318e-02  3.90939e-03 -1.35863e-02 42 20202 1.1659e-01 6.97118e-02 1.30517e-01 3.32772e-01 3.96943e-01 5.05338e-04
64 8.200e+00 1.05497e+02 6.5e+01 8.70461e-02  7.82472e-03 -9.56779e-03 42 30000 1.1659e-01 6.97118e-02 1.30517e-01 3.32772e-01 3.96943e-01 5.05338e-04
64 8.200e+00 1.05497e+02 6.5e+01 8.80250e-02  1.22967e-03 -9.62842e-03 42 20201 1.1659e-01 6.97118e-02 1.30517e-01 3.32772e-01 3.96943e-01 5.05338e-04
64 8.400e+00 1.25025e+02 6.5e+01 8.88460e-02 -7.03232e-03 -5.66532e-03 42 30200 1.1659e-01 6.97118e-02 1.30517e-01 3.32772e-01 3.96943e-01 5.05338e-04
64 8.200e+00 1.05497e+02 6.5e+01 9.20781e-02  7.78157e-03 -9.07053e-03 42 30100 1.1659e-01 6.97118e-02 1.30517e-01 3.32772e-01 3.96943e-01 5.05338e-04
64 8.400e+00 1.25025e+02 6.5e+01 9.23425e-02 -2.29959e-03 -6.71321e-03 42 30201 1.1659e-01 6.97118e-02 1.30517e-01 3.32772e-01 3.96943e-01 5.05338e-04
64 8.200e+00 1.05497e+02 6.5e+01 9.68646e-02  1.18894e-02 -1.23831e-02 42 30101 1.1659e-01 6.97118e-02 1.30517e-01 3.32772e-01 3.96943e-01 5.05338e-04
64 8.000e+00 8.89042e+01 6.5e+01 9.80350e-02 -1.57199e-03 -1.59524e-02 42 20200 1.1659e-01 6.97118e-02 1.30517e-01 3.32772e-01 3.96943e-01 5.05338e-04
64 8.400e+00 1.25025e+02 6.5e+01 9.84477e-02  7.13601e-03 -1.03271e-02 42 40000 1.1659e-01 6.97118e-02 1.30517e-01 3.32772e-01 3.96943e-01 5.05338e-04
64 8.400e+00 1.25025e+02 6.5e+01 1.01515e-01  4.19882e-03 -6.66973e-03 42 40100 1.1659e-01 6.97118e-02 1.30517e-01 3.32772e-01 3.96943e-01 5.05338e-04
64 8.200e+00 1.05497e+02 6.5e+01 1.01601e-01 -2.51174e-03 -2.05019e-02 42 20202 1.1659e-01 6.97118e-02 1.30517e-01 3.32772e-01 3.96943e-01 5.05338e-04
64 8.400e+00 1.25025e+02 6.5e+01 1.01823e-01 -2.92380e-03 -1.02439e-02 42 30202 1.1659e-01 6.97118e-02 1.30517e-01 3.32772e-01 3.96943e-01 5.05338e-04
64 8.000e+00 8.89042e+01 6.5e+01 1.03292e-01  7.13522e-03 -7.81091e-03 42 30000 1.1659e-01 6.97118e-02 1.30517e-01 3.32772e-01 3.96943e-01 5.05338e-04
64 8.000e+00 8.89042e+01 6.5e+01 1.04453e-01 -2.02926e-03 -1.02691e-02 42 20201 1.1659e-01 6.97118e-02 1.30517e-01 3.32772e-01 3.96943e-01 5.05338e-04
64 8.400e+00 1.25025e+02 6.5e+01 1.04521e-01  9.70182e-03 -9.59008e-03 42 40101 1.1659e-01 6.97118e-02 1.30517e-01 3.32772e-01 3.96943e-01 5.05338e-04
64 8.400e+00 1.25025e+02 6.5e+01 1.04602e-01 -3.50149e-03 -1.07251e-02 42 30300 1.1659e-01 6.97118e-02 1.30517e-01 3.32772e-01 3.96943e-01 5.05338e-04
64 8.200e+00 1.05497e+02 6.5e+01 1.05292e-01 -1.74441e-03 -7.64282e-03 42 30200 1.1659e-01 6.97118e-02 1.30517e-01 3.32772e-01 3.96943e-01 5.05338e-04
64 8.400e+00 1.25025e+02 6.5e+01 1.07470e-01  9.59254e-03 -1.02081e-02 42 30301 1.1659e-01 6.97118e-02 1.30517e-01 3.32772e-01 3.96943e-01 5.05338e-04
64 8.000e+00 8.89042e+01 6.5e+01 1.09263e-01  2.29651e-04 -6.64270e-03 42 30100 1.1659e-01 6.97118e-02 1.30517e-01 3.32772e-01 3.96943e-01 5.05338e-04
64 8.200e+00 1.05497e+02 6.5e+01 1.09436e-01 -1.57657e-03 -8.42970e-03 42 30201 1.1659e-01 6.97118e-02 1.30517e-01 3.32772e-01 3.96943e-01 5.05338e-04
64 8.400e+00 1.25025e+02 6.5e+01 1.10130e-01  7.05813e-03 -1.10462e-02 42 40200 1.1659e-01 6.97118e-02 1.30517e-01 3.32772e-01 3.96943e-01 5.05338e-04
64 8.400e+00 1.25025e+02 6.5e+01 1.12897e-01 -6.39906e-03 -9.13623e-03 42 40201 1.1659e-01 6.97118e-02 1.30517e-01 3.32772e-01 3.96943e-01 5.05338e-04
64 7.825e+00 7.64304e+01 6.5e+01 1.14035e-01 -5.79483e-03  8.82103e-03 42 20200 1.1659e-01 6.97118e-02 1.30517e-01 3.32772e-01 3.96943e-01 5.05338e-04
64 8.000e+00 8.89042e+01 6.5e+01 1.14943e-01  1.99416e-03  1.43784e-02 42 30101 1.1659e-01 6.97118e-02 1.30517e-01 3.32772e-01 3.96943e-01 5.05338e-04
64 8.400e+00 1.25025e+02 6.5e+01 1.15678e-01  4.70905e-03  1.21357e-02 42 30302 1.1659e-01 6.97118e-02 1.30517e-01 3.32772e-01 3.96943e-01 5.05338e-04
64 8.200e+00 1.05497e+02 6.5e+01 1.16671e-01 -1.15614e-03  1.19987e-02 42 40000 1.1659e-01 6.97118e-02 1.30517e-01 3.32772e-01 3.96943e-01 5.05338e-04
64 7.825e+00 7.64304e+01 6.5e+01 1.20150e-01  1.08965e-02  9.91476e-03 42 30000 1.1659e-01 6.97118e-02 1.30517e-01 3.32772e-01 3.96943e-01 5.05338e-04
64 8.200e+00 1.05497e+02 6.5e+01 1.20306e-01  2.24805e-03  9.92406e-03 42 40100 1.1659e-01 6.97118e-02 1.30517e-01 3.32772e-01 3.96943e-01 5.05338e-04
64 8.000e+00 8.89042e+01 6.5e+01 1.20564e-01  3.37032e-03  2.00174e-02 42 20202 1.1659e-01 6.97118e-02 1.30517e-01 3.32772e-01 3.96943e-01 5.05338e-04
64 8.200e+00 1.05497e+02 6.5e+01 1.20672e-01 -1.16971e-02  1.73809e-02 42 30202 1.1659e-01 6.97118e-02 1.30517e-01 3.32772e-01 3.96943e-01 5.05338e-04
64 8.400e+00 1.25025e+02 6.5e+01 1.20731e-01 -1.85405e-03  9.80377e-03 42 40202 1.1659e-01 6.97118e-02 1.30517e-01 3.32772e-01 3.96943e-01 5.05338e-04
64 7.825e+00 7.64304e+01 6.5e+01 1.21501e-01 -1.29616e-03  6.90649e-03 42 20201 1.1659e-01 6.97118e-02 1.30517e-01 3.32772e-01 3.96943e-01 5.05338e-04
64 8.400e+00 1.25025e+02 6.5e+01 1.23125e-01  5.68703e-04  7.01795e-03 42 40300 1.1659e-01 6.97118e-02 1.30517e-01 3.32772e-01 3.96943e-01 5.05338e-04
64 8.200e+00 1.05497e+02 6.5e+01 1.23869e-01 -1.27776e-02  1.47020e-02 42 40101 1.1659e-01 6.97118e-02 1.30517e-01 3.32772e-01 3.96943e-01 5.05338e-04
64 8.200e+00 1.05497e+02 6.5e+01 1.23965e-01 -3.94544e-03  1.53213e-02 42 30300 1.1659e-01 6.97118e-02 1.30517e-01 3.32772e-01 3.96943e-01 5.05338e-04
64 8.000e+00 8.89042e+01 6.5e+01 1.24943e-01 -3.36119e-03  6.28020e-03 42 30200 1.1659e-01 6.97118e-02 1.30517e-01 3.32772e-01 3.96943e-01 5.05338e-04
64 8.400e+00 1.25025e+02 6.5e+01 1.25729e-01  3.35572e-04  5.68166e-03 42 40301 1.1659e-01 6.97118e-02 1.30517e-01 3.32772e-01 3.96943e-01 5.05338e-04
64 7.825e+00 7.64304e+01 6.5e+01 1.27095e-01 -8.60712e-04 -9.68743e-03 42 30100 1.1659e-01 6.97118e-02 1.30517e-01 3.32772e-01 3.96943e-01 5.05338e-04
64 8.200e+00 1.05497e+02 6.5e+01 1.27363e-01 -1.98015e-03 -1.39300e-02 42 30301 1.1659e-01 6.97118e-02 1.30517e-01 3.32772e-01 3.96943e-01 5.05338e-04
64 8.000e+00 8.89042e+01 6.5e+01 1.29860e-01 -2.78709e-03 -9.69815e-03 42 30201 1.1659e-01 6.97118e-02 1.30517e-01 3.32772e-01 3.96943e-01 5.05338e-04
64 8.200e+00 1.05497e+02 6.5e+01 1.30517e-01 -5.61079e-03 -9.18458e-03 42 40200 1.1659e-01 6.97118e-02 1.30517e-01 3.32772e-01 3.96943e-01 5.05338e-04
64 7.825e+00 1.25025e+02 6.5e+01 0.00000e+00  3.34600e-04  2.39309e-03 42 20200 1.1660e-01 6.97118e-02 1.30517e-01 3.32772e-01 3.97686e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 6.97118e-02 -3.23774e-03 -8.42758e-03 42 20200 1.1660e-01 6.97118e-02 1.30517e-01 3.32772e-01 3.97686e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.34499e-02  5.51472e-03 -1.17021e-02 42 30000 1.1660e-01 6.97118e-02 1.30517e-01 3.32772e-01 3.97686e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.42759e-02 -1.26976e-03 -9.31811e-03 42 20201 1.1660e-01 6.97118e-02 1.30517e-01 3.32772e-01 3.97686e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.76959e-02 -7.16311e-03 -1.05458e-02 42 30100 1.1660e-01 6.97118e-02 1.30517e-01 3.32772e-01 3.97686e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.17348e-02  8.16123e-03 -1.63111e-02 42 30101 1.1660e-01 6.97118e-02 1.30517e-01 3.32772e-01 3.97686e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.26160e-02 -1.76060e-03 -7.38030e-03 42 20200 1.1660e-01 6.97118e-02 1.30517e-01 3.32772e-01 3.97686e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.57318e-02  4.06470e-03 -1.35863e-02 42 20202 1.1660e-01 6.97118e-02 1.30517e-01 3.32772e-01 3.97686e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.70461e-02  8.00693e-03 -9.56779e-03 42 30000 1.1660e-01 6.97118e-02 1.30517e-01 3.32772e-01 3.97686e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.80250e-02  1.40081e-03 -9.62842e-03 42 20201 1.1660e-01 6.97118e-02 1.30517e-01 3.32772e-01 3.97686e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.88460e-02 -6.91268e-03 -5.66532e-03 42 30200 1.1660e-01 6.97118e-02 1.30517e-01 3.32772e-01 3.97686e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 9.20781e-02  7.90740e-03 -9.07053e-03 42 30100 1.1660e-01 6.97118e-02 1.30517e-01 3.32772e-01 3.97686e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 9.23425e-02 -2.21872e-03 -6.71321e-03 42 30201 1.1660e-01 6.97118e-02 1.30517e-01 3.32772e-01 3.97686e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 9.68646e-02  1.19637e-02 -1.23831e-02 42 30101 1.1660e-01 6.97118e-02 1.30517e-01 3.32772e-01 3.97686e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 9.80350e-02 -1.40970e-03 -1.59524e-02 42 20200 1.1660e-01 6.97118e-02 1.30517e-01 3.32772e-01 3.97686e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 9.84477e-02  7.15144e-03 -1.03271e-02 42 40000 1.1660e-01 6.97118e-02 1.30517e-01 3.32772e-01 3.97686e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.01515e-01  4.18248e-03 -6.66973e-03 42 40100 1.1660e-01 6.97118e-02 1.30517e-01 3.32772e-01 3.97686e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.01601e-01 -2.48690e-03 -2.05019e-02 42 20202 1.1660e-01 6.97118e-02 1.30517e-01 3.32772e-01 3.97686e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.01823e-01 -2.94333e-03 -1.02439e-02 42 30202 1.1660e-01 6.97118e-02 1.30517e-01 3.32772e-01 3.97686e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.03292e-01  7.24312e-03 -7.81091e-03 42 30000 1.1660e-01 6.97118e-02 1.30517e-01 3.32772e-01 3.97686e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.04453e-01 -1.93311e-03 -1.02691e-02 42 20201 1.1660e-01 6.97118e-02 1.30517e-01 3.32772e-01 3.97686e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.04521e-01  9.65480e-03 -9.59008e-03 42 40101 1.1660e-01 6.97118e-02 1.30517e-01 3.32772e-01 3.97686e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.04602e-01 -3.54932e-03 -1.07251e-02 42 30300 1.1660e-01 6.97118e-02 1.30517e-01 3.32772e-01 3.97686e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.05292e-01 -1.75709e-03 -7.64282e-03 42 30200 1.1660e-01 6.97118e-02 1.30517e-01 3.32772e-01 3.97686e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.07470e-01  9.51595e-03 -1.02081e-02 42 30301 1.1660e-01 6.97118e-02 1.30517e-01 3.32772e-01 3.97686e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.09263e-01  2.77772e-04 -6.64270e-03 42 30100 1.1660e-01 6.97118e-02 1.30517e-01 3.32772e-01 3.97686e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.09436e-01 -1.63057e-03 -8.42970e-03 42 30201 1.1660e-01 6.97118e-02 1.30517e-01 3.32772e-01 3.97686e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.10130e-01  6.95523e-03 -1.10462e-02 42 40200 1.1660e-01 6.97118e-02 1.30517e-01 3.32772e-01 3.97686e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.12897e-01 -6.52902e-03 -9.13623e-03 42 40201 1.1660e-01 6.97118e-02 1.30517e-01 3.32772e-01 3.97686e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.14035e-01 -5.73261e-03  8.82103e-03 42 20200 1.1660e-01 6.97118e-02 1.30517e-01 3.32772e-01 3.97686e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.14943e-01  1.98693e-03  1.43784e-02 42 30101 1.1660e-01 6.97118e-02 1.30517e-01 3.32772e-01 3.97686e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.15678e-01  4.55225e-03  1.21357e-02 42 30302 1.1660e-01 6.97118e-02 1.30517e-01 3.32772e-01 3.97686e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.16671e-01 -1.28033e-03  1.19987e-02 42 40000 1.1660e-01 6.97118e-02 1.30517e-01 3.32772e-01 3.97686e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.20150e-01  1.09002e-02  9.91476e-03 42 30000 1.1660e-01 6.97118e-02 1.30517e-01 3.32772e-01 3.97686e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.20306e-01  2.08921e-03  9.92406e-03 42 40100 1.1660e-01 6.97118e-02 1.30517e-01 3.32772e-01 3.97686e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.20564e-01  3.30947e-03  2.00174e-02 42 20202 1.1660e-01 6.97118e-02 1.30517e-01 3.32772e-01 3.97686e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.20672e-01 -1.18593e-02  1.73809e-02 42 30202 1.1660e-01 6.97118e-02 1.30517e-01 3.32772e-01 3.97686e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.20731e-01 -2.05897e-03  9.80377e-03 42 40202 1.1660e-01 6.97118e-02 1.30517e-01 3.32772e-01 3.97686e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.21501e-01 -1.30522e-03  6.90649e-03 42 20201 1.1660e-01 6.97118e-02 1.30517e-01 3.32772e-01 3.97686e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.23125e-01  3.41271e-04  7.01795e-03 42 40300 1.1660e-01 6.97118e-02 1.30517e-01 3.32772e-01 3.97686e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.23869e-01 -1.29699e-02  1.47020e-02 42 40101 1.1660e-01 6.97118e-02 1.30517e-01 3.32772e-01 3.97686e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.23965e-01 -4.13864e-03  1.53213e-02 42 30300 1.1660e-01 6.97118e-02 1.30517e-01 3.32772e-01 3.97686e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.24943e-01 -3.46322e-03  6.28020e-03 42 30200 1.1660e-01 6.97118e-02 1.30517e-01 3.32772e-01 3.97686e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.25729e-01  8.36994e-05  5.68166e-03 42 40301 1.1660e-01 6.97118e-02 1.30517e-01 3.32772e-01 3.97686e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.27095e-01 -9.22139e-04 -9.68743e-03 42 30100 1.1660e-01 6.97118e-02 1.30517e-01 3.32772e-01 3.97686e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.27363e-01 -2.20511e-03 -1.39300e-02 42 30301 1.1660e-01 6.97118e-02 1.30517e-01 3.32772e-01 3.97686e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.29860e-01 -2.93492e-03 -9.69815e-03 42 30201 1.1660e-01 6.97118e-02 1.30517e-01 3.32772e-01 3.97686e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.30517e-01 -5.86508e-03 -9.18458e-03 42 40200 1.1660e-01 6.97118e-02 1.30517e-01 3.32772e-01 3.97686e-01 0.00000e+00
64 7.825e+00 1.25025e+02 6.5e+01 0.00000e+00  3.33245e-04  2.94787e-03 42 20200 1.1670e-01 6.97118e-02 1.30517e-01 3.82119e-01 4.48613e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 6.97118e-02  3.49080e-04 -8.42758e-03 42 20200 1.1670e-01 6.97118e-02 1.30517e-01 3.82119e-01 4.48613e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.34499e-02  8.59256e-03 -1.17021e-02 42 30000 1.1670e-01 6.97118e-02 1.30517e-01 3.82119e-01 4.48613e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.42759e-02  1.69842e-03 -9.31811e-03 42 20201 1.1670e-01 6.97118e-02 1.30517e-01 3.82119e-01 4.48613e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.76959e-02 -4.63525e-03 -1.05458e-02 42 30100 1.1670e-01 6.97118e-02 1.30517e-01 3.82119e-01 4.48613e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.17348e-02  1.01917e-02 -1.63111e-02 42 30101 1.1670e-01 6.97118e-02 1.30517e-01 3.82119e-01 4.48613e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.26160e-02  5.61122e-04 -7.38030e-03 42 20200 1.1670e-01 6.97118e-02 1.30517e-01 3.82119e-01 4.48613e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.57318e-02  5.62146e-03 -1.35863e-02 42 20202 1.1670e-01 6.97118e-02 1.30517e-01 3.82119e-01 4.48613e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.70461e-02  9.80959e-03 -9.56779e-03 42 30000 1.1670e-01 6.97118e-02 1.30517e-01 3.82119e-01 4.48613e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.80250e-02  3.09264e-03 -9.62842e-03 42 20201 1.1670e-01 6.97118e-02 1.30517e-01 3.82119e-01 4.48613e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.88460e-02 -5.71324e-03 -5.66532e-03 42 30200 1.1670e-01 6.97118e-02 1.30517e-01 3.82119e-01 4.48613e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 9.20781e-02  9.14515e-03 -9.07053e-03 42 30100 1.1670e-01 6.97118e-02 1.30517e-01 3.82119e-01 4.48613e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 9.23425e-02 -1.40784e-03 -6.71321e-03 42 30201 1.1670e-01 6.97118e-02 1.30517e-01 3.82119e-01 4.48613e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 9.68646e-02  1.26850e-02 -1.23831e-02 42 30101 1.1670e-01 6.97118e-02 1.30517e-01 3.82119e-01 4.48613e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 9.80350e-02  2.10770e-04 -1.59524e-02 42 20200 1.1670e-01 6.97118e-02 1.30517e-01 3.82119e-01 4.48613e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 9.84477e-02  7.30652e-03 -1.03271e-02 42 40000 1.1670e-01 6.97118e-02 1.30517e-01 3.82119e-01 4.48613e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.01515e-01  4.01920e-03 -6.66973e-03 42 40100 1.1670e-01 6.97118e-02 1.30517e-01 3.82119e-01 4.48613e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.01601e-01 -2.26115e-03 -2.05019e-02 42 20202 1.1670e-01 6.97118e-02 1.30517e-01 3.82119e-01 4.48613e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.01823e-01 -3.13852e-03 -1.02439e-02 42 30202 1.1670e-01 6.97118e-02 1.30517e-01 3.82119e-01 4.48613e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.03292e-01  8.31857e-03 -7.81091e-03 42 30000 1.1670e-01 6.97118e-02 1.30517e-01 3.82119e-01 4.48613e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.04453e-01 -9.75601e-04 -1.02691e-02 42 20201 1.1670e-01 6.97118e-02 1.30517e-01 3.82119e-01 4.48613e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.04521e-01  9.18402e-03 -9.59008e-03 42 40101 1.1670e-01 6.97118e-02 1.30517e-01 3.82119e-01 4.48613e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.04602e-01 -4.02820e-03 -1.07251e-02 42 30300 1.1670e-01 6.97118e-02 1.30517e-01 3.82119e-01 4.48613e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.05292e-01 -1.90741e-03 -7.64282e-03 42 30200 1.1670e-01 6.97118e-02 1.30517e-01 3.82119e-01 4.48613e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.07470e-01  8.74865e-03 -1.02081e-02 42 30301 1.1670e-01 6.97118e-02 1.30517e-01 3.82119e-01 4.48613e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.09263e-01  7.53876e-04 -6.64270e-03 42 30100 1.1670e-01 6.97118e-02 1.30517e-01 3.82119e-01 4.48613e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.09436e-01 -2.19516e-03 -8.42970e-03 42 30201 1.1670e-01 6.97118e-02 1.30517e-01 3.82119e-01 4.48613e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.10130e-01  5.92425e-03 -1.10462e-02 42 40200 1.1670e-01 6.97118e-02 1.30517e-01 3.82119e-01 4.48613e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.12897e-01 -7.83126e-03 -9.13623e-03 42 40201 1.1670e-01 6.97118e-02 1.30517e-01 3.82119e-01 4.48613e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.14035e-01 -5.10709e-03  8.82103e-03 42 20200 1.1670e-01 6.97118e-02 1.30517e-01 3.82119e-01 4.48613e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.14943e-01  1.90805e-03  1.43784e-02 42 30101 1.1670e-01 6.97118e-02 1.30517e-01 3.82119e-01 4.48613e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.15678e-01  2.98078e-03  1.21357e-02 42 30302 1.1670e-01 6.97118e-02 1.30517e-01 3.82119e-01 4.48613e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.16671e-01 -2.54872e-03  1.19987e-02 42 40000 1.1670e-01 6.97118e-02 1.30517e-01 3.82119e-01 4.48613e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.20150e-01  1.09389e-02  9.91476e-03 42 30000 1.1670e-01 6.97118e-02 1.30517e-01 3.82119e-01 4.48613e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.20306e-01  4.73395e-04  9.92406e-03 42 40100 1.1670e-01 6.97118e-02 1.30517e-01 3.82119e-01 4.48613e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.20564e-01  2.69283e-03  2.00174e-02 42 20202 1.1670e-01 6.97118e-02 1.30517e-01 3.82119e-01 4.48613e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.20672e-01 -1.35093e-02  1.73809e-02 42 30202 1.1670e-01 6.97118e-02 1.30517e-01 3.82119e-01 4.48613e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.20731e-01 -4.11293e-03  9.80377e-03 42 40202 1.1670e-01 6.97118e-02 1.30517e-01 3.82119e-01 4.48613e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.21501e-01 -1.39456e-03  6.90649e-03 42 20201 1.1670e-01 6.97118e-02 1.30517e-01 3.82119e-01 4.48613e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.23125e-01 -1.93856e-03  7.01795e-03 42 40300 1.1670e-01 6.97118e-02 1.30517e-01 3.82119e-01 4.48613e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.23869e-01 -1.49221e-02  1.47020e-02 42 40101 1.1670e-01 6.97118e-02 1.30517e-01 3.82119e-01 4.48613e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.23965e-01 -6.09923e-03  1.53213e-02 42 30300 1.1670e-01 6.97118e-02 1.30517e-01 3.82119e-01 4.48613e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.24943e-01 -4.49296e-03  6.28020e-03 42 30200 1.1670e-01 6.97118e-02 1.30517e-01 3.82119e-01 4.48613e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.25729e-01 -2.44130e-03  5.68166e-03 42 40301 1.1670e-01 6.97118e-02 1.30517e-01 3.82119e-01 4.48613e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.27095e-01 -1.53681e-03 -9.68743e-03 42 30100 1.1670e-01 6.97118e-02 1.30517e-01 3.82119e-01 4.48613e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.27363e-01 -4.48424e-03 -1.39300e-02 42 30301 1.1670e-01 6.97118e-02 1.30517e-01 3.82119e-01 4.48613e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.29860e-01 -4.42409e-03 -9.69815e-03 42 30201 1.1670e-01 6.97118e-02 1.30517e-01 3.82119e-01 4.48613e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.30517e-01 -8.43850e-03 -9.18458e-03 42 40200 1.1670e-01 6.97118e-02 1.30517e-01 3.82119e-01 4.48613e-01 0.00000e+00
64 7.825e+00 1.25025e+02 6.5e+01 0.00000e+00  3.31661e-04  3.82891e-03 42 20200 1.1680e-01 6.97118e-02 1.30517e-01 4.96669e-01 5.79038e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 6.97118e-02  3.94861e-03 -8.42758e-03 42 20200 1.1680e-01 6.97118e-02 1.30517e-01 4.96669e-01 5.79038e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.34499e-02  1.16817e-02 -1.17021e-02 42 30000 1.1680e-01 6.97118e-02 1.30517e-01 4.96669e-01 5.79038e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.42759e-02  4.67766e-03 -9.31811e-03 42 20201 1.1680e-01 6.97118e-02 1.30517e-01 4.96669e-01 5.79038e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.76959e-02 -2.09762e-03 -1.05458e-02 42 30100 1.1680e-01 6.97118e-02 1.30517e-01 4.96669e-01 5.79038e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.17348e-02  1.22304e-02 -1.63111e-02 42 30101 1.1680e-01 6.97118e-02 1.30517e-01 4.96669e-01 5.79038e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.26160e-02  2.89192e-03 -7.38030e-03 42 20200 1.1680e-01 6.97118e-02 1.30517e-01 4.96669e-01 5.79038e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.57318e-02  7.18494e-03 -1.35863e-02 42 20202 1.1680e-01 6.97118e-02 1.30517e-01 4.96669e-01 5.79038e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.70461e-02  1.16196e-02 -9.56779e-03 42 30000 1.1680e-01 6.97118e-02 1.30517e-01 4.96669e-01 5.79038e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.80250e-02  4.79144e-03 -9.62842e-03 42 20201 1.1680e-01 6.97118e-02 1.30517e-01 4.96669e-01 5.79038e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.88460e-02 -4.50831e-03 -5.66532e-03 42 30200 1.1680e-01 6.97118e-02 1.30517e-01 4.96669e-01 5.79038e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 9.20781e-02  1.03882e-02 -9.07053e-03 42 30100 1.1680e-01 6.97118e-02 1.30517e-01 4.96669e-01 5.79038e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 9.23425e-02 -5.92871e-04 -6.71321e-03 42 30201 1.1680e-01 6.97118e-02 1.30517e-01 4.96669e-01 5.79038e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 9.68646e-02  1.34097e-02 -1.23831e-02 42 30101 1.1680e-01 6.97118e-02 1.30517e-01 4.96669e-01 5.79038e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 9.80350e-02  1.83882e-03 -1.59524e-02 42 20200 1.1680e-01 6.97118e-02 1.30517e-01 4.96669e-01 5.79038e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 9.84477e-02  7.46317e-03 -1.03271e-02 42 40000 1.1680e-01 6.97118e-02 1.30517e-01 4.96669e-01 5.79038e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.01515e-01  3.85618e-03 -6.66973e-03 42 40100 1.1680e-01 6.97118e-02 1.30517e-01 4.96669e-01 5.79038e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.01601e-01 -2.03403e-03 -2.05019e-02 42 20202 1.1680e-01 6.97118e-02 1.30517e-01 4.96669e-01 5.79038e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.01823e-01 -3.33360e-03 -1.02439e-02 42 30202 1.1680e-01 6.97118e-02 1.30517e-01 4.96669e-01 5.79038e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.03292e-01  9.39932e-03 -7.81091e-03 42 30000 1.1680e-01 6.97118e-02 1.30517e-01 4.96669e-01 5.79038e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.04453e-01 -1.32903e-05 -1.02691e-02 42 20201 1.1680e-01 6.97118e-02 1.30517e-01 4.96669e-01 5.79038e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.04521e-01  8.71217e-03 -9.59008e-03 42 40101 1.1680e-01 6.97118e-02 1.30517e-01 4.96669e-01 5.79038e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.04602e-01 -4.50819e-03 -1.07251e-02 42 30300 1.1680e-01 6.97118e-02 1.30517e-01 4.96669e-01 5.79038e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.05292e-01 -2.05799e-03 -7.64282e-03 42 30200 1.1680e-01 6.97118e-02 1.30517e-01 4.96669e-01 5.79038e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.07470e-01  7.97895e-03 -1.02081e-02 42 30301 1.1680e-01 6.97118e-02 1.30517e-01 4.96669e-01 5.79038e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.09263e-01  1.23260e-03 -6.64270e-03 42 30100 1.1680e-01 6.97118e-02 1.30517e-01 4.96669e-01 5.79038e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.09436e-01 -2.76191e-03 -8.42970e-03 42 30201 1.1680e-01 6.97118e-02 1.30517e-01 4.96669e-01 5.79038e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.10130e-01  4.88965e-03 -1.10462e-02 42 40200 1.1680e-01 6.97118e-02 1.30517e-01 4.96669e-01 5.79038e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.12897e-01 -9.13845e-03 -9.13623e-03 42 40201 1.1680e-01 6.97118e-02 1.30517e-01 4.96669e-01 5.79038e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.14035e-01 -4.47918e-03  8.82103e-03 42 20200 1.1680e-01 6.97118e-02 1.30517e-01 4.96669e-01 5.79038e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.14943e-01  1.82908e-03  1.43784e-02 42 30101 1.1680e-01 6.97118e-02 1.30517e-01 4.96669e-01 5.79038e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.15678e-01  1.40302e-03  1.21357e-02 42 30302 1.1680e-01 6.97118e-02 1.30517e-01 4.96669e-01 5.79038e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.16671e-01 -3.82273e-03  1.19987e-02 42 40000 1.1680e-01 6.97118e-02 1.30517e-01 4.96669e-01 5.79038e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.20150e-01  1.09768e-02  9.91476e-03 42 30000 1.1680e-01 6.97118e-02 1.30517e-01 4.96669e-01 5.79038e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.20306e-01 -1.14988e-03  9.92406e-03 42 40100 1.1680e-01 6.97118e-02 1.30517e-01 4.96669e-01 5.79038e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.20564e-01  2.07330e-03  2.00174e-02 42 20202 1.1680e-01 6.97118e-02 1.30517e-01 4.96669e-01 5.79038e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.20672e-01 -1.51669e-02  1.73809e-02 42 30202 1.1680e-01 6.97118e-02 1.30517e-01 4.96669e-01 5.79038e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.20731e-01 -6.17571e-03  9.80377e-03 42 40202 1.1680e-01 6.97118e-02 1.30517e-01 4.96669e-01 5.79038e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.21501e-01 -1.48526e-03  6.90649e-03 42 20201 1.1680e-01 6.97118e-02 1.30517e-01 4.96669e-01 5.79038e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.23125e-01 -4.22846e-03  7.01795e-03 42 40300 1.1680e-01 6.97118e-02 1.30517e-01 4.96669e-01 5.79038e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.23869e-01 -1.68835e-02  1.47020e-02 42 40101 1.1680e-01 6.97118e-02 1.30517e-01 4.96669e-01 5.79038e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.23965e-01 -8.06919e-03  1.53213e-02 42 30300 1.1680e-01 6.97118e-02 1.30517e-01 4.96669e-01 5.79038e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.24943e-01 -5.52790e-03  6.28020e-03 42 30200 1.1680e-01 6.97118e-02 1.30517e-01 4.96669e-01 5.79038e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.25729e-01 -4.97777e-03  5.68166e-03 42 40301 1.1680e-01 6.97118e-02 1.30517e-01 4.96669e-01 5.79038e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.27095e-01 -2.15583e-03 -9.68743e-03 42 30100 1.1680e-01 6.97118e-02 1.30517e-01 4.96669e-01 5.79038e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.27363e-01 -6.77458e-03 -1.39300e-02 42 30301 1.1680e-01 6.97118e-02 1.30517e-01 4.96669e-01 5.79038e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.29860e-01 -5.92119e-03 -9.69815e-03 42 30201 1.1680e-01 6.97118e-02 1.30517e-01 4.96669e-01 5.79038e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.30517e-01 -1.10249e-02 -9.18458e-03 42 40200 1.1680e-01 6.97118e-02 1.30517e-01 4.96669e-01 5.79038e-01 0.00000e+00
64 7.825e+00 1.25025e+02 6.5e+01 0.00000e+00  3.30768e-04  4.93657e-03 42 20200 1.1690e-01 6.97118e-02 1.30517e-01 6.77252e-01 7.89961e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 6.97118e-02  7.56094e-03 -8.42758e-03 42 20200 1.1690e-01 6.97118e-02 1.30517e-01 6.77252e-01 7.89961e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.34499e-02  1.47824e-02 -1.17021e-02 42 30000 1.1690e-01 6.97118e-02 1.30517e-01 6.77252e-01 7.89961e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.42759e-02  7.66802e-03 -9.31811e-03 42 20201 1.1690e-01 6.97118e-02 1.30517e-01 6.77252e-01 7.89961e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.76959e-02  4.49866e-04 -1.05458e-02 42 30100 1.1690e-01 6.97118e-02 1.30517e-01 6.77252e-01 7.89961e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.17348e-02  1.42774e-02 -1.63111e-02 42 30101 1.1690e-01 6.97118e-02 1.30517e-01 6.77252e-01 7.89961e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.26160e-02  5.23437e-03 -7.38030e-03 42 20200 1.1690e-01 6.97118e-02 1.30517e-01 6.77252e-01 7.89961e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.57318e-02  8.75519e-03 -1.35863e-02 42 20202 1.1690e-01 6.97118e-02 1.30517e-01 6.77252e-01 7.89961e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.70461e-02  1.34396e-02 -9.56779e-03 42 30000 1.1690e-01 6.97118e-02 1.30517e-01 6.77252e-01 7.89961e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.80250e-02  6.49979e-03 -9.62842e-03 42 20201 1.1690e-01 6.97118e-02 1.30517e-01 6.77252e-01 7.89961e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.88460e-02 -3.29785e-03 -5.66532e-03 42 30200 1.1690e-01 6.97118e-02 1.30517e-01 6.77252e-01 7.89961e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 9.20781e-02  1.16393e-02 -9.07053e-03 42 30100 1.1690e-01 6.97118e-02 1.30517e-01 6.77252e-01 7.89961e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 9.23425e-02  2.26230e-04 -6.71321e-03 42 30201 1.1690e-01 6.97118e-02 1.30517e-01 6.77252e-01 7.89961e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 9.68646e-02  1.41404e-02 -1.23831e-02 42 30101 1.1690e-01 6.97118e-02 1.30517e-01 6.77252e-01 7.89961e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 9.80350e-02  3.47449e-03 -1.59524e-02 42 20200 1.1690e-01 6.97118e-02 1.30517e-01 6.77252e-01 7.89961e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 9.84477e-02  7.62139e-03 -1.03271e-02 42 40000 1.1690e-01 6.97118e-02 1.30517e-01 6.77252e-01 7.89961e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.01515e-01  3.69341e-03 -6.66973e-03 42 40100 1.1690e-01 6.97118e-02 1.30517e-01 6.77252e-01 7.89961e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.01601e-01 -1.80302e-03 -2.05019e-02 42 20202 1.1690e-01 6.97118e-02 1.30517e-01 6.77252e-01 7.89961e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.01823e-01 -3.52856e-03 -1.02439e-02 42 30202 1.1690e-01 6.97118e-02 1.30517e-01 6.77252e-01 7.89961e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.03292e-01  1.04854e-02 -7.81091e-03 42 30000 1.1690e-01 6.97118e-02 1.30517e-01 6.77252e-01 7.89961e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.04453e-01  9.53833e-04 -1.02691e-02 42 20201 1.1690e-01 6.97118e-02 1.30517e-01 6.77252e-01 7.89961e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.04521e-01  8.23924e-03 -9.59008e-03 42 40101 1.1690e-01 6.97118e-02 1.30517e-01 6.77252e-01 7.89961e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.04602e-01 -4.98930e-03 -1.07251e-02 42 30300 1.1690e-01 6.97118e-02 1.30517e-01 6.77252e-01 7.89961e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.05292e-01 -2.20631e-03 -7.64282e-03 42 30200 1.1690e-01 6.97118e-02 1.30517e-01 6.77252e-01 7.89961e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.07470e-01  7.20684e-03 -1.02081e-02 42 30301 1.1690e-01 6.97118e-02 1.30517e-01 6.77252e-01 7.89961e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.09263e-01  1.71393e-03 -6.64270e-03 42 30100 1.1690e-01 6.97118e-02 1.30517e-01 6.77252e-01 7.89961e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.09436e-01 -3.32830e-03 -8.42970e-03 42 30201 1.1690e-01 6.97118e-02 1.30517e-01 6.77252e-01 7.89961e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.10130e-01  3.85139e-03 -1.10462e-02 42 40200 1.1690e-01 6.97118e-02 1.30517e-01 6.77252e-01 7.89961e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.12897e-01 -1.04506e-02 -9.13623e-03 42 40201 1.1690e-01 6.97118e-02 1.30517e-01 6.77252e-01 7.89961e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.14035e-01 -3.84744e-03  8.82103e-03 42 20200 1.1690e-01 6.97118e-02 1.30517e-01 6.77252e-01 7.89961e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.14943e-01  1.75001e-03  1.43784e-02 42 30101 1.1690e-01 6.97118e-02 1.30517e-01 6.77252e-01 7.89961e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.15678e-01 -1.81068e-04  1.21357e-02 42 30302 1.1690e-01 6.97118e-02 1.30517e-01 6.77252e-01 7.89961e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.16671e-01 -5.09987e-03  1.19987e-02 42 40000 1.1690e-01 6.97118e-02 1.30517e-01 6.77252e-01 7.89961e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.20150e-01  1.10155e-02  9.91476e-03 42 30000 1.1690e-01 6.97118e-02 1.30517e-01 6.77252e-01 7.89961e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.20306e-01 -2.77814e-03  9.92406e-03 42 40100 1.1690e-01 6.97118e-02 1.30517e-01 6.77252e-01 7.89961e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.20564e-01  1.45081e-03  2.00174e-02 42 20202 1.1690e-01 6.97118e-02 1.30517e-01 6.77252e-01 7.89961e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.20672e-01 -1.68297e-02  1.73809e-02 42 30202 1.1690e-01 6.97118e-02 1.30517e-01 6.77252e-01 7.89961e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.20731e-01 -8.24739e-03  9.80377e-03 42 40202 1.1690e-01 6.97118e-02 1.30517e-01 6.77252e-01 7.89961e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.21501e-01 -1.57590e-03  6.90649e-03 42 20201 1.1690e-01 6.97118e-02 1.30517e-01 6.77252e-01 7.89961e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.23125e-01 -6.52852e-03  7.01795e-03 42 40300 1.1690e-01 6.97118e-02 1.30517e-01 6.77252e-01 7.89961e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.23869e-01 -1.88518e-02  1.47020e-02 42 40101 1.1690e-01 6.97118e-02 1.30517e-01 6.77252e-01 7.89961e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.23965e-01 -1.00461e-02  1.53213e-02 42 30300 1.1690e-01 6.97118e-02 1.30517e-01 6.77252e-01 7.89961e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.24943e-01 -6.56812e-03  6.28020e-03 42 30200 1.1690e-01 6.97118e-02 1.30517e-01 6.77252e-01 7.89961e-01 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.25729e-01 -7.52580e-03  5.68166e-03 42 40301 1.1690e-01 6.97118e-02 1.30517e-01 6.77252e-01 7.89961e-01 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.27095e-01 -2.77781e-03 -9.68743e-03 42 30100 1.1690e-01 6.97118e-02 1.30517e-01 6.77252e-01 7.89961e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.27363e-01 -9.07371e-03 -1.39300e-02 42 30301 1.1690e-01 6.97118e-02 1.30517e-01 6.77252e-01 7.89961e-01 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.29860e-01 -7.42632e-03 -9.69815e-03 42 30201 1.1690e-01 6.97118e-02 1.30517e-01 6.77252e-01 7.89961e-01 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.30517e-01 -1.36219e-02 -9.18458e-03 42 40200 1.1690e-01 6.97118e-02 1.30517e-01 6.77252e-01 7.89961e-01 0.00000e+00
64 7.825e+00 1.25025e+02 6.5e+01 0.00000e+00  3.17467e-04  6.19982e-03 42 20200 1.1700e-01 6.97118e-02 1.30517e-01 9.24712e-01 1.08279e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 6.97118e-02  1.11861e-02 -8.42758e-03 42 20200 1.1700e-01 6.97118e-02 1.30517e-01 9.24712e-01 1.08279e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.34499e-02  1.78945e-02 -1.17021e-02 42 30000 1.1700e-01 6.97118e-02 1.30517e-01 9.24712e-01 1.08279e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.42759e-02  1.06696e-02 -9.31811e-03 42 20201 1.1700e-01 6.97118e-02 1.30517e-01 9.24712e-01 1.08279e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 7.76959e-02  3.00727e-03 -1.05458e-02 42 30100 1.1700e-01 6.97118e-02 1.30517e-01 9.24712e-01 1.08279e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.17348e-02  1.63328e-02 -1.63111e-02 42 30101 1.1700e-01 6.97118e-02 1.30517e-01 9.24712e-01 1.08279e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.26160e-02  7.54740e-03 -7.38030e-03 42 20200 1.1700e-01 6.97118e-02 1.30517e-01 9.24712e-01 1.08279e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.57318e-02  1.03323e-02 -1.35863e-02 42 20202 1.1700e-01 6.97118e-02 1.30517e-01 9.24712e-01 1.08279e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.70461e-02  1.52284e-02 -9.56779e-03 42 30000 1.1700e-01 6.97118e-02 1.30517e-01 9.24712e-01 1.08279e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 8.80250e-02  8.17660e-03 -9.62842e-03 42 20201 1.1700e-01 6.97118e-02 1.30517e-01 9.24712e-01 1.08279e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 8.88460e-02 -2.08180e-03 -5.66532e-03 42 30200 1.1700e-01 6.97118e-02 1.30517e-01 9.24712e-01 1.08279e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 9.20781e-02  1.28571e-02 -9.07053e-03 42 30100 1.1700e-01 6.97118e-02 1.30517e-01 9.24712e-01 1.08279e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 9.23425e-02  1.04950e-03 -6.71321e-03 42 30201 1.1700e-01 6.97118e-02 1.30517e-01 9.24712e-01 1.08279e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 9.68646e-02  1.48358e-02 -1.23831e-02 42 30101 1.1700e-01 6.97118e-02 1.30517e-01 9.24712e-01 1.08279e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 9.80350e-02  5.11792e-03 -1.59524e-02 42 20200 1.1700e-01 6.97118e-02 1.30517e-01 9.24712e-01 1.08279e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 9.84477e-02  7.78121e-03 -1.03271e-02 42 40000 1.1700e-01 6.97118e-02 1.30517e-01 9.24712e-01 1.08279e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.01515e-01  3.53090e-03 -6.66973e-03 42 40100 1.1700e-01 6.97118e-02 1.30517e-01 9.24712e-01 1.08279e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.01601e-01 -1.60924e-03 -2.05019e-02 42 20202 1.1700e-01 6.97118e-02 1.30517e-01 9.24712e-01 1.08279e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.01823e-01 -3.72339e-03 -1.02439e-02 42 30202 1.1700e-01 6.97118e-02 1.30517e-01 9.24712e-01 1.08279e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.03292e-01  1.15769e-02 -7.81091e-03 42 30000 1.1700e-01 6.97118e-02 1.30517e-01 9.24712e-01 1.08279e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.04453e-01  1.92590e-03 -1.02691e-02 42 20201 1.1700e-01 6.97118e-02 1.30517e-01 9.24712e-01 1.08279e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.04521e-01  7.76523e-03 -9.59008e-03 42 40101 1.1700e-01 6.97118e-02 1.30517e-01 9.24712e-01 1.08279e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.04602e-01 -5.47152e-03 -1.07251e-02 42 30300 1.1700e-01 6.97118e-02 1.30517e-01 9.24712e-01 1.08279e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.05292e-01 -2.39352e-03 -7.64282e-03 42 30200 1.1700e-01 6.97118e-02 1.30517e-01 9.24712e-01 1.08279e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.07470e-01  6.43230e-03 -1.02081e-02 42 30301 1.1700e-01 6.97118e-02 1.30517e-01 9.24712e-01 1.08279e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.09263e-01  2.19799e-03 -6.64270e-03 42 30100 1.1700e-01 6.97118e-02 1.30517e-01 9.24712e-01 1.08279e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.09436e-01 -3.93550e-03 -8.42970e-03 42 30201 1.1700e-01 6.97118e-02 1.30517e-01 9.24712e-01 1.08279e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.10130e-01  2.80946e-03 -1.10462e-02 42 40200 1.1700e-01 6.97118e-02 1.30517e-01 9.24712e-01 1.08279e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.12897e-01 -1.17678e-02 -9.13623e-03 42 40201 1.1700e-01 6.97118e-02 1.30517e-01 9.24712e-01 1.08279e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.14035e-01 -3.21157e-03  8.82103e-03 42 20200 1.1700e-01 6.97118e-02 1.30517e-01 9.24712e-01 1.08279e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.14943e-01  1.67092e-03  1.43784e-02 42 30101 1.1700e-01 6.97118e-02 1.30517e-01 9.24712e-01 1.08279e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.15678e-01 -1.77153e-03  1.21357e-02 42 30302 1.1700e-01 6.97118e-02 1.30517e-01 9.24712e-01 1.08279e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.16671e-01 -6.42135e-03  1.19987e-02 42 40000 1.1700e-01 6.97118e-02 1.30517e-01 9.24712e-01 1.08279e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.20150e-01  1.10553e-02  9.91476e-03 42 30000 1.1700e-01 6.97118e-02 1.30517e-01 9.24712e-01 1.08279e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.20306e-01 -4.45261e-03  9.92406e-03 42 40100 1.1700e-01 6.97118e-02 1.30517e-01 9.24712e-01 1.08279e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.20564e-01  8.25447e-04  2.00174e-02 42 20202 1.1700e-01 6.97118e-02 1.30517e-01 9.24712e-01 1.08279e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.20672e-01 -1.85389e-02  1.73809e-02 42 30202 1.1700e-01 6.97118e-02 1.30517e-01 9.24712e-01 1.08279e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.20731e-01 -1.03280e-02  9.80377e-03 42 40202 1.1700e-01 6.97118e-02 1.30517e-01 9.24712e-01 1.08279e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.21501e-01 -1.66623e-03  6.90649e-03 42 20201 1.1700e-01 6.97118e-02 1.30517e-01 9.24712e-01 1.08279e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.23125e-01 -8.83881e-03  7.01795e-03 42 40300 1.1700e-01 6.97118e-02 1.30517e-01 9.24712e-01 1.08279e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.23869e-01 -2.08682e-02  1.47020e-02 42 40101 1.1700e-01 6.97118e-02 1.30517e-01 9.24712e-01 1.08279e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.23965e-01 -1.20711e-02  1.53213e-02 42 30300 1.1700e-01 6.97118e-02 1.30517e-01 9.24712e-01 1.08279e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.24943e-01 -7.61358e-03  6.28020e-03 42 30200 1.1700e-01 6.97118e-02 1.30517e-01 9.24712e-01 1.08279e+00 0.00000e+00
64 8.400e+00 1.25025e+02 6.5e+01 1.25729e-01 -1.00855e-02  5.68166e-03 42 40301 1.1700e-01 6.97118e-02 1.30517e-01 9.24712e-01 1.08279e+00 0.00000e+00
64 7.825e+00 7.64304e+01 6.5e+01 1.27095e-01 -3.40254e-03 -9.68743e-03 42 30100 1.1700e-01 6.97118e-02 1.30517e-01 9.24712e-01 1.08279e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.27363e-01 -1.14229e-02 -1.39300e-02 42 30301 1.1700e-01 6.97118e-02 1.30517e-01 9.24712e-01 1.08279e+00 0.00000e+00
64 8.000e+00 8.89042e+01 6.5e+01 1.29860e-01 -8.93947e-03 -9.69815e-03 42 30201 1.1700e-01 6.97118e-02 1.30517e-01 9.24712e-01 1.08279e+00 0.00000e+00
64 8.200e+00 1.05497e+02 6.5e+01 1.30517e-01 -1.62708e-02 -9.18458e-03 42 40200 1.1700e-01 6.97118e-02 1.30517e-01 9.24712e-01 1.08279e+00 0.00000e+00


==> anc/lattice/tzerosimullatmweak3loopus_improved_8_25rmax968corrsng <==
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00 -9.91890e-04  2.21795e-02 10 20200 1.1400e-01 6.97118e-02 9.68646e-02 8.01989e+00 1.23315e+01 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00 -8.80126e-04  2.14116e-02 10 20200 1.1410e-01 6.97118e-02 9.68646e-02 7.46327e+00 1.14642e+01 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00 -7.68028e-04  2.06430e-02 10 20200 1.1420e-01 6.97118e-02 9.68646e-02 6.92601e+00 1.06273e+01 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00 -6.55593e-04  1.98740e-02 10 20200 1.1430e-01 6.97118e-02 9.68646e-02 6.40827e+00 9.82117e+00 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00 -5.42822e-04  1.91049e-02 10 20200 1.1440e-01 6.97118e-02 9.68646e-02 5.91025e+00 9.04608e+00 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00 -4.29711e-04  1.83360e-02 10 20200 1.1450e-01 6.97118e-02 9.68646e-02 5.43212e+00 8.30230e+00 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00 -3.16258e-04  1.75675e-02 10 20200 1.1460e-01 6.97118e-02 9.68646e-02 4.97407e+00 7.59015e+00 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00 -2.02464e-04  1.67998e-02 10 20200 1.1470e-01 6.97118e-02 9.68646e-02 4.53629e+00 6.90990e+00 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00 -8.83239e-05  1.60335e-02 10 20200 1.1480e-01 6.97118e-02 9.68646e-02 4.11898e+00 6.26187e+00 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00  2.61621e-05  1.52690e-02 10 20200 1.1490e-01 6.97118e-02 9.68646e-02 3.72231e+00 5.64635e+00 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00  1.40996e-04  1.45071e-02 10 20200 1.1500e-01 6.97118e-02 9.68646e-02 3.34649e+00 5.06365e+00 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00  2.56181e-04  1.37485e-02 10 20200 1.1510e-01 6.97118e-02 9.68646e-02 2.99171e+00 4.51408e+00 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00  3.71717e-04  1.29942e-02 10 20200 1.1520e-01 6.97118e-02 9.68646e-02 2.65817e+00 3.99794e+00 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00  4.87607e-04  1.22456e-02 10 20200 1.1530e-01 6.97118e-02 9.68646e-02 2.34607e+00 3.51556e+00 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00  6.03852e-04  1.15041e-02 10 20200 1.1540e-01 6.97118e-02 9.68646e-02 2.05561e+00 3.06725e+00 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00  7.20455e-04  1.07718e-02 10 20200 1.1550e-01 6.97118e-02 9.68646e-02 1.78699e+00 2.65334e+00 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00  8.37418e-04  1.00510e-02 10 20200 1.1560e-01 6.97118e-02 9.68646e-02 1.54043e+00 2.27414e+00 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00  9.54741e-04  9.34491e-03 10 20200 1.1570e-01 6.97118e-02 9.68646e-02 1.31612e+00 1.92999e+00 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00  1.07243e-03  8.65767e-03 10 20200 1.1580e-01 6.97118e-02 9.68646e-02 1.11428e+00 1.62122e+00 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00  1.19048e-03  7.99456e-03 10 20200 1.1590e-01 6.97118e-02 9.68646e-02 9.35127e-01 1.34816e+00 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00  1.30873e-03  7.36247e-03 10 20200 1.1600e-01 6.97118e-02 9.68646e-02 7.78865e-01 1.11114e+00 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00  1.42746e-03  6.77032e-03 10 20200 1.1610e-01 6.97118e-02 9.68646e-02 6.45716e-01 9.10523e-01 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00  1.54699e-03  6.22957e-03 10 20200 1.1620e-01 6.97118e-02 9.68646e-02 5.35900e-01 7.46650e-01 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00  1.66467e-03  5.75458e-03 10 20200 1.1630e-01 6.97118e-02 9.68646e-02 4.49636e-01 6.19839e-01 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00  1.78602e-03  5.36231e-03 10 20200 1.1640e-01 6.97118e-02 9.68646e-02 3.87149e-01 5.30496e-01 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00  1.90667e-03  5.07140e-03 10 20200 1.1650e-01 6.97118e-02 9.68646e-02 3.48665e-01 4.78939e-01 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00  2.02732e-03  4.89939e-03 10 20200 1.1660e-01 6.97118e-02 9.68646e-02 3.34412e-01 4.65534e-01 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00  2.14819e-03  4.85888e-03 10 20200 1.1670e-01 6.97118e-02 9.68646e-02 3.44622e-01 4.90650e-01 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00  2.26974e-03  4.95412e-03 10 20200 1.1680e-01 6.97118e-02 9.68646e-02 3.79526e-01 5.54650e-01 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00  2.39149e-03  5.17949e-03 10 20200 1.1690e-01 6.97118e-02 9.68646e-02 4.39362e-01 6.57911e-01 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00  2.51491e-03  5.52213e-03 10 20200 1.1700e-01 6.97118e-02 9.68646e-02 5.24367e-01 8.00771e-01 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00  2.62713e-03  5.96182e-03 10 20200 1.1710e-01 6.97118e-02 9.68646e-02 6.34781e-01 9.83977e-01 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00  2.75928e-03  6.48759e-03 10 20200 1.1720e-01 6.97118e-02 9.68646e-02 7.70848e-01 1.20700e+00 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00  2.88265e-03  7.07736e-03 10 20200 1.1730e-01 6.97118e-02 9.68646e-02 9.32814e-01 1.47108e+00 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00  3.00642e-03  7.71991e-03 10 20200 1.1740e-01 6.97118e-02 9.68646e-02 1.12093e+00 1.77634e+00 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00  3.13059e-03  8.40473e-03 10 20200 1.1750e-01 6.97118e-02 9.68646e-02 1.33544e+00 2.12316e+00 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00  3.25516e-03  9.12362e-03 10 20200 1.1760e-01 6.97118e-02 9.68646e-02 1.57660e+00 2.51195e+00 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00  3.38013e-03  9.87029e-03 10 20200 1.1770e-01 6.97118e-02 9.68646e-02 1.84467e+00 2.94312e+00 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00  3.50550e-03  1.06399e-02 10 20200 1.1780e-01 6.97118e-02 9.68646e-02 2.13991e+00 3.41706e+00 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00  3.63128e-03  1.14286e-02 10 20200 1.1790e-01 6.97118e-02 9.68646e-02 2.46257e+00 3.93420e+00 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00  3.75747e-03  1.22335e-02 10 20200 1.1800e-01 6.97118e-02 9.68646e-02 2.81293e+00 4.49495e+00 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00  3.88407e-03  1.30525e-02 10 20200 1.1810e-01 6.97118e-02 9.68646e-02 3.19125e+00 5.09973e+00 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00  4.01109e-03  1.38835e-02 10 20200 1.1820e-01 6.97118e-02 9.68646e-02 3.59780e+00 5.74897e+00 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00  4.13852e-03  1.47252e-02 10 20200 1.1830e-01 6.97118e-02 9.68646e-02 4.03285e+00 6.44309e+00 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00  4.26637e-03  1.55765e-02 10 20200 1.1840e-01 6.97118e-02 9.68646e-02 4.49669e+00 7.18254e+00 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00  4.39463e-03  1.64364e-02 10 20200 1.1850e-01 6.97118e-02 9.68646e-02 4.98959e+00 7.96775e+00 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00  4.52333e-03  1.73041e-02 10 20200 1.1860e-01 6.97118e-02 9.68646e-02 5.51182e+00 8.79916e+00 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00  4.65244e-03  1.81791e-02 10 20200 1.1870e-01 6.97118e-02 9.68646e-02 6.06369e+00 9.67724e+00 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00  4.78199e-03  1.90607e-02 10 20200 1.1880e-01 6.97118e-02 9.68646e-02 6.64546e+00 1.06024e+01 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00  4.91196e-03  1.99485e-02 10 20200 1.1890e-01 6.97118e-02 9.68646e-02 7.25745e+00 1.15752e+01 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00  5.04237e-03  2.08423e-02 10 20200 1.1900e-01 6.97118e-02 9.68646e-02 7.89993e+00 1.25959e+01 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00  5.17321e-03  2.17417e-02 10 20200 1.1910e-01 6.97118e-02 9.68646e-02 8.57322e+00 1.36652e+01 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00  5.30448e-03  2.26464e-02 10 20200 1.1920e-01 6.97118e-02 9.68646e-02 9.27760e+00 1.47835e+01 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00  5.43620e-03  2.35562e-02 10 20200 1.1930e-01 6.97118e-02 9.68646e-02 1.00134e+01 1.59512e+01 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00  5.56836e-03  2.44709e-02 10 20200 1.1940e-01 6.97118e-02 9.68646e-02 1.07809e+01 1.71689e+01 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00  5.70097e-03  2.53904e-02 10 20200 1.1950e-01 6.97118e-02 9.68646e-02 1.15804e+01 1.84369e+01 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00  5.83402e-03  2.63145e-02 10 20200 1.1960e-01 6.97118e-02 9.68646e-02 1.24123e+01 1.97559e+01 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00  5.96752e-03  2.72432e-02 10 20200 1.1970e-01 6.97118e-02 9.68646e-02 1.32768e+01 2.11264e+01 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00  6.10147e-03  2.81763e-02 10 20200 1.1980e-01 6.97118e-02 9.68646e-02 1.41743e+01 2.25487e+01 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00  6.23588e-03  2.91137e-02 10 20200 1.1990e-01 6.97118e-02 9.68646e-02 1.51051e+01 2.40235e+01 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00  6.37074e-03  3.00554e-02 10 20200 1.2000e-01 6.97118e-02 9.68646e-02 1.60695e+01 2.55513e+01 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00  3.15639e-03  6.63107e-03 10 20200 1.1658e-01 6.97118e-02 9.68646e-02 3.34412e-01 4.65152e-01 7.21449e-04
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02 -4.18657e-02 -8.42758e-03 10 20200 1.1400e-01 6.97118e-02 9.68646e-02 8.01989e+00 1.23315e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02 -2.03381e-02 -1.17021e-02 10 30000 1.1400e-01 6.97118e-02 9.68646e-02 8.01989e+00 1.23315e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02 -2.43741e-02 -9.31811e-03 10 20201 1.1400e-01 6.97118e-02 9.68646e-02 8.01989e+00 1.23315e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -1.92443e-02 -1.05458e-02 10 30100 1.1400e-01 6.97118e-02 9.68646e-02 8.01989e+00 1.23315e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  8.50409e-03 -1.63111e-02 10 30101 1.1400e-01 6.97118e-02 9.68646e-02 8.01989e+00 1.23315e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 -2.11868e-02  7.38030e-03 10 20200 1.1400e-01 6.97118e-02 9.68646e-02 8.01989e+00 1.23315e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.57318e-02  1.62092e-02  1.35863e-02 10 20202 1.1400e-01 6.97118e-02 9.68646e-02 8.01989e+00 1.23315e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02  1.50380e-03  9.56779e-03 10 30000 1.1400e-01 6.97118e-02 9.68646e-02 8.01989e+00 1.23315e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -2.34759e-03  9.62842e-03 10 20201 1.1400e-01 6.97118e-02 9.68646e-02 8.01989e+00 1.23315e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02  1.41142e-02  5.66532e-03 10 30200 1.1400e-01 6.97118e-02 9.68646e-02 8.01989e+00 1.23315e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02  1.54261e-02  9.07053e-03 10 30100 1.1400e-01 6.97118e-02 9.68646e-02 8.01989e+00 1.23315e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02  2.84460e-02  6.70782e-03 10 30201 1.1400e-01 6.97118e-02 9.68646e-02 8.01989e+00 1.23315e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02  3.22586e-02 -1.23831e-02 10 30101 1.1400e-01 6.97118e-02 9.68646e-02 8.01989e+00 1.23315e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02 -4.03278e-02 -8.42758e-03 10 20200 1.1410e-01 6.97118e-02 9.68646e-02 7.46327e+00 1.14642e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02 -1.92759e-02 -1.17021e-02 10 30000 1.1410e-01 6.97118e-02 9.68646e-02 7.46327e+00 1.14642e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02 -2.34141e-02 -9.31811e-03 10 20201 1.1410e-01 6.97118e-02 9.68646e-02 7.46327e+00 1.14642e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -1.86937e-02 -1.05458e-02 10 30100 1.1410e-01 6.97118e-02 9.68646e-02 7.46327e+00 1.14642e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  8.59415e-03 -1.63111e-02 10 30101 1.1410e-01 6.97118e-02 9.68646e-02 7.46327e+00 1.14642e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 -2.06234e-02  7.38030e-03 10 20200 1.1410e-01 6.97118e-02 9.68646e-02 7.46327e+00 1.14642e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.57318e-02  1.58628e-02  1.35863e-02 10 20202 1.1410e-01 6.97118e-02 9.68646e-02 7.46327e+00 1.14642e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02  1.58961e-03  9.56779e-03 10 30000 1.1410e-01 6.97118e-02 9.68646e-02 7.46327e+00 1.14642e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -2.36343e-03  9.62842e-03 10 20201 1.1410e-01 6.97118e-02 9.68646e-02 7.46327e+00 1.14642e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02  1.34400e-02  5.66532e-03 10 30200 1.1410e-01 6.97118e-02 9.68646e-02 7.46327e+00 1.14642e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02  1.49951e-02  9.07053e-03 10 30100 1.1410e-01 6.97118e-02 9.68646e-02 7.46327e+00 1.14642e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02  2.74168e-02  6.70782e-03 10 30201 1.1410e-01 6.97118e-02 9.68646e-02 7.46327e+00 1.14642e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02  3.13582e-02 -1.23831e-02 10 30101 1.1410e-01 6.97118e-02 9.68646e-02 7.46327e+00 1.14642e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02 -3.87856e-02 -8.42758e-03 10 20200 1.1420e-01 6.97118e-02 9.68646e-02 6.92601e+00 1.06273e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02 -1.82105e-02 -1.17021e-02 10 30000 1.1420e-01 6.97118e-02 9.68646e-02 6.92601e+00 1.06273e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02 -2.24512e-02 -9.31811e-03 10 20201 1.1420e-01 6.97118e-02 9.68646e-02 6.92601e+00 1.06273e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -1.81414e-02 -1.05458e-02 10 30100 1.1420e-01 6.97118e-02 9.68646e-02 6.92601e+00 1.06273e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  8.68467e-03 -1.63111e-02 10 30101 1.1420e-01 6.97118e-02 9.68646e-02 6.92601e+00 1.06273e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 -2.00582e-02  7.38030e-03 10 20200 1.1420e-01 6.97118e-02 9.68646e-02 6.92601e+00 1.06273e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.57318e-02  1.55156e-02  1.35863e-02 10 20202 1.1420e-01 6.97118e-02 9.68646e-02 6.92601e+00 1.06273e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02  1.67574e-03  9.56779e-03 10 30000 1.1420e-01 6.97118e-02 9.68646e-02 6.92601e+00 1.06273e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -2.37928e-03  9.62842e-03 10 20201 1.1420e-01 6.97118e-02 9.68646e-02 6.92601e+00 1.06273e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02  1.27639e-02  5.66532e-03 10 30200 1.1420e-01 6.97118e-02 9.68646e-02 6.92601e+00 1.06273e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02  1.45628e-02  9.07053e-03 10 30100 1.1420e-01 6.97118e-02 9.68646e-02 6.92601e+00 1.06273e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02  2.63845e-02  6.70782e-03 10 30201 1.1420e-01 6.97118e-02 9.68646e-02 6.92601e+00 1.06273e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02  3.04547e-02 -1.23831e-02 10 30101 1.1420e-01 6.97118e-02 9.68646e-02 6.92601e+00 1.06273e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02 -3.72390e-02 -8.42758e-03 10 20200 1.1430e-01 6.97118e-02 9.68646e-02 6.40827e+00 9.82117e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02 -1.71420e-02 -1.17021e-02 10 30000 1.1430e-01 6.97118e-02 9.68646e-02 6.40827e+00 9.82117e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02 -2.14854e-02 -9.31811e-03 10 20201 1.1430e-01 6.97118e-02 9.68646e-02 6.40827e+00 9.82117e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -1.75872e-02 -1.05458e-02 10 30100 1.1430e-01 6.97118e-02 9.68646e-02 6.40827e+00 9.82117e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  8.77562e-03 -1.63111e-02 10 30101 1.1430e-01 6.97118e-02 9.68646e-02 6.40827e+00 9.82117e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 -1.94911e-02  7.38030e-03 10 20200 1.1430e-01 6.97118e-02 9.68646e-02 6.40827e+00 9.82117e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.57318e-02  1.51674e-02  1.35863e-02 10 20202 1.1430e-01 6.97118e-02 9.68646e-02 6.40827e+00 9.82117e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02  1.76220e-03  9.56779e-03 10 30000 1.1430e-01 6.97118e-02 9.68646e-02 6.40827e+00 9.82117e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -2.39512e-03  9.62842e-03 10 20201 1.1430e-01 6.97118e-02 9.68646e-02 6.40827e+00 9.82117e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02  1.20858e-02  5.66532e-03 10 30200 1.1430e-01 6.97118e-02 9.68646e-02 6.40827e+00 9.82117e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02  1.41290e-02  9.07053e-03 10 30100 1.1430e-01 6.97118e-02 9.68646e-02 6.40827e+00 9.82117e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02  2.53490e-02  6.70782e-03 10 30201 1.1430e-01 6.97118e-02 9.68646e-02 6.40827e+00 9.82117e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02  2.95481e-02 -1.23831e-02 10 30101 1.1430e-01 6.97118e-02 9.68646e-02 6.40827e+00 9.82117e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02 -3.56880e-02 -8.42758e-03 10 20200 1.1440e-01 6.97118e-02 9.68646e-02 5.91025e+00 9.04608e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02 -1.60702e-02 -1.17021e-02 10 30000 1.1440e-01 6.97118e-02 9.68646e-02 5.91025e+00 9.04608e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02 -2.05167e-02 -9.31811e-03 10 20201 1.1440e-01 6.97118e-02 9.68646e-02 5.91025e+00 9.04608e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -1.70313e-02 -1.05458e-02 10 30100 1.1440e-01 6.97118e-02 9.68646e-02 5.91025e+00 9.04608e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  8.86702e-03 -1.63111e-02 10 30101 1.1440e-01 6.97118e-02 9.68646e-02 5.91025e+00 9.04608e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 -1.89222e-02  7.38030e-03 10 20200 1.1440e-01 6.97118e-02 9.68646e-02 5.91025e+00 9.04608e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.57318e-02  1.48183e-02  1.35863e-02 10 20202 1.1440e-01 6.97118e-02 9.68646e-02 5.91025e+00 9.04608e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02  1.84900e-03  9.56779e-03 10 30000 1.1440e-01 6.97118e-02 9.68646e-02 5.91025e+00 9.04608e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -2.41097e-03  9.62842e-03 10 20201 1.1440e-01 6.97118e-02 9.68646e-02 5.91025e+00 9.04608e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02  1.14057e-02  5.66532e-03 10 30200 1.1440e-01 6.97118e-02 9.68646e-02 5.91025e+00 9.04608e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02  1.36938e-02  9.07053e-03 10 30100 1.1440e-01 6.97118e-02 9.68646e-02 5.91025e+00 9.04608e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02  2.43103e-02  6.70782e-03 10 30201 1.1440e-01 6.97118e-02 9.68646e-02 5.91025e+00 9.04608e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02  2.86385e-02 -1.23831e-02 10 30101 1.1440e-01 6.97118e-02 9.68646e-02 5.91025e+00 9.04608e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02 -3.41325e-02 -8.42758e-03 10 20200 1.1450e-01 6.97118e-02 9.68646e-02 5.43212e+00 8.30230e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02 -1.49952e-02 -1.17021e-02 10 30000 1.1450e-01 6.97118e-02 9.68646e-02 5.43212e+00 8.30230e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02 -1.95450e-02 -9.31811e-03 10 20201 1.1450e-01 6.97118e-02 9.68646e-02 5.43212e+00 8.30230e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -1.64736e-02 -1.05458e-02 10 30100 1.1450e-01 6.97118e-02 9.68646e-02 5.43212e+00 8.30230e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  8.95888e-03 -1.63111e-02 10 30101 1.1450e-01 6.97118e-02 9.68646e-02 5.43212e+00 8.30230e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 -1.83515e-02  7.38030e-03 10 20200 1.1450e-01 6.97118e-02 9.68646e-02 5.43212e+00 8.30230e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.57318e-02  1.44683e-02  1.35863e-02 10 20202 1.1450e-01 6.97118e-02 9.68646e-02 5.43212e+00 8.30230e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02  1.93612e-03  9.56779e-03 10 30000 1.1450e-01 6.97118e-02 9.68646e-02 5.43212e+00 8.30230e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -2.42682e-03  9.62842e-03 10 20201 1.1450e-01 6.97118e-02 9.68646e-02 5.43212e+00 8.30230e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02  1.07237e-02  5.66532e-03 10 30200 1.1450e-01 6.97118e-02 9.68646e-02 5.43212e+00 8.30230e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02  1.32572e-02  9.07053e-03 10 30100 1.1450e-01 6.97118e-02 9.68646e-02 5.43212e+00 8.30230e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02  2.32685e-02  6.70782e-03 10 30201 1.1450e-01 6.97118e-02 9.68646e-02 5.43212e+00 8.30230e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02  2.77257e-02 -1.23831e-02 10 30101 1.1450e-01 6.97118e-02 9.68646e-02 5.43212e+00 8.30230e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02 -3.25726e-02 -8.42758e-03 10 20200 1.1460e-01 6.97118e-02 9.68646e-02 4.97407e+00 7.59015e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02 -1.39171e-02 -1.17021e-02 10 30000 1.1460e-01 6.97118e-02 9.68646e-02 4.97407e+00 7.59015e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02 -1.85704e-02 -9.31811e-03 10 20201 1.1460e-01 6.97118e-02 9.68646e-02 4.97407e+00 7.59015e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -1.59140e-02 -1.05458e-02 10 30100 1.1460e-01 6.97118e-02 9.68646e-02 4.97407e+00 7.59015e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  9.05119e-03 -1.63111e-02 10 30101 1.1460e-01 6.97118e-02 9.68646e-02 4.97407e+00 7.59015e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 -1.77789e-02  7.38030e-03 10 20200 1.1460e-01 6.97118e-02 9.68646e-02 4.97407e+00 7.59015e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.57318e-02  1.41174e-02  1.35863e-02 10 20202 1.1460e-01 6.97118e-02 9.68646e-02 4.97407e+00 7.59015e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02  2.02359e-03  9.56779e-03 10 30000 1.1460e-01 6.97118e-02 9.68646e-02 4.97407e+00 7.59015e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -2.44267e-03  9.62842e-03 10 20201 1.1460e-01 6.97118e-02 9.68646e-02 4.97407e+00 7.59015e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02  1.00397e-02  5.66532e-03 10 30200 1.1460e-01 6.97118e-02 9.68646e-02 4.97407e+00 7.59015e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02  1.28192e-02  9.07053e-03 10 30100 1.1460e-01 6.97118e-02 9.68646e-02 4.97407e+00 7.59015e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02  2.22234e-02  6.70782e-03 10 30201 1.1460e-01 6.97118e-02 9.68646e-02 4.97407e+00 7.59015e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02  2.68098e-02 -1.23831e-02 10 30101 1.1460e-01 6.97118e-02 9.68646e-02 4.97407e+00 7.59015e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02 -3.10081e-02 -8.42758e-03 10 20200 1.1470e-01 6.97118e-02 9.68646e-02 4.53629e+00 6.90990e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02 -1.28356e-02 -1.17021e-02 10 30000 1.1470e-01 6.97118e-02 9.68646e-02 4.53629e+00 6.90990e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02 -1.75928e-02 -9.31811e-03 10 20201 1.1470e-01 6.97118e-02 9.68646e-02 4.53629e+00 6.90990e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -1.53527e-02 -1.05458e-02 10 30100 1.1470e-01 6.97118e-02 9.68646e-02 4.53629e+00 6.90990e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  9.14396e-03 -1.63111e-02 10 30101 1.1470e-01 6.97118e-02 9.68646e-02 4.53629e+00 6.90990e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 -1.72044e-02  7.38030e-03 10 20200 1.1470e-01 6.97118e-02 9.68646e-02 4.53629e+00 6.90990e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.57318e-02  1.37656e-02  1.35863e-02 10 20202 1.1470e-01 6.97118e-02 9.68646e-02 4.53629e+00 6.90990e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02  2.11139e-03  9.56779e-03 10 30000 1.1470e-01 6.97118e-02 9.68646e-02 4.53629e+00 6.90990e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -2.45851e-03  9.62842e-03 10 20201 1.1470e-01 6.97118e-02 9.68646e-02 4.53629e+00 6.90990e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02  9.35361e-03  5.66532e-03 10 30200 1.1470e-01 6.97118e-02 9.68646e-02 4.53629e+00 6.90990e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02  1.23798e-02  9.07053e-03 10 30100 1.1470e-01 6.97118e-02 9.68646e-02 4.53629e+00 6.90990e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02  2.11751e-02  6.70782e-03 10 30201 1.1470e-01 6.97118e-02 9.68646e-02 4.53629e+00 6.90990e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02  2.58907e-02 -1.23831e-02 10 30101 1.1470e-01 6.97118e-02 9.68646e-02 4.53629e+00 6.90990e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02 -2.94392e-02 -8.42758e-03 10 20200 1.1480e-01 6.97118e-02 9.68646e-02 4.11898e+00 6.26187e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02 -1.17509e-02 -1.17021e-02 10 30000 1.1480e-01 6.97118e-02 9.68646e-02 4.11898e+00 6.26187e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02 -1.66122e-02 -9.31811e-03 10 20201 1.1480e-01 6.97118e-02 9.68646e-02 4.11898e+00 6.26187e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -1.47894e-02 -1.05458e-02 10 30100 1.1480e-01 6.97118e-02 9.68646e-02 4.11898e+00 6.26187e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  9.23719e-03 -1.63111e-02 10 30101 1.1480e-01 6.97118e-02 9.68646e-02 4.11898e+00 6.26187e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 -1.66281e-02  7.38030e-03 10 20200 1.1480e-01 6.97118e-02 9.68646e-02 4.11898e+00 6.26187e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.57318e-02  1.34129e-02  1.35863e-02 10 20202 1.1480e-01 6.97118e-02 9.68646e-02 4.11898e+00 6.26187e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02  2.19952e-03  9.56779e-03 10 30000 1.1480e-01 6.97118e-02 9.68646e-02 4.11898e+00 6.26187e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -2.47436e-03  9.62842e-03 10 20201 1.1480e-01 6.97118e-02 9.68646e-02 4.11898e+00 6.26187e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02  8.66555e-03  5.66532e-03 10 30200 1.1480e-01 6.97118e-02 9.68646e-02 4.11898e+00 6.26187e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02  1.19389e-02  9.07053e-03 10 30100 1.1480e-01 6.97118e-02 9.68646e-02 4.11898e+00 6.26187e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02  2.01235e-02  6.70782e-03 10 30201 1.1480e-01 6.97118e-02 9.68646e-02 4.11898e+00 6.26187e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02  2.49685e-02 -1.23831e-02 10 30101 1.1480e-01 6.97118e-02 9.68646e-02 4.11898e+00 6.26187e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02 -2.78657e-02 -8.42758e-03 10 20200 1.1490e-01 6.97118e-02 9.68646e-02 3.72231e+00 5.64635e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02 -1.06629e-02 -1.17021e-02 10 30000 1.1490e-01 6.97118e-02 9.68646e-02 3.72231e+00 5.64635e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02 -1.56287e-02 -9.31811e-03 10 20201 1.1490e-01 6.97118e-02 9.68646e-02 3.72231e+00 5.64635e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -1.42244e-02 -1.05458e-02 10 30100 1.1490e-01 6.97118e-02 9.68646e-02 3.72231e+00 5.64635e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  9.33088e-03 -1.63111e-02 10 30101 1.1490e-01 6.97118e-02 9.68646e-02 3.72231e+00 5.64635e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 -1.60499e-02  7.38030e-03 10 20200 1.1490e-01 6.97118e-02 9.68646e-02 3.72231e+00 5.64635e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.57318e-02  1.30592e-02  1.35863e-02 10 20202 1.1490e-01 6.97118e-02 9.68646e-02 3.72231e+00 5.64635e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02  2.28801e-03  9.56779e-03 10 30000 1.1490e-01 6.97118e-02 9.68646e-02 3.72231e+00 5.64635e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -2.49021e-03  9.62842e-03 10 20201 1.1490e-01 6.97118e-02 9.68646e-02 3.72231e+00 5.64635e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02  7.97548e-03  5.66532e-03 10 30200 1.1490e-01 6.97118e-02 9.68646e-02 3.72231e+00 5.64635e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02  1.14966e-02  9.07053e-03 10 30100 1.1490e-01 6.97118e-02 9.68646e-02 3.72231e+00 5.64635e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02  1.90687e-02  6.70782e-03 10 30201 1.1490e-01 6.97118e-02 9.68646e-02 3.72231e+00 5.64635e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02  2.40431e-02 -1.23831e-02 10 30101 1.1490e-01 6.97118e-02 9.68646e-02 3.72231e+00 5.64635e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02 -2.62877e-02 -8.42758e-03 10 20200 1.1500e-01 6.97118e-02 9.68646e-02 3.34649e+00 5.06365e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02 -9.57166e-03 -1.17021e-02 10 30000 1.1500e-01 6.97118e-02 9.68646e-02 3.34649e+00 5.06365e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02 -1.46421e-02 -9.31811e-03 10 20201 1.1500e-01 6.97118e-02 9.68646e-02 3.34649e+00 5.06365e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -1.36575e-02 -1.05458e-02 10 30100 1.1500e-01 6.97118e-02 9.68646e-02 3.34649e+00 5.06365e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  9.42504e-03 -1.63111e-02 10 30101 1.1500e-01 6.97118e-02 9.68646e-02 3.34649e+00 5.06365e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 -1.54698e-02  7.38030e-03 10 20200 1.1500e-01 6.97118e-02 9.68646e-02 3.34649e+00 5.06365e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.57318e-02  1.27047e-02  1.35863e-02 10 20202 1.1500e-01 6.97118e-02 9.68646e-02 3.34649e+00 5.06365e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02  2.37683e-03  9.56779e-03 10 30000 1.1500e-01 6.97118e-02 9.68646e-02 3.34649e+00 5.06365e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -2.50606e-03  9.62842e-03 10 20201 1.1500e-01 6.97118e-02 9.68646e-02 3.34649e+00 5.06365e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02  7.28336e-03  5.66532e-03 10 30200 1.1500e-01 6.97118e-02 9.68646e-02 3.34649e+00 5.06365e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02  1.10528e-02  9.07053e-03 10 30100 1.1500e-01 6.97118e-02 9.68646e-02 3.34649e+00 5.06365e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02  1.80106e-02  6.70782e-03 10 30201 1.1500e-01 6.97118e-02 9.68646e-02 3.34649e+00 5.06365e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02  2.31144e-02 -1.23831e-02 10 30101 1.1500e-01 6.97118e-02 9.68646e-02 3.34649e+00 5.06365e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02 -2.47051e-02 -8.42758e-03 10 20200 1.1510e-01 6.97118e-02 9.68646e-02 2.99171e+00 4.51408e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02 -8.47707e-03 -1.17021e-02 10 30000 1.1510e-01 6.97118e-02 9.68646e-02 2.99171e+00 4.51408e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02 -1.36524e-02 -9.31811e-03 10 20201 1.1510e-01 6.97118e-02 9.68646e-02 2.99171e+00 4.51408e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -1.30887e-02 -1.05458e-02 10 30100 1.1510e-01 6.97118e-02 9.68646e-02 2.99171e+00 4.51408e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  9.51968e-03 -1.63111e-02 10 30101 1.1510e-01 6.97118e-02 9.68646e-02 2.99171e+00 4.51408e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 -1.48877e-02  7.38030e-03 10 20200 1.1510e-01 6.97118e-02 9.68646e-02 2.99171e+00 4.51408e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.57318e-02  1.23492e-02  1.35863e-02 10 20202 1.1510e-01 6.97118e-02 9.68646e-02 2.99171e+00 4.51408e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02  2.46601e-03  9.56779e-03 10 30000 1.1510e-01 6.97118e-02 9.68646e-02 2.99171e+00 4.51408e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -2.52191e-03  9.62842e-03 10 20201 1.1510e-01 6.97118e-02 9.68646e-02 2.99171e+00 4.51408e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02  6.58921e-03  5.66532e-03 10 30200 1.1510e-01 6.97118e-02 9.68646e-02 2.99171e+00 4.51408e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02  1.06076e-02  9.07053e-03 10 30100 1.1510e-01 6.97118e-02 9.68646e-02 2.99171e+00 4.51408e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02  1.69491e-02  6.70782e-03 10 30201 1.1510e-01 6.97118e-02 9.68646e-02 2.99171e+00 4.51408e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02  2.21826e-02 -1.23831e-02 10 30101 1.1510e-01 6.97118e-02 9.68646e-02 2.99171e+00 4.51408e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02 -2.31179e-02 -8.42758e-03 10 20200 1.1520e-01 6.97118e-02 9.68646e-02 2.65817e+00 3.99794e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02 -7.37914e-03 -1.17021e-02 10 30000 1.1520e-01 6.97118e-02 9.68646e-02 2.65817e+00 3.99794e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02 -1.26597e-02 -9.31811e-03 10 20201 1.1520e-01 6.97118e-02 9.68646e-02 2.65817e+00 3.99794e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -1.25181e-02 -1.05458e-02 10 30100 1.1520e-01 6.97118e-02 9.68646e-02 2.65817e+00 3.99794e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  9.61479e-03 -1.63111e-02 10 30101 1.1520e-01 6.97118e-02 9.68646e-02 2.65817e+00 3.99794e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 -1.43038e-02  7.38030e-03 10 20200 1.1520e-01 6.97118e-02 9.68646e-02 2.65817e+00 3.99794e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.57318e-02  1.19927e-02  1.35863e-02 10 20202 1.1520e-01 6.97118e-02 9.68646e-02 2.65817e+00 3.99794e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02  2.55553e-03  9.56779e-03 10 30000 1.1520e-01 6.97118e-02 9.68646e-02 2.65817e+00 3.99794e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -2.53775e-03  9.62842e-03 10 20201 1.1520e-01 6.97118e-02 9.68646e-02 2.65817e+00 3.99794e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02  5.89300e-03  5.66532e-03 10 30200 1.1520e-01 6.97118e-02 9.68646e-02 2.65817e+00 3.99794e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02  1.01608e-02  9.07053e-03 10 30100 1.1520e-01 6.97118e-02 9.68646e-02 2.65817e+00 3.99794e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02  1.58844e-02  6.70782e-03 10 30201 1.1520e-01 6.97118e-02 9.68646e-02 2.65817e+00 3.99794e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02  2.12475e-02 -1.23831e-02 10 30101 1.1520e-01 6.97118e-02 9.68646e-02 2.65817e+00 3.99794e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02 -2.15260e-02 -8.42758e-03 10 20200 1.1530e-01 6.97118e-02 9.68646e-02 2.34607e+00 3.51556e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02 -6.27786e-03 -1.17021e-02 10 30000 1.1530e-01 6.97118e-02 9.68646e-02 2.34607e+00 3.51556e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02 -1.16640e-02 -9.31811e-03 10 20201 1.1530e-01 6.97118e-02 9.68646e-02 2.34607e+00 3.51556e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -1.19456e-02 -1.05458e-02 10 30100 1.1530e-01 6.97118e-02 9.68646e-02 2.34607e+00 3.51556e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  9.71038e-03 -1.63111e-02 10 30101 1.1530e-01 6.97118e-02 9.68646e-02 2.34607e+00 3.51556e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 -1.37179e-02  7.38030e-03 10 20200 1.1530e-01 6.97118e-02 9.68646e-02 2.34607e+00 3.51556e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.57318e-02  1.16353e-02  1.35863e-02 10 20202 1.1530e-01 6.97118e-02 9.68646e-02 2.34607e+00 3.51556e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02  2.64540e-03  9.56779e-03 10 30000 1.1530e-01 6.97118e-02 9.68646e-02 2.34607e+00 3.51556e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -2.55360e-03  9.62842e-03 10 20201 1.1530e-01 6.97118e-02 9.68646e-02 2.34607e+00 3.51556e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02  5.19472e-03  5.66532e-03 10 30200 1.1530e-01 6.97118e-02 9.68646e-02 2.34607e+00 3.51556e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02  9.71265e-03  9.07053e-03 10 30100 1.1530e-01 6.97118e-02 9.68646e-02 2.34607e+00 3.51556e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02  1.48163e-02  6.70782e-03 10 30201 1.1530e-01 6.97118e-02 9.68646e-02 2.34607e+00 3.51556e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02  2.03091e-02 -1.23831e-02 10 30101 1.1530e-01 6.97118e-02 9.68646e-02 2.34607e+00 3.51556e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02 -1.99296e-02 -8.42758e-03 10 20200 1.1540e-01 6.97118e-02 9.68646e-02 2.05561e+00 3.06725e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02 -5.17321e-03 -1.17021e-02 10 30000 1.1540e-01 6.97118e-02 9.68646e-02 2.05561e+00 3.06725e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02 -1.06652e-02 -9.31811e-03 10 20201 1.1540e-01 6.97118e-02 9.68646e-02 2.05561e+00 3.06725e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -1.13711e-02 -1.05458e-02 10 30100 1.1540e-01 6.97118e-02 9.68646e-02 2.05561e+00 3.06725e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  9.80645e-03 -1.63111e-02 10 30101 1.1540e-01 6.97118e-02 9.68646e-02 2.05561e+00 3.06725e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 -1.31301e-02  7.38030e-03 10 20200 1.1540e-01 6.97118e-02 9.68646e-02 2.05561e+00 3.06725e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.57318e-02  1.12770e-02  1.35863e-02 10 20202 1.1540e-01 6.97118e-02 9.68646e-02 2.05561e+00 3.06725e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02  2.73563e-03  9.56779e-03 10 30000 1.1540e-01 6.97118e-02 9.68646e-02 2.05561e+00 3.06725e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -2.56944e-03  9.62842e-03 10 20201 1.1540e-01 6.97118e-02 9.68646e-02 2.05561e+00 3.06725e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02  4.49438e-03  5.66532e-03 10 30200 1.1540e-01 6.97118e-02 9.68646e-02 2.05561e+00 3.06725e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02  9.26296e-03  9.07053e-03 10 30100 1.1540e-01 6.97118e-02 9.68646e-02 2.05561e+00 3.06725e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02  1.37448e-02  6.70782e-03 10 30201 1.1540e-01 6.97118e-02 9.68646e-02 2.05561e+00 3.06725e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02  1.93674e-02 -1.23831e-02 10 30101 1.1540e-01 6.97118e-02 9.68646e-02 2.05561e+00 3.06725e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02 -1.83284e-02 -8.42758e-03 10 20200 1.1550e-01 6.97118e-02 9.68646e-02 1.78699e+00 2.65334e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02 -4.06518e-03 -1.17021e-02 10 30000 1.1550e-01 6.97118e-02 9.68646e-02 1.78699e+00 2.65334e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02 -9.66322e-03 -9.31811e-03 10 20201 1.1550e-01 6.97118e-02 9.68646e-02 1.78699e+00 2.65334e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -1.07948e-02 -1.05458e-02 10 30100 1.1550e-01 6.97118e-02 9.68646e-02 1.78699e+00 2.65334e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  9.90301e-03 -1.63111e-02 10 30101 1.1550e-01 6.97118e-02 9.68646e-02 1.78699e+00 2.65334e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 -1.25403e-02  7.38030e-03 10 20200 1.1550e-01 6.97118e-02 9.68646e-02 1.78699e+00 2.65334e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.57318e-02  1.09177e-02  1.35863e-02 10 20202 1.1550e-01 6.97118e-02 9.68646e-02 1.78699e+00 2.65334e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02  2.82622e-03  9.56779e-03 10 30000 1.1550e-01 6.97118e-02 9.68646e-02 1.78699e+00 2.65334e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -2.58528e-03  9.62842e-03 10 20201 1.1550e-01 6.97118e-02 9.68646e-02 1.78699e+00 2.65334e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02  3.79194e-03  5.66532e-03 10 30200 1.1550e-01 6.97118e-02 9.68646e-02 1.78699e+00 2.65334e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02  8.81178e-03  9.07053e-03 10 30100 1.1550e-01 6.97118e-02 9.68646e-02 1.78699e+00 2.65334e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02  1.26700e-02  6.70782e-03 10 30201 1.1550e-01 6.97118e-02 9.68646e-02 1.78699e+00 2.65334e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02  1.84225e-02 -1.23831e-02 10 30101 1.1550e-01 6.97118e-02 9.68646e-02 1.78699e+00 2.65334e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02 -1.67225e-02 -8.42758e-03 10 20200 1.1560e-01 6.97118e-02 9.68646e-02 1.54043e+00 2.27414e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02 -2.95374e-03 -1.17021e-02 10 30000 1.1560e-01 6.97118e-02 9.68646e-02 1.54043e+00 2.27414e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02 -8.65817e-03 -9.31811e-03 10 20201 1.1560e-01 6.97118e-02 9.68646e-02 1.54043e+00 2.27414e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -1.02165e-02 -1.05458e-02 10 30100 1.1560e-01 6.97118e-02 9.68646e-02 1.54043e+00 2.27414e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  1.00001e-02 -1.63111e-02 10 30101 1.1560e-01 6.97118e-02 9.68646e-02 1.54043e+00 2.27414e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 -1.19486e-02  7.38030e-03 10 20200 1.1560e-01 6.97118e-02 9.68646e-02 1.54043e+00 2.27414e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.57318e-02  1.05575e-02  1.35863e-02 10 20202 1.1560e-01 6.97118e-02 9.68646e-02 1.54043e+00 2.27414e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02  2.91716e-03  9.56779e-03 10 30000 1.1560e-01 6.97118e-02 9.68646e-02 1.54043e+00 2.27414e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -2.60111e-03  9.62842e-03 10 20201 1.1560e-01 6.97118e-02 9.68646e-02 1.54043e+00 2.27414e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02  3.08742e-03  5.66532e-03 10 30200 1.1560e-01 6.97118e-02 9.68646e-02 1.54043e+00 2.27414e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02  8.35909e-03  9.07053e-03 10 30100 1.1560e-01 6.97118e-02 9.68646e-02 1.54043e+00 2.27414e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02  1.15918e-02  6.70782e-03 10 30201 1.1560e-01 6.97118e-02 9.68646e-02 1.54043e+00 2.27414e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02  1.74742e-02 -1.23831e-02 10 30101 1.1560e-01 6.97118e-02 9.68646e-02 1.54043e+00 2.27414e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02 -1.51120e-02 -8.42758e-03 10 20200 1.1570e-01 6.97118e-02 9.68646e-02 1.31612e+00 1.92999e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02 -1.83888e-03 -1.17021e-02 10 30000 1.1570e-01 6.97118e-02 9.68646e-02 1.31612e+00 1.92999e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02 -7.65000e-03 -9.31811e-03 10 20201 1.1570e-01 6.97118e-02 9.68646e-02 1.31612e+00 1.92999e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -9.63635e-03 -1.05458e-02 10 30100 1.1570e-01 6.97118e-02 9.68646e-02 1.31612e+00 1.92999e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  1.00976e-02 -1.63111e-02 10 30101 1.1570e-01 6.97118e-02 9.68646e-02 1.31612e+00 1.92999e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 -1.13549e-02  7.38030e-03 10 20200 1.1570e-01 6.97118e-02 9.68646e-02 1.31612e+00 1.92999e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.57318e-02  1.01963e-02  1.35863e-02 10 20202 1.1570e-01 6.97118e-02 9.68646e-02 1.31612e+00 1.92999e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02  3.00847e-03  9.56779e-03 10 30000 1.1570e-01 6.97118e-02 9.68646e-02 1.31612e+00 1.92999e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -2.61695e-03  9.62842e-03 10 20201 1.1570e-01 6.97118e-02 9.68646e-02 1.31612e+00 1.92999e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02  2.38078e-03  5.66532e-03 10 30200 1.1570e-01 6.97118e-02 9.68646e-02 1.31612e+00 1.92999e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02  7.90488e-03  9.07053e-03 10 30100 1.1570e-01 6.97118e-02 9.68646e-02 1.31612e+00 1.92999e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02  1.05101e-02  6.70782e-03 10 30201 1.1570e-01 6.97118e-02 9.68646e-02 1.31612e+00 1.92999e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02  1.65226e-02 -1.23831e-02 10 30101 1.1570e-01 6.97118e-02 9.68646e-02 1.31612e+00 1.92999e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02 -1.34967e-02 -8.42758e-03 10 20200 1.1580e-01 6.97118e-02 9.68646e-02 1.11428e+00 1.62122e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02 -7.20580e-04 -1.17021e-02 10 30000 1.1580e-01 6.97118e-02 9.68646e-02 1.11428e+00 1.62122e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02 -6.63866e-03 -9.31811e-03 10 20201 1.1580e-01 6.97118e-02 9.68646e-02 1.11428e+00 1.62122e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -9.05422e-03 -1.05458e-02 10 30100 1.1580e-01 6.97118e-02 9.68646e-02 1.11428e+00 1.62122e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  1.01957e-02 -1.63111e-02 10 30101 1.1580e-01 6.97118e-02 9.68646e-02 1.11428e+00 1.62122e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 -1.07592e-02  7.38030e-03 10 20200 1.1580e-01 6.97118e-02 9.68646e-02 1.11428e+00 1.62122e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.57318e-02  9.83412e-03  1.35863e-02 10 20202 1.1580e-01 6.97118e-02 9.68646e-02 1.11428e+00 1.62122e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02  3.10013e-03  9.56779e-03 10 30000 1.1580e-01 6.97118e-02 9.68646e-02 1.11428e+00 1.62122e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -2.63278e-03  9.62842e-03 10 20201 1.1580e-01 6.97118e-02 9.68646e-02 1.11428e+00 1.62122e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02  1.67203e-03  5.66532e-03 10 30200 1.1580e-01 6.97118e-02 9.68646e-02 1.11428e+00 1.62122e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02  7.44915e-03  9.07053e-03 10 30100 1.1580e-01 6.97118e-02 9.68646e-02 1.11428e+00 1.62122e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02  9.42502e-03  6.70782e-03 10 30201 1.1580e-01 6.97118e-02 9.68646e-02 1.11428e+00 1.62122e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02  1.55675e-02 -1.23831e-02 10 30101 1.1580e-01 6.97118e-02 9.68646e-02 1.11428e+00 1.62122e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02 -1.18766e-02 -8.42758e-03 10 20200 1.1590e-01 6.97118e-02 9.68646e-02 9.35127e-01 1.34816e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02  4.01178e-04 -1.17021e-02 10 30000 1.1590e-01 6.97118e-02 9.68646e-02 9.35127e-01 1.34816e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02 -5.62417e-03 -9.31811e-03 10 20201 1.1590e-01 6.97118e-02 9.68646e-02 9.35127e-01 1.34816e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -8.47014e-03 -1.05458e-02 10 30100 1.1590e-01 6.97118e-02 9.68646e-02 9.35127e-01 1.34816e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  1.02942e-02 -1.63111e-02 10 30101 1.1590e-01 6.97118e-02 9.68646e-02 9.35127e-01 1.34816e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 -1.01615e-02  7.38030e-03 10 20200 1.1590e-01 6.97118e-02 9.68646e-02 9.35127e-01 1.34816e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.57318e-02  9.47101e-03  1.35863e-02 10 20202 1.1590e-01 6.97118e-02 9.68646e-02 9.35127e-01 1.34816e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02  3.19217e-03  9.56779e-03 10 30000 1.1590e-01 6.97118e-02 9.68646e-02 9.35127e-01 1.34816e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -2.64860e-03  9.62842e-03 10 20201 1.1590e-01 6.97118e-02 9.68646e-02 9.35127e-01 1.34816e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02  9.61153e-04  5.66532e-03 10 30200 1.1590e-01 6.97118e-02 9.68646e-02 9.35127e-01 1.34816e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02  6.99188e-03  9.07053e-03 10 30100 1.1590e-01 6.97118e-02 9.68646e-02 9.35127e-01 1.34816e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02  8.33649e-03  6.70782e-03 10 30201 1.1590e-01 6.97118e-02 9.68646e-02 9.35127e-01 1.34816e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02  1.46091e-02 -1.23831e-02 10 30101 1.1590e-01 6.97118e-02 9.68646e-02 9.35127e-01 1.34816e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02 -1.02520e-02 -8.42758e-03 10 20200 1.1600e-01 6.97118e-02 9.68646e-02 7.78865e-01 1.11114e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02  1.52615e-03 -1.17021e-02 10 30000 1.1600e-01 6.97118e-02 9.68646e-02 7.78865e-01 1.11114e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02 -4.60676e-03 -9.31811e-03 10 20201 1.1600e-01 6.97118e-02 9.68646e-02 7.78865e-01 1.11114e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -7.88436e-03 -1.05458e-02 10 30100 1.1600e-01 6.97118e-02 9.68646e-02 7.78865e-01 1.11114e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  1.03930e-02 -1.63111e-02 10 30101 1.1600e-01 6.97118e-02 9.68646e-02 7.78865e-01 1.11114e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 -9.56177e-03  7.38030e-03 10 20200 1.1600e-01 6.97118e-02 9.68646e-02 7.78865e-01 1.11114e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.57318e-02  9.10666e-03  1.35863e-02 10 20202 1.1600e-01 6.97118e-02 9.68646e-02 7.78865e-01 1.11114e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02  3.28457e-03  9.56779e-03 10 30000 1.1600e-01 6.97118e-02 9.68646e-02 7.78865e-01 1.11114e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -2.66443e-03  9.62842e-03 10 20201 1.1600e-01 6.97118e-02 9.68646e-02 7.78865e-01 1.11114e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02  2.47868e-04  5.66532e-03 10 30200 1.1600e-01 6.97118e-02 9.68646e-02 7.78865e-01 1.11114e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02  6.53308e-03  9.07053e-03 10 30100 1.1600e-01 6.97118e-02 9.68646e-02 7.78865e-01 1.11114e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02  7.24422e-03  6.70782e-03 10 30201 1.1600e-01 6.97118e-02 9.68646e-02 7.78865e-01 1.11114e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02  1.36473e-02 -1.23831e-02 10 30101 1.1600e-01 6.97118e-02 9.68646e-02 7.78865e-01 1.11114e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02 -8.62243e-03 -8.42758e-03 10 20200 1.1610e-01 6.97118e-02 9.68646e-02 6.45716e-01 9.10523e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02  2.65476e-03 -1.17021e-02 10 30000 1.1610e-01 6.97118e-02 9.68646e-02 6.45716e-01 9.10523e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02 -3.58599e-03 -9.31811e-03 10 20201 1.1610e-01 6.97118e-02 9.68646e-02 6.45716e-01 9.10523e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -7.29646e-03 -1.05458e-02 10 30100 1.1610e-01 6.97118e-02 9.68646e-02 6.45716e-01 9.10523e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  1.04924e-02 -1.63111e-02 10 30101 1.1610e-01 6.97118e-02 9.68646e-02 6.45716e-01 9.10523e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 -8.96003e-03  7.38030e-03 10 20200 1.1610e-01 6.97118e-02 9.68646e-02 6.45716e-01 9.10523e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.57318e-02  8.74149e-03  1.35863e-02 10 20202 1.1610e-01 6.97118e-02 9.68646e-02 6.45716e-01 9.10523e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02  3.37736e-03  9.56779e-03 10 30000 1.1610e-01 6.97118e-02 9.68646e-02 6.45716e-01 9.10523e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -2.68023e-03  9.62842e-03 10 20201 1.1610e-01 6.97118e-02 9.68646e-02 6.45716e-01 9.10523e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 -4.67412e-04  5.66532e-03 10 30200 1.1610e-01 6.97118e-02 9.68646e-02 6.45716e-01 9.10523e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02  6.07273e-03  9.07053e-03 10 30100 1.1610e-01 6.97118e-02 9.68646e-02 6.45716e-01 9.10523e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02  6.14860e-03  6.70782e-03 10 30201 1.1610e-01 6.97118e-02 9.68646e-02 6.45716e-01 9.10523e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02  1.26821e-02 -1.23831e-02 10 30101 1.1610e-01 6.97118e-02 9.68646e-02 6.45716e-01 9.10523e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02 -6.98730e-03 -8.42758e-03 10 20200 1.1620e-01 6.97118e-02 9.68646e-02 5.35900e-01 7.46650e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02  3.78762e-03 -1.17021e-02 10 30000 1.1620e-01 6.97118e-02 9.68646e-02 5.35900e-01 7.46650e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02 -2.56128e-03 -9.31811e-03 10 20201 1.1620e-01 6.97118e-02 9.68646e-02 5.35900e-01 7.46650e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -6.70584e-03 -1.05458e-02 10 30100 1.1620e-01 6.97118e-02 9.68646e-02 5.35900e-01 7.46650e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  1.05931e-02 -1.63111e-02 10 30101 1.1620e-01 6.97118e-02 9.68646e-02 5.35900e-01 7.46650e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 -8.35628e-03  7.38030e-03 10 20200 1.1620e-01 6.97118e-02 9.68646e-02 5.35900e-01 7.46650e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.57318e-02  8.37607e-03  1.35863e-02 10 20202 1.1620e-01 6.97118e-02 9.68646e-02 5.35900e-01 7.46650e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02  3.47049e-03  9.56779e-03 10 30000 1.1620e-01 6.97118e-02 9.68646e-02 5.35900e-01 7.46650e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -2.69606e-03  9.62842e-03 10 20201 1.1620e-01 6.97118e-02 9.68646e-02 5.35900e-01 7.46650e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 -1.18413e-03  5.66532e-03 10 30200 1.1620e-01 6.97118e-02 9.68646e-02 5.35900e-01 7.46650e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02  5.61080e-03  9.07053e-03 10 30100 1.1620e-01 6.97118e-02 9.68646e-02 5.35900e-01 7.46650e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02  5.05021e-03  6.70782e-03 10 30201 1.1620e-01 6.97118e-02 9.68646e-02 5.35900e-01 7.46650e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02  1.17134e-02 -1.23831e-02 10 30101 1.1620e-01 6.97118e-02 9.68646e-02 5.35900e-01 7.46650e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02 -5.35059e-03 -8.42758e-03 10 20200 1.1630e-01 6.97118e-02 9.68646e-02 4.49636e-01 6.19839e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02  4.92072e-03 -1.17021e-02 10 30000 1.1630e-01 6.97118e-02 9.68646e-02 4.49636e-01 6.19839e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02 -1.53662e-03 -9.31811e-03 10 20201 1.1630e-01 6.97118e-02 9.68646e-02 4.49636e-01 6.19839e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -6.11650e-03 -1.05458e-02 10 30100 1.1630e-01 6.97118e-02 9.68646e-02 4.49636e-01 6.19839e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  1.06910e-02 -1.63111e-02 10 30101 1.1630e-01 6.97118e-02 9.68646e-02 4.49636e-01 6.19839e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 -7.75101e-03  7.38030e-03 10 20200 1.1630e-01 6.97118e-02 9.68646e-02 4.49636e-01 6.19839e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.57318e-02  8.00639e-03  1.35863e-02 10 20202 1.1630e-01 6.97118e-02 9.68646e-02 4.49636e-01 6.19839e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02  3.56348e-03  9.56779e-03 10 30000 1.1630e-01 6.97118e-02 9.68646e-02 4.49636e-01 6.19839e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -2.71240e-03  9.62842e-03 10 20201 1.1630e-01 6.97118e-02 9.68646e-02 4.49636e-01 6.19839e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 -1.90630e-03  5.66532e-03 10 30200 1.1630e-01 6.97118e-02 9.68646e-02 4.49636e-01 6.19839e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02  5.14678e-03  9.07053e-03 10 30100 1.1630e-01 6.97118e-02 9.68646e-02 4.49636e-01 6.19839e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02  3.94500e-03  6.70782e-03 10 30201 1.1630e-01 6.97118e-02 9.68646e-02 4.49636e-01 6.19839e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02  1.07407e-02 -1.23831e-02 10 30101 1.1630e-01 6.97118e-02 9.68646e-02 4.49636e-01 6.19839e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02 -3.70449e-03 -8.42758e-03 10 20200 1.1640e-01 6.97118e-02 9.68646e-02 3.87149e-01 5.30496e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02  6.06189e-03 -1.17021e-02 10 30000 1.1640e-01 6.97118e-02 9.68646e-02 3.87149e-01 5.30496e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02 -5.04206e-04 -9.31811e-03 10 20201 1.1640e-01 6.97118e-02 9.68646e-02 3.87149e-01 5.30496e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -5.52066e-03 -1.05458e-02 10 30100 1.1640e-01 6.97118e-02 9.68646e-02 3.87149e-01 5.30496e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  1.07940e-02 -1.63111e-02 10 30101 1.1640e-01 6.97118e-02 9.68646e-02 3.87149e-01 5.30496e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 -7.14232e-03  7.38030e-03 10 20200 1.1640e-01 6.97118e-02 9.68646e-02 3.87149e-01 5.30496e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.57318e-02  7.64022e-03  1.35863e-02 10 20202 1.1640e-01 6.97118e-02 9.68646e-02 3.87149e-01 5.30496e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02  3.65821e-03  9.56779e-03 10 30000 1.1640e-01 6.97118e-02 9.68646e-02 3.87149e-01 5.30496e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -2.72738e-03  9.62842e-03 10 20201 1.1640e-01 6.97118e-02 9.68646e-02 3.87149e-01 5.30496e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 -2.62616e-03  5.66532e-03 10 30200 1.1640e-01 6.97118e-02 9.68646e-02 3.87149e-01 5.30496e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02  4.68253e-03  9.07053e-03 10 30100 1.1640e-01 6.97118e-02 9.68646e-02 3.87149e-01 5.30496e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02  2.84074e-03  6.70782e-03 10 30201 1.1640e-01 6.97118e-02 9.68646e-02 3.87149e-01 5.30496e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02  9.76585e-03 -1.23831e-02 10 30101 1.1640e-01 6.97118e-02 9.68646e-02 3.87149e-01 5.30496e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02 -2.05461e-03 -8.42758e-03 10 20200 1.1650e-01 6.97118e-02 9.68646e-02 3.48665e-01 4.78939e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02  7.20548e-03 -1.17021e-02 10 30000 1.1650e-01 6.97118e-02 9.68646e-02 3.48665e-01 4.78939e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02  5.30346e-04 -9.31811e-03 10 20201 1.1650e-01 6.97118e-02 9.68646e-02 3.48665e-01 4.78939e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -4.92392e-03 -1.05458e-02 10 30100 1.1650e-01 6.97118e-02 9.68646e-02 3.48665e-01 4.78939e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  1.08963e-02 -1.63111e-02 10 30101 1.1650e-01 6.97118e-02 9.68646e-02 3.48665e-01 4.78939e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 -6.53253e-03  7.38030e-03 10 20200 1.1650e-01 6.97118e-02 9.68646e-02 3.48665e-01 4.78939e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.57318e-02  7.27193e-03  1.35863e-02 10 20202 1.1650e-01 6.97118e-02 9.68646e-02 3.48665e-01 4.78939e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02  3.75234e-03  9.56779e-03 10 30000 1.1650e-01 6.97118e-02 9.68646e-02 3.48665e-01 4.78939e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -2.74332e-03  9.62842e-03 10 20201 1.1650e-01 6.97118e-02 9.68646e-02 3.48665e-01 4.78939e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 -3.34934e-03  5.66532e-03 10 30200 1.1650e-01 6.97118e-02 9.68646e-02 3.48665e-01 4.78939e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02  4.21573e-03  9.07053e-03 10 30100 1.1650e-01 6.97118e-02 9.68646e-02 3.48665e-01 4.78939e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02  1.73178e-03  6.70782e-03 10 30201 1.1650e-01 6.97118e-02 9.68646e-02 3.48665e-01 4.78939e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02  8.78652e-03 -1.23831e-02 10 30101 1.1650e-01 6.97118e-02 9.68646e-02 3.48665e-01 4.78939e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02 -4.00425e-04 -8.42758e-03 10 20200 1.1660e-01 6.97118e-02 9.68646e-02 3.34412e-01 4.65534e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02  8.35204e-03 -1.17021e-02 10 30000 1.1660e-01 6.97118e-02 9.68646e-02 3.34412e-01 4.65534e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02  1.56756e-03 -9.31811e-03 10 20201 1.1660e-01 6.97118e-02 9.68646e-02 3.34412e-01 4.65534e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -4.32579e-03 -1.05458e-02 10 30100 1.1660e-01 6.97118e-02 9.68646e-02 3.34412e-01 4.65534e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  1.09985e-02 -1.63111e-02 10 30101 1.1660e-01 6.97118e-02 9.68646e-02 3.34412e-01 4.65534e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 -5.92064e-03  7.38030e-03 10 20200 1.1660e-01 6.97118e-02 9.68646e-02 3.34412e-01 4.65534e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.57318e-02  6.90202e-03  1.35863e-02 10 20202 1.1660e-01 6.97118e-02 9.68646e-02 3.34412e-01 4.65534e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02  3.84688e-03  9.56779e-03 10 30000 1.1660e-01 6.97118e-02 9.68646e-02 3.34412e-01 4.65534e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -2.75924e-03  9.62842e-03 10 20201 1.1660e-01 6.97118e-02 9.68646e-02 3.34412e-01 4.65534e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 -4.07536e-03  5.66532e-03 10 30200 1.1660e-01 6.97118e-02 9.68646e-02 3.34412e-01 4.65534e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02  3.74735e-03  9.07053e-03 10 30100 1.1660e-01 6.97118e-02 9.68646e-02 3.34412e-01 4.65534e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02  6.18595e-04  6.70782e-03 10 30201 1.1660e-01 6.97118e-02 9.68646e-02 3.34412e-01 4.65534e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02  7.80367e-03 -1.23831e-02 10 30101 1.1660e-01 6.97118e-02 9.68646e-02 3.34412e-01 4.65534e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02  1.25838e-03 -8.42758e-03 10 20200 1.1670e-01 6.97118e-02 9.68646e-02 3.44622e-01 4.90650e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02  9.50186e-03 -1.17021e-02 10 30000 1.1670e-01 6.97118e-02 9.68646e-02 3.44622e-01 4.90650e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02  2.60773e-03 -9.31811e-03 10 20201 1.1670e-01 6.97118e-02 9.68646e-02 3.44622e-01 4.90650e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -3.72595e-03 -1.05458e-02 10 30100 1.1670e-01 6.97118e-02 9.68646e-02 3.44622e-01 4.90650e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  1.11010e-02 -1.63111e-02 10 30101 1.1670e-01 6.97118e-02 9.68646e-02 3.44622e-01 4.90650e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 -5.30653e-03  7.38030e-03 10 20200 1.1670e-01 6.97118e-02 9.68646e-02 3.44622e-01 4.90650e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.57318e-02  6.53076e-03  1.35863e-02 10 20202 1.1670e-01 6.97118e-02 9.68646e-02 3.44622e-01 4.90650e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02  3.94194e-03  9.56779e-03 10 30000 1.1670e-01 6.97118e-02 9.68646e-02 3.44622e-01 4.90650e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -2.77502e-03  9.62842e-03 10 20201 1.1670e-01 6.97118e-02 9.68646e-02 3.44622e-01 4.90650e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 -4.80394e-03  5.66532e-03 10 30200 1.1670e-01 6.97118e-02 9.68646e-02 3.44622e-01 4.90650e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02  3.27749e-03  9.07053e-03 10 30100 1.1670e-01 6.97118e-02 9.68646e-02 3.44622e-01 4.90650e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02 -4.98542e-04  6.70782e-03 10 30201 1.1670e-01 6.97118e-02 9.68646e-02 3.44622e-01 4.90650e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02  6.81738e-03 -1.23831e-02 10 30101 1.1670e-01 6.97118e-02 9.68646e-02 3.44622e-01 4.90650e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02  2.92258e-03 -8.42758e-03 10 20200 1.1680e-01 6.97118e-02 9.68646e-02 3.79526e-01 5.54650e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02  1.06557e-02 -1.17021e-02 10 30000 1.1680e-01 6.97118e-02 9.68646e-02 3.79526e-01 5.54650e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02  3.65163e-03 -9.31811e-03 10 20201 1.1680e-01 6.97118e-02 9.68646e-02 3.79526e-01 5.54650e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -3.12365e-03 -1.05458e-02 10 30100 1.1680e-01 6.97118e-02 9.68646e-02 3.79526e-01 5.54650e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  1.12043e-02 -1.63111e-02 10 30101 1.1680e-01 6.97118e-02 9.68646e-02 3.79526e-01 5.54650e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 -4.69021e-03  7.38030e-03 10 20200 1.1680e-01 6.97118e-02 9.68646e-02 3.79526e-01 5.54650e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.57318e-02  6.15890e-03  1.35863e-02 10 20202 1.1680e-01 6.97118e-02 9.68646e-02 3.79526e-01 5.54650e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02  4.03749e-03  9.56779e-03 10 30000 1.1680e-01 6.97118e-02 9.68646e-02 3.79526e-01 5.54650e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -2.79069e-03  9.62842e-03 10 20201 1.1680e-01 6.97118e-02 9.68646e-02 3.79526e-01 5.54650e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 -5.53435e-03  5.66532e-03 10 30200 1.1680e-01 6.97118e-02 9.68646e-02 3.79526e-01 5.54650e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02  2.80613e-03  9.07053e-03 10 30100 1.1680e-01 6.97118e-02 9.68646e-02 3.79526e-01 5.54650e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02 -1.61891e-03  6.70782e-03 10 30201 1.1680e-01 6.97118e-02 9.68646e-02 3.79526e-01 5.54650e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02  5.82761e-03 -1.23831e-02 10 30101 1.1680e-01 6.97118e-02 9.68646e-02 3.79526e-01 5.54650e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02  4.59136e-03 -8.42758e-03 10 20200 1.1690e-01 6.97118e-02 9.68646e-02 4.39362e-01 6.57911e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02  1.18128e-02 -1.17021e-02 10 30000 1.1690e-01 6.97118e-02 9.68646e-02 4.39362e-01 6.57911e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02  4.69844e-03 -9.31811e-03 10 20201 1.1690e-01 6.97118e-02 9.68646e-02 4.39362e-01 6.57911e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -2.51971e-03 -1.05458e-02 10 30100 1.1690e-01 6.97118e-02 9.68646e-02 4.39362e-01 6.57911e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  1.13078e-02 -1.63111e-02 10 30101 1.1690e-01 6.97118e-02 9.68646e-02 4.39362e-01 6.57911e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 -4.07153e-03  7.38030e-03 10 20200 1.1690e-01 6.97118e-02 9.68646e-02 4.39362e-01 6.57911e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.57318e-02  5.78561e-03  1.35863e-02 10 20202 1.1690e-01 6.97118e-02 9.68646e-02 4.39362e-01 6.57911e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02  4.13367e-03  9.56779e-03 10 30000 1.1690e-01 6.97118e-02 9.68646e-02 4.39362e-01 6.57911e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -2.80611e-03  9.62842e-03 10 20201 1.1690e-01 6.97118e-02 9.68646e-02 4.39362e-01 6.57911e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 -6.26743e-03  5.66532e-03 10 30200 1.1690e-01 6.97118e-02 9.68646e-02 4.39362e-01 6.57911e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02  2.33337e-03  9.07053e-03 10 30100 1.1690e-01 6.97118e-02 9.68646e-02 4.39362e-01 6.57911e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02 -2.74335e-03  6.70782e-03 10 30201 1.1690e-01 6.97118e-02 9.68646e-02 4.39362e-01 6.57911e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02  4.83447e-03 -1.23831e-02 10 30101 1.1690e-01 6.97118e-02 9.68646e-02 4.39362e-01 6.57911e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02  6.26773e-03 -8.42758e-03 10 20200 1.1700e-01 6.97118e-02 9.68646e-02 5.24367e-01 8.00771e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02  1.29761e-02 -1.17021e-02 10 30000 1.1700e-01 6.97118e-02 9.68646e-02 5.24367e-01 8.00771e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02  5.75116e-03 -9.31811e-03 10 20201 1.1700e-01 6.97118e-02 9.68646e-02 5.24367e-01 8.00771e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -1.91115e-03 -1.05458e-02 10 30100 1.1700e-01 6.97118e-02 9.68646e-02 5.24367e-01 8.00771e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  1.14144e-02 -1.63111e-02 10 30101 1.1700e-01 6.97118e-02 9.68646e-02 5.24367e-01 8.00771e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 -3.45146e-03  7.38030e-03 10 20200 1.1700e-01 6.97118e-02 9.68646e-02 5.24367e-01 8.00771e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.57318e-02  5.41385e-03  1.35863e-02 10 20202 1.1700e-01 6.97118e-02 9.68646e-02 5.24367e-01 8.00771e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02  4.22950e-03  9.56779e-03 10 30000 1.1700e-01 6.97118e-02 9.68646e-02 5.24367e-01 8.00771e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -2.82227e-03  9.62842e-03 10 20201 1.1700e-01 6.97118e-02 9.68646e-02 5.24367e-01 8.00771e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 -7.00021e-03  5.66532e-03 10 30200 1.1700e-01 6.97118e-02 9.68646e-02 5.24367e-01 8.00771e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02  1.85823e-03  9.07053e-03 10 30100 1.1700e-01 6.97118e-02 9.68646e-02 5.24367e-01 8.00771e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02 -3.86892e-03  6.70782e-03 10 30201 1.1700e-01 6.97118e-02 9.68646e-02 5.24367e-01 8.00771e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02  3.83696e-03 -1.23831e-02 10 30101 1.1700e-01 6.97118e-02 9.68646e-02 5.24367e-01 8.00771e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02  7.93001e-03 -8.42758e-03 10 20200 1.1710e-01 6.97118e-02 9.68646e-02 6.34781e-01 9.83977e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02  1.41239e-02 -1.17021e-02 10 30000 1.1710e-01 6.97118e-02 9.68646e-02 6.34781e-01 9.83977e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02  6.78810e-03 -9.31811e-03 10 20201 1.1710e-01 6.97118e-02 9.68646e-02 6.34781e-01 9.83977e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -1.31964e-03 -1.05458e-02 10 30100 1.1710e-01 6.97118e-02 9.68646e-02 6.34781e-01 9.83977e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  1.15023e-02 -1.63111e-02 10 30101 1.1710e-01 6.97118e-02 9.68646e-02 6.34781e-01 9.83977e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 -2.82874e-03  7.38030e-03 10 20200 1.1710e-01 6.97118e-02 9.68646e-02 6.34781e-01 9.83977e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.57318e-02  5.02192e-03  1.35863e-02 10 20202 1.1710e-01 6.97118e-02 9.68646e-02 6.34781e-01 9.83977e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02  4.32624e-03  9.56779e-03 10 30000 1.1710e-01 6.97118e-02 9.68646e-02 6.34781e-01 9.83977e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -2.83790e-03  9.62842e-03 10 20201 1.1710e-01 6.97118e-02 9.68646e-02 6.34781e-01 9.83977e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 -7.75442e-03  5.66532e-03 10 30200 1.1710e-01 6.97118e-02 9.68646e-02 6.34781e-01 9.83977e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02  1.38196e-03  9.07053e-03 10 30100 1.1710e-01 6.97118e-02 9.68646e-02 6.34781e-01 9.83977e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02 -5.01734e-03  6.70782e-03 10 30201 1.1710e-01 6.97118e-02 9.68646e-02 6.34781e-01 9.83977e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02  2.83630e-03 -1.23831e-02 10 30101 1.1710e-01 6.97118e-02 9.68646e-02 6.34781e-01 9.83977e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02  9.62928e-03 -8.42758e-03 10 20200 1.1720e-01 6.97118e-02 9.68646e-02 7.70848e-01 1.20700e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02  1.53073e-02 -1.17021e-02 10 30000 1.1720e-01 6.97118e-02 9.68646e-02 7.70848e-01 1.20700e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02  7.86034e-03 -9.31811e-03 10 20201 1.1720e-01 6.97118e-02 9.68646e-02 7.70848e-01 1.20700e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -6.94132e-04 -1.05458e-02 10 30100 1.1720e-01 6.97118e-02 9.68646e-02 7.70848e-01 1.20700e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  1.16228e-02 -1.63111e-02 10 30101 1.1720e-01 6.97118e-02 9.68646e-02 7.70848e-01 1.20700e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 -2.20410e-03  7.38030e-03 10 20200 1.1720e-01 6.97118e-02 9.68646e-02 7.70848e-01 1.20700e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.57318e-02  4.66087e-03  1.35863e-02 10 20202 1.1720e-01 6.97118e-02 9.68646e-02 7.70848e-01 1.20700e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02  4.42314e-03  9.56779e-03 10 30000 1.1720e-01 6.97118e-02 9.68646e-02 7.70848e-01 1.20700e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -2.85377e-03  9.62842e-03 10 20201 1.1720e-01 6.97118e-02 9.68646e-02 7.70848e-01 1.20700e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 -8.47900e-03  5.66532e-03 10 30200 1.1720e-01 6.97118e-02 9.68646e-02 7.70848e-01 1.20700e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02  9.03790e-04  9.07053e-03 10 30100 1.1720e-01 6.97118e-02 9.68646e-02 7.70848e-01 1.20700e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02 -6.13756e-03  6.70782e-03 10 30201 1.1720e-01 6.97118e-02 9.68646e-02 7.70848e-01 1.20700e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02  1.83172e-03 -1.23831e-02 10 30101 1.1720e-01 6.97118e-02 9.68646e-02 7.70848e-01 1.20700e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02  1.13187e-02 -8.42758e-03 10 20200 1.1730e-01 6.97118e-02 9.68646e-02 9.32814e-01 1.47108e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02  1.64795e-02 -1.17021e-02 10 30000 1.1730e-01 6.97118e-02 9.68646e-02 9.32814e-01 1.47108e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02  8.92101e-03 -9.31811e-03 10 20201 1.1730e-01 6.97118e-02 9.68646e-02 9.32814e-01 1.47108e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -8.14866e-05 -1.05458e-02 10 30100 1.1730e-01 6.97118e-02 9.68646e-02 9.32814e-01 1.47108e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  1.17288e-02 -1.63111e-02 10 30101 1.1730e-01 6.97118e-02 9.68646e-02 9.32814e-01 1.47108e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 -1.57716e-03  7.38030e-03 10 20200 1.1730e-01 6.97118e-02 9.68646e-02 9.32814e-01 1.47108e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.57318e-02  4.28381e-03  1.35863e-02 10 20202 1.1730e-01 6.97118e-02 9.68646e-02 9.32814e-01 1.47108e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02  4.52058e-03  9.56779e-03 10 30000 1.1730e-01 6.97118e-02 9.68646e-02 9.32814e-01 1.47108e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -2.86950e-03  9.62842e-03 10 20201 1.1730e-01 6.97118e-02 9.68646e-02 9.32814e-01 1.47108e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 -9.22085e-03  5.66532e-03 10 30200 1.1730e-01 6.97118e-02 9.68646e-02 9.32814e-01 1.47108e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02  4.24093e-04  9.07053e-03 10 30100 1.1730e-01 6.97118e-02 9.68646e-02 9.32814e-01 1.47108e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02 -7.27651e-03  6.70782e-03 10 30201 1.1730e-01 6.97118e-02 9.68646e-02 9.32814e-01 1.47108e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02  8.23580e-04 -1.23831e-02 10 30101 1.1730e-01 6.97118e-02 9.68646e-02 9.32814e-01 1.47108e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02  1.30132e-02 -8.42758e-03 10 20200 1.1740e-01 6.97118e-02 9.68646e-02 1.12093e+00 1.77634e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02  1.76554e-02 -1.17021e-02 10 30000 1.1740e-01 6.97118e-02 9.68646e-02 1.12093e+00 1.77634e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02  9.98512e-03 -9.31811e-03 10 20201 1.1740e-01 6.97118e-02 9.68646e-02 1.12093e+00 1.77634e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02  5.33292e-04 -1.05458e-02 10 30100 1.1740e-01 6.97118e-02 9.68646e-02 1.12093e+00 1.77634e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  1.18353e-02 -1.63111e-02 10 30101 1.1740e-01 6.97118e-02 9.68646e-02 1.12093e+00 1.77634e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 -9.48031e-04  7.38030e-03 10 20200 1.1740e-01 6.97118e-02 9.68646e-02 1.12093e+00 1.77634e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.57318e-02  3.90572e-03  1.35863e-02 10 20202 1.1740e-01 6.97118e-02 9.68646e-02 1.12093e+00 1.77634e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02  4.61842e-03  9.56779e-03 10 30000 1.1740e-01 6.97118e-02 9.68646e-02 1.12093e+00 1.77634e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -2.88521e-03  9.62842e-03 10 20201 1.1740e-01 6.97118e-02 9.68646e-02 1.12093e+00 1.77634e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 -9.96501e-03  5.66532e-03 10 30200 1.1740e-01 6.97118e-02 9.68646e-02 1.12093e+00 1.77634e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02 -5.72781e-05  9.07053e-03 10 30100 1.1740e-01 6.97118e-02 9.68646e-02 1.12093e+00 1.77634e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02 -8.41921e-03  6.70782e-03 10 30201 1.1740e-01 6.97118e-02 9.68646e-02 1.12093e+00 1.77634e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02 -1.88286e-04 -1.23831e-02 10 30101 1.1740e-01 6.97118e-02 9.68646e-02 1.12093e+00 1.77634e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02  1.47130e-02 -8.42758e-03 10 20200 1.1750e-01 6.97118e-02 9.68646e-02 1.33544e+00 2.12316e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02  1.88351e-02 -1.17021e-02 10 30000 1.1750e-01 6.97118e-02 9.68646e-02 1.33544e+00 2.12316e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02  1.10527e-02 -9.31811e-03 10 20201 1.1750e-01 6.97118e-02 9.68646e-02 1.33544e+00 2.12316e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02  1.15021e-03 -1.05458e-02 10 30100 1.1750e-01 6.97118e-02 9.68646e-02 1.33544e+00 2.12316e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  1.19425e-02 -1.63111e-02 10 30101 1.1750e-01 6.97118e-02 9.68646e-02 1.33544e+00 2.12316e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 -3.16706e-04  7.38030e-03 10 20200 1.1750e-01 6.97118e-02 9.68646e-02 1.33544e+00 2.12316e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.57318e-02  3.52660e-03  1.35863e-02 10 20202 1.1750e-01 6.97118e-02 9.68646e-02 1.33544e+00 2.12316e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02  4.71668e-03  9.56779e-03 10 30000 1.1750e-01 6.97118e-02 9.68646e-02 1.33544e+00 2.12316e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -2.90091e-03  9.62842e-03 10 20201 1.1750e-01 6.97118e-02 9.68646e-02 1.33544e+00 2.12316e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 -1.07115e-02  5.66532e-03 10 30200 1.1750e-01 6.97118e-02 9.68646e-02 1.33544e+00 2.12316e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02 -5.40335e-04  9.07053e-03 10 30100 1.1750e-01 6.97118e-02 9.68646e-02 1.33544e+00 2.12316e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02 -9.56569e-03  6.70782e-03 10 30201 1.1750e-01 6.97118e-02 9.68646e-02 1.33544e+00 2.12316e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02 -1.20390e-03 -1.23831e-02 10 30101 1.1750e-01 6.97118e-02 9.68646e-02 1.33544e+00 2.12316e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02  1.64179e-02 -8.42758e-03 10 20200 1.1760e-01 6.97118e-02 9.68646e-02 1.57660e+00 2.51195e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02  2.00186e-02 -1.17021e-02 10 30000 1.1760e-01 6.97118e-02 9.68646e-02 1.57660e+00 2.51195e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02  1.21237e-02 -9.31811e-03 10 20201 1.1760e-01 6.97118e-02 9.68646e-02 1.57660e+00 2.51195e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02  1.76929e-03 -1.05458e-02 10 30100 1.1760e-01 6.97118e-02 9.68646e-02 1.57660e+00 2.51195e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  1.20502e-02 -1.63111e-02 10 30101 1.1760e-01 6.97118e-02 9.68646e-02 1.57660e+00 2.51195e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02  3.16828e-04  7.38030e-03 10 20200 1.1760e-01 6.97118e-02 9.68646e-02 1.57660e+00 2.51195e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.57318e-02  3.14644e-03  1.35863e-02 10 20202 1.1760e-01 6.97118e-02 9.68646e-02 1.57660e+00 2.51195e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02  4.81535e-03  9.56779e-03 10 30000 1.1760e-01 6.97118e-02 9.68646e-02 1.57660e+00 2.51195e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -2.91660e-03  9.62842e-03 10 20201 1.1760e-01 6.97118e-02 9.68646e-02 1.57660e+00 2.51195e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 -1.14603e-02  5.66532e-03 10 30200 1.1760e-01 6.97118e-02 9.68646e-02 1.57660e+00 2.51195e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02 -1.02509e-03  9.07053e-03 10 30100 1.1760e-01 6.97118e-02 9.68646e-02 1.57660e+00 2.51195e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02 -1.07160e-02  6.70782e-03 10 30201 1.1760e-01 6.97118e-02 9.68646e-02 1.57660e+00 2.51195e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02 -2.22329e-03 -1.23831e-02 10 30101 1.1760e-01 6.97118e-02 9.68646e-02 1.57660e+00 2.51195e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02  1.81281e-02 -8.42758e-03 10 20200 1.1770e-01 6.97118e-02 9.68646e-02 1.84467e+00 2.94312e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02  2.12059e-02 -1.17021e-02 10 30000 1.1770e-01 6.97118e-02 9.68646e-02 1.84467e+00 2.94312e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02  1.31983e-02 -9.31811e-03 10 20201 1.1770e-01 6.97118e-02 9.68646e-02 1.84467e+00 2.94312e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02  2.39054e-03 -1.05458e-02 10 30100 1.1770e-01 6.97118e-02 9.68646e-02 1.84467e+00 2.94312e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  1.21584e-02 -1.63111e-02 10 30101 1.1770e-01 6.97118e-02 9.68646e-02 1.84467e+00 2.94312e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02  9.52585e-04  7.38030e-03 10 20200 1.1770e-01 6.97118e-02 9.68646e-02 1.84467e+00 2.94312e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.57318e-02  2.76524e-03  1.35863e-02 10 20202 1.1770e-01 6.97118e-02 9.68646e-02 1.84467e+00 2.94312e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02  4.91443e-03  9.56779e-03 10 30000 1.1770e-01 6.97118e-02 9.68646e-02 1.84467e+00 2.94312e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -2.93228e-03  9.62842e-03 10 20201 1.1770e-01 6.97118e-02 9.68646e-02 1.84467e+00 2.94312e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 -1.22114e-02  5.66532e-03 10 30200 1.1770e-01 6.97118e-02 9.68646e-02 1.84467e+00 2.94312e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02 -1.51154e-03  9.07053e-03 10 30100 1.1770e-01 6.97118e-02 9.68646e-02 1.84467e+00 2.94312e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02 -1.18701e-02  6.70782e-03 10 30201 1.1770e-01 6.97118e-02 9.68646e-02 1.84467e+00 2.94312e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02 -3.24647e-03 -1.23831e-02 10 30101 1.1770e-01 6.97118e-02 9.68646e-02 1.84467e+00 2.94312e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02  1.98435e-02 -8.42758e-03 10 20200 1.1780e-01 6.97118e-02 9.68646e-02 2.13991e+00 3.41706e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02  2.23970e-02 -1.17021e-02 10 30000 1.1780e-01 6.97118e-02 9.68646e-02 2.13991e+00 3.41706e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02  1.42763e-02 -9.31811e-03 10 20201 1.1780e-01 6.97118e-02 9.68646e-02 2.13991e+00 3.41706e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02  3.01398e-03 -1.05458e-02 10 30100 1.1780e-01 6.97118e-02 9.68646e-02 2.13991e+00 3.41706e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  1.22673e-02 -1.63111e-02 10 30101 1.1780e-01 6.97118e-02 9.68646e-02 2.13991e+00 3.41706e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02  1.59058e-03  7.38030e-03 10 20200 1.1780e-01 6.97118e-02 9.68646e-02 2.13991e+00 3.41706e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.57318e-02  2.38299e-03  1.35863e-02 10 20202 1.1780e-01 6.97118e-02 9.68646e-02 2.13991e+00 3.41706e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02  5.01393e-03  9.56779e-03 10 30000 1.1780e-01 6.97118e-02 9.68646e-02 2.13991e+00 3.41706e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -2.94794e-03  9.62842e-03 10 20201 1.1780e-01 6.97118e-02 9.68646e-02 2.13991e+00 3.41706e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 -1.29649e-02  5.66532e-03 10 30200 1.1780e-01 6.97118e-02 9.68646e-02 2.13991e+00 3.41706e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02 -1.99972e-03  9.07053e-03 10 30100 1.1780e-01 6.97118e-02 9.68646e-02 2.13991e+00 3.41706e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02 -1.30280e-02  6.70782e-03 10 30201 1.1780e-01 6.97118e-02 9.68646e-02 2.13991e+00 3.41706e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02 -4.27348e-03 -1.23831e-02 10 30101 1.1780e-01 6.97118e-02 9.68646e-02 2.13991e+00 3.41706e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02  2.15641e-02 -8.42758e-03 10 20200 1.1790e-01 6.97118e-02 9.68646e-02 2.46257e+00 3.93420e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02  2.35920e-02 -1.17021e-02 10 30000 1.1790e-01 6.97118e-02 9.68646e-02 2.46257e+00 3.93420e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02  1.53579e-02 -9.31811e-03 10 20201 1.1790e-01 6.97118e-02 9.68646e-02 2.46257e+00 3.93420e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02  3.63961e-03 -1.05458e-02 10 30100 1.1790e-01 6.97118e-02 9.68646e-02 2.46257e+00 3.93420e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  1.23767e-02 -1.63111e-02 10 30101 1.1790e-01 6.97118e-02 9.68646e-02 2.46257e+00 3.93420e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02  2.23082e-03  7.38030e-03 10 20200 1.1790e-01 6.97118e-02 9.68646e-02 2.46257e+00 3.93420e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.57318e-02  1.99969e-03  1.35863e-02 10 20202 1.1790e-01 6.97118e-02 9.68646e-02 2.46257e+00 3.93420e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02  5.11386e-03  9.56779e-03 10 30000 1.1790e-01 6.97118e-02 9.68646e-02 2.46257e+00 3.93420e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -2.96359e-03  9.62842e-03 10 20201 1.1790e-01 6.97118e-02 9.68646e-02 2.46257e+00 3.93420e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 -1.37207e-02  5.66532e-03 10 30200 1.1790e-01 6.97118e-02 9.68646e-02 2.46257e+00 3.93420e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02 -2.48962e-03  9.07053e-03 10 30100 1.1790e-01 6.97118e-02 9.68646e-02 2.46257e+00 3.93420e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02 -1.41898e-02  6.70782e-03 10 30201 1.1790e-01 6.97118e-02 9.68646e-02 2.46257e+00 3.93420e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02 -5.30433e-03 -1.23831e-02 10 30101 1.1790e-01 6.97118e-02 9.68646e-02 2.46257e+00 3.93420e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02  2.32901e-02 -8.42758e-03 10 20200 1.1800e-01 6.97118e-02 9.68646e-02 2.81293e+00 4.49495e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02  2.47908e-02 -1.17021e-02 10 30000 1.1800e-01 6.97118e-02 9.68646e-02 2.81293e+00 4.49495e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02  1.64430e-02 -9.31811e-03 10 20201 1.1800e-01 6.97118e-02 9.68646e-02 2.81293e+00 4.49495e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02  4.26745e-03 -1.05458e-02 10 30100 1.1800e-01 6.97118e-02 9.68646e-02 2.81293e+00 4.49495e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  1.24868e-02 -1.63111e-02 10 30101 1.1800e-01 6.97118e-02 9.68646e-02 2.81293e+00 4.49495e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02  2.87333e-03  7.38030e-03 10 20200 1.1800e-01 6.97118e-02 9.68646e-02 2.81293e+00 4.49495e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.57318e-02  1.61533e-03  1.35863e-02 10 20202 1.1800e-01 6.97118e-02 9.68646e-02 2.81293e+00 4.49495e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02  5.21420e-03  9.56779e-03 10 30000 1.1800e-01 6.97118e-02 9.68646e-02 2.81293e+00 4.49495e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -2.97922e-03  9.62842e-03 10 20201 1.1800e-01 6.97118e-02 9.68646e-02 2.81293e+00 4.49495e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 -1.44789e-02  5.66532e-03 10 30200 1.1800e-01 6.97118e-02 9.68646e-02 2.81293e+00 4.49495e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02 -2.98125e-03  9.07053e-03 10 30100 1.1800e-01 6.97118e-02 9.68646e-02 2.81293e+00 4.49495e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02 -1.53555e-02  6.70782e-03 10 30201 1.1800e-01 6.97118e-02 9.68646e-02 2.81293e+00 4.49495e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02 -6.33906e-03 -1.23831e-02 10 30101 1.1800e-01 6.97118e-02 9.68646e-02 2.81293e+00 4.49495e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02  2.50215e-02 -8.42758e-03 10 20200 1.1810e-01 6.97118e-02 9.68646e-02 3.19125e+00 5.09973e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02  2.59936e-02 -1.17021e-02 10 30000 1.1810e-01 6.97118e-02 9.68646e-02 3.19125e+00 5.09973e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02  1.75317e-02 -9.31811e-03 10 20201 1.1810e-01 6.97118e-02 9.68646e-02 3.19125e+00 5.09973e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02  4.89751e-03 -1.05458e-02 10 30100 1.1810e-01 6.97118e-02 9.68646e-02 3.19125e+00 5.09973e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  1.25974e-02 -1.63111e-02 10 30101 1.1810e-01 6.97118e-02 9.68646e-02 3.19125e+00 5.09973e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02  3.51812e-03  7.38030e-03 10 20200 1.1810e-01 6.97118e-02 9.68646e-02 3.19125e+00 5.09973e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.57318e-02  1.22991e-03  1.35863e-02 10 20202 1.1810e-01 6.97118e-02 9.68646e-02 3.19125e+00 5.09973e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02  5.31498e-03  9.56779e-03 10 30000 1.1810e-01 6.97118e-02 9.68646e-02 3.19125e+00 5.09973e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -2.99484e-03  9.62842e-03 10 20201 1.1810e-01 6.97118e-02 9.68646e-02 3.19125e+00 5.09973e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 -1.52395e-02  5.66532e-03 10 30200 1.1810e-01 6.97118e-02 9.68646e-02 3.19125e+00 5.09973e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02 -3.47463e-03  9.07053e-03 10 30100 1.1810e-01 6.97118e-02 9.68646e-02 3.19125e+00 5.09973e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02 -1.65251e-02  6.70782e-03 10 30201 1.1810e-01 6.97118e-02 9.68646e-02 3.19125e+00 5.09973e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02 -7.37768e-03 -1.23831e-02 10 30101 1.1810e-01 6.97118e-02 9.68646e-02 3.19125e+00 5.09973e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02  2.67582e-02 -8.42758e-03 10 20200 1.1820e-01 6.97118e-02 9.68646e-02 3.59780e+00 5.74897e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02  2.72002e-02 -1.17021e-02 10 30000 1.1820e-01 6.97118e-02 9.68646e-02 3.59780e+00 5.74897e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02  1.86240e-02 -9.31811e-03 10 20201 1.1820e-01 6.97118e-02 9.68646e-02 3.59780e+00 5.74897e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02  5.52981e-03 -1.05458e-02 10 30100 1.1820e-01 6.97118e-02 9.68646e-02 3.59780e+00 5.74897e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  1.27087e-02 -1.63111e-02 10 30101 1.1820e-01 6.97118e-02 9.68646e-02 3.59780e+00 5.74897e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02  4.16519e-03  7.38030e-03 10 20200 1.1820e-01 6.97118e-02 9.68646e-02 3.59780e+00 5.74897e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.57318e-02  8.43426e-04  1.35863e-02 10 20202 1.1820e-01 6.97118e-02 9.68646e-02 3.59780e+00 5.74897e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02  5.41619e-03  9.56779e-03 10 30000 1.1820e-01 6.97118e-02 9.68646e-02 3.59780e+00 5.74897e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -3.01045e-03  9.62842e-03 10 20201 1.1820e-01 6.97118e-02 9.68646e-02 3.59780e+00 5.74897e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 -1.60025e-02  5.66532e-03 10 30200 1.1820e-01 6.97118e-02 9.68646e-02 3.59780e+00 5.74897e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02 -3.96977e-03  9.07053e-03 10 30100 1.1820e-01 6.97118e-02 9.68646e-02 3.59780e+00 5.74897e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02 -1.76986e-02  6.70782e-03 10 30201 1.1820e-01 6.97118e-02 9.68646e-02 3.59780e+00 5.74897e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02 -8.42022e-03 -1.23831e-02 10 30101 1.1820e-01 6.97118e-02 9.68646e-02 3.59780e+00 5.74897e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02  2.85003e-02 -8.42758e-03 10 20200 1.1830e-01 6.97118e-02 9.68646e-02 4.03285e+00 6.44309e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02  2.84108e-02 -1.17021e-02 10 30000 1.1830e-01 6.97118e-02 9.68646e-02 4.03285e+00 6.44309e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02  1.97199e-02 -9.31811e-03 10 20201 1.1830e-01 6.97118e-02 9.68646e-02 4.03285e+00 6.44309e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02  6.16436e-03 -1.05458e-02 10 30100 1.1830e-01 6.97118e-02 9.68646e-02 4.03285e+00 6.44309e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  1.28205e-02 -1.63111e-02 10 30101 1.1830e-01 6.97118e-02 9.68646e-02 4.03285e+00 6.44309e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02  4.81458e-03  7.38030e-03 10 20200 1.1830e-01 6.97118e-02 9.68646e-02 4.03285e+00 6.44309e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.57318e-02  4.55872e-04  1.35863e-02 10 20202 1.1830e-01 6.97118e-02 9.68646e-02 4.03285e+00 6.44309e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02  5.51783e-03  9.56779e-03 10 30000 1.1830e-01 6.97118e-02 9.68646e-02 4.03285e+00 6.44309e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -3.02604e-03  9.62842e-03 10 20201 1.1830e-01 6.97118e-02 9.68646e-02 4.03285e+00 6.44309e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 -1.67679e-02  5.66532e-03 10 30200 1.1830e-01 6.97118e-02 9.68646e-02 4.03285e+00 6.44309e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02 -4.46668e-03  9.07053e-03 10 30100 1.1830e-01 6.97118e-02 9.68646e-02 4.03285e+00 6.44309e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02 -1.88761e-02  6.70782e-03 10 30201 1.1830e-01 6.97118e-02 9.68646e-02 4.03285e+00 6.44309e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02 -9.46672e-03 -1.23831e-02 10 30101 1.1830e-01 6.97118e-02 9.68646e-02 4.03285e+00 6.44309e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02  3.02478e-02 -8.42758e-03 10 20200 1.1840e-01 6.97118e-02 9.68646e-02 4.49669e+00 7.18254e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02  2.96254e-02 -1.17021e-02 10 30000 1.1840e-01 6.97118e-02 9.68646e-02 4.49669e+00 7.18254e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02  2.08195e-02 -9.31811e-03 10 20201 1.1840e-01 6.97118e-02 9.68646e-02 4.49669e+00 7.18254e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02  6.80117e-03 -1.05458e-02 10 30100 1.1840e-01 6.97118e-02 9.68646e-02 4.49669e+00 7.18254e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  1.29330e-02 -1.63111e-02 10 30101 1.1840e-01 6.97118e-02 9.68646e-02 4.49669e+00 7.18254e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02  5.46628e-03  7.38030e-03 10 20200 1.1840e-01 6.97118e-02 9.68646e-02 4.49669e+00 7.18254e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.57318e-02  6.72428e-05  1.35863e-02 10 20202 1.1840e-01 6.97118e-02 9.68646e-02 4.49669e+00 7.18254e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02  5.61991e-03  9.56779e-03 10 30000 1.1840e-01 6.97118e-02 9.68646e-02 4.49669e+00 7.18254e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -3.04161e-03  9.62842e-03 10 20201 1.1840e-01 6.97118e-02 9.68646e-02 4.49669e+00 7.18254e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 -1.75358e-02  5.66532e-03 10 30200 1.1840e-01 6.97118e-02 9.68646e-02 4.49669e+00 7.18254e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02 -4.96537e-03  9.07053e-03 10 30100 1.1840e-01 6.97118e-02 9.68646e-02 4.49669e+00 7.18254e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02 -2.00575e-02  6.70782e-03 10 30201 1.1840e-01 6.97118e-02 9.68646e-02 4.49669e+00 7.18254e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02 -1.05172e-02 -1.23831e-02 10 30101 1.1840e-01 6.97118e-02 9.68646e-02 4.49669e+00 7.18254e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02  3.20007e-02 -8.42758e-03 10 20200 1.1850e-01 6.97118e-02 9.68646e-02 4.98959e+00 7.96775e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02  3.08440e-02 -1.17021e-02 10 30000 1.1850e-01 6.97118e-02 9.68646e-02 4.98959e+00 7.96775e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02  2.19227e-02 -9.31811e-03 10 20201 1.1850e-01 6.97118e-02 9.68646e-02 4.98959e+00 7.96775e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02  7.44026e-03 -1.05458e-02 10 30100 1.1850e-01 6.97118e-02 9.68646e-02 4.98959e+00 7.96775e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  1.30460e-02 -1.63111e-02 10 30101 1.1850e-01 6.97118e-02 9.68646e-02 4.98959e+00 7.96775e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02  6.12031e-03  7.38030e-03 10 20200 1.1850e-01 6.97118e-02 9.68646e-02 4.98959e+00 7.96775e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.57318e-02 -3.22466e-04  1.35863e-02 10 20202 1.1850e-01 6.97118e-02 9.68646e-02 4.98959e+00 7.96775e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02  5.72242e-03  9.56779e-03 10 30000 1.1850e-01 6.97118e-02 9.68646e-02 4.98959e+00 7.96775e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -3.05717e-03  9.62842e-03 10 20201 1.1850e-01 6.97118e-02 9.68646e-02 4.98959e+00 7.96775e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 -1.83060e-02  5.66532e-03 10 30200 1.1850e-01 6.97118e-02 9.68646e-02 4.98959e+00 7.96775e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02 -5.46585e-03  9.07053e-03 10 30100 1.1850e-01 6.97118e-02 9.68646e-02 4.98959e+00 7.96775e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02 -2.12430e-02  6.70782e-03 10 30201 1.1850e-01 6.97118e-02 9.68646e-02 4.98959e+00 7.96775e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02 -1.15716e-02 -1.23831e-02 10 30101 1.1850e-01 6.97118e-02 9.68646e-02 4.98959e+00 7.96775e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02  3.37592e-02 -8.42758e-03 10 20200 1.1860e-01 6.97118e-02 9.68646e-02 5.51182e+00 8.79916e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02  3.20665e-02 -1.17021e-02 10 30000 1.1860e-01 6.97118e-02 9.68646e-02 5.51182e+00 8.79916e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02  2.30295e-02 -9.31811e-03 10 20201 1.1860e-01 6.97118e-02 9.68646e-02 5.51182e+00 8.79916e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02  8.08164e-03 -1.05458e-02 10 30100 1.1860e-01 6.97118e-02 9.68646e-02 5.51182e+00 8.79916e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  1.31597e-02 -1.63111e-02 10 30101 1.1860e-01 6.97118e-02 9.68646e-02 5.51182e+00 8.79916e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02  6.77670e-03  7.38030e-03 10 20200 1.1860e-01 6.97118e-02 9.68646e-02 5.51182e+00 8.79916e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.57318e-02 -7.13260e-04  1.35863e-02 10 20202 1.1860e-01 6.97118e-02 9.68646e-02 5.51182e+00 8.79916e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02  5.82539e-03  9.56779e-03 10 30000 1.1860e-01 6.97118e-02 9.68646e-02 5.51182e+00 8.79916e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -3.07271e-03  9.62842e-03 10 20201 1.1860e-01 6.97118e-02 9.68646e-02 5.51182e+00 8.79916e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 -1.90788e-02  5.66532e-03 10 30200 1.1860e-01 6.97118e-02 9.68646e-02 5.51182e+00 8.79916e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02 -5.96813e-03  9.07053e-03 10 30100 1.1860e-01 6.97118e-02 9.68646e-02 5.51182e+00 8.79916e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02 -2.24325e-02  6.70782e-03 10 30201 1.1860e-01 6.97118e-02 9.68646e-02 5.51182e+00 8.79916e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02 -1.26301e-02 -1.23831e-02 10 30101 1.1860e-01 6.97118e-02 9.68646e-02 5.51182e+00 8.79916e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02  3.55231e-02 -8.42758e-03 10 20200 1.1870e-01 6.97118e-02 9.68646e-02 6.06369e+00 9.67724e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02  3.32931e-02 -1.17021e-02 10 30000 1.1870e-01 6.97118e-02 9.68646e-02 6.06369e+00 9.67724e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02  2.41401e-02 -9.31811e-03 10 20201 1.1870e-01 6.97118e-02 9.68646e-02 6.06369e+00 9.67724e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02  8.72533e-03 -1.05458e-02 10 30100 1.1870e-01 6.97118e-02 9.68646e-02 6.06369e+00 9.67724e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  1.32740e-02 -1.63111e-02 10 30101 1.1870e-01 6.97118e-02 9.68646e-02 6.06369e+00 9.67724e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02  7.43545e-03  7.38030e-03 10 20200 1.1870e-01 6.97118e-02 9.68646e-02 6.06369e+00 9.67724e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.57318e-02 -1.10514e-03  1.35863e-02 10 20202 1.1870e-01 6.97118e-02 9.68646e-02 6.06369e+00 9.67724e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02  5.92880e-03  9.56779e-03 10 30000 1.1870e-01 6.97118e-02 9.68646e-02 6.06369e+00 9.67724e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -3.08823e-03  9.62842e-03 10 20201 1.1870e-01 6.97118e-02 9.68646e-02 6.06369e+00 9.67724e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 -1.98540e-02  5.66532e-03 10 30200 1.1870e-01 6.97118e-02 9.68646e-02 6.06369e+00 9.67724e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02 -6.47222e-03  9.07053e-03 10 30100 1.1870e-01 6.97118e-02 9.68646e-02 6.06369e+00 9.67724e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02 -2.36260e-02  6.70782e-03 10 30201 1.1870e-01 6.97118e-02 9.68646e-02 6.06369e+00 9.67724e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02 -1.36927e-02 -1.23831e-02 10 30101 1.1870e-01 6.97118e-02 9.68646e-02 6.06369e+00 9.67724e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02  3.72926e-02 -8.42758e-03 10 20200 1.1880e-01 6.97118e-02 9.68646e-02 6.64546e+00 1.06024e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02  3.45237e-02 -1.17021e-02 10 30000 1.1880e-01 6.97118e-02 9.68646e-02 6.64546e+00 1.06024e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02  2.52544e-02 -9.31811e-03 10 20201 1.1880e-01 6.97118e-02 9.68646e-02 6.64546e+00 1.06024e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02  9.37134e-03 -1.05458e-02 10 30100 1.1880e-01 6.97118e-02 9.68646e-02 6.64546e+00 1.06024e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  1.33890e-02 -1.63111e-02 10 30101 1.1880e-01 6.97118e-02 9.68646e-02 6.64546e+00 1.06024e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02  8.09657e-03  7.38030e-03 10 20200 1.1880e-01 6.97118e-02 9.68646e-02 6.64546e+00 1.06024e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.57318e-02 -1.49812e-03  1.35863e-02 10 20202 1.1880e-01 6.97118e-02 9.68646e-02 6.64546e+00 1.06024e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02  6.03265e-03  9.56779e-03 10 30000 1.1880e-01 6.97118e-02 9.68646e-02 6.64546e+00 1.06024e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -3.10373e-03  9.62842e-03 10 20201 1.1880e-01 6.97118e-02 9.68646e-02 6.64546e+00 1.06024e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 -2.06316e-02  5.66532e-03 10 30200 1.1880e-01 6.97118e-02 9.68646e-02 6.64546e+00 1.06024e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02 -6.97814e-03  9.07053e-03 10 30100 1.1880e-01 6.97118e-02 9.68646e-02 6.64546e+00 1.06024e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02 -2.48236e-02  6.70782e-03 10 30201 1.1880e-01 6.97118e-02 9.68646e-02 6.64546e+00 1.06024e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02 -1.47593e-02 -1.23831e-02 10 30101 1.1880e-01 6.97118e-02 9.68646e-02 6.64546e+00 1.06024e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02  3.90677e-02 -8.42758e-03 10 20200 1.1890e-01 6.97118e-02 9.68646e-02 7.25745e+00 1.15752e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02  3.57585e-02 -1.17021e-02 10 30000 1.1890e-01 6.97118e-02 9.68646e-02 7.25745e+00 1.15752e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02  2.63724e-02 -9.31811e-03 10 20201 1.1890e-01 6.97118e-02 9.68646e-02 7.25745e+00 1.15752e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02  1.00197e-02 -1.05458e-02 10 30100 1.1890e-01 6.97118e-02 9.68646e-02 7.25745e+00 1.15752e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  1.35046e-02 -1.63111e-02 10 30101 1.1890e-01 6.97118e-02 9.68646e-02 7.25745e+00 1.15752e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02  8.76009e-03  7.38030e-03 10 20200 1.1890e-01 6.97118e-02 9.68646e-02 7.25745e+00 1.15752e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.57318e-02 -1.89220e-03  1.35863e-02 10 20202 1.1890e-01 6.97118e-02 9.68646e-02 7.25745e+00 1.15752e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02  6.13697e-03  9.56779e-03 10 30000 1.1890e-01 6.97118e-02 9.68646e-02 7.25745e+00 1.15752e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -3.11921e-03  9.62842e-03 10 20201 1.1890e-01 6.97118e-02 9.68646e-02 7.25745e+00 1.15752e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 -2.14118e-02  5.66532e-03 10 30200 1.1890e-01 6.97118e-02 9.68646e-02 7.25745e+00 1.15752e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02 -7.48589e-03  9.07053e-03 10 30100 1.1890e-01 6.97118e-02 9.68646e-02 7.25745e+00 1.15752e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02 -2.60252e-02  6.70782e-03 10 30201 1.1890e-01 6.97118e-02 9.68646e-02 7.25745e+00 1.15752e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02 -1.58300e-02 -1.23831e-02 10 30101 1.1890e-01 6.97118e-02 9.68646e-02 7.25745e+00 1.15752e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02  4.08483e-02 -8.42758e-03 10 20200 1.1900e-01 6.97118e-02 9.68646e-02 7.89993e+00 1.25959e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02  3.69973e-02 -1.17021e-02 10 30000 1.1900e-01 6.97118e-02 9.68646e-02 7.89993e+00 1.25959e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02  2.74942e-02 -9.31811e-03 10 20201 1.1900e-01 6.97118e-02 9.68646e-02 7.89993e+00 1.25959e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02  1.06704e-02 -1.05458e-02 10 30100 1.1900e-01 6.97118e-02 9.68646e-02 7.89993e+00 1.25959e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  1.36208e-02 -1.63111e-02 10 30101 1.1900e-01 6.97118e-02 9.68646e-02 7.89993e+00 1.25959e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02  9.42602e-03  7.38030e-03 10 20200 1.1900e-01 6.97118e-02 9.68646e-02 7.89993e+00 1.25959e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.57318e-02 -2.28737e-03  1.35863e-02 10 20202 1.1900e-01 6.97118e-02 9.68646e-02 7.89993e+00 1.25959e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02  6.24174e-03  9.56779e-03 10 30000 1.1900e-01 6.97118e-02 9.68646e-02 7.89993e+00 1.25959e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -3.13467e-03  9.62842e-03 10 20201 1.1900e-01 6.97118e-02 9.68646e-02 7.89993e+00 1.25959e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 -2.21945e-02  5.66532e-03 10 30200 1.1900e-01 6.97118e-02 9.68646e-02 7.89993e+00 1.25959e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02 -7.99549e-03  9.07053e-03 10 30100 1.1900e-01 6.97118e-02 9.68646e-02 7.89993e+00 1.25959e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02 -2.72310e-02  6.70782e-03 10 30201 1.1900e-01 6.97118e-02 9.68646e-02 7.89993e+00 1.25959e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02 -1.69049e-02 -1.23831e-02 10 30101 1.1900e-01 6.97118e-02 9.68646e-02 7.89993e+00 1.25959e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02  4.26346e-02 -8.42758e-03 10 20200 1.1910e-01 6.97118e-02 9.68646e-02 8.57322e+00 1.36652e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02  3.82402e-02 -1.17021e-02 10 30000 1.1910e-01 6.97118e-02 9.68646e-02 8.57322e+00 1.36652e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02  2.86197e-02 -9.31811e-03 10 20201 1.1910e-01 6.97118e-02 9.68646e-02 8.57322e+00 1.36652e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02  1.13234e-02 -1.05458e-02 10 30100 1.1910e-01 6.97118e-02 9.68646e-02 8.57322e+00 1.36652e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  1.37377e-02 -1.63111e-02 10 30101 1.1910e-01 6.97118e-02 9.68646e-02 8.57322e+00 1.36652e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02  1.00944e-02  7.38030e-03 10 20200 1.1910e-01 6.97118e-02 9.68646e-02 8.57322e+00 1.36652e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.57318e-02 -2.68366e-03  1.35863e-02 10 20202 1.1910e-01 6.97118e-02 9.68646e-02 8.57322e+00 1.36652e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02  6.34697e-03  9.56779e-03 10 30000 1.1910e-01 6.97118e-02 9.68646e-02 8.57322e+00 1.36652e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -3.15011e-03  9.62842e-03 10 20201 1.1910e-01 6.97118e-02 9.68646e-02 8.57322e+00 1.36652e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 -2.29797e-02  5.66532e-03 10 30200 1.1910e-01 6.97118e-02 9.68646e-02 8.57322e+00 1.36652e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02 -8.50695e-03  9.07053e-03 10 30100 1.1910e-01 6.97118e-02 9.68646e-02 8.57322e+00 1.36652e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02 -2.84410e-02  6.70782e-03 10 30201 1.1910e-01 6.97118e-02 9.68646e-02 8.57322e+00 1.36652e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02 -1.79839e-02 -1.23831e-02 10 30101 1.1910e-01 6.97118e-02 9.68646e-02 8.57322e+00 1.36652e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02  4.44265e-02 -8.42758e-03 10 20200 1.1920e-01 6.97118e-02 9.68646e-02 9.27760e+00 1.47835e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02  3.94872e-02 -1.17021e-02 10 30000 1.1920e-01 6.97118e-02 9.68646e-02 9.27760e+00 1.47835e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02  2.97491e-02 -9.31811e-03 10 20201 1.1920e-01 6.97118e-02 9.68646e-02 9.27760e+00 1.47835e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02  1.19788e-02 -1.05458e-02 10 30100 1.1920e-01 6.97118e-02 9.68646e-02 9.27760e+00 1.47835e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  1.38552e-02 -1.63111e-02 10 30101 1.1920e-01 6.97118e-02 9.68646e-02 9.27760e+00 1.47835e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02  1.07651e-02  7.38030e-03 10 20200 1.1920e-01 6.97118e-02 9.68646e-02 9.27760e+00 1.47835e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.57318e-02 -3.08106e-03  1.35863e-02 10 20202 1.1920e-01 6.97118e-02 9.68646e-02 9.27760e+00 1.47835e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02  6.45266e-03  9.56779e-03 10 30000 1.1920e-01 6.97118e-02 9.68646e-02 9.27760e+00 1.47835e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -3.16552e-03  9.62842e-03 10 20201 1.1920e-01 6.97118e-02 9.68646e-02 9.27760e+00 1.47835e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 -2.37674e-02  5.66532e-03 10 30200 1.1920e-01 6.97118e-02 9.68646e-02 9.27760e+00 1.47835e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02 -9.02027e-03  9.07053e-03 10 30100 1.1920e-01 6.97118e-02 9.68646e-02 9.27760e+00 1.47835e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02 -2.96551e-02  6.70782e-03 10 30201 1.1920e-01 6.97118e-02 9.68646e-02 9.27760e+00 1.47835e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02 -1.90672e-02 -1.23831e-02 10 30101 1.1920e-01 6.97118e-02 9.68646e-02 9.27760e+00 1.47835e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02  4.62242e-02 -8.42758e-03 10 20200 1.1930e-01 6.97118e-02 9.68646e-02 1.00134e+01 1.59512e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02  4.07385e-02 -1.17021e-02 10 30000 1.1930e-01 6.97118e-02 9.68646e-02 1.00134e+01 1.59512e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02  3.08823e-02 -9.31811e-03 10 20201 1.1930e-01 6.97118e-02 9.68646e-02 1.00134e+01 1.59512e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02  1.26367e-02 -1.05458e-02 10 30100 1.1930e-01 6.97118e-02 9.68646e-02 1.00134e+01 1.59512e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  1.39734e-02 -1.63111e-02 10 30101 1.1930e-01 6.97118e-02 9.68646e-02 1.00134e+01 1.59512e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02  1.14384e-02  7.38030e-03 10 20200 1.1930e-01 6.97118e-02 9.68646e-02 1.00134e+01 1.59512e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.57318e-02 -3.47958e-03  1.35863e-02 10 20202 1.1930e-01 6.97118e-02 9.68646e-02 1.00134e+01 1.59512e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02  6.55882e-03  9.56779e-03 10 30000 1.1930e-01 6.97118e-02 9.68646e-02 1.00134e+01 1.59512e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -3.18092e-03  9.62842e-03 10 20201 1.1930e-01 6.97118e-02 9.68646e-02 1.00134e+01 1.59512e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 -2.45576e-02  5.66532e-03 10 30200 1.1930e-01 6.97118e-02 9.68646e-02 1.00134e+01 1.59512e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02 -9.53548e-03  9.07053e-03 10 30100 1.1930e-01 6.97118e-02 9.68646e-02 1.00134e+01 1.59512e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02 -3.08734e-02  6.70782e-03 10 30201 1.1930e-01 6.97118e-02 9.68646e-02 1.00134e+01 1.59512e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02 -2.01546e-02 -1.23831e-02 10 30101 1.1930e-01 6.97118e-02 9.68646e-02 1.00134e+01 1.59512e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02  4.80275e-02 -8.42758e-03 10 20200 1.1940e-01 6.97118e-02 9.68646e-02 1.07809e+01 1.71689e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02  4.19939e-02 -1.17021e-02 10 30000 1.1940e-01 6.97118e-02 9.68646e-02 1.07809e+01 1.71689e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02  3.20193e-02 -9.31811e-03 10 20201 1.1940e-01 6.97118e-02 9.68646e-02 1.07809e+01 1.71689e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02  1.32969e-02 -1.05458e-02 10 30100 1.1940e-01 6.97118e-02 9.68646e-02 1.07809e+01 1.71689e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  1.40923e-02 -1.63111e-02 10 30101 1.1940e-01 6.97118e-02 9.68646e-02 1.07809e+01 1.71689e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02  1.21141e-02  7.38030e-03 10 20200 1.1940e-01 6.97118e-02 9.68646e-02 1.07809e+01 1.71689e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.57318e-02 -3.87923e-03  1.35863e-02 10 20202 1.1940e-01 6.97118e-02 9.68646e-02 1.07809e+01 1.71689e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02  6.66545e-03  9.56779e-03 10 30000 1.1940e-01 6.97118e-02 9.68646e-02 1.07809e+01 1.71689e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -3.19629e-03  9.62842e-03 10 20201 1.1940e-01 6.97118e-02 9.68646e-02 1.07809e+01 1.71689e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 -2.53505e-02  5.66532e-03 10 30200 1.1940e-01 6.97118e-02 9.68646e-02 1.07809e+01 1.71689e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02 -1.00526e-02  9.07053e-03 10 30100 1.1940e-01 6.97118e-02 9.68646e-02 1.07809e+01 1.71689e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02 -3.20959e-02  6.70782e-03 10 30201 1.1940e-01 6.97118e-02 9.68646e-02 1.07809e+01 1.71689e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02 -2.12463e-02 -1.23831e-02 10 30101 1.1940e-01 6.97118e-02 9.68646e-02 1.07809e+01 1.71689e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02  4.98366e-02 -8.42758e-03 10 20200 1.1950e-01 6.97118e-02 9.68646e-02 1.15804e+01 1.84369e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02  4.32535e-02 -1.17021e-02 10 30000 1.1950e-01 6.97118e-02 9.68646e-02 1.15804e+01 1.84369e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02  3.31602e-02 -9.31811e-03 10 20201 1.1950e-01 6.97118e-02 9.68646e-02 1.15804e+01 1.84369e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02  1.39595e-02 -1.05458e-02 10 30100 1.1950e-01 6.97118e-02 9.68646e-02 1.15804e+01 1.84369e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  1.42118e-02 -1.63111e-02 10 30101 1.1950e-01 6.97118e-02 9.68646e-02 1.15804e+01 1.84369e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02  1.27923e-02  7.38030e-03 10 20200 1.1950e-01 6.97118e-02 9.68646e-02 1.15804e+01 1.84369e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.57318e-02 -4.28000e-03  1.35863e-02 10 20202 1.1950e-01 6.97118e-02 9.68646e-02 1.15804e+01 1.84369e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02  6.77256e-03  9.56779e-03 10 30000 1.1950e-01 6.97118e-02 9.68646e-02 1.15804e+01 1.84369e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -3.21164e-03  9.62842e-03 10 20201 1.1950e-01 6.97118e-02 9.68646e-02 1.15804e+01 1.84369e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 -2.61459e-02  5.66532e-03 10 30200 1.1950e-01 6.97118e-02 9.68646e-02 1.15804e+01 1.84369e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02 -1.05716e-02  9.07053e-03 10 30100 1.1950e-01 6.97118e-02 9.68646e-02 1.15804e+01 1.84369e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02 -3.33227e-02  6.70782e-03 10 30201 1.1950e-01 6.97118e-02 9.68646e-02 1.15804e+01 1.84369e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02 -2.23422e-02 -1.23831e-02 10 30101 1.1950e-01 6.97118e-02 9.68646e-02 1.15804e+01 1.84369e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02  5.16515e-02 -8.42758e-03 10 20200 1.1960e-01 6.97118e-02 9.68646e-02 1.24123e+01 1.97559e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02  4.45174e-02 -1.17021e-02 10 30000 1.1960e-01 6.97118e-02 9.68646e-02 1.24123e+01 1.97559e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02  3.43050e-02 -9.31811e-03 10 20201 1.1960e-01 6.97118e-02 9.68646e-02 1.24123e+01 1.97559e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02  1.46246e-02 -1.05458e-02 10 30100 1.1960e-01 6.97118e-02 9.68646e-02 1.24123e+01 1.97559e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  1.43320e-02 -1.63111e-02 10 30101 1.1960e-01 6.97118e-02 9.68646e-02 1.24123e+01 1.97559e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02  1.34730e-02  7.38030e-03 10 20200 1.1960e-01 6.97118e-02 9.68646e-02 1.24123e+01 1.97559e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.57318e-02 -4.68190e-03  1.35863e-02 10 20202 1.1960e-01 6.97118e-02 9.68646e-02 1.24123e+01 1.97559e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02  6.88015e-03  9.56779e-03 10 30000 1.1960e-01 6.97118e-02 9.68646e-02 1.24123e+01 1.97559e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -3.22696e-03  9.62842e-03 10 20201 1.1960e-01 6.97118e-02 9.68646e-02 1.24123e+01 1.97559e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 -2.69438e-02  5.66532e-03 10 30200 1.1960e-01 6.97118e-02 9.68646e-02 1.24123e+01 1.97559e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02 -1.10925e-02  9.07053e-03 10 30100 1.1960e-01 6.97118e-02 9.68646e-02 1.24123e+01 1.97559e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02 -3.45537e-02  6.70782e-03 10 30201 1.1960e-01 6.97118e-02 9.68646e-02 1.24123e+01 1.97559e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02 -2.34425e-02 -1.23831e-02 10 30101 1.1960e-01 6.97118e-02 9.68646e-02 1.24123e+01 1.97559e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02  5.34721e-02 -8.42758e-03 10 20200 1.1970e-01 6.97118e-02 9.68646e-02 1.32768e+01 2.11264e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02  4.57856e-02 -1.17021e-02 10 30000 1.1970e-01 6.97118e-02 9.68646e-02 1.32768e+01 2.11264e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02  3.54537e-02 -9.31811e-03 10 20201 1.1970e-01 6.97118e-02 9.68646e-02 1.32768e+01 2.11264e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02  1.52922e-02 -1.05458e-02 10 30100 1.1970e-01 6.97118e-02 9.68646e-02 1.32768e+01 2.11264e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  1.44529e-02 -1.63111e-02 10 30101 1.1970e-01 6.97118e-02 9.68646e-02 1.32768e+01 2.11264e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02  1.41562e-02  7.38030e-03 10 20200 1.1970e-01 6.97118e-02 9.68646e-02 1.32768e+01 2.11264e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.57318e-02 -5.08494e-03  1.35863e-02 10 20202 1.1970e-01 6.97118e-02 9.68646e-02 1.32768e+01 2.11264e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02  6.98821e-03  9.56779e-03 10 30000 1.1970e-01 6.97118e-02 9.68646e-02 1.32768e+01 2.11264e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -3.24226e-03  9.62842e-03 10 20201 1.1970e-01 6.97118e-02 9.68646e-02 1.32768e+01 2.11264e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 -2.77444e-02  5.66532e-03 10 30200 1.1970e-01 6.97118e-02 9.68646e-02 1.32768e+01 2.11264e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02 -1.16154e-02  9.07053e-03 10 30100 1.1970e-01 6.97118e-02 9.68646e-02 1.32768e+01 2.11264e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02 -3.57890e-02  6.70782e-03 10 30201 1.1970e-01 6.97118e-02 9.68646e-02 1.32768e+01 2.11264e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02 -2.45471e-02 -1.23831e-02 10 30101 1.1970e-01 6.97118e-02 9.68646e-02 1.32768e+01 2.11264e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02  5.52987e-02 -8.42758e-03 10 20200 1.1980e-01 6.97118e-02 9.68646e-02 1.41743e+01 2.25487e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02  4.70580e-02 -1.17021e-02 10 30000 1.1980e-01 6.97118e-02 9.68646e-02 1.41743e+01 2.25487e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02  3.66063e-02 -9.31811e-03 10 20201 1.1980e-01 6.97118e-02 9.68646e-02 1.41743e+01 2.25487e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02  1.59622e-02 -1.05458e-02 10 30100 1.1980e-01 6.97118e-02 9.68646e-02 1.41743e+01 2.25487e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  1.45744e-02 -1.63111e-02 10 30101 1.1980e-01 6.97118e-02 9.68646e-02 1.41743e+01 2.25487e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02  1.48419e-02  7.38030e-03 10 20200 1.1980e-01 6.97118e-02 9.68646e-02 1.41743e+01 2.25487e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.57318e-02 -5.48913e-03  1.35863e-02 10 20202 1.1980e-01 6.97118e-02 9.68646e-02 1.41743e+01 2.25487e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02  7.09676e-03  9.56779e-03 10 30000 1.1980e-01 6.97118e-02 9.68646e-02 1.41743e+01 2.25487e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -3.25753e-03  9.62842e-03 10 20201 1.1980e-01 6.97118e-02 9.68646e-02 1.41743e+01 2.25487e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 -2.85476e-02  5.66532e-03 10 30200 1.1980e-01 6.97118e-02 9.68646e-02 1.41743e+01 2.25487e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02 -1.21402e-02  9.07053e-03 10 30100 1.1980e-01 6.97118e-02 9.68646e-02 1.41743e+01 2.25487e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02 -3.70286e-02  6.70782e-03 10 30201 1.1980e-01 6.97118e-02 9.68646e-02 1.41743e+01 2.25487e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02 -2.56560e-02 -1.23831e-02 10 30101 1.1980e-01 6.97118e-02 9.68646e-02 1.41743e+01 2.25487e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02  5.71310e-02 -8.42758e-03 10 20200 1.1990e-01 6.97118e-02 9.68646e-02 1.51051e+01 2.40235e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02  4.83347e-02 -1.17021e-02 10 30000 1.1990e-01 6.97118e-02 9.68646e-02 1.51051e+01 2.40235e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02  3.77629e-02 -9.31811e-03 10 20201 1.1990e-01 6.97118e-02 9.68646e-02 1.51051e+01 2.40235e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02  1.66347e-02 -1.05458e-02 10 30100 1.1990e-01 6.97118e-02 9.68646e-02 1.51051e+01 2.40235e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  1.46967e-02 -1.63111e-02 10 30101 1.1990e-01 6.97118e-02 9.68646e-02 1.51051e+01 2.40235e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02  1.55302e-02  7.38030e-03 10 20200 1.1990e-01 6.97118e-02 9.68646e-02 1.51051e+01 2.40235e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.57318e-02 -5.89446e-03  1.35863e-02 10 20202 1.1990e-01 6.97118e-02 9.68646e-02 1.51051e+01 2.40235e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02  7.20580e-03  9.56779e-03 10 30000 1.1990e-01 6.97118e-02 9.68646e-02 1.51051e+01 2.40235e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -3.27277e-03  9.62842e-03 10 20201 1.1990e-01 6.97118e-02 9.68646e-02 1.51051e+01 2.40235e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 -2.93535e-02  5.66532e-03 10 30200 1.1990e-01 6.97118e-02 9.68646e-02 1.51051e+01 2.40235e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02 -1.26669e-02  9.07053e-03 10 30100 1.1990e-01 6.97118e-02 9.68646e-02 1.51051e+01 2.40235e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02 -3.82726e-02  6.70782e-03 10 30201 1.1990e-01 6.97118e-02 9.68646e-02 1.51051e+01 2.40235e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02 -2.67694e-02 -1.23831e-02 10 30101 1.1990e-01 6.97118e-02 9.68646e-02 1.51051e+01 2.40235e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02  5.89693e-02 -8.42758e-03 10 20200 1.2000e-01 6.97118e-02 9.68646e-02 1.60695e+01 2.55513e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02  4.96158e-02 -1.17021e-02 10 30000 1.2000e-01 6.97118e-02 9.68646e-02 1.60695e+01 2.55513e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02  3.89235e-02 -9.31811e-03 10 20201 1.2000e-01 6.97118e-02 9.68646e-02 1.60695e+01 2.55513e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02  1.73096e-02 -1.05458e-02 10 30100 1.2000e-01 6.97118e-02 9.68646e-02 1.60695e+01 2.55513e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  1.48196e-02 -1.63111e-02 10 30101 1.2000e-01 6.97118e-02 9.68646e-02 1.60695e+01 2.55513e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02  1.62210e-02  7.38030e-03 10 20200 1.2000e-01 6.97118e-02 9.68646e-02 1.60695e+01 2.55513e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.57318e-02 -6.30095e-03  1.35863e-02 10 20202 1.2000e-01 6.97118e-02 9.68646e-02 1.60695e+01 2.55513e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02  7.31533e-03  9.56779e-03 10 30000 1.2000e-01 6.97118e-02 9.68646e-02 1.60695e+01 2.55513e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -3.28799e-03  9.62842e-03 10 20201 1.2000e-01 6.97118e-02 9.68646e-02 1.60695e+01 2.55513e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 -3.01619e-02  5.66532e-03 10 30200 1.2000e-01 6.97118e-02 9.68646e-02 1.60695e+01 2.55513e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02 -1.31956e-02  9.07053e-03 10 30100 1.2000e-01 6.97118e-02 9.68646e-02 1.60695e+01 2.55513e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02 -3.95209e-02  6.70782e-03 10 30201 1.2000e-01 6.97118e-02 9.68646e-02 1.60695e+01 2.55513e+01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02 -2.78872e-02 -1.23831e-02 10 30101 1.2000e-01 6.97118e-02 9.68646e-02 1.60695e+01 2.55513e+01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02 -7.32104e-04 -8.42758e-03 10 20200 1.1658e-01 6.97118e-02 9.68646e-02 3.34412e-01 4.65152e-01 7.21449e-04
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02  8.12199e-03 -1.17021e-02 10 30000 1.1658e-01 6.97118e-02 9.68646e-02 3.34412e-01 4.65152e-01 7.21449e-04
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02  1.35940e-03 -9.31811e-03 10 20201 1.1658e-01 6.97118e-02 9.68646e-02 3.34412e-01 4.65152e-01 7.21449e-04
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -4.44602e-03 -1.05458e-02 10 30100 1.1658e-01 6.97118e-02 9.68646e-02 3.34412e-01 4.65152e-01 7.21449e-04
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  1.09776e-02 -1.63111e-02 10 30101 1.1658e-01 6.97118e-02 9.68646e-02 3.34412e-01 4.65152e-01 7.21449e-04
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 -6.04318e-03  7.38030e-03 10 20200 1.1658e-01 6.97118e-02 9.68646e-02 3.34412e-01 4.65152e-01 7.21449e-04
64 8.4e+00 1.25025e+02 6.5e+01 8.57318e-02  6.97564e-03  1.35863e-02 10 20202 1.1658e-01 6.97118e-02 9.68646e-02 3.34412e-01 4.65152e-01 7.21449e-04
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02  3.82795e-03  9.56779e-03 10 30000 1.1658e-01 6.97118e-02 9.68646e-02 3.34412e-01 4.65152e-01 7.21449e-04
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -2.75605e-03  9.62842e-03 10 20201 1.1658e-01 6.97118e-02 9.68646e-02 3.34412e-01 4.65152e-01 7.21449e-04
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 -3.93042e-03  5.66532e-03 10 30200 1.1658e-01 6.97118e-02 9.68646e-02 3.34412e-01 4.65152e-01 7.21449e-04
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02  3.84116e-03  9.07053e-03 10 30100 1.1658e-01 6.97118e-02 9.68646e-02 3.34412e-01 4.65152e-01 7.21449e-04
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02  8.41075e-04  6.70782e-03 10 30201 1.1658e-01 6.97118e-02 9.68646e-02 3.34412e-01 4.65152e-01 7.21449e-04
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02  8.00053e-03 -1.23831e-02 10 30101 1.1658e-01 6.97118e-02 9.68646e-02 3.34412e-01 4.65152e-01 7.21449e-04


==> anc/lattice/tzerosimullatmweak3loopus_improved_8_25rmax968corrsng.sorted <==
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00  1.30873e-03  7.36247e-03 10 20200 1.1600e-01 6.97118e-02 9.68646e-02 7.78865e-01 1.11114e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02 -1.02520e-02 -8.42758e-03 10 20200 1.1600e-01 6.97118e-02 9.68646e-02 7.78865e-01 1.11114e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02  1.52615e-03 -1.17021e-02 10 30000 1.1600e-01 6.97118e-02 9.68646e-02 7.78865e-01 1.11114e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02 -4.60676e-03 -9.31811e-03 10 20201 1.1600e-01 6.97118e-02 9.68646e-02 7.78865e-01 1.11114e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -7.88436e-03 -1.05458e-02 10 30100 1.1600e-01 6.97118e-02 9.68646e-02 7.78865e-01 1.11114e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  1.03930e-02 -1.63111e-02 10 30101 1.1600e-01 6.97118e-02 9.68646e-02 7.78865e-01 1.11114e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 -9.56177e-03  7.38030e-03 10 20200 1.1600e-01 6.97118e-02 9.68646e-02 7.78865e-01 1.11114e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.57318e-02  9.10666e-03  1.35863e-02 10 20202 1.1600e-01 6.97118e-02 9.68646e-02 7.78865e-01 1.11114e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02  3.28457e-03  9.56779e-03 10 30000 1.1600e-01 6.97118e-02 9.68646e-02 7.78865e-01 1.11114e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -2.66443e-03  9.62842e-03 10 20201 1.1600e-01 6.97118e-02 9.68646e-02 7.78865e-01 1.11114e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02  2.47868e-04  5.66532e-03 10 30200 1.1600e-01 6.97118e-02 9.68646e-02 7.78865e-01 1.11114e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02  6.53308e-03  9.07053e-03 10 30100 1.1600e-01 6.97118e-02 9.68646e-02 7.78865e-01 1.11114e+00 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02  7.24422e-03  6.70782e-03 10 30201 1.1600e-01 6.97118e-02 9.68646e-02 7.78865e-01 1.11114e+00 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02  1.36473e-02 -1.23831e-02 10 30101 1.1600e-01 6.97118e-02 9.68646e-02 7.78865e-01 1.11114e+00 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00  1.42746e-03  6.77032e-03 10 20200 1.1610e-01 6.97118e-02 9.68646e-02 6.45716e-01 9.10523e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02 -8.62243e-03 -8.42758e-03 10 20200 1.1610e-01 6.97118e-02 9.68646e-02 6.45716e-01 9.10523e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02  2.65476e-03 -1.17021e-02 10 30000 1.1610e-01 6.97118e-02 9.68646e-02 6.45716e-01 9.10523e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02 -3.58599e-03 -9.31811e-03 10 20201 1.1610e-01 6.97118e-02 9.68646e-02 6.45716e-01 9.10523e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -7.29646e-03 -1.05458e-02 10 30100 1.1610e-01 6.97118e-02 9.68646e-02 6.45716e-01 9.10523e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  1.04924e-02 -1.63111e-02 10 30101 1.1610e-01 6.97118e-02 9.68646e-02 6.45716e-01 9.10523e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 -8.96003e-03  7.38030e-03 10 20200 1.1610e-01 6.97118e-02 9.68646e-02 6.45716e-01 9.10523e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.57318e-02  8.74149e-03  1.35863e-02 10 20202 1.1610e-01 6.97118e-02 9.68646e-02 6.45716e-01 9.10523e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02  3.37736e-03  9.56779e-03 10 30000 1.1610e-01 6.97118e-02 9.68646e-02 6.45716e-01 9.10523e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -2.68023e-03  9.62842e-03 10 20201 1.1610e-01 6.97118e-02 9.68646e-02 6.45716e-01 9.10523e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 -4.67412e-04  5.66532e-03 10 30200 1.1610e-01 6.97118e-02 9.68646e-02 6.45716e-01 9.10523e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02  6.07273e-03  9.07053e-03 10 30100 1.1610e-01 6.97118e-02 9.68646e-02 6.45716e-01 9.10523e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02  6.14860e-03  6.70782e-03 10 30201 1.1610e-01 6.97118e-02 9.68646e-02 6.45716e-01 9.10523e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02  1.26821e-02 -1.23831e-02 10 30101 1.1610e-01 6.97118e-02 9.68646e-02 6.45716e-01 9.10523e-01 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00  1.54699e-03  6.22957e-03 10 20200 1.1620e-01 6.97118e-02 9.68646e-02 5.35900e-01 7.46650e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02 -6.98730e-03 -8.42758e-03 10 20200 1.1620e-01 6.97118e-02 9.68646e-02 5.35900e-01 7.46650e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02  3.78762e-03 -1.17021e-02 10 30000 1.1620e-01 6.97118e-02 9.68646e-02 5.35900e-01 7.46650e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02 -2.56128e-03 -9.31811e-03 10 20201 1.1620e-01 6.97118e-02 9.68646e-02 5.35900e-01 7.46650e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -6.70584e-03 -1.05458e-02 10 30100 1.1620e-01 6.97118e-02 9.68646e-02 5.35900e-01 7.46650e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  1.05931e-02 -1.63111e-02 10 30101 1.1620e-01 6.97118e-02 9.68646e-02 5.35900e-01 7.46650e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 -8.35628e-03  7.38030e-03 10 20200 1.1620e-01 6.97118e-02 9.68646e-02 5.35900e-01 7.46650e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.57318e-02  8.37607e-03  1.35863e-02 10 20202 1.1620e-01 6.97118e-02 9.68646e-02 5.35900e-01 7.46650e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02  3.47049e-03  9.56779e-03 10 30000 1.1620e-01 6.97118e-02 9.68646e-02 5.35900e-01 7.46650e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -2.69606e-03  9.62842e-03 10 20201 1.1620e-01 6.97118e-02 9.68646e-02 5.35900e-01 7.46650e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 -1.18413e-03  5.66532e-03 10 30200 1.1620e-01 6.97118e-02 9.68646e-02 5.35900e-01 7.46650e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02  5.61080e-03  9.07053e-03 10 30100 1.1620e-01 6.97118e-02 9.68646e-02 5.35900e-01 7.46650e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02  5.05021e-03  6.70782e-03 10 30201 1.1620e-01 6.97118e-02 9.68646e-02 5.35900e-01 7.46650e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02  1.17134e-02 -1.23831e-02 10 30101 1.1620e-01 6.97118e-02 9.68646e-02 5.35900e-01 7.46650e-01 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00  1.66467e-03  5.75458e-03 10 20200 1.1630e-01 6.97118e-02 9.68646e-02 4.49636e-01 6.19839e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02 -5.35059e-03 -8.42758e-03 10 20200 1.1630e-01 6.97118e-02 9.68646e-02 4.49636e-01 6.19839e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02  4.92072e-03 -1.17021e-02 10 30000 1.1630e-01 6.97118e-02 9.68646e-02 4.49636e-01 6.19839e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02 -1.53662e-03 -9.31811e-03 10 20201 1.1630e-01 6.97118e-02 9.68646e-02 4.49636e-01 6.19839e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -6.11650e-03 -1.05458e-02 10 30100 1.1630e-01 6.97118e-02 9.68646e-02 4.49636e-01 6.19839e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  1.06910e-02 -1.63111e-02 10 30101 1.1630e-01 6.97118e-02 9.68646e-02 4.49636e-01 6.19839e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 -7.75101e-03  7.38030e-03 10 20200 1.1630e-01 6.97118e-02 9.68646e-02 4.49636e-01 6.19839e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.57318e-02  8.00639e-03  1.35863e-02 10 20202 1.1630e-01 6.97118e-02 9.68646e-02 4.49636e-01 6.19839e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02  3.56348e-03  9.56779e-03 10 30000 1.1630e-01 6.97118e-02 9.68646e-02 4.49636e-01 6.19839e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -2.71240e-03  9.62842e-03 10 20201 1.1630e-01 6.97118e-02 9.68646e-02 4.49636e-01 6.19839e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 -1.90630e-03  5.66532e-03 10 30200 1.1630e-01 6.97118e-02 9.68646e-02 4.49636e-01 6.19839e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02  5.14678e-03  9.07053e-03 10 30100 1.1630e-01 6.97118e-02 9.68646e-02 4.49636e-01 6.19839e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02  3.94500e-03  6.70782e-03 10 30201 1.1630e-01 6.97118e-02 9.68646e-02 4.49636e-01 6.19839e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02  1.07407e-02 -1.23831e-02 10 30101 1.1630e-01 6.97118e-02 9.68646e-02 4.49636e-01 6.19839e-01 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00  1.78602e-03  5.36231e-03 10 20200 1.1640e-01 6.97118e-02 9.68646e-02 3.87149e-01 5.30496e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02 -3.70449e-03 -8.42758e-03 10 20200 1.1640e-01 6.97118e-02 9.68646e-02 3.87149e-01 5.30496e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02  6.06189e-03 -1.17021e-02 10 30000 1.1640e-01 6.97118e-02 9.68646e-02 3.87149e-01 5.30496e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02 -5.04206e-04 -9.31811e-03 10 20201 1.1640e-01 6.97118e-02 9.68646e-02 3.87149e-01 5.30496e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -5.52066e-03 -1.05458e-02 10 30100 1.1640e-01 6.97118e-02 9.68646e-02 3.87149e-01 5.30496e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  1.07940e-02 -1.63111e-02 10 30101 1.1640e-01 6.97118e-02 9.68646e-02 3.87149e-01 5.30496e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 -7.14232e-03  7.38030e-03 10 20200 1.1640e-01 6.97118e-02 9.68646e-02 3.87149e-01 5.30496e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.57318e-02  7.64022e-03  1.35863e-02 10 20202 1.1640e-01 6.97118e-02 9.68646e-02 3.87149e-01 5.30496e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02  3.65821e-03  9.56779e-03 10 30000 1.1640e-01 6.97118e-02 9.68646e-02 3.87149e-01 5.30496e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -2.72738e-03  9.62842e-03 10 20201 1.1640e-01 6.97118e-02 9.68646e-02 3.87149e-01 5.30496e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 -2.62616e-03  5.66532e-03 10 30200 1.1640e-01 6.97118e-02 9.68646e-02 3.87149e-01 5.30496e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02  4.68253e-03  9.07053e-03 10 30100 1.1640e-01 6.97118e-02 9.68646e-02 3.87149e-01 5.30496e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02  2.84074e-03  6.70782e-03 10 30201 1.1640e-01 6.97118e-02 9.68646e-02 3.87149e-01 5.30496e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02  9.76585e-03 -1.23831e-02 10 30101 1.1640e-01 6.97118e-02 9.68646e-02 3.87149e-01 5.30496e-01 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00  1.90667e-03  5.07140e-03 10 20200 1.1650e-01 6.97118e-02 9.68646e-02 3.48665e-01 4.78939e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02 -2.05461e-03 -8.42758e-03 10 20200 1.1650e-01 6.97118e-02 9.68646e-02 3.48665e-01 4.78939e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02  7.20548e-03 -1.17021e-02 10 30000 1.1650e-01 6.97118e-02 9.68646e-02 3.48665e-01 4.78939e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02  5.30346e-04 -9.31811e-03 10 20201 1.1650e-01 6.97118e-02 9.68646e-02 3.48665e-01 4.78939e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -4.92392e-03 -1.05458e-02 10 30100 1.1650e-01 6.97118e-02 9.68646e-02 3.48665e-01 4.78939e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  1.08963e-02 -1.63111e-02 10 30101 1.1650e-01 6.97118e-02 9.68646e-02 3.48665e-01 4.78939e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 -6.53253e-03  7.38030e-03 10 20200 1.1650e-01 6.97118e-02 9.68646e-02 3.48665e-01 4.78939e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.57318e-02  7.27193e-03  1.35863e-02 10 20202 1.1650e-01 6.97118e-02 9.68646e-02 3.48665e-01 4.78939e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02  3.75234e-03  9.56779e-03 10 30000 1.1650e-01 6.97118e-02 9.68646e-02 3.48665e-01 4.78939e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -2.74332e-03  9.62842e-03 10 20201 1.1650e-01 6.97118e-02 9.68646e-02 3.48665e-01 4.78939e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 -3.34934e-03  5.66532e-03 10 30200 1.1650e-01 6.97118e-02 9.68646e-02 3.48665e-01 4.78939e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02  4.21573e-03  9.07053e-03 10 30100 1.1650e-01 6.97118e-02 9.68646e-02 3.48665e-01 4.78939e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02  1.73178e-03  6.70782e-03 10 30201 1.1650e-01 6.97118e-02 9.68646e-02 3.48665e-01 4.78939e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02  8.78652e-03 -1.23831e-02 10 30101 1.1650e-01 6.97118e-02 9.68646e-02 3.48665e-01 4.78939e-01 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00  3.15639e-03  6.63107e-03 10 20200 1.1658e-01 6.97118e-02 9.68646e-02 3.34412e-01 4.65152e-01 7.21449e-04
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02 -7.32104e-04 -8.42758e-03 10 20200 1.1658e-01 6.97118e-02 9.68646e-02 3.34412e-01 4.65152e-01 7.21449e-04
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02  8.12199e-03 -1.17021e-02 10 30000 1.1658e-01 6.97118e-02 9.68646e-02 3.34412e-01 4.65152e-01 7.21449e-04
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02  1.35940e-03 -9.31811e-03 10 20201 1.1658e-01 6.97118e-02 9.68646e-02 3.34412e-01 4.65152e-01 7.21449e-04
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -4.44602e-03 -1.05458e-02 10 30100 1.1658e-01 6.97118e-02 9.68646e-02 3.34412e-01 4.65152e-01 7.21449e-04
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  1.09776e-02 -1.63111e-02 10 30101 1.1658e-01 6.97118e-02 9.68646e-02 3.34412e-01 4.65152e-01 7.21449e-04
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 -6.04318e-03  7.38030e-03 10 20200 1.1658e-01 6.97118e-02 9.68646e-02 3.34412e-01 4.65152e-01 7.21449e-04
64 8.4e+00 1.25025e+02 6.5e+01 8.57318e-02  6.97564e-03  1.35863e-02 10 20202 1.1658e-01 6.97118e-02 9.68646e-02 3.34412e-01 4.65152e-01 7.21449e-04
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02  3.82795e-03  9.56779e-03 10 30000 1.1658e-01 6.97118e-02 9.68646e-02 3.34412e-01 4.65152e-01 7.21449e-04
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -2.75605e-03  9.62842e-03 10 20201 1.1658e-01 6.97118e-02 9.68646e-02 3.34412e-01 4.65152e-01 7.21449e-04
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 -3.93042e-03  5.66532e-03 10 30200 1.1658e-01 6.97118e-02 9.68646e-02 3.34412e-01 4.65152e-01 7.21449e-04
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02  3.84116e-03  9.07053e-03 10 30100 1.1658e-01 6.97118e-02 9.68646e-02 3.34412e-01 4.65152e-01 7.21449e-04
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02  8.41075e-04  6.70782e-03 10 30201 1.1658e-01 6.97118e-02 9.68646e-02 3.34412e-01 4.65152e-01 7.21449e-04
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02  8.00053e-03 -1.23831e-02 10 30101 1.1658e-01 6.97118e-02 9.68646e-02 3.34412e-01 4.65152e-01 7.21449e-04
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00  2.02732e-03  4.89939e-03 10 20200 1.1660e-01 6.97118e-02 9.68646e-02 3.34412e-01 4.65534e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02 -4.00425e-04 -8.42758e-03 10 20200 1.1660e-01 6.97118e-02 9.68646e-02 3.34412e-01 4.65534e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02  8.35204e-03 -1.17021e-02 10 30000 1.1660e-01 6.97118e-02 9.68646e-02 3.34412e-01 4.65534e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02  1.56756e-03 -9.31811e-03 10 20201 1.1660e-01 6.97118e-02 9.68646e-02 3.34412e-01 4.65534e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -4.32579e-03 -1.05458e-02 10 30100 1.1660e-01 6.97118e-02 9.68646e-02 3.34412e-01 4.65534e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  1.09985e-02 -1.63111e-02 10 30101 1.1660e-01 6.97118e-02 9.68646e-02 3.34412e-01 4.65534e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 -5.92064e-03  7.38030e-03 10 20200 1.1660e-01 6.97118e-02 9.68646e-02 3.34412e-01 4.65534e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.57318e-02  6.90202e-03  1.35863e-02 10 20202 1.1660e-01 6.97118e-02 9.68646e-02 3.34412e-01 4.65534e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02  3.84688e-03  9.56779e-03 10 30000 1.1660e-01 6.97118e-02 9.68646e-02 3.34412e-01 4.65534e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -2.75924e-03  9.62842e-03 10 20201 1.1660e-01 6.97118e-02 9.68646e-02 3.34412e-01 4.65534e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 -4.07536e-03  5.66532e-03 10 30200 1.1660e-01 6.97118e-02 9.68646e-02 3.34412e-01 4.65534e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02  3.74735e-03  9.07053e-03 10 30100 1.1660e-01 6.97118e-02 9.68646e-02 3.34412e-01 4.65534e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02  6.18595e-04  6.70782e-03 10 30201 1.1660e-01 6.97118e-02 9.68646e-02 3.34412e-01 4.65534e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02  7.80367e-03 -1.23831e-02 10 30101 1.1660e-01 6.97118e-02 9.68646e-02 3.34412e-01 4.65534e-01 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00  2.14819e-03  4.85888e-03 10 20200 1.1670e-01 6.97118e-02 9.68646e-02 3.44622e-01 4.90650e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02  1.25838e-03 -8.42758e-03 10 20200 1.1670e-01 6.97118e-02 9.68646e-02 3.44622e-01 4.90650e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02  9.50186e-03 -1.17021e-02 10 30000 1.1670e-01 6.97118e-02 9.68646e-02 3.44622e-01 4.90650e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02  2.60773e-03 -9.31811e-03 10 20201 1.1670e-01 6.97118e-02 9.68646e-02 3.44622e-01 4.90650e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -3.72595e-03 -1.05458e-02 10 30100 1.1670e-01 6.97118e-02 9.68646e-02 3.44622e-01 4.90650e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  1.11010e-02 -1.63111e-02 10 30101 1.1670e-01 6.97118e-02 9.68646e-02 3.44622e-01 4.90650e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 -5.30653e-03  7.38030e-03 10 20200 1.1670e-01 6.97118e-02 9.68646e-02 3.44622e-01 4.90650e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.57318e-02  6.53076e-03  1.35863e-02 10 20202 1.1670e-01 6.97118e-02 9.68646e-02 3.44622e-01 4.90650e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02  3.94194e-03  9.56779e-03 10 30000 1.1670e-01 6.97118e-02 9.68646e-02 3.44622e-01 4.90650e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -2.77502e-03  9.62842e-03 10 20201 1.1670e-01 6.97118e-02 9.68646e-02 3.44622e-01 4.90650e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 -4.80394e-03  5.66532e-03 10 30200 1.1670e-01 6.97118e-02 9.68646e-02 3.44622e-01 4.90650e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02  3.27749e-03  9.07053e-03 10 30100 1.1670e-01 6.97118e-02 9.68646e-02 3.44622e-01 4.90650e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02 -4.98542e-04  6.70782e-03 10 30201 1.1670e-01 6.97118e-02 9.68646e-02 3.44622e-01 4.90650e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02  6.81738e-03 -1.23831e-02 10 30101 1.1670e-01 6.97118e-02 9.68646e-02 3.44622e-01 4.90650e-01 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00  2.26974e-03  4.95412e-03 10 20200 1.1680e-01 6.97118e-02 9.68646e-02 3.79526e-01 5.54650e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02  2.92258e-03 -8.42758e-03 10 20200 1.1680e-01 6.97118e-02 9.68646e-02 3.79526e-01 5.54650e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02  1.06557e-02 -1.17021e-02 10 30000 1.1680e-01 6.97118e-02 9.68646e-02 3.79526e-01 5.54650e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02  3.65163e-03 -9.31811e-03 10 20201 1.1680e-01 6.97118e-02 9.68646e-02 3.79526e-01 5.54650e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -3.12365e-03 -1.05458e-02 10 30100 1.1680e-01 6.97118e-02 9.68646e-02 3.79526e-01 5.54650e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  1.12043e-02 -1.63111e-02 10 30101 1.1680e-01 6.97118e-02 9.68646e-02 3.79526e-01 5.54650e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 -4.69021e-03  7.38030e-03 10 20200 1.1680e-01 6.97118e-02 9.68646e-02 3.79526e-01 5.54650e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.57318e-02  6.15890e-03  1.35863e-02 10 20202 1.1680e-01 6.97118e-02 9.68646e-02 3.79526e-01 5.54650e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02  4.03749e-03  9.56779e-03 10 30000 1.1680e-01 6.97118e-02 9.68646e-02 3.79526e-01 5.54650e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -2.79069e-03  9.62842e-03 10 20201 1.1680e-01 6.97118e-02 9.68646e-02 3.79526e-01 5.54650e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 -5.53435e-03  5.66532e-03 10 30200 1.1680e-01 6.97118e-02 9.68646e-02 3.79526e-01 5.54650e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02  2.80613e-03  9.07053e-03 10 30100 1.1680e-01 6.97118e-02 9.68646e-02 3.79526e-01 5.54650e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02 -1.61891e-03  6.70782e-03 10 30201 1.1680e-01 6.97118e-02 9.68646e-02 3.79526e-01 5.54650e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02  5.82761e-03 -1.23831e-02 10 30101 1.1680e-01 6.97118e-02 9.68646e-02 3.79526e-01 5.54650e-01 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00  2.39149e-03  5.17949e-03 10 20200 1.1690e-01 6.97118e-02 9.68646e-02 4.39362e-01 6.57911e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02  4.59136e-03 -8.42758e-03 10 20200 1.1690e-01 6.97118e-02 9.68646e-02 4.39362e-01 6.57911e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02  1.18128e-02 -1.17021e-02 10 30000 1.1690e-01 6.97118e-02 9.68646e-02 4.39362e-01 6.57911e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02  4.69844e-03 -9.31811e-03 10 20201 1.1690e-01 6.97118e-02 9.68646e-02 4.39362e-01 6.57911e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -2.51971e-03 -1.05458e-02 10 30100 1.1690e-01 6.97118e-02 9.68646e-02 4.39362e-01 6.57911e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  1.13078e-02 -1.63111e-02 10 30101 1.1690e-01 6.97118e-02 9.68646e-02 4.39362e-01 6.57911e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 -4.07153e-03  7.38030e-03 10 20200 1.1690e-01 6.97118e-02 9.68646e-02 4.39362e-01 6.57911e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.57318e-02  5.78561e-03  1.35863e-02 10 20202 1.1690e-01 6.97118e-02 9.68646e-02 4.39362e-01 6.57911e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02  4.13367e-03  9.56779e-03 10 30000 1.1690e-01 6.97118e-02 9.68646e-02 4.39362e-01 6.57911e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -2.80611e-03  9.62842e-03 10 20201 1.1690e-01 6.97118e-02 9.68646e-02 4.39362e-01 6.57911e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 -6.26743e-03  5.66532e-03 10 30200 1.1690e-01 6.97118e-02 9.68646e-02 4.39362e-01 6.57911e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02  2.33337e-03  9.07053e-03 10 30100 1.1690e-01 6.97118e-02 9.68646e-02 4.39362e-01 6.57911e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02 -2.74335e-03  6.70782e-03 10 30201 1.1690e-01 6.97118e-02 9.68646e-02 4.39362e-01 6.57911e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02  4.83447e-03 -1.23831e-02 10 30101 1.1690e-01 6.97118e-02 9.68646e-02 4.39362e-01 6.57911e-01 0.00000e+00
64 8.2e+00 1.25025e+02 6.5e+01 0.00000e+00  2.51491e-03  5.52213e-03 10 20200 1.1700e-01 6.97118e-02 9.68646e-02 5.24367e-01 8.00771e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 6.97118e-02  6.26773e-03 -8.42758e-03 10 20200 1.1700e-01 6.97118e-02 9.68646e-02 5.24367e-01 8.00771e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.34499e-02  1.29761e-02 -1.17021e-02 10 30000 1.1700e-01 6.97118e-02 9.68646e-02 5.24367e-01 8.00771e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.42759e-02  5.75116e-03 -9.31811e-03 10 20201 1.1700e-01 6.97118e-02 9.68646e-02 5.24367e-01 8.00771e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 7.76959e-02 -1.91115e-03 -1.05458e-02 10 30100 1.1700e-01 6.97118e-02 9.68646e-02 5.24367e-01 8.00771e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.17348e-02  1.14144e-02 -1.63111e-02 10 30101 1.1700e-01 6.97118e-02 9.68646e-02 5.24367e-01 8.00771e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.26160e-02 -3.45146e-03  7.38030e-03 10 20200 1.1700e-01 6.97118e-02 9.68646e-02 5.24367e-01 8.00771e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.57318e-02  5.41385e-03  1.35863e-02 10 20202 1.1700e-01 6.97118e-02 9.68646e-02 5.24367e-01 8.00771e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.70461e-02  4.22950e-03  9.56779e-03 10 30000 1.1700e-01 6.97118e-02 9.68646e-02 5.24367e-01 8.00771e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 8.80250e-02 -2.82227e-03  9.62842e-03 10 20201 1.1700e-01 6.97118e-02 9.68646e-02 5.24367e-01 8.00771e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 8.88460e-02 -7.00021e-03  5.66532e-03 10 30200 1.1700e-01 6.97118e-02 9.68646e-02 5.24367e-01 8.00771e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.20781e-02  1.85823e-03  9.07053e-03 10 30100 1.1700e-01 6.97118e-02 9.68646e-02 5.24367e-01 8.00771e-01 0.00000e+00
64 8.4e+00 1.25025e+02 6.5e+01 9.23425e-02 -3.86892e-03  6.70782e-03 10 30201 1.1700e-01 6.97118e-02 9.68646e-02 5.24367e-01 8.00771e-01 0.00000e+00
64 8.2e+00 1.05497e+02 6.5e+01 9.68646e-02  3.83696e-03 -1.23831e-02 10 30101 1.1700e-01 6.97118e-02 9.68646e-02 5.24367e-01 8.00771e-01 0.00000e+00


==> anc/lattice/tzeroweak3loopus1_64correctionscorrsng <==
8.400e+00 1.24975e-04 10000 -1.68253e-02 1.82811e-03 1.1675e-01 1.5e-04 1 1.38702e-01
8.400e+00 1.24975e-04 10100 -5.03126e-03 1.73702e-03 1.1675e-01 1.5e-04 1 1.38702e-01
8.400e+00 1.24975e-04 10101  1.17122e-03 1.75535e-03 1.1675e-01 1.5e-04 1 1.38702e-01
8.400e+00 1.24975e-04 20000 -4.01717e-03 1.59318e-03 1.1675e-01 1.5e-04 1 1.38702e-01
8.400e+00 1.24975e-04 20100 -1.68484e-04 1.52887e-03 1.1675e-01 1.5e-04 1 1.38702e-01
8.400e+00 1.24975e-04 20101  1.71757e-03 1.59823e-03 1.1675e-01 1.5e-04 1 1.38702e-01
8.400e+00 1.24975e-04 20200 -6.90201e-04 1.51008e-03 1.1675e-01 1.5e-04 1 1.38702e-01
8.400e+00 1.24975e-04 20201  7.97469e-04 1.33611e-03 1.1675e-01 1.5e-04 1 1.38702e-01
8.400e+00 1.24975e-04 20202 -1.96289e-05 2.62522e-03 1.1675e-01 1.5e-04 1 1.38702e-01
8.400e+00 1.24975e-04 30000 -3.09261e-04 1.57505e-03 1.1675e-01 1.5e-04 1 1.38702e-01
8.400e+00 1.24975e-04 30100  1.21292e-03 1.94624e-03 1.1675e-01 1.5e-04 1 1.38702e-01
8.400e+00 1.24975e-04 30101 -1.03777e-03 2.92707e-03 1.1675e-01 1.5e-04 1 1.38702e-01
8.400e+00 1.24975e-04 30200  5.84473e-04 1.66651e-03 1.1675e-01 1.5e-04 1 1.38702e-01
8.400e+00 1.24975e-04 30201 -4.94304e-04 1.97508e-03 1.1675e-01 1.5e-04 1 1.38702e-01
8.400e+00 1.24975e-04 40000 -2.95726e-03 3.12323e-03 1.1675e-01 1.5e-04 1 1.38702e-01
8.200e+00 1.48109e-04 10000 -1.42886e-02 2.44798e-03 1.1660e-01 2.0e-04 1 1.44008e-01
8.200e+00 1.48109e-04 10100 -2.19333e-03 2.28099e-03 1.1660e-01 2.0e-04 1 1.44008e-01
8.200e+00 1.48109e-04 10101  3.81833e-03 2.25842e-03 1.1660e-01 2.0e-04 1 1.44008e-01
8.200e+00 1.48109e-04 20000 -1.99145e-03 2.12356e-03 1.1660e-01 2.0e-04 1 1.44008e-01
8.200e+00 1.48109e-04 20100  7.29272e-04 1.88148e-03 1.1660e-01 2.0e-04 1 1.44008e-01
8.200e+00 1.48109e-04 20101  1.88644e-03 1.95717e-03 1.1660e-01 2.0e-04 1 1.44008e-01
8.200e+00 1.48109e-04 20200 -1.19453e-04 1.62898e-03 1.1660e-01 2.0e-04 1 1.44008e-01
8.200e+00 1.48109e-04 20201  8.76714e-04 1.94784e-03 1.1660e-01 2.0e-04 1 1.44008e-01
8.200e+00 1.48109e-04 20202  2.58604e-03 5.62556e-03 1.1660e-01 2.0e-04 1 1.44008e-01
8.200e+00 1.48109e-04 30000 -4.30328e-04 1.41530e-03 1.1660e-01 2.0e-04 1 1.44008e-01
8.200e+00 1.48109e-04 30100 -1.98302e-03 2.03537e-03 1.1660e-01 2.0e-04 1 1.44008e-01
8.200e+00 1.48109e-04 30101 -2.11483e-03 2.47197e-03 1.1660e-01 2.0e-04 1 1.44008e-01
8.200e+00 1.48109e-04 30200 -5.83727e-04 2.70026e-03 1.1660e-01 2.0e-04 1 1.44008e-01
8.200e+00 1.48109e-04 30201 -6.55327e-04 3.13784e-03 1.1660e-01 2.0e-04 1 1.44008e-01
8.200e+00 1.48109e-04 40000 -8.40971e-04 4.74755e-03 1.1660e-01 2.0e-04 1 1.44008e-01
8.000e+00 1.75751e-04 10000 -1.45482e-02 4.36655e-03 1.1675e-01 3.5e-04 1 1.49778e-01
8.000e+00 1.75751e-04 10100 -1.89929e-03 4.00997e-03 1.1675e-01 3.5e-04 1 1.49778e-01
8.000e+00 1.75751e-04 10101  4.57300e-03 3.67041e-03 1.1675e-01 3.5e-04 1 1.49778e-01
8.000e+00 1.75751e-04 20000 -2.68945e-03 3.23870e-03 1.1675e-01 3.5e-04 1 1.49778e-01
8.000e+00 1.75751e-04 20100  8.98856e-04 2.88811e-03 1.1675e-01 3.5e-04 1 1.49778e-01
8.000e+00 1.75751e-04 20101  1.06259e-03 3.07982e-03 1.1675e-01 3.5e-04 1 1.49778e-01
8.000e+00 1.75751e-04 20200 -5.86087e-04 4.68740e-03 1.1675e-01 3.5e-04 1 1.49778e-01
8.000e+00 1.75751e-04 20201  1.74272e-03 2.86359e-03 1.1675e-01 3.5e-04 1 1.49778e-01
8.000e+00 1.75751e-04 20202  1.93034e-03 7.30806e-03 1.1675e-01 3.5e-04 1 1.49778e-01
8.000e+00 1.75751e-04 30000 -8.34313e-04 1.31631e-03 1.1675e-01 3.5e-04 1 1.49778e-01
8.000e+00 1.75751e-04 30100  1.35547e-04 1.83898e-03 1.1675e-01 3.5e-04 1 1.49778e-01
8.000e+00 1.75751e-04 30101  1.01655e-03 4.69959e-03 1.1675e-01 3.5e-04 1 1.49778e-01
8.000e+00 1.75751e-04 30200  1.20210e-03 3.98305e-03 1.1675e-01 3.5e-04 1 1.49778e-01
8.000e+00 1.75751e-04 30201  1.34817e-03 5.74349e-03 1.1675e-01 3.5e-04 1 1.49778e-01
8.000e+00 1.75751e-04 40000  4.51161e-03 8.87386e-03 1.1675e-01 3.5e-04 1 1.49778e-01
7.825e+00 2.04434e-04 10000 -1.35923e-02 4.60990e-03 1.1665e-01 3.5e-04 1 1.55264e-01
7.825e+00 2.04434e-04 10100 -1.49458e-03 4.15416e-03 1.1665e-01 3.5e-04 1 1.55264e-01
7.825e+00 2.04434e-04 10101  3.97363e-03 3.78929e-03 1.1665e-01 3.5e-04 1 1.55264e-01
7.825e+00 2.04434e-04 20000 -3.77465e-03 3.28090e-03 1.1665e-01 3.5e-04 1 1.55264e-01
7.825e+00 2.04434e-04 20100 -1.36919e-04 2.67867e-03 1.1665e-01 3.5e-04 1 1.55264e-01
7.825e+00 2.04434e-04 20101  1.58517e-03 2.61760e-03 1.1665e-01 3.5e-04 1 1.55264e-01
7.825e+00 2.04434e-04 20200  4.70399e-04 3.36928e-03 1.1665e-01 3.5e-04 1 1.55264e-01
7.825e+00 2.04434e-04 20201  8.41870e-04 2.85057e-03 1.1665e-01 3.5e-04 1 1.55264e-01
7.825e+00 2.04434e-04 20202 -4.87611e-03 7.75257e-03 1.1665e-01 3.5e-04 1 1.55264e-01
7.825e+00 2.04434e-04 30000 -3.57442e-03 3.64432e-03 1.1665e-01 3.5e-04 1 1.55264e-01
7.825e+00 2.04434e-04 30100 -4.25326e-04 4.68616e-03 1.1665e-01 3.5e-04 1 1.55264e-01
7.825e+00 2.04434e-04 30101 -1.01655e-03 5.92961e-03 1.1665e-01 3.5e-04 1 1.55264e-01
7.825e+00 2.04434e-04 30200 -4.07253e-04 7.64173e-03 1.1665e-01 3.5e-04 1 1.55264e-01
7.825e+00 2.04434e-04 30201  4.01411e-03 8.59709e-03 1.1665e-01 3.5e-04 1 1.55264e-01
7.825e+00 2.04434e-04 40000  2.34728e-03 1.50751e-02 1.1665e-01 3.5e-04 1 1.55264e-01
7.596e+00 2.49839e-04 10000 -9.59425e-03 1.85885e-03 1.1640e-01 1.0e-04 1 1.63149e-01
7.596e+00 2.49839e-04 10100  2.07869e-03 1.73199e-03 1.1640e-01 1.0e-04 1 1.63149e-01
7.596e+00 2.49839e-04 10101  9.76391e-03 1.75435e-03 1.1640e-01 1.0e-04 1 1.63149e-01
7.596e+00 2.49839e-04 20000 -3.39262e-03 1.62619e-03 1.1640e-01 1.0e-04 1 1.63149e-01
7.596e+00 2.49839e-04 20100 -7.94245e-04 1.51105e-03 1.1640e-01 1.0e-04 1 1.63149e-01
7.596e+00 2.49839e-04 20101  2.70468e-03 2.43235e-03 1.1640e-01 1.0e-04 1 1.63149e-01
7.596e+00 2.49839e-04 20200 -2.48400e-04 4.44292e-03 1.1640e-01 1.0e-04 1 1.63149e-01
7.596e+00 2.49839e-04 20201  1.63308e-03 6.72464e-03 1.1640e-01 1.0e-04 1 1.63149e-01
7.596e+00 2.49839e-04 20202  1.38474e-02 2.74569e-02 1.1640e-01 1.0e-04 1 1.63149e-01
7.596e+00 2.49839e-04 30000  1.16517e-03 3.83292e-03 1.1640e-01 1.0e-04 1 1.63149e-01
7.596e+00 2.49839e-04 30100 -9.28680e-04 1.06475e-02 1.1640e-01 1.0e-04 1 1.63149e-01
7.596e+00 2.49839e-04 30101  1.49576e-02 8.50770e-03 1.1640e-01 1.0e-04 1 1.63149e-01
7.596e+00 2.49839e-04 30200  1.25005e-02 8.83429e-03 1.1640e-01 1.0e-04 1 1.63149e-01
7.596e+00 2.49839e-04 30201  2.57114e-02 8.79284e-03 1.1640e-01 1.0e-04 1 1.63149e-01
7.596e+00 2.49839e-04 40000  5.03417e-02 1.90067e-02 1.1640e-01 1.0e-04 1 1.63149e-01


==> anc/lattice/tzeroweak3loopus5_64correctionscorrsng <==
8.400e+00 1.24975e-04 10000 -1.68328e-02 1.83183e-03 1.1675e-01 1.5e-04 1 1.38702e-01
8.400e+00 1.24975e-04 10100 -5.04176e-03 1.74191e-03 1.1675e-01 1.5e-04 1 1.38702e-01
8.400e+00 1.24975e-04 10101  1.15854e-03 1.76060e-03 1.1675e-01 1.5e-04 1 1.38702e-01
8.400e+00 1.24975e-04 20000 -4.03070e-03 1.59897e-03 1.1675e-01 1.5e-04 1 1.38702e-01
8.400e+00 1.24975e-04 20100 -1.83805e-04 1.53489e-03 1.1675e-01 1.5e-04 1 1.38702e-01
8.400e+00 1.24975e-04 20101  1.70073e-03 1.60377e-03 1.1675e-01 1.5e-04 1 1.38702e-01
8.400e+00 1.24975e-04 20200 -7.09324e-04 1.51511e-03 1.1675e-01 1.5e-04 1 1.38702e-01
8.400e+00 1.24975e-04 20201  7.77085e-04 1.34107e-03 1.1675e-01 1.5e-04 1 1.38702e-01
8.400e+00 1.24975e-04 20202 -4.32505e-05 2.62627e-03 1.1675e-01 1.5e-04 1 1.38702e-01
8.400e+00 1.24975e-04 30000 -3.29397e-04 1.57937e-03 1.1675e-01 1.5e-04 1 1.38702e-01
8.400e+00 1.24975e-04 30100  1.19158e-03 1.94916e-03 1.1675e-01 1.5e-04 1 1.38702e-01
8.400e+00 1.24975e-04 30101 -1.06020e-03 2.92853e-03 1.1675e-01 1.5e-04 1 1.38702e-01
8.400e+00 1.24975e-04 30200  5.59902e-04 1.66737e-03 1.1675e-01 1.5e-04 1 1.38702e-01
8.400e+00 1.24975e-04 30201 -5.19923e-04 1.97487e-03 1.1675e-01 1.5e-04 1 1.38702e-01
8.400e+00 1.24975e-04 40000 -2.98477e-03 3.12182e-03 1.1675e-01 1.5e-04 1 1.38702e-01
8.200e+00 1.48109e-04 10000 -1.42911e-02 2.45589e-03 1.1660e-01 2.0e-04 1 1.44008e-01
8.200e+00 1.48109e-04 10100 -2.19689e-03 2.29154e-03 1.1660e-01 2.0e-04 1 1.44008e-01
8.200e+00 1.48109e-04 10101  3.81400e-03 2.26978e-03 1.1660e-01 2.0e-04 1 1.44008e-01
8.200e+00 1.48109e-04 20000 -1.99609e-03 2.13548e-03 1.1660e-01 2.0e-04 1 1.44008e-01
8.200e+00 1.48109e-04 20100  7.23994e-04 1.89438e-03 1.1660e-01 2.0e-04 1 1.44008e-01
8.200e+00 1.48109e-04 20101  1.88060e-03 1.96843e-03 1.1660e-01 2.0e-04 1 1.44008e-01
8.200e+00 1.48109e-04 20200 -1.26154e-04 1.63859e-03 1.1660e-01 2.0e-04 1 1.44008e-01
8.200e+00 1.48109e-04 20201  8.69533e-04 1.95341e-03 1.1660e-01 2.0e-04 1 1.44008e-01
8.200e+00 1.48109e-04 20202  2.57755e-03 5.62412e-03 1.1660e-01 2.0e-04 1 1.44008e-01
8.200e+00 1.48109e-04 30000 -4.37413e-04 1.42363e-03 1.1660e-01 2.0e-04 1 1.44008e-01
8.200e+00 1.48109e-04 30100 -1.99055e-03 2.03847e-03 1.1660e-01 2.0e-04 1 1.44008e-01
8.200e+00 1.48109e-04 30101 -2.12281e-03 2.47194e-03 1.1660e-01 2.0e-04 1 1.44008e-01
8.200e+00 1.48109e-04 30200 -5.92571e-04 2.69473e-03 1.1660e-01 2.0e-04 1 1.44008e-01
8.200e+00 1.48109e-04 30201 -6.64617e-04 3.13013e-03 1.1660e-01 2.0e-04 1 1.44008e-01
8.200e+00 1.48109e-04 40000 -8.51088e-04 4.73822e-03 1.1660e-01 2.0e-04 1 1.44008e-01
8.000e+00 1.75751e-04 10000 -1.45526e-02 4.38762e-03 1.1675e-01 3.5e-04 1 1.49778e-01
8.000e+00 1.75751e-04 10100 -1.90559e-03 4.03928e-03 1.1675e-01 3.5e-04 1 1.49778e-01
8.000e+00 1.75751e-04 10101  4.56525e-03 3.70459e-03 1.1675e-01 3.5e-04 1 1.49778e-01
8.000e+00 1.75751e-04 20000 -2.69778e-03 3.27654e-03 1.1675e-01 3.5e-04 1 1.49778e-01
8.000e+00 1.75751e-04 20100  8.89261e-04 2.92757e-03 1.1675e-01 3.5e-04 1 1.49778e-01
8.000e+00 1.75751e-04 20101  1.05188e-03 3.11120e-03 1.1675e-01 3.5e-04 1 1.49778e-01
8.000e+00 1.75751e-04 20200 -5.98604e-04 4.69748e-03 1.1675e-01 3.5e-04 1 1.49778e-01
8.000e+00 1.75751e-04 20201  1.72915e-03 2.86639e-03 1.1675e-01 3.5e-04 1 1.49778e-01
8.000e+00 1.75751e-04 20202  1.91383e-03 7.28665e-03 1.1675e-01 3.5e-04 1 1.49778e-01
8.000e+00 1.75751e-04 30000 -8.47661e-04 1.32848e-03 1.1675e-01 3.5e-04 1 1.49778e-01
8.000e+00 1.75751e-04 30100  1.21179e-04 1.82275e-03 1.1675e-01 3.5e-04 1 1.49778e-01
8.000e+00 1.75751e-04 30101  1.00114e-03 4.68129e-03 1.1675e-01 3.5e-04 1 1.49778e-01
8.000e+00 1.75751e-04 30200  1.18469e-03 3.92701e-03 1.1675e-01 3.5e-04 1 1.49778e-01
8.000e+00 1.75751e-04 30201  1.32966e-03 5.68894e-03 1.1675e-01 3.5e-04 1 1.49778e-01
8.000e+00 1.75751e-04 40000  4.49093e-03 8.81477e-03 1.1675e-01 3.5e-04 1 1.49778e-01
7.825e+00 2.04434e-04 10000 -1.42417e-02 4.06279e-03 1.1670e-01 3.0e-04 1 1.55264e-01
7.825e+00 2.04434e-04 10100 -2.08149e-03 3.70445e-03 1.1670e-01 3.0e-04 1 1.55264e-01
7.825e+00 2.04434e-04 10101  3.47329e-03 3.47665e-03 1.1670e-01 3.0e-04 1 1.55264e-01
7.825e+00 2.04434e-04 20000 -4.22190e-03 3.01739e-03 1.1670e-01 3.0e-04 1 1.55264e-01
7.825e+00 2.04434e-04 20100 -4.75249e-04 2.54806e-03 1.1670e-01 3.0e-04 1 1.55264e-01
7.825e+00 2.04434e-04 20101  1.36214e-03 2.60224e-03 1.1670e-01 3.0e-04 1 1.55264e-01
7.825e+00 2.04434e-04 20200  4.70799e-04 3.35444e-03 1.1670e-01 3.0e-04 1 1.55264e-01
7.825e+00 2.04434e-04 20201  9.85147e-04 2.68672e-03 1.1670e-01 3.0e-04 1 1.55264e-01
7.825e+00 2.04434e-04 20202 -4.25693e-03 7.22690e-03 1.1670e-01 3.0e-04 1 1.55264e-01
7.825e+00 2.04434e-04 30000 -3.45916e-03 3.54742e-03 1.1670e-01 3.0e-04 1 1.55264e-01
7.825e+00 2.04434e-04 30100 -1.59633e-04 4.45929e-03 1.1670e-01 3.0e-04 1 1.55264e-01
7.825e+00 2.04434e-04 30101 -5.85353e-04 5.55065e-03 1.1670e-01 3.0e-04 1 1.55264e-01
7.825e+00 2.04434e-04 30200  3.84882e-04 6.80678e-03 1.1670e-01 3.0e-04 1 1.55264e-01
7.825e+00 2.04434e-04 30201  5.02948e-03 7.42950e-03 1.1670e-01 3.0e-04 1 1.55264e-01
7.825e+00 2.04434e-04 40000  3.83350e-03 1.37952e-02 1.1670e-01 3.0e-04 1 1.55264e-01


==> anc/plotscripts/aqq.gp <==

 set samples 1000;
 set size ratio +0.80
 set style line 1 lw 4
 set pointsize 0.7
 set fit errorvariables
# set tmarg 0.5; set rmarg 0; set bmarg 2; set lmarg 2
 set tmarg at screen 0.97; set rmarg at screen 0.98
 set bmarg at screen 0.07; set lmarg at screen 0.10
 set term pdf size 10.8cm,7.9cm; unset term; 
 set style fill transparent solid 0.25 border

xb2rb(xb)=sqrt(floor(xb/1e4)**2 + floor((xb-floor(xb/1e4)*1e4)/1e2)**2 + (xb-floor(xb/1e2)*1e2)**2)

 r1              =0.3106

 lam(als)  =5.03985-130.825*als+868.357*als**2;
 aqq0 =  0.11264; daqq0 = 0.001678; caqq01 = -0.977; caqq13 =  0.955; 
 aqq1 =  3.02086; daqq1 = 0.1473;   caqq02 =  0.931; caqq14 = -0.921; 
 aqq2 = -26.0614; daqq2 = 4.173;    caqq03 = -0.882; caqq23 = -0.991; 
 aqq3 =  205.701; daqq3 = 45.7;     caqq04 = -0.838; caqq24 =  0.971; 
 aqq4 = -558.007; daqq4 = 166.2;    caqq12 = -0.985; caqq34 = -0.994;  cdfaqq=0.572784;
 aqq(rfm)  = aqq0 + aqq1*rfm + aqq2*rfm**2 + aqq3*rfm**3 + aqq4*rfm**4;
 daqq(rfm) =sqrt(( daqq0**2 + (daqq1*rfm)**2 + (daqq2*rfm**2)**2 + (daqq3*rfm**3)**2 + (daqq4*rfm**4)**2 ) \
              +2*( caqq01*(daqq0*daqq1*rfm) + caqq02*(daqq0*daqq2*rfm**2) + caqq03*(daqq0*daqq3*rfm**3) + caqq04*(daqq0*daqq4*rfm**4) \
                 + caqq12*(daqq1*rfm*daqq2*rfm**2) + caqq13*(daqq1*rfm*daqq3*rfm**3) + caqq14*(daqq1*rfm*daqq4*rfm**4 ) \
                 + caqq23*(daqq2*rfm**2*daqq3*rfm**3) + caqq24*(daqq2*rfm**2*daqq4*rfm**4) + caqq34*(daqq3*rfm**3*daqq4*rfm**4) ) )/sqrt(cdfaqq);

#Nt=12 Cornell, errors fact 1.5
#degrees of freedom    (FIT_NDF)                        : 63
#rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.756825
#variance of residuals (reduced chisquare) = WSSR/ndf   : 0.572784
#p-value of the Chisq distribution (FIT_P)              : 0.997447
#Final set of parameters            Asymptotic Standard Error
#=======================            ==========================
#a0              = 0.11264          +/- 0.001678     (1.489%)
#a1              = 3.02086          +/- 0.1473       (4.877%)
#a2              = -26.0614         +/- 4.173        (16.01%)
#a3              = 205.701          +/- 45.7         (22.22%)
#a4              = -558.007         +/- 166.2        (29.78%)
#correlation matrix of the fit parameters:
#                a0     a1     a2     a3     a4     
#a0              1.000 
#a1             -0.977  1.000 
#a2              0.931 -0.985  1.000 
#a3             -0.882  0.955 -0.991  1.000 
#a4              0.838 -0.921  0.971 -0.994  1.000 

 col0 ="black"; col1 ="red"; col2 ="dark-green"; col3 ="blue"; col4 ="dark-magenta";
 col5 ="dark-yellow"; col6 ="dark-blue"; col7 ="dark-orange"; col8 ="dark-cyan"; col9 ="dark-red";

 nt16pf=15; nt12pf=13; nt10pf=11; nt8pf =9; nt6pf =7; nt4pf =5;
 nt16po=14; nt12po=12; nt10po=10; nt8po =8; nt6po =6; nt4po =4;

 load '~/physics/gnuplot-palettes-master/jet.pal';

  TZEROCDERFILE ='../lattice/tzerocornelldercorrsngshort';
   NT16CDERFILE ='../lattice/nt16cornelldercorrsngshort';
   NT12CDERFILE ='../lattice/nt12cornelldercorrsngshort';
  TZEROSDERFILE ='../lattice/tzerodistdercorrsngshort';
   NT16SDERFILE ='../lattice/nt16distdercorrsngshort';
   NT12SDERFILE ='../lattice/nt12distdercorrsngshort';
  TZEROLDERFILE ='../lattice/tzerosommerdercorrsngshort';
   NT16LDERFILE ='../lattice/nt16sommerdercorrsngshort';
   NT12LDERFILE ='../lattice/nt12sommerdercorrsngshort';

  TZEROBESTFILE ='../lattice/tzerosimullatminusweak3loopus_improved_1_25corrsng.sorted';
  TZEROSQRT5FILE ='../lattice/tzerosimullatminusweak3loopus_discerr_5_25corrsng_b8400.sorted';
  TZEROSQRT8FILE ='../lattice/tzerosimullatminusweak3loopus_improved_8_25corrsng.sorted';
   NT12BESTFILE ='../lattice/nt12simullatminusweak3loopus_improved_1_4corrsng.sorted';

  MINBET=7.3; MAXBET=9.7;
  MINRA=1.2; FTMAXRA=2.6;

  set term pdf; OUTNAME=sprintf("../figures/lamvsaqq3few.pdf");
  draqq=0.5;

#################################################################################
  set out OUTNAME; set multiplot
#################################################################################

  load '/home/johannes/physics/gnuplot-palettes-master/jet.pal'
  ymin=0.695; ymax=0.85; ykey0=(0.95*ymax+0.05*ymin); dykey=0.0025; ykey=ykey0+(0.0004>0.15*dykey?0.0004:0.15*dykey);
  ymin=0.46; ymax=0.56; ykey0=(0.95*ymax+0.05*ymin); dykey=0.0025; ykey=ykey0+(0.0004>0.15*dykey?0.0004:0.15*dykey);
  xmin=0.002; xmax=0.06*(1.-draqq); xkey=(0.05*xmin+0.95*xmax);
  xmin=0.000; xmax=0.10*(1.-draqq); xkey=(0.05*xmin+0.95*xmax);
  set xrange [xmin:xmax]; set yrange [ymin:ymax];
  set ytics .01; set mytics 5;  set xtics 0.005;
  set label  1 "{/Italic=16 r_1}{/Symbol=16 L}@_{/Italic=10 ~M~S{1.4&{.}\\_\\_\\_}}&{\\_\\_\\_}^{/Italic=10 &{.}N_f=3}" font ",20" at (0.96*xmin+0.04*xmax),(0.90*ymax+0.10*ymin) textcolor lt 0
  set label  2 "{/Symbol=16 a}@^{/Italic=12 3}_{/Italic=10 Q~Q{1.4\\_}}&{.}{/Italic=16 (r)}" font ",20" at (0.17*xmin+0.83*xmax),(0.95*ymin+0.05*ymax) textcolor lt 0
  set key at xkey, ykey width 0.2 font "Helvetica, 8";

colours=sprintf("%s %s %s %s %s %s %s %s %s %s %s %s %s %s %s %s %s %s %s %s ", col1, col2, col3, col4, col5, col6, col7, col8, col9);
symbols=sprintf("%d %d %d %d %d %d %d %d %d %d %d %d %d %d %d %d %d %d %d %d ", nt4pf, nt6pf, nt8pf, nt10pf, nt12pf, nt16pf, nt6pf, nt6pf, nt6pf, nt6pf, nt8pf, nt8pf, nt8pf, nt8pf, nt10pf, nt10pf, nt10pf, nt12pf, nt12pf, nt12pf);

#  p 0 lc rgbcolor 'black' not
#  unset label 1; unset label 2; unset xtics; unset ytics; unset key;

  p \
  '+' u 1:((314.0+15.5)*r1/197.3):((314.0-8.0)*r1/197.3) w filledcu fs solid 0.2 transparent lc rgbcolor 'dark-blue' lw 3 dt '--' t "{/Italic=12 T&{_{/Symbol=10 t}}=&{1}0, w. full error budget, Eq. (6)&{1}}", \
  (314.0+15.5)*r1/197.3 w l lc rgbcolor 'dark-blue' lw 3 dt '--' not, \
  (314.0-8.0)*r1/197.3 w l lc rgbcolor 'dark-blue' lw 3 dt '--' not, \
  314.0*r1/197.3 w l lc rgbcolor 'dark-blue' lw 3 dt '--' not, \
  '+' u 1:((310.9+13.5)*r1/197.3):((310.9-12.3)*r1/197.3) w filledcu fs solid 0.2 transparent lc rgbcolor 'red' lw 3 dt '..'t "{/Italic=12 N_{/Symbol=10 t}=12, w. full error budget, Eq. (14)}", \
  (310.9+13.5)*r1/197.3 w l lc rgbcolor 'red' lw 3 dt '..' not, \
  (310.9-12.3)*r1/197.3 w l lc rgbcolor 'red' lw 3 dt '..' not, \
  310.9*r1/197.3 w l lc rgbcolor 'red' lw 3 dt '..' not, \
  \
   NT12BESTFILE  u (aqq((draqq*$10+(1.0-draqq)*$11))**3):($5==0&$8==17?r1*lam($9):1/0):(3*aqq((draqq*$10+(1.0-draqq)*$11))**2*daqq((draqq*$10+(1.0-draqq)*$11))**1):(0.5*r1*(lam($9+$14)-lam($9-$14))) w xyerrorbars pt  3 ps 1 lw 2 lc rgbcolor 'red' t "{/Italic=12 N_{/Symbol=10 t}=12, 0.0081 fm {/Symbol \243}  r {/Symbol \243} 0.0301 fm}", \
  TZEROBESTFILE  u (aqq((draqq*$10+(1.0-draqq)*$11))**3):($5==0&$8==6?r1*lam($9):1/0):(3*aqq((draqq*$10+(1.0-draqq)*$11))**2*daqq((draqq*$10+(1.0-draqq)*$11))**1):(0.5*r1*(lam($9+$14)-lam($9-$14))) w xyerrorbars pt  5 ps 1 lw 2 lc rgbcolor 'dark-green' t "{/Italic=12 T&{_{/Symbol=10 t}}=&{1}0, 0.0237 fm {/Symbol \243}  r {/Symbol \243} 0.0549 fm}", \
  TZEROBESTFILE  u (aqq((draqq*$10+(1.0-draqq)*$11))**3):($5==0&$8==17?r1*lam($9):1/0):(3*aqq((draqq*$10+(1.0-draqq)*$11))**2*daqq((draqq*$10+(1.0-draqq)*$11))**1):(0.5*r1*(lam($9+$14)-lam($9-$14))) w xyerrorbars pt  7 ps 1 lw 2 lc rgbcolor 'dark-blue' t "{/Italic=12 T&{_{/Symbol=10 t}}=&{1}0, 0.0237 fm {/Symbol \243}  r {/Symbol \243} 0.0734 fm}", \
  TZEROBESTFILE  u (aqq((draqq*$10+(1.0-draqq)*$11))**3):($5==0&$8==36?r1*lam($9):1/0):(3*aqq((draqq*$10+(1.0-draqq)*$11))**2*daqq((draqq*$10+(1.0-draqq)*$11))**1):(0.5*r1*(lam($9+$14)-lam($9-$14))) w xyerrorbars pt  9 ps 1 lw 2 lc rgbcolor 'dark-magenta' t "{/Italic=12 T&{_{/Symbol=10 t}}=&{1}0, 0.0237 fm {/Symbol \243}  r {/Symbol \243} 0.0980 fm}", \
  TZEROSQRT5FILE  u (aqq((draqq*$10+(1.0-draqq)*$11))**3):($5==0&$8==5?r1*lam($9):1/0):(3*aqq((draqq*$10+(1.0-draqq)*$11))**2*daqq((draqq*$10+(1.0-draqq)*$11))**1):(0.5*r1*(lam($9+$14)-lam($9-$14))) w xyerrorbars pt 11 ps 1 lw 2 lc rgbcolor 'dark-red' t "{/Italic=12 T&{_{/Symbol=10 t}}=&{1}0, 0.0549 fm {/Symbol \243}  r {/Symbol \243} 0.0817 fm}", \
  TZEROSQRT8FILE  u (aqq((draqq*$10+(1.0-draqq)*$11))**3):($5==0&$8==20?r1*lam($9):1/0):(3*aqq((draqq*$10+(1.0-draqq)*$11))**2*daqq((draqq*$10+(1.0-draqq)*$11))**1):(0.5*r1*(lam($9+$14)-lam($9-$14))) w xyerrorbars pt 13 ps 1 lw 2 lc rgbcolor 'blue' t "{/Italic=12 T&{_{/Symbol=10 t}}=&{1}0, 0.0697 fm {/Symbol \243}  r {/Symbol \243} 0.1075 fm}", \
  TZEROSQRT8FILE  u (aqq((draqq*$10+(1.0-draqq)*$11))**3):($5==0&$8==42?r1*lam($9):1/0):(3*aqq((draqq*$10+(1.0-draqq)*$11))**2*daqq((draqq*$10+(1.0-draqq)*$11))**1):(0.5*r1*(lam($9+$14)-lam($9-$14))) w xyerrorbars pt 15 ps 1 lw 2 lc rgbcolor 'magenta' t "{/Italic=12 T&{_{/Symbol=10 t}}=&{1}0, 0.0697 fm {/Symbol \243}  r {/Symbol \243} 0.1305 fm}", \
  \
   NT12BESTFILE  u (aqq((draqq*$10+(1.0-draqq)*$11))**3):($5==0&$8==17?r1*lam($9):1/0):(aqq((1*$10+(1.0-1)*$11))**3):(aqq((0*$10+(1.0-0)*$11))**3) w xerror pt 0 ps 0 lw 3 lc rgbcolor 'red' not, \
  TZEROBESTFILE  u (aqq((draqq*$10+(1.0-draqq)*$11))**3):($5==0&$8==6?r1*lam($9):1/0):(aqq((1*$10+(1.0-1)*$11))**3):(aqq((0*$10+(1.0-0)*$11))**3) w xerror pt  0 ps 0 lw 3 lc rgbcolor 'dark-green' not, \
  TZEROBESTFILE  u (aqq((draqq*$10+(1.0-draqq)*$11))**3):($5==0&$8==17?r1*lam($9):1/0):(aqq((1*$10+(1.0-1)*$11))**3):(aqq((0*$10+(1.0-0)*$11))**3) w xerror pt  0 ps 0 lw 3 lc rgbcolor 'dark-blue' not, \
  TZEROBESTFILE  u (aqq((draqq*$10+(1.0-draqq)*$11))**3):($5==0&$8==36?r1*lam($9):1/0):(aqq((1*$10+(1.0-1)*$11))**3):(aqq((0*$10+(1.0-0)*$11))**3) w xerror pt  0 ps 0 lw 3 lc rgbcolor 'dark-magenta' not, \
  TZEROSQRT5FILE  u (aqq((draqq*$10+(1.0-draqq)*$11))**3):($5==0&$8==5?r1*lam($9):1/0):(aqq((1*$10+(1.0-1)*$11))**3):(aqq((0*$10+(1.0-0)*$11))**3) w xerror pt  0 ps 0 lw 3 lc rgbcolor 'dark-red' not, \
  TZEROSQRT8FILE  u (aqq((draqq*$10+(1.0-draqq)*$11))**3):($5==0&$8==20?r1*lam($9):1/0):(aqq((1*$10+(1.0-1)*$11))**3):(aqq((0*$10+(1.0-0)*$11))**3) w xerror pt 0 ps 0 lw 3 lc rgbcolor 'blue' not, \
  TZEROSQRT8FILE  u (aqq((draqq*$10+(1.0-draqq)*$11))**3):($5==0&$8==42?r1*lam($9):1/0):(aqq((1*$10+(1.0-1)*$11))**3):(aqq((0*$10+(1.0-0)*$11))**3) w xerror pt 0 ps 0 lw 3 lc rgbcolor 'magenta' not

  unset multiplot; unset out; unset term;
 SYSCOM=sprintf("evince %s &",OUTNAME);
 system SYSCOM;




==> anc/plotscripts/cornellimp.gp <==
ALCOEF='../lattice/tzeroalcoef_weakcompositecorrsng'
XBSET="10000 10100 10101 20000 20100 20101 20200 20201 20202 30000 30100 30101 30200 30201 40000 "; nxb=words(XBSET);
unset xrange; unset yrange;
alltzweakal1=alltzweakdal1=alltzweakal2=alltzweakdal2='';
do for [ ixb = 1:nxb ] {
  stats ALCOEF u ($1 == word(XBSET,ixb)*1 ? 1:0):($1 == word(XBSET,ixb)*1 ? $2:0) name "AL1" nooutput
  stats ALCOEF u ($1 == word(XBSET,ixb)*1 ? 1:0):($1 == word(XBSET,ixb)*1 ? $3:0) name "DAL1" nooutput
  al1=(AL1_sum_x>0?AL1_sum_y/AL1_sum_x:0); dal1=(DAL1_sum_x>0?DAL1_sum_y/DAL1_sum_x:0);
  alltzweakal1=sprintf("%s %.6f",alltzweakal1,al1); 
  alltzweakdal1=sprintf("%s %.6f",alltzweakdal1,dal1); 
  stats ALCOEF u ($1 == word(XBSET,ixb)*1 ? 1:0):($1 == word(XBSET,ixb)*1 ? $4:0) name "AL2" nooutput
  stats ALCOEF u ($1 == word(XBSET,ixb)*1 ? 1:0):($1 == word(XBSET,ixb)*1 ? $5:0) name "DAL2" nooutput
  al2=(AL2_sum_x>0?AL2_sum_y/AL2_sum_x:0); dal2=(DAL2_sum_x>0?DAL2_sum_y/DAL2_sum_x:0);
  alltzweakal2=sprintf("%s %.6f",alltzweakal2,al2); 
  alltzweakdal2=sprintf("%s %.6f",alltzweakdal2,dal2); 
}
print alltzweakal1
print alltzweakal2

ALCOEF='../lattice/nt12alcoef_weakcompositecorrsng'
XBSET="10000 10100 10101 20000 20100 20101 20200 20201 20202 30000 30100 30101 30200 30201 40000 "; nxb=words(XBSET);
unset xrange; unset yrange;
allftweakal1=allftweakdal1=allftweakal2=allftweakdal2='';
do for [ ixb = 1:nxb ] {
  stats ALCOEF u ($1 == word(XBSET,ixb)*1 ? 1:0):($1 == word(XBSET,ixb)*1 ? $2:0) name "AL1" nooutput
  stats ALCOEF u ($1 == word(XBSET,ixb)*1 ? 1:0):($1 == word(XBSET,ixb)*1 ? $3:0) name "DAL1" nooutput
  al1=(AL1_sum_x>0?AL1_sum_y/AL1_sum_x:0); dal1=(DAL1_sum_x>0?DAL1_sum_y/DAL1_sum_x:0);
  allftweakal1=sprintf("%s %.6f",allftweakal1,al1); 
  allftweakdal1=sprintf("%s %.6f",allftweakdal1,dal1); 
  stats ALCOEF u ($1 == word(XBSET,ixb)*1 ? 1:0):($1 == word(XBSET,ixb)*1 ? $4:0) name "AL2" nooutput
  stats ALCOEF u ($1 == word(XBSET,ixb)*1 ? 1:0):($1 == word(XBSET,ixb)*1 ? $5:0) name "DAL2" nooutput
  al2=(AL2_sum_x>0?AL2_sum_y/AL2_sum_x:0); dal2=(DAL2_sum_x>0?DAL2_sum_y/DAL2_sum_x:0);
  allftweakal2=sprintf("%s %.6f",allftweakal2,al2); 
  allftweakdal2=sprintf("%s %.6f",allftweakdal2,dal2); 
}
print allftweakal1
print allftweakal2
ALCOEF='../lattice/nt12alcoef_cornellcompositecorrsng'
allftcornal1=allftcorndal1=allftcornal2=allftcorndal2='';
do for [ ixb = 1:nxb ] {
  stats ALCOEF u ($1 == word(XBSET,ixb)*1 ? 1:0):($1 == word(XBSET,ixb)*1 ? $2:0) name "AL1" nooutput
  stats ALCOEF u ($1 == word(XBSET,ixb)*1 ? 1:0):($1 == word(XBSET,ixb)*1 ? $3:0) name "DAL1" nooutput
  al1=(AL1_sum_x>0?AL1_sum_y/AL1_sum_x:0); dal1=(DAL1_sum_x>0?DAL1_sum_y/DAL1_sum_x:0);
  allftcornal1=sprintf("%s %.6f",allftcornal1,al1); 
  allftcorndal1=sprintf("%s %.6f",allftcorndal1,dal1); 
  stats ALCOEF u ($1 == word(XBSET,ixb)*1 ? 1:0):($1 == word(XBSET,ixb)*1 ? $4:0) name "AL2" nooutput
  stats ALCOEF u ($1 == word(XBSET,ixb)*1 ? 1:0):($1 == word(XBSET,ixb)*1 ? $5:0) name "DAL2" nooutput
  al2=(AL2_sum_x>0?AL2_sum_y/AL2_sum_x:0); dal2=(DAL2_sum_x>0?DAL2_sum_y/DAL2_sum_x:0);
  allftcornal2=sprintf("%s %.6f",allftcornal2,al2); 
  allftcorndal2=sprintf("%s %.6f",allftcorndal2,dal2); 
}
print allftcornal1
print allftcornal2

set yrange restore;
hbarc=197.3; r1=0.3106; fact=hbarc/r1; minbeta=6.7; set size ratio 0.75
xb2rb(xb)=sqrt(floor(xb/1e4)**2 + floor((xb-floor(xb/1e4)*1e4)/1e2)**2 + (xb-floor(xb/1e2)*1e2)**2)
#set xrange [5e-4:.3e-0]; set xlabel '(a/r_1)^2'; set logscale x; #set xlabel '(a/r_1)^2'; #(($2**fact)**2), (($3*fact)**2)
set xrange [0.01:0.23]; unset logscale x; #set xlabel '{/Symbol a}@_s^{/Roman lat}'; #(($8)**1), (($10/(4.*pi))**1)
#set ylabel '{/Symbol \341}K{/Symbol \361}'; 

ixb=1; myrb=word(XBSET,ixb)*1; ymin=-0.03; ymax=0.03; set ytics 0.01; minerr=0;#5e-3;
set yrange [ymin:ymax];
set arrow at .173,ymin*0.95+ymax*0.05 to 0.173,ymin*0.05+ymax*0.95 nohead lc rgbcolor 'black' dt 1 lw 2; #set arrow at 2.07,ymin*0.95+ymax*0.05 to 2.07,ymin*0.05+ymax*0.95 nohead lc rgbcolor 'black' dt 1 lw 2
set label 2 at 0.205,0.95*ymin+0.05*ymax '{/Symbol=14 a}@_s^{/Roman=14 lat}'; #set label 2 at 2.48,0.95*ymin+0.05*ymax '{/Roman=14 g_0^2/u_0^4}';
set label 3 at 0.10,0.05*ymin+0.95*ymax sprintf("{/Roman=14 {/Symbol \341}K(r/a = {/Symbol \326} %d){/Symbol \361}}",xb2rb(myrb)**2+0.1); #set label 3 at 1.53,0.05*ymin+0.95*ymax sprintf("{/Roman=14 {/Symbol \341}K(r/a = {/Symbol \326} %d){/Symbol \361}}",xb2rb(myrb)**2+0.1);
set key at 0.10,0.10*ymin+0.90*ymax  width 0.2 font "Helvetica, 10";
set term pdf font "Helvetica, 10"; set out sprintf("../figures/tzerorbsq%dKtrad.pdf",myrb);  
p 0 w l lc 0 not, \
  '../lattice/tzerofinal_correctionscorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4+sqrt($5**2+0.003**2):1/0) \
                                                          :(($3**1-myrb)**2<1e-6&$1>minbeta?+$4-sqrt($5**2+0.003**2):1/0) w filledcu fs solid 0.5 transparent lc rgbcolor 'black' t 'Average, N_{/Symbol t}=12', \
  '../lattice/tzerofinal_correctionscorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4   :1/0) w l lw 2  lc rgbcolor 'black' not, \
  '../lattice/tzerofinal_correctionscorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4+sqrt($5**2+0.003**2):1/0) w l lw 1  lc rgbcolor 'black' not, \
  '../lattice/tzerofinal_correctionscorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4-sqrt($5**2+0.003**2):1/0) w l lw 1  lc rgbcolor 'black' not, \
\
  '+' u 1:($1<0.22?(word(alltzweakal1,ixb))*$1+(word(alltzweakal2,ixb))*$1**2+sqrt((word(alltzweakdal1,ixb)*$1-word(alltzweakdal2,ixb)*$1**2)**2):1/0) \
         :($1<0.22?(word(alltzweakal1,ixb))*$1+(word(alltzweakal2,ixb))*$1**2-sqrt((word(alltzweakdal1,ixb)*$1-word(alltzweakdal2,ixb)*$1**2)**2):1/0) w filledcu fs solid 0.2 transparent lc rgbcolor 'red' not, \
  '+' u 1:($1<0.22?(word(alltzweakal1,ixb))*$1+(word(alltzweakal2,ixb))*$1**2+sqrt((word(alltzweakdal1,ixb)*$1-word(alltzweakdal2,ixb)*$1**2)**2):1/0) w l lw 2 dt ".." lc rgbcolor 'red' not, \
  '+' u 1:($1<0.22?(word(alltzweakal1,ixb))*$1+(word(alltzweakal2,ixb))*$1**2-sqrt((word(alltzweakdal1,ixb)*$1-word(alltzweakdal2,ixb)*$1**2)**2):1/0) w l lw 2 dt ".." lc rgbcolor 'red' not, \
\
  '+' u 1:($1<0.22?(word(allftweakal1,ixb))*$1+(word(allftweakal2,ixb))*$1**2+sqrt((word(allftweakdal1,ixb)*$1-word(allftweakdal2,ixb)*$1**2)**2):1/0) \
         :($1<0.22?(word(allftweakal1,ixb))*$1+(word(allftweakal2,ixb))*$1**2-sqrt((word(allftweakdal1,ixb)*$1-word(allftweakdal2,ixb)*$1**2)**2):1/0) w filledcu fs solid 0.2 transparent lc rgbcolor 'dark-green' not, \
  '+' u 1:($1<0.22?(word(allftweakal1,ixb))*$1+(word(allftweakal2,ixb))*$1**2+sqrt((word(allftweakdal1,ixb)*$1-word(allftweakdal2,ixb)*$1**2)**2):1/0) w l lw 2 dt ".." lc rgbcolor 'dark-green' not, \
  '+' u 1:($1<0.22?(word(allftweakal1,ixb))*$1+(word(allftweakal2,ixb))*$1**2-sqrt((word(allftweakdal1,ixb)*$1-word(allftweakdal2,ixb)*$1**2)**2):1/0) w l lw 2 dt ".." lc rgbcolor 'dark-green' not, \
\
  '+' u 1:($1<0.22?(word(allftcornal1,ixb))*$1+(word(allftcornal2,ixb))*$1**2+sqrt((word(allftcorndal1,ixb)*$1-word(allftcorndal2,ixb)*$1**2)**2):1/0) \
         :($1<0.22?(word(allftcornal1,ixb))*$1+(word(allftcornal2,ixb))*$1**2-sqrt((word(allftcorndal1,ixb)*$1-word(allftcorndal2,ixb)*$1**2)**2):1/0) w filledcu fs solid 0.2 transparent lc rgbcolor 'dark-yellow' not, \
  '+' u 1:($1<0.22?(word(allftcornal1,ixb))*$1+(word(allftcornal2,ixb))*$1**2+sqrt((word(allftcorndal1,ixb)*$1-word(allftcorndal2,ixb)*$1**2)**2):1/0) w l lw 2 dt ".." lc rgbcolor 'dark-yellow' not, \
 '+' u 1:($1<0.22?(word(allftcornal1,ixb))*$1+(word(allftcornal2,ixb))*$1**2-sqrt((word(allftcorndal1,ixb)*$1-word(allftcorndal2,ixb)*$1**2)**2):1/0) w l lw 2 dt ".." lc rgbcolor 'dark-yellow' not, \
\
'../lattice/tzerobasic1_64correctionsextracorrsng' u (($8/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4+($5+minerr):1/0):(($3**1-myrb)**2<1e-6?+$4-($5+minerr):1/0) w filledcu fs solid 0.2 transparent lc rgbcolor 'blue' not, \
'../lattice/tzerobasic1_64correctionsextracorrsng' u (($8/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4+($5+minerr):1/0) w l lw 2 dt ".." lc rgbcolor 'blue' t '', \
'../lattice/tzerobasic1_64correctionsextracorrsng' u (($8/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4-($5+minerr):1/0) w l lw 2 dt ".." lc rgbcolor 'blue' t '', \
\
\
'../lattice/nt12basic5_12correctionscompositecorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4:1/0):($5) w e pt  7 lc rgbcolor 'dark-yellow' lw 1.0 ps 0.5 t 'Cornell, N_{/Symbol t}=12', \
'../lattice/nt12weak3loopus1_12correctionscorrsng' u (($9/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4:1/0):($5) w e pt 10 lc rgbcolor 'dark-green' lw 1.5 ps 0.5 t '3L+US, N_{/Symbol t}=12', \
\
'../lattice/tzerobasic5_64correctionscompositecorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4:1/0):($5) w e pt  5 lc rgbcolor 'blue' lw 0.5 ps 0.5 t 'Cornell, T&{_{/Symbol t}}=&{1}0', \
'../lattice/tzeroweak3loopus1_64correctionscorrsng' u (($9/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4:1/0):($5) w e pt  8 lc rgbcolor 'red' lw 1.5 ps 0.5 t '3L+US, T&{_{/Symbol t}}=&{1}0'
#, \
\
'../lattice/onebeta' u (($10/(4.*pi))**1):((sqrt($4)-xb2rb(myrb))**2<1e-6 ?+$6-1:1/0):($7) w e pt  3 lc rgbcolor 'black' lw 0.5 ps 0.5 t 'r/a {/Symbol \263 \326} 5,&{ } {/Symbol b}=8.4'
#'../lattice/nt12basic1_12correctionscompositecorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4:1/0):($5) w e pt  6 lc rgbcolor 'dark-yellow' lw 1.5 ps 0.5 t 'Cornell, N_{/Symbol t}=12', \
#'../lattice/tzerobasic1_64correctionscompositecorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4:1/0):($5) w e pt  4 lc rgbcolor 'blue' lw 1.5 ps 0.5 t 'Cornell, T&{_{/Symbol t}}=&{1}0', \


unset out; unset term; unset arrow; 

ixb=2; myrb=word(XBSET,ixb)*1; ymin=-0.03; ymax=0.03; set ytics 0.01; minerr=0;#2e-3;
set yrange [ymin:ymax];
set arrow at .173,ymin*0.95+ymax*0.05 to 0.173,ymin*0.05+ymax*0.95 nohead lc rgbcolor 'black' dt 1 lw 2; #set arrow at 2.07,ymin*0.95+ymax*0.05 to 2.07,ymin*0.05+ymax*0.95 nohead lc rgbcolor 'black' dt 1 lw 2;
set label 2 at 0.205,0.95*ymin+0.05*ymax '{/Symbol=14 a}@_s^{/Roman=14 lat}'; #set label 2 at 2.48,0.95*ymin+0.05*ymax '{/Roman=14 g_0^2/u_0^4}';
set label 3 at 0.10,0.05*ymin+0.95*ymax sprintf("{/Roman=14 {/Symbol \341}K(r/a = {/Symbol \326} %d){/Symbol \361}}",xb2rb(myrb)**2+0.1); #set label 3 at 1.53,0.05*ymin+0.95*ymax sprintf("{/Roman=14 {/Symbol \341}K(r/a = {/Symbol \326} %d){/Symbol \361}}",xb2rb(myrb)**2+0.1);
set key at 0.10,0.10*ymin+0.90*ymax  width 0.2 font "Helvetica, 10";
set term pdf font "Helvetica, 10"; set out sprintf("../figures/tzerorbsq%dKtrad.pdf",myrb);  
p 0 w l lc 0 not, \
  '../lattice/tzerofinal_correctionscorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4+sqrt($5**2+0.000**2):1/0) \
                                                          :(($3**1-myrb)**2<1e-6&$1>minbeta?+$4-sqrt($5**2+0.000**2):1/0) w filledcu fs solid 0.5 transparent lc rgbcolor 'black' t 'Average, N_{/Symbol t}=12', \
  '../lattice/tzerofinal_correctionscorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4   :1/0) w l lw 2  lc rgbcolor 'black' not, \
  '../lattice/tzerofinal_correctionscorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4+sqrt($5**2+0.000**2):1/0) w l lw 1  lc rgbcolor 'black' not, \
  '../lattice/tzerofinal_correctionscorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4-sqrt($5**2+0.000**2):1/0) w l lw 1  lc rgbcolor 'black' not, \
\
  '+' u 1:($1<0.22?(word(alltzweakal1,ixb))*$1+(word(alltzweakal2,ixb))*$1**2+sqrt((word(alltzweakdal1,ixb)*$1-word(alltzweakdal2,ixb)*$1**2)**2):1/0) \
         :($1<0.22?(word(alltzweakal1,ixb))*$1+(word(alltzweakal2,ixb))*$1**2-sqrt((word(alltzweakdal1,ixb)*$1-word(alltzweakdal2,ixb)*$1**2)**2):1/0) w filledcu fs solid 0.2 transparent lc rgbcolor 'red' not, \
  '+' u 1:($1<0.22?(word(alltzweakal1,ixb))*$1+(word(alltzweakal2,ixb))*$1**2+sqrt((word(alltzweakdal1,ixb)*$1-word(alltzweakdal2,ixb)*$1**2)**2):1/0) w l lw 2 dt ".." lc rgbcolor 'red' not, \
  '+' u 1:($1<0.22?(word(alltzweakal1,ixb))*$1+(word(alltzweakal2,ixb))*$1**2-sqrt((word(alltzweakdal1,ixb)*$1-word(alltzweakdal2,ixb)*$1**2)**2):1/0) w l lw 2 dt ".." lc rgbcolor 'red' not, \
\
  '+' u 1:($1<0.22?(word(allftweakal1,ixb))*$1+(word(allftweakal2,ixb))*$1**2+sqrt((word(allftweakdal1,ixb)*$1-word(allftweakdal2,ixb)*$1**2)**2):1/0) \
         :($1<0.22?(word(allftweakal1,ixb))*$1+(word(allftweakal2,ixb))*$1**2-sqrt((word(allftweakdal1,ixb)*$1-word(allftweakdal2,ixb)*$1**2)**2):1/0) w filledcu fs solid 0.2 transparent lc rgbcolor 'dark-green' not, \
  '+' u 1:($1<0.22?(word(allftweakal1,ixb))*$1+(word(allftweakal2,ixb))*$1**2+sqrt((word(allftweakdal1,ixb)*$1-word(allftweakdal2,ixb)*$1**2)**2):1/0) w l lw 2 dt ".." lc rgbcolor 'dark-green' not, \
  '+' u 1:($1<0.22?(word(allftweakal1,ixb))*$1+(word(allftweakal2,ixb))*$1**2-sqrt((word(allftweakdal1,ixb)*$1-word(allftweakdal2,ixb)*$1**2)**2):1/0) w l lw 2 dt ".." lc rgbcolor 'dark-green' not, \
\
  '+' u 1:($1<0.22?(word(allftcornal1,ixb))*$1+(word(allftcornal2,ixb))*$1**2+sqrt((word(allftcorndal1,ixb)*$1-word(allftcorndal2,ixb)*$1**2)**2):1/0) \
         :($1<0.22?(word(allftcornal1,ixb))*$1+(word(allftcornal2,ixb))*$1**2-sqrt((word(allftcorndal1,ixb)*$1-word(allftcorndal2,ixb)*$1**2)**2):1/0) w filledcu fs solid 0.2 transparent lc rgbcolor 'dark-yellow' not, \
  '+' u 1:($1<0.22?(word(allftcornal1,ixb))*$1+(word(allftcornal2,ixb))*$1**2+sqrt((word(allftcorndal1,ixb)*$1-word(allftcorndal2,ixb)*$1**2)**2):1/0) w l lw 2 dt ".." lc rgbcolor 'dark-yellow' not, \
 '+' u 1:($1<0.22?(word(allftcornal1,ixb))*$1+(word(allftcornal2,ixb))*$1**2-sqrt((word(allftcorndal1,ixb)*$1-word(allftcorndal2,ixb)*$1**2)**2):1/0) w l lw 2 dt ".." lc rgbcolor 'dark-yellow' not, \
\
'../lattice/tzerobasic1_64correctionsextracorrsng' u (($8/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4+($5+minerr):1/0):(($3**1-myrb)**2<1e-6?+$4-($5+minerr):1/0) w filledcu fs solid 0.2 transparent lc rgbcolor 'blue' not, \
'../lattice/tzerobasic1_64correctionsextracorrsng' u (($8/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4+($5+minerr):1/0) w l lw 2 dt ".." lc rgbcolor 'blue' t '', \
'../lattice/tzerobasic1_64correctionsextracorrsng' u (($8/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4-($5+minerr):1/0) w l lw 2 dt ".." lc rgbcolor 'blue' t '', \
\
\
'../lattice/nt12basic5_12correctionscompositecorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4:1/0):($5) w e pt  7 lc rgbcolor 'dark-yellow' lw 1.0 ps 0.5 t 'Cornell, N_{/Symbol t}=12', \
'../lattice/nt12weak3loopus1_12correctionscorrsng' u (($9/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4:1/0):($5) w e pt 10 lc rgbcolor 'dark-green' lw 1.5 ps 0.5 t '3L+US, N_{/Symbol t}=12', \
\
'../lattice/tzerobasic5_64correctionscompositecorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4:1/0):($5) w e pt  5 lc rgbcolor 'blue' lw 0.5 ps 0.5 t 'Cornell, T&{_{/Symbol t}}=&{1}0', \
'../lattice/tzeroweak3loopus1_64correctionscorrsng' u (($9/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4:1/0):($5) w e pt  8 lc rgbcolor 'red' lw 1.5 ps 0.5 t '3L+US, T&{_{/Symbol t}}=&{1}0'
#, \
\
'../lattice/onebeta' u (($10/(4.*pi))**1):((sqrt($4)-xb2rb(myrb))**2<1e-6 ?+$6-1:1/0):($7) w e pt  3 lc rgbcolor 'black' lw 0.5 ps 0.5 t 'r/a {/Symbol \263 \326} 5,&{ } {/Symbol b}=8.4'
#'../lattice/nt12basic1_12correctionscompositecorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4:1/0):($5) w e pt  6 lc rgbcolor 'dark-yellow' lw 1.5 ps 0.5 t 'Cornell, N_{/Symbol t}=12', \
#'../lattice/tzerobasic1_64correctionscompositecorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4:1/0):($5) w e pt  4 lc rgbcolor 'blue' lw 1.5 ps 0.5 t 'Cornell, T&{_{/Symbol t}}=&{1}0', \


unset out; unset term; unset arrow; 

ixb=3; myrb=word(XBSET,ixb)*1; ymin=-0.03; ymax=0.03; set ytics 0.01; minerr=0;#2e-3;
set yrange [ymin:ymax];
set arrow at .173,ymin*0.95+ymax*0.05 to 0.173,ymin*0.05+ymax*0.95 nohead lc rgbcolor 'black' dt 1 lw 2; #set arrow at 2.07,ymin*0.95+ymax*0.05 to 2.07,ymin*0.05+ymax*0.95 nohead lc rgbcolor 'black' dt 1 lw 2;
set label 2 at 0.205,0.95*ymin+0.05*ymax '{/Symbol=14 a}@_s^{/Roman=14 lat}'; #set label 2 at 2.48,0.95*ymin+0.05*ymax '{/Roman=14 g_0^2/u_0^4}';
set label 3 at 0.10,0.05*ymin+0.95*ymax sprintf("{/Roman=14 {/Symbol \341}K(r/a = {/Symbol \326} %d){/Symbol \361}}",xb2rb(myrb)**2+0.1); #set label 3 at 1.53,0.05*ymin+0.95*ymax sprintf("{/Roman=14 {/Symbol \341}K(r/a = {/Symbol \326} %d){/Symbol \361}}",xb2rb(myrb)**2+0.1);
set key at 0.10,0.10*ymin+0.90*ymax  width 0.2 font "Helvetica, 10";
set term pdf font "Helvetica, 10"; set out sprintf("../figures/tzerorbsq%dKtrad.pdf",myrb);  
p 0 w l lc 0 not, \
  '../lattice/tzerofinal_correctionscorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4+sqrt($5**2+0.000**2):1/0) \
                                                          :(($3**1-myrb)**2<1e-6&$1>minbeta?+$4-sqrt($5**2+0.000**2):1/0) w filledcu fs solid 0.5 transparent lc rgbcolor 'black' t 'Average, N_{/Symbol t}=12', \
  '../lattice/tzerofinal_correctionscorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4   :1/0) w l lw 2  lc rgbcolor 'black' not, \
  '../lattice/tzerofinal_correctionscorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4+sqrt($5**2+0.000**2):1/0) w l lw 1  lc rgbcolor 'black' not, \
  '../lattice/tzerofinal_correctionscorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4-sqrt($5**2+0.000**2):1/0) w l lw 1  lc rgbcolor 'black' not, \
\
  '+' u 1:($1<0.22?(word(alltzweakal1,ixb))*$1+(word(alltzweakal2,ixb))*$1**2+sqrt((word(alltzweakdal1,ixb)*$1-word(alltzweakdal2,ixb)*$1**2)**2):1/0) \
         :($1<0.22?(word(alltzweakal1,ixb))*$1+(word(alltzweakal2,ixb))*$1**2-sqrt((word(alltzweakdal1,ixb)*$1-word(alltzweakdal2,ixb)*$1**2)**2):1/0) w filledcu fs solid 0.2 transparent lc rgbcolor 'red' not, \
  '+' u 1:($1<0.22?(word(alltzweakal1,ixb))*$1+(word(alltzweakal2,ixb))*$1**2+sqrt((word(alltzweakdal1,ixb)*$1-word(alltzweakdal2,ixb)*$1**2)**2):1/0) w l lw 2 dt ".." lc rgbcolor 'red' not, \
  '+' u 1:($1<0.22?(word(alltzweakal1,ixb))*$1+(word(alltzweakal2,ixb))*$1**2-sqrt((word(alltzweakdal1,ixb)*$1-word(alltzweakdal2,ixb)*$1**2)**2):1/0) w l lw 2 dt ".." lc rgbcolor 'red' not, \
\
  '+' u 1:($1<0.22?(word(allftweakal1,ixb))*$1+(word(allftweakal2,ixb))*$1**2+sqrt((word(allftweakdal1,ixb)*$1-word(allftweakdal2,ixb)*$1**2)**2):1/0) \
         :($1<0.22?(word(allftweakal1,ixb))*$1+(word(allftweakal2,ixb))*$1**2-sqrt((word(allftweakdal1,ixb)*$1-word(allftweakdal2,ixb)*$1**2)**2):1/0) w filledcu fs solid 0.2 transparent lc rgbcolor 'dark-green' not, \
  '+' u 1:($1<0.22?(word(allftweakal1,ixb))*$1+(word(allftweakal2,ixb))*$1**2+sqrt((word(allftweakdal1,ixb)*$1-word(allftweakdal2,ixb)*$1**2)**2):1/0) w l lw 2 dt ".." lc rgbcolor 'dark-green' not, \
  '+' u 1:($1<0.22?(word(allftweakal1,ixb))*$1+(word(allftweakal2,ixb))*$1**2-sqrt((word(allftweakdal1,ixb)*$1-word(allftweakdal2,ixb)*$1**2)**2):1/0) w l lw 2 dt ".." lc rgbcolor 'dark-green' not, \
\
  '+' u 1:($1<0.22?(word(allftcornal1,ixb))*$1+(word(allftcornal2,ixb))*$1**2+sqrt((word(allftcorndal1,ixb)*$1-word(allftcorndal2,ixb)*$1**2)**2):1/0) \
         :($1<0.22?(word(allftcornal1,ixb))*$1+(word(allftcornal2,ixb))*$1**2-sqrt((word(allftcorndal1,ixb)*$1-word(allftcorndal2,ixb)*$1**2)**2):1/0) w filledcu fs solid 0.2 transparent lc rgbcolor 'dark-yellow' not, \
  '+' u 1:($1<0.22?(word(allftcornal1,ixb))*$1+(word(allftcornal2,ixb))*$1**2+sqrt((word(allftcorndal1,ixb)*$1-word(allftcorndal2,ixb)*$1**2)**2):1/0) w l lw 2 dt ".." lc rgbcolor 'dark-yellow' not, \
 '+' u 1:($1<0.22?(word(allftcornal1,ixb))*$1+(word(allftcornal2,ixb))*$1**2-sqrt((word(allftcorndal1,ixb)*$1-word(allftcorndal2,ixb)*$1**2)**2):1/0) w l lw 2 dt ".." lc rgbcolor 'dark-yellow' not, \
\
'../lattice/tzerobasic1_64correctionsextracorrsng' u (($8/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4+($5+minerr):1/0):(($3**1-myrb)**2<1e-6?+$4-($5+minerr):1/0) w filledcu fs solid 0.2 transparent lc rgbcolor 'blue' not, \
'../lattice/tzerobasic1_64correctionsextracorrsng' u (($8/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4+($5+minerr):1/0) w l lw 2 dt ".." lc rgbcolor 'blue' t '', \
'../lattice/tzerobasic1_64correctionsextracorrsng' u (($8/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4-($5+minerr):1/0) w l lw 2 dt ".." lc rgbcolor 'blue' t '', \
\
\
'../lattice/nt12basic5_12correctionscompositecorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4:1/0):($5) w e pt  7 lc rgbcolor 'dark-yellow' lw 1.0 ps 0.5 t 'Cornell, N_{/Symbol t}=12', \
'../lattice/nt12weak3loopus1_12correctionscorrsng' u (($9/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4:1/0):($5) w e pt 10 lc rgbcolor 'dark-green' lw 1.5 ps 0.5 t '3L+US, N_{/Symbol t}=12', \
\
'../lattice/tzerobasic5_64correctionscompositecorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4:1/0):($5) w e pt  5 lc rgbcolor 'blue' lw 0.5 ps 0.5 t 'Cornell, T&{_{/Symbol t}}=&{1}0', \
'../lattice/tzeroweak3loopus1_64correctionscorrsng' u (($9/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4:1/0):($5) w e pt  8 lc rgbcolor 'red' lw 1.5 ps 0.5 t '3L+US, T&{_{/Symbol t}}=&{1}0'
#, \
\
'../lattice/onebeta' u (($10/(4.*pi))**1):((sqrt($4)-xb2rb(myrb))**2<1e-6 ?+$6-1:1/0):($7) w e pt  3 lc rgbcolor 'black' lw 0.5 ps 0.5 t 'r/a {/Symbol \263 \326} 5,&{ } {/Symbol b}=8.4'
#'../lattice/nt12basic1_12correctionscompositecorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4:1/0):($5) w e pt  6 lc rgbcolor 'dark-yellow' lw 1.5 ps 0.5 t 'Cornell, N_{/Symbol t}=12', \
#'../lattice/tzerobasic1_64correctionscompositecorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4:1/0):($5) w e pt  4 lc rgbcolor 'blue' lw 1.5 ps 0.5 t 'Cornell, T&{_{/Symbol t}}=&{1}0', \


unset out; unset term; unset arrow; 

ixb=4; myrb=word(XBSET,ixb)*1; ymin=-0.03; ymax=0.03; set ytics 0.01; minerr=0;#2e-3;
set yrange [ymin:ymax];
set arrow at .173,ymin*0.95+ymax*0.05 to 0.173,ymin*0.05+ymax*0.95 nohead lc rgbcolor 'black' dt 1 lw 2; #set arrow at 2.07,ymin*0.95+ymax*0.05 to 2.07,ymin*0.05+ymax*0.95 nohead lc rgbcolor 'black' dt 1 lw 2;
set label 2 at 0.205,0.95*ymin+0.05*ymax '{/Symbol=14 a}@_s^{/Roman=14 lat}'; #set label 2 at 2.48,0.95*ymin+0.05*ymax '{/Roman=14 g_0^2/u_0^4}';
set label 3 at 0.10,0.05*ymin+0.95*ymax sprintf("{/Roman=14 {/Symbol \341}K(r/a = {/Symbol \326} %d){/Symbol \361}}",xb2rb(myrb)**2+0.1); #set label 3 at 1.53,0.05*ymin+0.95*ymax sprintf("{/Roman=14 {/Symbol \341}K(r/a = {/Symbol \326} %d){/Symbol \361}}",xb2rb(myrb)**2+0.1);
set key at 0.10,0.10*ymin+0.90*ymax  width 0.2 font "Helvetica, 10";
set term pdf font "Helvetica, 10"; set out sprintf("../figures/tzerorbsq%dKtrad.pdf",myrb);  
p 0 w l lc 0 not, \
  '../lattice/tzerofinal_correctionscorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4+sqrt($5**2+0.000**2):1/0) \
                                                          :(($3**1-myrb)**2<1e-6&$1>minbeta?+$4-sqrt($5**2+0.000**2):1/0) w filledcu fs solid 0.5 transparent lc rgbcolor 'black' t 'Average, N_{/Symbol t}=12', \
  '../lattice/tzerofinal_correctionscorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4   :1/0) w l lw 2  lc rgbcolor 'black' not, \
  '../lattice/tzerofinal_correctionscorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4+sqrt($5**2+0.000**2):1/0) w l lw 1  lc rgbcolor 'black' not, \
  '../lattice/tzerofinal_correctionscorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4-sqrt($5**2+0.000**2):1/0) w l lw 1  lc rgbcolor 'black' not, \
\
  '+' u 1:($1<0.22?(word(alltzweakal1,ixb))*$1+(word(alltzweakal2,ixb))*$1**2+sqrt((word(alltzweakdal1,ixb)*$1-word(alltzweakdal2,ixb)*$1**2)**2):1/0) \
         :($1<0.22?(word(alltzweakal1,ixb))*$1+(word(alltzweakal2,ixb))*$1**2-sqrt((word(alltzweakdal1,ixb)*$1-word(alltzweakdal2,ixb)*$1**2)**2):1/0) w filledcu fs solid 0.2 transparent lc rgbcolor 'red' not, \
  '+' u 1:($1<0.22?(word(alltzweakal1,ixb))*$1+(word(alltzweakal2,ixb))*$1**2+sqrt((word(alltzweakdal1,ixb)*$1-word(alltzweakdal2,ixb)*$1**2)**2):1/0) w l lw 2 dt ".." lc rgbcolor 'red' not, \
  '+' u 1:($1<0.22?(word(alltzweakal1,ixb))*$1+(word(alltzweakal2,ixb))*$1**2-sqrt((word(alltzweakdal1,ixb)*$1-word(alltzweakdal2,ixb)*$1**2)**2):1/0) w l lw 2 dt ".." lc rgbcolor 'red' not, \
\
  '+' u 1:($1<0.22?(word(allftweakal1,ixb))*$1+(word(allftweakal2,ixb))*$1**2+sqrt((word(allftweakdal1,ixb)*$1-word(allftweakdal2,ixb)*$1**2)**2):1/0) \
         :($1<0.22?(word(allftweakal1,ixb))*$1+(word(allftweakal2,ixb))*$1**2-sqrt((word(allftweakdal1,ixb)*$1-word(allftweakdal2,ixb)*$1**2)**2):1/0) w filledcu fs solid 0.2 transparent lc rgbcolor 'dark-green' not, \
  '+' u 1:($1<0.22?(word(allftweakal1,ixb))*$1+(word(allftweakal2,ixb))*$1**2+sqrt((word(allftweakdal1,ixb)*$1-word(allftweakdal2,ixb)*$1**2)**2):1/0) w l lw 2 dt ".." lc rgbcolor 'dark-green' not, \
  '+' u 1:($1<0.22?(word(allftweakal1,ixb))*$1+(word(allftweakal2,ixb))*$1**2-sqrt((word(allftweakdal1,ixb)*$1-word(allftweakdal2,ixb)*$1**2)**2):1/0) w l lw 2 dt ".." lc rgbcolor 'dark-green' not, \
\
  '+' u 1:($1<0.22?(word(allftcornal1,ixb))*$1+(word(allftcornal2,ixb))*$1**2+sqrt((word(allftcorndal1,ixb)*$1-word(allftcorndal2,ixb)*$1**2)**2):1/0) \
         :($1<0.22?(word(allftcornal1,ixb))*$1+(word(allftcornal2,ixb))*$1**2-sqrt((word(allftcorndal1,ixb)*$1-word(allftcorndal2,ixb)*$1**2)**2):1/0) w filledcu fs solid 0.2 transparent lc rgbcolor 'dark-yellow' not, \
  '+' u 1:($1<0.22?(word(allftcornal1,ixb))*$1+(word(allftcornal2,ixb))*$1**2+sqrt((word(allftcorndal1,ixb)*$1-word(allftcorndal2,ixb)*$1**2)**2):1/0) w l lw 2 dt ".." lc rgbcolor 'dark-yellow' not, \
 '+' u 1:($1<0.22?(word(allftcornal1,ixb))*$1+(word(allftcornal2,ixb))*$1**2-sqrt((word(allftcorndal1,ixb)*$1-word(allftcorndal2,ixb)*$1**2)**2):1/0) w l lw 2 dt ".." lc rgbcolor 'dark-yellow' not, \
\
'../lattice/tzerobasic1_64correctionsextracorrsng' u (($8/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4+($5+minerr):1/0):(($3**1-myrb)**2<1e-6?+$4-($5+minerr):1/0) w filledcu fs solid 0.2 transparent lc rgbcolor 'blue' not, \
'../lattice/tzerobasic1_64correctionsextracorrsng' u (($8/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4+($5+minerr):1/0) w l lw 2 dt ".." lc rgbcolor 'blue' t '', \
'../lattice/tzerobasic1_64correctionsextracorrsng' u (($8/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4-($5+minerr):1/0) w l lw 2 dt ".." lc rgbcolor 'blue' t '', \
\
\
'../lattice/nt12basic5_12correctionscompositecorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4:1/0):($5) w e pt  7 lc rgbcolor 'dark-yellow' lw 1.0 ps 0.5 t 'Cornell, N_{/Symbol t}=12', \
'../lattice/nt12weak3loopus1_12correctionscorrsng' u (($9/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4:1/0):($5) w e pt 10 lc rgbcolor 'dark-green' lw 1.5 ps 0.5 t '3L+US, N_{/Symbol t}=12', \
\
'../lattice/tzerobasic5_64correctionscompositecorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4:1/0):($5) w e pt  5 lc rgbcolor 'blue' lw 0.5 ps 0.5 t 'Cornell, T&{_{/Symbol t}}=&{1}0', \
'../lattice/tzeroweak3loopus1_64correctionscorrsng' u (($9/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4:1/0):($5) w e pt  8 lc rgbcolor 'red' lw 1.5 ps 0.5 t '3L+US, T&{_{/Symbol t}}=&{1}0'
#, \
\
'../lattice/onebeta' u (($10/(4.*pi))**1):((sqrt($4)-xb2rb(myrb))**2<1e-6 ?+$6-1:1/0):($7) w e pt  3 lc rgbcolor 'black' lw 0.5 ps 0.5 t 'r/a {/Symbol \263 \326} 5,&{ } {/Symbol b}=8.4'
#'../lattice/nt12basic1_12correctionscompositecorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4:1/0):($5) w e pt  6 lc rgbcolor 'dark-yellow' lw 1.5 ps 0.5 t 'Cornell, N_{/Symbol t}=12', \
#'../lattice/tzerobasic1_64correctionscompositecorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4:1/0):($5) w e pt  4 lc rgbcolor 'blue' lw 1.5 ps 0.5 t 'Cornell, T&{_{/Symbol t}}=&{1}0', \


unset out; unset term; unset arrow; 

ixb=5; myrb=word(XBSET,ixb)*1; ymin=-0.03; ymax=0.03; set ytics 0.01; minerr=0;#5e-4;
set yrange [ymin:ymax];
set arrow at .173,ymin*0.95+ymax*0.05 to 0.173,ymin*0.05+ymax*0.95 nohead lc rgbcolor 'black' dt 1 lw 2; #set arrow at 2.07,ymin*0.95+ymax*0.05 to 2.07,ymin*0.05+ymax*0.95 nohead lc rgbcolor 'black' dt 1 lw 2;
set label 2 at 0.205,0.95*ymin+0.05*ymax '{/Symbol=14 a}@_s^{/Roman=14 lat}'; #set label 2 at 2.48,0.95*ymin+0.05*ymax '{/Roman=14 g_0^2/u_0^4}';
set label 3 at 0.10,0.05*ymin+0.95*ymax sprintf("{/Roman=14 {/Symbol \341}K(r/a = {/Symbol \326} %d){/Symbol \361}}",xb2rb(myrb)**2+0.1); #set label 3 at 1.53,0.05*ymin+0.95*ymax sprintf("{/Roman=14 {/Symbol \341}K(r/a = {/Symbol \326} %d){/Symbol \361}}",xb2rb(myrb)**2+0.1);
set key at 0.10,0.10*ymin+0.90*ymax  width 0.2 font "Helvetica, 10";
set term pdf font "Helvetica, 10"; set out sprintf("../figures/tzerorbsq%dKtrad.pdf",myrb);  
p 0 w l lc 0 not, \
  '../lattice/tzerofinal_correctionscorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4+sqrt($5**2+0.000**2):1/0) \
                                                          :(($3**1-myrb)**2<1e-6&$1>minbeta?+$4-sqrt($5**2+0.000**2):1/0) w filledcu fs solid 0.5 transparent lc rgbcolor 'black' t 'Average, N_{/Symbol t}=12', \
  '../lattice/tzerofinal_correctionscorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4   :1/0) w l lw 2  lc rgbcolor 'black' not, \
  '../lattice/tzerofinal_correctionscorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4+sqrt($5**2+0.000**2):1/0) w l lw 1  lc rgbcolor 'black' not, \
  '../lattice/tzerofinal_correctionscorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4-sqrt($5**2+0.000**2):1/0) w l lw 1  lc rgbcolor 'black' not, \
\
  '+' u 1:($1<0.22?(word(alltzweakal1,ixb))*$1+(word(alltzweakal2,ixb))*$1**2+sqrt((word(alltzweakdal1,ixb)*$1-word(alltzweakdal2,ixb)*$1**2)**2):1/0) \
         :($1<0.22?(word(alltzweakal1,ixb))*$1+(word(alltzweakal2,ixb))*$1**2-sqrt((word(alltzweakdal1,ixb)*$1-word(alltzweakdal2,ixb)*$1**2)**2):1/0) w filledcu fs solid 0.2 transparent lc rgbcolor 'red' not, \
  '+' u 1:($1<0.22?(word(alltzweakal1,ixb))*$1+(word(alltzweakal2,ixb))*$1**2+sqrt((word(alltzweakdal1,ixb)*$1-word(alltzweakdal2,ixb)*$1**2)**2):1/0) w l lw 2 dt ".." lc rgbcolor 'red' not, \
  '+' u 1:($1<0.22?(word(alltzweakal1,ixb))*$1+(word(alltzweakal2,ixb))*$1**2-sqrt((word(alltzweakdal1,ixb)*$1-word(alltzweakdal2,ixb)*$1**2)**2):1/0) w l lw 2 dt ".." lc rgbcolor 'red' not, \
\
  '+' u 1:($1<0.22?(word(allftweakal1,ixb))*$1+(word(allftweakal2,ixb))*$1**2+sqrt((word(allftweakdal1,ixb)*$1-word(allftweakdal2,ixb)*$1**2)**2):1/0) \
         :($1<0.22?(word(allftweakal1,ixb))*$1+(word(allftweakal2,ixb))*$1**2-sqrt((word(allftweakdal1,ixb)*$1-word(allftweakdal2,ixb)*$1**2)**2):1/0) w filledcu fs solid 0.2 transparent lc rgbcolor 'dark-green' not, \
  '+' u 1:($1<0.22?(word(allftweakal1,ixb))*$1+(word(allftweakal2,ixb))*$1**2+sqrt((word(allftweakdal1,ixb)*$1-word(allftweakdal2,ixb)*$1**2)**2):1/0) w l lw 2 dt ".." lc rgbcolor 'dark-green' not, \
  '+' u 1:($1<0.22?(word(allftweakal1,ixb))*$1+(word(allftweakal2,ixb))*$1**2-sqrt((word(allftweakdal1,ixb)*$1-word(allftweakdal2,ixb)*$1**2)**2):1/0) w l lw 2 dt ".." lc rgbcolor 'dark-green' not, \
\
  '+' u 1:($1<0.22?(word(allftcornal1,ixb))*$1+(word(allftcornal2,ixb))*$1**2+sqrt((word(allftcorndal1,ixb)*$1-word(allftcorndal2,ixb)*$1**2)**2):1/0) \
         :($1<0.22?(word(allftcornal1,ixb))*$1+(word(allftcornal2,ixb))*$1**2-sqrt((word(allftcorndal1,ixb)*$1-word(allftcorndal2,ixb)*$1**2)**2):1/0) w filledcu fs solid 0.2 transparent lc rgbcolor 'dark-yellow' not, \
  '+' u 1:($1<0.22?(word(allftcornal1,ixb))*$1+(word(allftcornal2,ixb))*$1**2+sqrt((word(allftcorndal1,ixb)*$1-word(allftcorndal2,ixb)*$1**2)**2):1/0) w l lw 2 dt ".." lc rgbcolor 'dark-yellow' not, \
 '+' u 1:($1<0.22?(word(allftcornal1,ixb))*$1+(word(allftcornal2,ixb))*$1**2-sqrt((word(allftcorndal1,ixb)*$1-word(allftcorndal2,ixb)*$1**2)**2):1/0) w l lw 2 dt ".." lc rgbcolor 'dark-yellow' not, \
\
'../lattice/tzerobasic1_64correctionsextracorrsng' u (($8/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4+($5+minerr):1/0):(($3**1-myrb)**2<1e-6?+$4-($5+minerr):1/0) w filledcu fs solid 0.2 transparent lc rgbcolor 'blue' not, \
'../lattice/tzerobasic1_64correctionsextracorrsng' u (($8/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4+($5+minerr):1/0) w l lw 2 dt ".." lc rgbcolor 'blue' t '', \
'../lattice/tzerobasic1_64correctionsextracorrsng' u (($8/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4-($5+minerr):1/0) w l lw 2 dt ".." lc rgbcolor 'blue' t '', \
\
\
'../lattice/nt12basic5_12correctionscompositecorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4:1/0):($5) w e pt  7 lc rgbcolor 'dark-yellow' lw 1.0 ps 0.5 t 'Cornell, N_{/Symbol t}=12', \
'../lattice/nt12weak3loopus1_12correctionscorrsng' u (($9/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4:1/0):($5) w e pt 10 lc rgbcolor 'dark-green' lw 1.5 ps 0.5 t '3L+US, N_{/Symbol t}=12', \
\
'../lattice/tzerobasic5_64correctionscompositecorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4:1/0):($5) w e pt  5 lc rgbcolor 'blue' lw 0.5 ps 0.5 t 'Cornell, T&{_{/Symbol t}}=&{1}0', \
'../lattice/tzeroweak3loopus1_64correctionscorrsng' u (($9/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4:1/0):($5) w e pt  8 lc rgbcolor 'red' lw 1.5 ps 0.5 t '3L+US, T&{_{/Symbol t}}=&{1}0'
#, \
\
'../lattice/onebeta' u (($10/(4.*pi))**1):((sqrt($4)-xb2rb(myrb))**2<1e-6 ?+$6-1:1/0):($7) w e pt  3 lc rgbcolor 'black' lw 0.5 ps 0.5 t 'r/a {/Symbol \263 \326} 5,&{ } {/Symbol b}=8.4'
#'../lattice/nt12basic1_12correctionscompositecorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4:1/0):($5) w e pt  6 lc rgbcolor 'dark-yellow' lw 1.5 ps 0.5 t 'Cornell, N_{/Symbol t}=12', \
#'../lattice/tzerobasic1_64correctionscompositecorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4:1/0):($5) w e pt  4 lc rgbcolor 'blue' lw 1.5 ps 0.5 t 'Cornell, T&{_{/Symbol t}}=&{1}0', \


unset out; unset term; unset arrow; 

ixb=6; myrb=word(XBSET,ixb)*1; ymin=-0.03; ymax=0.03; set ytics 0.01; minerr=0;#5e-4;
set yrange [ymin:ymax];
set arrow at .173,ymin*0.95+ymax*0.05 to 0.173,ymin*0.05+ymax*0.95 nohead lc rgbcolor 'black' dt 1 lw 2; #set arrow at 2.07,ymin*0.95+ymax*0.05 to 2.07,ymin*0.05+ymax*0.95 nohead lc rgbcolor 'black' dt 1 lw 2;
set label 2 at 0.205,0.95*ymin+0.05*ymax '{/Symbol=14 a}@_s^{/Roman=14 lat}'; #set label 2 at 2.48,0.95*ymin+0.05*ymax '{/Roman=14 g_0^2/u_0^4}';
set label 3 at 0.10,0.05*ymin+0.95*ymax sprintf("{/Roman=14 {/Symbol \341}K(r/a = {/Symbol \326} %d){/Symbol \361}}",xb2rb(myrb)**2+0.1); #set label 3 at 1.53,0.05*ymin+0.95*ymax sprintf("{/Roman=14 {/Symbol \341}K(r/a = {/Symbol \326} %d){/Symbol \361}}",xb2rb(myrb)**2+0.1);
set key at 0.10,0.10*ymin+0.90*ymax  width 0.2 font "Helvetica, 10";
set term pdf font "Helvetica, 10"; set out sprintf("../figures/tzerorbsq%dKtrad.pdf",myrb);  
p 0 w l lc 0 not, \
  '../lattice/tzerofinal_correctionscorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4+sqrt($5**2+0.000**2):1/0) \
                                                          :(($3**1-myrb)**2<1e-6&$1>minbeta?+$4-sqrt($5**2+0.000**2):1/0) w filledcu fs solid 0.5 transparent lc rgbcolor 'black' t 'Average, N_{/Symbol t}=12', \
  '../lattice/tzerofinal_correctionscorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4   :1/0) w l lw 2  lc rgbcolor 'black' not, \
  '../lattice/tzerofinal_correctionscorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4+sqrt($5**2+0.000**2):1/0) w l lw 1  lc rgbcolor 'black' not, \
  '../lattice/tzerofinal_correctionscorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4-sqrt($5**2+0.000**2):1/0) w l lw 1  lc rgbcolor 'black' not, \
\
  '+' u 1:($1<0.22?(word(alltzweakal1,ixb))*$1+(word(alltzweakal2,ixb))*$1**2+sqrt((word(alltzweakdal1,ixb)*$1-word(alltzweakdal2,ixb)*$1**2)**2):1/0) \
         :($1<0.22?(word(alltzweakal1,ixb))*$1+(word(alltzweakal2,ixb))*$1**2-sqrt((word(alltzweakdal1,ixb)*$1-word(alltzweakdal2,ixb)*$1**2)**2):1/0) w filledcu fs solid 0.2 transparent lc rgbcolor 'red' not, \
  '+' u 1:($1<0.22?(word(alltzweakal1,ixb))*$1+(word(alltzweakal2,ixb))*$1**2+sqrt((word(alltzweakdal1,ixb)*$1-word(alltzweakdal2,ixb)*$1**2)**2):1/0) w l lw 2 dt ".." lc rgbcolor 'red' not, \
  '+' u 1:($1<0.22?(word(alltzweakal1,ixb))*$1+(word(alltzweakal2,ixb))*$1**2-sqrt((word(alltzweakdal1,ixb)*$1-word(alltzweakdal2,ixb)*$1**2)**2):1/0) w l lw 2 dt ".." lc rgbcolor 'red' not, \
\
  '+' u 1:($1<0.22?(word(allftweakal1,ixb))*$1+(word(allftweakal2,ixb))*$1**2+sqrt((word(allftweakdal1,ixb)*$1-word(allftweakdal2,ixb)*$1**2)**2):1/0) \
         :($1<0.22?(word(allftweakal1,ixb))*$1+(word(allftweakal2,ixb))*$1**2-sqrt((word(allftweakdal1,ixb)*$1-word(allftweakdal2,ixb)*$1**2)**2):1/0) w filledcu fs solid 0.2 transparent lc rgbcolor 'dark-green' not, \
  '+' u 1:($1<0.22?(word(allftweakal1,ixb))*$1+(word(allftweakal2,ixb))*$1**2+sqrt((word(allftweakdal1,ixb)*$1-word(allftweakdal2,ixb)*$1**2)**2):1/0) w l lw 2 dt ".." lc rgbcolor 'dark-green' not, \
  '+' u 1:($1<0.22?(word(allftweakal1,ixb))*$1+(word(allftweakal2,ixb))*$1**2-sqrt((word(allftweakdal1,ixb)*$1-word(allftweakdal2,ixb)*$1**2)**2):1/0) w l lw 2 dt ".." lc rgbcolor 'dark-green' not, \
\
  '+' u 1:($1<0.22?(word(allftcornal1,ixb))*$1+(word(allftcornal2,ixb))*$1**2+sqrt((word(allftcorndal1,ixb)*$1-word(allftcorndal2,ixb)*$1**2)**2):1/0) \
         :($1<0.22?(word(allftcornal1,ixb))*$1+(word(allftcornal2,ixb))*$1**2-sqrt((word(allftcorndal1,ixb)*$1-word(allftcorndal2,ixb)*$1**2)**2):1/0) w filledcu fs solid 0.2 transparent lc rgbcolor 'dark-yellow' not, \
  '+' u 1:($1<0.22?(word(allftcornal1,ixb))*$1+(word(allftcornal2,ixb))*$1**2+sqrt((word(allftcorndal1,ixb)*$1-word(allftcorndal2,ixb)*$1**2)**2):1/0) w l lw 2 dt ".." lc rgbcolor 'dark-yellow' not, \
 '+' u 1:($1<0.22?(word(allftcornal1,ixb))*$1+(word(allftcornal2,ixb))*$1**2-sqrt((word(allftcorndal1,ixb)*$1-word(allftcorndal2,ixb)*$1**2)**2):1/0) w l lw 2 dt ".." lc rgbcolor 'dark-yellow' not, \
\
'../lattice/tzerobasic1_64correctionsextracorrsng' u (($8/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4+($5+minerr):1/0):(($3**1-myrb)**2<1e-6?+$4-($5+minerr):1/0) w filledcu fs solid 0.2 transparent lc rgbcolor 'blue' not, \
'../lattice/tzerobasic1_64correctionsextracorrsng' u (($8/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4+($5+minerr):1/0) w l lw 2 dt ".." lc rgbcolor 'blue' t '', \
'../lattice/tzerobasic1_64correctionsextracorrsng' u (($8/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4-($5+minerr):1/0) w l lw 2 dt ".." lc rgbcolor 'blue' t '', \
\
\
'../lattice/nt12basic5_12correctionscompositecorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4:1/0):($5) w e pt  7 lc rgbcolor 'dark-yellow' lw 1.0 ps 0.5 t 'Cornell, N_{/Symbol t}=12', \
'../lattice/nt12weak3loopus1_12correctionscorrsng' u (($9/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4:1/0):($5) w e pt 10 lc rgbcolor 'dark-green' lw 1.5 ps 0.5 t '3L+US, N_{/Symbol t}=12', \
\
'../lattice/tzerobasic5_64correctionscompositecorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4:1/0):($5) w e pt  5 lc rgbcolor 'blue' lw 0.5 ps 0.5 t 'Cornell, T&{_{/Symbol t}}=&{1}0', \
'../lattice/tzeroweak3loopus1_64correctionscorrsng' u (($9/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4:1/0):($5) w e pt  8 lc rgbcolor 'red' lw 1.5 ps 0.5 t '3L+US, T&{_{/Symbol t}}=&{1}0'
#, \
\
'../lattice/onebeta' u (($10/(4.*pi))**1):((sqrt($4)-xb2rb(myrb))**2<1e-6 ?+$6-1:1/0):($7) w e pt  3 lc rgbcolor 'black' lw 0.5 ps 0.5 t 'r/a {/Symbol \263 \326} 5,&{ } {/Symbol b}=8.4'
#'../lattice/nt12basic1_12correctionscompositecorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4:1/0):($5) w e pt  6 lc rgbcolor 'dark-yellow' lw 1.5 ps 0.5 t 'Cornell, N_{/Symbol t}=12', \
#'../lattice/tzerobasic1_64correctionscompositecorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4:1/0):($5) w e pt  4 lc rgbcolor 'blue' lw 1.5 ps 0.5 t 'Cornell, T&{_{/Symbol t}}=&{1}0', \p 0 w l lc 0 not, \


ixb=7; myrb=word(XBSET,ixb)*1; ymin=-0.03; ymax=0.03; set ytics 0.01; minerr=0;#5e-4;
set yrange [ymin:ymax];
set arrow at .173,ymin*0.95+ymax*0.05 to 0.173,ymin*0.05+ymax*0.95 nohead lc rgbcolor 'black' dt 1 lw 2; #set arrow at 2.07,ymin*0.95+ymax*0.05 to 2.07,ymin*0.05+ymax*0.95 nohead lc rgbcolor 'black' dt 1 lw 2;
set label 2 at 0.205,0.95*ymin+0.05*ymax '{/Symbol=14 a}@_s^{/Roman=14 lat}'; #set label 2 at 2.48,0.95*ymin+0.05*ymax '{/Roman=14 g_0^2/u_0^4}';
set label 3 at 0.10,0.05*ymin+0.95*ymax sprintf("{/Roman=14 {/Symbol \341}K(r/a = {/Symbol \326} %d){/Symbol \361}}",xb2rb(myrb)**2+0.1); #set label 3 at 1.53,0.05*ymin+0.95*ymax sprintf("{/Roman=14 {/Symbol \341}K(r/a = {/Symbol \326} %d){/Symbol \361}}",xb2rb(myrb)**2+0.1);
set key at 0.10,0.10*ymin+0.90*ymax  width 0.2 font "Helvetica, 10";
set term pdf font "Helvetica, 10"; set out sprintf("../figures/tzerorbsq%dKtrad.pdf",myrb);  
p 0 w l lc 0 not, \
  '../lattice/tzerofinal_correctionscorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4+sqrt($5**2+0.000**2):1/0) \
                                                          :(($3**1-myrb)**2<1e-6&$1>minbeta?+$4-sqrt($5**2+0.000**2):1/0) w filledcu fs solid 0.5 transparent lc rgbcolor 'black' t 'Average, N_{/Symbol t}=12', \
  '../lattice/tzerofinal_correctionscorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4   :1/0) w l lw 2  lc rgbcolor 'black' not, \
  '../lattice/tzerofinal_correctionscorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4+sqrt($5**2+0.000**2):1/0) w l lw 1  lc rgbcolor 'black' not, \
  '../lattice/tzerofinal_correctionscorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4-sqrt($5**2+0.000**2):1/0) w l lw 1  lc rgbcolor 'black' not, \
\
  '+' u 1:($1<0.22?(word(alltzweakal1,ixb))*$1+(word(alltzweakal2,ixb))*$1**2+sqrt((word(alltzweakdal1,ixb)*$1-word(alltzweakdal2,ixb)*$1**2)**2):1/0) \
         :($1<0.22?(word(alltzweakal1,ixb))*$1+(word(alltzweakal2,ixb))*$1**2-sqrt((word(alltzweakdal1,ixb)*$1-word(alltzweakdal2,ixb)*$1**2)**2):1/0) w filledcu fs solid 0.2 transparent lc rgbcolor 'red' not, \
  '+' u 1:($1<0.22?(word(alltzweakal1,ixb))*$1+(word(alltzweakal2,ixb))*$1**2+sqrt((word(alltzweakdal1,ixb)*$1-word(alltzweakdal2,ixb)*$1**2)**2):1/0) w l lw 2 dt ".." lc rgbcolor 'red' not, \
  '+' u 1:($1<0.22?(word(alltzweakal1,ixb))*$1+(word(alltzweakal2,ixb))*$1**2-sqrt((word(alltzweakdal1,ixb)*$1-word(alltzweakdal2,ixb)*$1**2)**2):1/0) w l lw 2 dt ".." lc rgbcolor 'red' not, \
\
  '+' u 1:($1<0.22?(word(allftweakal1,ixb))*$1+(word(allftweakal2,ixb))*$1**2+sqrt((word(allftweakdal1,ixb)*$1-word(allftweakdal2,ixb)*$1**2)**2):1/0) \
         :($1<0.22?(word(allftweakal1,ixb))*$1+(word(allftweakal2,ixb))*$1**2-sqrt((word(allftweakdal1,ixb)*$1-word(allftweakdal2,ixb)*$1**2)**2):1/0) w filledcu fs solid 0.2 transparent lc rgbcolor 'dark-green' not, \
  '+' u 1:($1<0.22?(word(allftweakal1,ixb))*$1+(word(allftweakal2,ixb))*$1**2+sqrt((word(allftweakdal1,ixb)*$1-word(allftweakdal2,ixb)*$1**2)**2):1/0) w l lw 2 dt ".." lc rgbcolor 'dark-green' not, \
  '+' u 1:($1<0.22?(word(allftweakal1,ixb))*$1+(word(allftweakal2,ixb))*$1**2-sqrt((word(allftweakdal1,ixb)*$1-word(allftweakdal2,ixb)*$1**2)**2):1/0) w l lw 2 dt ".." lc rgbcolor 'dark-green' not, \
\
  '+' u 1:($1<0.22?(word(allftcornal1,ixb))*$1+(word(allftcornal2,ixb))*$1**2+sqrt((word(allftcorndal1,ixb)*$1-word(allftcorndal2,ixb)*$1**2)**2):1/0) \
         :($1<0.22?(word(allftcornal1,ixb))*$1+(word(allftcornal2,ixb))*$1**2-sqrt((word(allftcorndal1,ixb)*$1-word(allftcorndal2,ixb)*$1**2)**2):1/0) w filledcu fs solid 0.2 transparent lc rgbcolor 'dark-yellow' not, \
  '+' u 1:($1<0.22?(word(allftcornal1,ixb))*$1+(word(allftcornal2,ixb))*$1**2+sqrt((word(allftcorndal1,ixb)*$1-word(allftcorndal2,ixb)*$1**2)**2):1/0) w l lw 2 dt ".." lc rgbcolor 'dark-yellow' not, \
 '+' u 1:($1<0.22?(word(allftcornal1,ixb))*$1+(word(allftcornal2,ixb))*$1**2-sqrt((word(allftcorndal1,ixb)*$1-word(allftcorndal2,ixb)*$1**2)**2):1/0) w l lw 2 dt ".." lc rgbcolor 'dark-yellow' not, \
\
'../lattice/tzerobasic1_64correctionsextracorrsng' u (($8/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4+($5+minerr):1/0):(($3**1-myrb)**2<1e-6?+$4-($5+minerr):1/0) w filledcu fs solid 0.2 transparent lc rgbcolor 'blue' not, \
'../lattice/tzerobasic1_64correctionsextracorrsng' u (($8/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4+($5+minerr):1/0) w l lw 2 dt ".." lc rgbcolor 'blue' t '', \
'../lattice/tzerobasic1_64correctionsextracorrsng' u (($8/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4-($5+minerr):1/0) w l lw 2 dt ".." lc rgbcolor 'blue' t '', \
\
\
'../lattice/nt12basic5_12correctionscompositecorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4:1/0):($5) w e pt  7 lc rgbcolor 'dark-yellow' lw 1.0 ps 0.5 t 'Cornell, N_{/Symbol t}=12', \
'../lattice/nt12weak3loopus1_12correctionscorrsng' u (($9/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4:1/0):($5) w e pt 10 lc rgbcolor 'dark-green' lw 1.5 ps 0.5 t '3L+US, N_{/Symbol t}=12', \
\
'../lattice/tzerobasic5_64correctionscompositecorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4:1/0):($5) w e pt  5 lc rgbcolor 'blue' lw 0.5 ps 0.5 t 'Cornell, T&{_{/Symbol t}}=&{1}0', \
'../lattice/tzeroweak3loopus1_64correctionscorrsng' u (($9/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4:1/0):($5) w e pt  8 lc rgbcolor 'red' lw 1.5 ps 0.5 t '3L+US, T&{_{/Symbol t}}=&{1}0'
#, \
\
'../lattice/onebeta' u (($10/(4.*pi))**1):((sqrt($4)-xb2rb(myrb))**2<1e-6 ?+$6-1:1/0):($7) w e pt  3 lc rgbcolor 'black' lw 0.5 ps 0.5 t 'r/a {/Symbol \263 \326} 5,&{ } {/Symbol b}=8.4'
#'../lattice/nt12basic1_12correctionscompositecorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4:1/0):($5) w e pt  6 lc rgbcolor 'dark-yellow' lw 1.5 ps 0.5 t 'Cornell, N_{/Symbol t}=12', \
#'../lattice/tzerobasic1_64correctionscompositecorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4:1/0):($5) w e pt  4 lc rgbcolor 'blue' lw 1.5 ps 0.5 t 'Cornell, T&{_{/Symbol t}}=&{1}0', \p 0 w l lc 0 not, \

unset out; unset term; unset arrow; 

ixb=8; myrb=word(XBSET,ixb)*1; ymin=-0.03; ymax=0.03; set ytics 0.01; minerr=0;#2e-4;
set yrange [ymin:ymax];
set arrow at .173,ymin*0.95+ymax*0.05 to 0.173,ymin*0.05+ymax*0.95 nohead lc rgbcolor 'black' dt 1 lw 2; #set arrow at 2.07,ymin*0.95+ymax*0.05 to 2.07,ymin*0.05+ymax*0.95 nohead lc rgbcolor 'black' dt 1 lw 2;
set label 2 at 0.205,0.95*ymin+0.05*ymax '{/Symbol=14 a}@_s^{/Roman=14 lat}'; #set label 2 at 2.48,0.95*ymin+0.05*ymax '{/Roman=14 g_0^2/u_0^4}';
set label 3 at 0.10,0.05*ymin+0.95*ymax sprintf("{/Roman=14 {/Symbol \341}K(r/a = {/Symbol \326} %d){/Symbol \361}}",xb2rb(myrb)**2+0.1); #set label 3 at 1.53,0.05*ymin+0.95*ymax sprintf("{/Roman=14 {/Symbol \341}K(r/a = {/Symbol \326} %d){/Symbol \361}}",xb2rb(myrb)**2+0.1);
set key at 0.10,0.10*ymin+0.90*ymax  width 0.2 font "Helvetica, 10";
set term pdf font "Helvetica, 10"; set out sprintf("../figures/tzerorbsq%dKtrad.pdf",myrb);  
p 0 w l lc 0 not, \
  '../lattice/tzerofinal_correctionscorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4+sqrt($5**2+0.000**2):1/0) \
                                                          :(($3**1-myrb)**2<1e-6&$1>minbeta?+$4-sqrt($5**2+0.000**2):1/0) w filledcu fs solid 0.5 transparent lc rgbcolor 'black' t 'Average, N_{/Symbol t}=12', \
  '../lattice/tzerofinal_correctionscorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4   :1/0) w l lw 2  lc rgbcolor 'black' not, \
  '../lattice/tzerofinal_correctionscorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4+sqrt($5**2+0.000**2):1/0) w l lw 1  lc rgbcolor 'black' not, \
  '../lattice/tzerofinal_correctionscorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4-sqrt($5**2+0.000**2):1/0) w l lw 1  lc rgbcolor 'black' not, \
\
  '+' u 1:($1<0.22?(word(alltzweakal1,ixb))*$1+(word(alltzweakal2,ixb))*$1**2+sqrt((word(alltzweakdal1,ixb)*$1-word(alltzweakdal2,ixb)*$1**2)**2):1/0) \
         :($1<0.22?(word(alltzweakal1,ixb))*$1+(word(alltzweakal2,ixb))*$1**2-sqrt((word(alltzweakdal1,ixb)*$1-word(alltzweakdal2,ixb)*$1**2)**2):1/0) w filledcu fs solid 0.2 transparent lc rgbcolor 'red' not, \
  '+' u 1:($1<0.22?(word(alltzweakal1,ixb))*$1+(word(alltzweakal2,ixb))*$1**2+sqrt((word(alltzweakdal1,ixb)*$1-word(alltzweakdal2,ixb)*$1**2)**2):1/0) w l lw 2 dt ".." lc rgbcolor 'red' not, \
  '+' u 1:($1<0.22?(word(alltzweakal1,ixb))*$1+(word(alltzweakal2,ixb))*$1**2-sqrt((word(alltzweakdal1,ixb)*$1-word(alltzweakdal2,ixb)*$1**2)**2):1/0) w l lw 2 dt ".." lc rgbcolor 'red' not, \
\
  '+' u 1:($1<0.22?(word(allftweakal1,ixb))*$1+(word(allftweakal2,ixb))*$1**2+sqrt((word(allftweakdal1,ixb)*$1-word(allftweakdal2,ixb)*$1**2)**2):1/0) \
         :($1<0.22?(word(allftweakal1,ixb))*$1+(word(allftweakal2,ixb))*$1**2-sqrt((word(allftweakdal1,ixb)*$1-word(allftweakdal2,ixb)*$1**2)**2):1/0) w filledcu fs solid 0.2 transparent lc rgbcolor 'dark-green' not, \
  '+' u 1:($1<0.22?(word(allftweakal1,ixb))*$1+(word(allftweakal2,ixb))*$1**2+sqrt((word(allftweakdal1,ixb)*$1-word(allftweakdal2,ixb)*$1**2)**2):1/0) w l lw 2 dt ".." lc rgbcolor 'dark-green' not, \
  '+' u 1:($1<0.22?(word(allftweakal1,ixb))*$1+(word(allftweakal2,ixb))*$1**2-sqrt((word(allftweakdal1,ixb)*$1-word(allftweakdal2,ixb)*$1**2)**2):1/0) w l lw 2 dt ".." lc rgbcolor 'dark-green' not, \
\
  '+' u 1:($1<0.22?(word(allftcornal1,ixb))*$1+(word(allftcornal2,ixb))*$1**2+sqrt((word(allftcorndal1,ixb)*$1-word(allftcorndal2,ixb)*$1**2)**2):1/0) \
         :($1<0.22?(word(allftcornal1,ixb))*$1+(word(allftcornal2,ixb))*$1**2-sqrt((word(allftcorndal1,ixb)*$1-word(allftcorndal2,ixb)*$1**2)**2):1/0) w filledcu fs solid 0.2 transparent lc rgbcolor 'dark-yellow' not, \
  '+' u 1:($1<0.22?(word(allftcornal1,ixb))*$1+(word(allftcornal2,ixb))*$1**2+sqrt((word(allftcorndal1,ixb)*$1-word(allftcorndal2,ixb)*$1**2)**2):1/0) w l lw 2 dt ".." lc rgbcolor 'dark-yellow' not, \
 '+' u 1:($1<0.22?(word(allftcornal1,ixb))*$1+(word(allftcornal2,ixb))*$1**2-sqrt((word(allftcorndal1,ixb)*$1-word(allftcorndal2,ixb)*$1**2)**2):1/0) w l lw 2 dt ".." lc rgbcolor 'dark-yellow' not, \
\
'../lattice/tzerobasic1_64correctionsextracorrsng' u (($8/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4+($5+minerr):1/0):(($3**1-myrb)**2<1e-6?+$4-($5+minerr):1/0) w filledcu fs solid 0.2 transparent lc rgbcolor 'blue' not, \
'../lattice/tzerobasic1_64correctionsextracorrsng' u (($8/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4+($5+minerr):1/0) w l lw 2 dt ".." lc rgbcolor 'blue' t '', \
'../lattice/tzerobasic1_64correctionsextracorrsng' u (($8/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4-($5+minerr):1/0) w l lw 2 dt ".." lc rgbcolor 'blue' t '', \
\
\
'../lattice/nt12basic5_12correctionscompositecorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4:1/0):($5) w e pt  7 lc rgbcolor 'dark-yellow' lw 1.0 ps 0.5 t 'Cornell, N_{/Symbol t}=12', \
'../lattice/nt12weak3loopus1_12correctionscorrsng' u (($9/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4:1/0):($5) w e pt 10 lc rgbcolor 'dark-green' lw 1.5 ps 0.5 t '3L+US, N_{/Symbol t}=12', \
\
'../lattice/tzerobasic5_64correctionscompositecorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4:1/0):($5) w e pt  5 lc rgbcolor 'blue' lw 0.5 ps 0.5 t 'Cornell, T&{_{/Symbol t}}=&{1}0', \
'../lattice/tzeroweak3loopus1_64correctionscorrsng' u (($9/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4:1/0):($5) w e pt  8 lc rgbcolor 'red' lw 1.5 ps 0.5 t '3L+US, T&{_{/Symbol t}}=&{1}0'
#, \
\
'../lattice/onebeta' u (($10/(4.*pi))**1):((sqrt($4)-xb2rb(myrb))**2<1e-6 ?+$6-1:1/0):($7) w e pt  3 lc rgbcolor 'black' lw 0.5 ps 0.5 t 'r/a {/Symbol \263 \326} 5,&{ } {/Symbol b}=8.4'
#'../lattice/nt12basic1_12correctionscompositecorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4:1/0):($5) w e pt  6 lc rgbcolor 'dark-yellow' lw 1.5 ps 0.5 t 'Cornell, N_{/Symbol t}=12', \
#'../lattice/tzerobasic1_64correctionscompositecorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4:1/0):($5) w e pt  4 lc rgbcolor 'blue' lw 1.5 ps 0.5 t 'Cornell, T&{_{/Symbol t}}=&{1}0', \
#\
+0.020*x w l lw 3 lc rgbcolor 'dark-orange' not, \
-0.17*x+1.43*x**2 w l lw 3 lc rgbcolor 'dark-orange' not

unset out; unset term; unset arrow; 

ixb=9; myrb=word(XBSET,ixb)*1; ymin=-0.03; ymax=0.03; set ytics 0.01; minerr=0;#2e-4;
set yrange [ymin:ymax];
set arrow at .173,ymin*0.95+ymax*0.05 to 0.173,ymin*0.05+ymax*0.95 nohead lc rgbcolor 'black' dt 1 lw 2; #set arrow at 2.07,ymin*0.95+ymax*0.05 to 2.07,ymin*0.05+ymax*0.95 nohead lc rgbcolor 'black' dt 1 lw 2;
set label 2 at 0.205,0.95*ymin+0.05*ymax '{/Symbol=14 a}@_s^{/Roman=14 lat}'; #set label 2 at 2.48,0.95*ymin+0.05*ymax '{/Roman=14 g_0^2/u_0^4}';
set label 3 at 0.10,0.05*ymin+0.95*ymax sprintf("{/Roman=14 {/Symbol \341}K(r/a = {/Symbol \326} %d){/Symbol \361}}",xb2rb(myrb)**2+0.1); #set label 3 at 1.53,0.05*ymin+0.95*ymax sprintf("{/Roman=14 {/Symbol \341}K(r/a = {/Symbol \326} %d){/Symbol \361}}",xb2rb(myrb)**2+0.1);
set key at 0.10,0.10*ymin+0.90*ymax  width 0.2 font "Helvetica, 10";
set term pdf font "Helvetica, 10"; set out sprintf("../figures/tzerorbsq%dKtrad.pdf",myrb);  
p 0 w l lc 0 not, \
  '../lattice/tzerofinal_correctionscorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4+sqrt($5**2+0.000**2):1/0) \
                                                          :(($3**1-myrb)**2<1e-6&$1>minbeta?+$4-sqrt($5**2+0.000**2):1/0) w filledcu fs solid 0.5 transparent lc rgbcolor 'black' t 'Average, N_{/Symbol t}=12', \
  '../lattice/tzerofinal_correctionscorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4   :1/0) w l lw 2  lc rgbcolor 'black' not, \
  '../lattice/tzerofinal_correctionscorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4+sqrt($5**2+0.000**2):1/0) w l lw 1  lc rgbcolor 'black' not, \
  '../lattice/tzerofinal_correctionscorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4-sqrt($5**2+0.000**2):1/0) w l lw 1  lc rgbcolor 'black' not, \
\
  '+' u 1:($1<0.22?(word(alltzweakal1,ixb))*$1+(word(alltzweakal2,ixb))*$1**2+sqrt((word(alltzweakdal1,ixb)*$1-word(alltzweakdal2,ixb)*$1**2)**2):1/0) \
         :($1<0.22?(word(alltzweakal1,ixb))*$1+(word(alltzweakal2,ixb))*$1**2-sqrt((word(alltzweakdal1,ixb)*$1-word(alltzweakdal2,ixb)*$1**2)**2):1/0) w filledcu fs solid 0.2 transparent lc rgbcolor 'red' not, \
  '+' u 1:($1<0.22?(word(alltzweakal1,ixb))*$1+(word(alltzweakal2,ixb))*$1**2+sqrt((word(alltzweakdal1,ixb)*$1-word(alltzweakdal2,ixb)*$1**2)**2):1/0) w l lw 2 dt ".." lc rgbcolor 'red' not, \
  '+' u 1:($1<0.22?(word(alltzweakal1,ixb))*$1+(word(alltzweakal2,ixb))*$1**2-sqrt((word(alltzweakdal1,ixb)*$1-word(alltzweakdal2,ixb)*$1**2)**2):1/0) w l lw 2 dt ".." lc rgbcolor 'red' not, \
\
  '+' u 1:($1<0.22?(word(allftweakal1,ixb))*$1+(word(allftweakal2,ixb))*$1**2+sqrt((word(allftweakdal1,ixb)*$1-word(allftweakdal2,ixb)*$1**2)**2):1/0) \
         :($1<0.22?(word(allftweakal1,ixb))*$1+(word(allftweakal2,ixb))*$1**2-sqrt((word(allftweakdal1,ixb)*$1-word(allftweakdal2,ixb)*$1**2)**2):1/0) w filledcu fs solid 0.2 transparent lc rgbcolor 'dark-green' not, \
  '+' u 1:($1<0.22?(word(allftweakal1,ixb))*$1+(word(allftweakal2,ixb))*$1**2+sqrt((word(allftweakdal1,ixb)*$1-word(allftweakdal2,ixb)*$1**2)**2):1/0) w l lw 2 dt ".." lc rgbcolor 'dark-green' not, \
  '+' u 1:($1<0.22?(word(allftweakal1,ixb))*$1+(word(allftweakal2,ixb))*$1**2-sqrt((word(allftweakdal1,ixb)*$1-word(allftweakdal2,ixb)*$1**2)**2):1/0) w l lw 2 dt ".." lc rgbcolor 'dark-green' not, \
\
  '+' u 1:($1<0.22?(word(allftcornal1,ixb))*$1+(word(allftcornal2,ixb))*$1**2+sqrt((word(allftcorndal1,ixb)*$1-word(allftcorndal2,ixb)*$1**2)**2):1/0) \
         :($1<0.22?(word(allftcornal1,ixb))*$1+(word(allftcornal2,ixb))*$1**2-sqrt((word(allftcorndal1,ixb)*$1-word(allftcorndal2,ixb)*$1**2)**2):1/0) w filledcu fs solid 0.2 transparent lc rgbcolor 'dark-yellow' not, \
  '+' u 1:($1<0.22?(word(allftcornal1,ixb))*$1+(word(allftcornal2,ixb))*$1**2+sqrt((word(allftcorndal1,ixb)*$1-word(allftcorndal2,ixb)*$1**2)**2):1/0) w l lw 2 dt ".." lc rgbcolor 'dark-yellow' not, \
 '+' u 1:($1<0.22?(word(allftcornal1,ixb))*$1+(word(allftcornal2,ixb))*$1**2-sqrt((word(allftcorndal1,ixb)*$1-word(allftcorndal2,ixb)*$1**2)**2):1/0) w l lw 2 dt ".." lc rgbcolor 'dark-yellow' not, \
\
'../lattice/tzerobasic1_64correctionsextracorrsng' u (($8/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4+($5+minerr):1/0):(($3**1-myrb)**2<1e-6?+$4-($5+minerr):1/0) w filledcu fs solid 0.2 transparent lc rgbcolor 'blue' not, \
'../lattice/tzerobasic1_64correctionsextracorrsng' u (($8/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4+($5+minerr):1/0) w l lw 2 dt ".." lc rgbcolor 'blue' t '', \
'../lattice/tzerobasic1_64correctionsextracorrsng' u (($8/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4-($5+minerr):1/0) w l lw 2 dt ".." lc rgbcolor 'blue' t '', \
\
\
'../lattice/nt12basic5_12correctionscompositecorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4:1/0):($5) w e pt  7 lc rgbcolor 'dark-yellow' lw 1.0 ps 0.5 t 'Cornell, N_{/Symbol t}=12', \
'../lattice/nt12weak3loopus1_12correctionscorrsng' u (($9/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4:1/0):($5) w e pt 10 lc rgbcolor 'dark-green' lw 1.5 ps 0.5 t '3L+US, N_{/Symbol t}=12', \
\
'../lattice/tzerobasic5_64correctionscompositecorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4:1/0):($5) w e pt  5 lc rgbcolor 'blue' lw 0.5 ps 0.5 t 'Cornell, T&{_{/Symbol t}}=&{1}0', \
'../lattice/tzeroweak3loopus1_64correctionscorrsng' u (($9/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4:1/0):($5) w e pt  8 lc rgbcolor 'red' lw 1.5 ps 0.5 t '3L+US, T&{_{/Symbol t}}=&{1}0'
#, \
\
'../lattice/onebeta' u (($10/(4.*pi))**1):((sqrt($4)-xb2rb(myrb))**2<1e-6 ?+$6-1:1/0):($7) w e pt  3 lc rgbcolor 'black' lw 0.5 ps 0.5 t 'r/a {/Symbol \263 \326} 5,&{ } {/Symbol b}=8.4'
#'../lattice/nt12basic1_12correctionscompositecorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4:1/0):($5) w e pt  6 lc rgbcolor 'dark-yellow' lw 1.5 ps 0.5 t 'Cornell, N_{/Symbol t}=12', \
#'../lattice/tzerobasic1_64correctionscompositecorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4:1/0):($5) w e pt  4 lc rgbcolor 'blue' lw 1.5 ps 0.5 t 'Cornell, T&{_{/Symbol t}}=&{1}0', \

unset out; unset term; unset arrow; 

ixb=10; myrb=word(XBSET,ixb)*1; ymin=-0.03; ymax=0.03; set ytics 0.01; minerr=0;#1e-4;
set yrange [ymin:ymax];
set arrow at .173,ymin*0.95+ymax*0.05 to 0.173,ymin*0.05+ymax*0.95 nohead lc rgbcolor 'black' dt 1 lw 2; #set arrow at 2.07,ymin*0.95+ymax*0.05 to 2.07,ymin*0.05+ymax*0.95 nohead lc rgbcolor 'black' dt 1 lw 2;
set label 2 at 0.205,0.95*ymin+0.05*ymax '{/Symbol=14 a}@_s^{/Roman=14 lat}'; #set label 2 at 2.48,0.95*ymin+0.05*ymax '{/Roman=14 g_0^2/u_0^4}';
set label 3 at 0.10,0.05*ymin+0.95*ymax sprintf("{/Roman=14 {/Symbol \341}K(r/a = {/Symbol \326} %d){/Symbol \361}}",xb2rb(myrb)**2+0.1); #set label 3 at 1.53,0.05*ymin+0.95*ymax sprintf("{/Roman=14 {/Symbol \341}K(r/a = {/Symbol \326} %d){/Symbol \361}}",xb2rb(myrb)**2+0.1);
set key at 0.10,0.10*ymin+0.90*ymax  width 0.2 font "Helvetica, 10";
set term pdf font "Helvetica, 10"; set out sprintf("../figures/tzerorbsq%dKtrad.pdf",myrb);  
p 0 w l lc 0 not, \
  '../lattice/tzerofinal_correctionscorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4+sqrt($5**2+0.000**2):1/0) \
                                                          :(($3**1-myrb)**2<1e-6&$1>minbeta?+$4-sqrt($5**2+0.000**2):1/0) w filledcu fs solid 0.5 transparent lc rgbcolor 'black' t 'Average, N_{/Symbol t}=12', \
  '../lattice/tzerofinal_correctionscorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4   :1/0) w l lw 2  lc rgbcolor 'black' not, \
  '../lattice/tzerofinal_correctionscorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4+sqrt($5**2+0.000**2):1/0) w l lw 1  lc rgbcolor 'black' not, \
  '../lattice/tzerofinal_correctionscorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4-sqrt($5**2+0.000**2):1/0) w l lw 1  lc rgbcolor 'black' not, \
\
  '+' u 1:($1<0.22?(word(alltzweakal1,ixb))*$1+(word(alltzweakal2,ixb))*$1**2+sqrt((word(alltzweakdal1,ixb)*$1-word(alltzweakdal2,ixb)*$1**2)**2):1/0) \
         :($1<0.22?(word(alltzweakal1,ixb))*$1+(word(alltzweakal2,ixb))*$1**2-sqrt((word(alltzweakdal1,ixb)*$1-word(alltzweakdal2,ixb)*$1**2)**2):1/0) w filledcu fs solid 0.2 transparent lc rgbcolor 'red' not, \
  '+' u 1:($1<0.22?(word(alltzweakal1,ixb))*$1+(word(alltzweakal2,ixb))*$1**2+sqrt((word(alltzweakdal1,ixb)*$1-word(alltzweakdal2,ixb)*$1**2)**2):1/0) w l lw 2 dt ".." lc rgbcolor 'red' not, \
  '+' u 1:($1<0.22?(word(alltzweakal1,ixb))*$1+(word(alltzweakal2,ixb))*$1**2-sqrt((word(alltzweakdal1,ixb)*$1-word(alltzweakdal2,ixb)*$1**2)**2):1/0) w l lw 2 dt ".." lc rgbcolor 'red' not, \
\
  '+' u 1:($1<0.22?(word(allftweakal1,ixb))*$1+(word(allftweakal2,ixb))*$1**2+sqrt((word(allftweakdal1,ixb)*$1-word(allftweakdal2,ixb)*$1**2)**2):1/0) \
         :($1<0.22?(word(allftweakal1,ixb))*$1+(word(allftweakal2,ixb))*$1**2-sqrt((word(allftweakdal1,ixb)*$1-word(allftweakdal2,ixb)*$1**2)**2):1/0) w filledcu fs solid 0.2 transparent lc rgbcolor 'dark-green' not, \
  '+' u 1:($1<0.22?(word(allftweakal1,ixb))*$1+(word(allftweakal2,ixb))*$1**2+sqrt((word(allftweakdal1,ixb)*$1-word(allftweakdal2,ixb)*$1**2)**2):1/0) w l lw 2 dt ".." lc rgbcolor 'dark-green' not, \
  '+' u 1:($1<0.22?(word(allftweakal1,ixb))*$1+(word(allftweakal2,ixb))*$1**2-sqrt((word(allftweakdal1,ixb)*$1-word(allftweakdal2,ixb)*$1**2)**2):1/0) w l lw 2 dt ".." lc rgbcolor 'dark-green' not, \
\
  '+' u 1:($1<0.22?(word(allftcornal1,ixb))*$1+(word(allftcornal2,ixb))*$1**2+sqrt((word(allftcorndal1,ixb)*$1-word(allftcorndal2,ixb)*$1**2)**2):1/0) \
         :($1<0.22?(word(allftcornal1,ixb))*$1+(word(allftcornal2,ixb))*$1**2-sqrt((word(allftcorndal1,ixb)*$1-word(allftcorndal2,ixb)*$1**2)**2):1/0) w filledcu fs solid 0.2 transparent lc rgbcolor 'dark-yellow' not, \
  '+' u 1:($1<0.22?(word(allftcornal1,ixb))*$1+(word(allftcornal2,ixb))*$1**2+sqrt((word(allftcorndal1,ixb)*$1-word(allftcorndal2,ixb)*$1**2)**2):1/0) w l lw 2 dt ".." lc rgbcolor 'dark-yellow' not, \
 '+' u 1:($1<0.22?(word(allftcornal1,ixb))*$1+(word(allftcornal2,ixb))*$1**2-sqrt((word(allftcorndal1,ixb)*$1-word(allftcorndal2,ixb)*$1**2)**2):1/0) w l lw 2 dt ".." lc rgbcolor 'dark-yellow' not, \
\
'../lattice/tzerobasic1_64correctionsextracorrsng' u (($8/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4+($5+minerr):1/0):(($3**1-myrb)**2<1e-6?+$4-($5+minerr):1/0) w filledcu fs solid 0.2 transparent lc rgbcolor 'blue' not, \
'../lattice/tzerobasic1_64correctionsextracorrsng' u (($8/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4+($5+minerr):1/0) w l lw 2 dt ".." lc rgbcolor 'blue' t '', \
'../lattice/tzerobasic1_64correctionsextracorrsng' u (($8/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4-($5+minerr):1/0) w l lw 2 dt ".." lc rgbcolor 'blue' t '', \
\
\
'../lattice/nt12basic5_12correctionscompositecorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4:1/0):($5) w e pt  7 lc rgbcolor 'dark-yellow' lw 1.0 ps 0.5 t 'Cornell, N_{/Symbol t}=12', \
'../lattice/nt12weak3loopus1_12correctionscorrsng' u (($9/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4:1/0):($5) w e pt 10 lc rgbcolor 'dark-green' lw 1.5 ps 0.5 t '3L+US, N_{/Symbol t}=12', \
\
'../lattice/tzerobasic5_64correctionscompositecorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4:1/0):($5) w e pt  5 lc rgbcolor 'blue' lw 0.5 ps 0.5 t 'Cornell, T&{_{/Symbol t}}=&{1}0', \
'../lattice/tzeroweak3loopus1_64correctionscorrsng' u (($9/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4:1/0):($5) w e pt  8 lc rgbcolor 'red' lw 1.5 ps 0.5 t '3L+US, T&{_{/Symbol t}}=&{1}0'
#, \
\
'../lattice/onebeta' u (($10/(4.*pi))**1):((sqrt($4)-xb2rb(myrb))**2<1e-6 ?+$6-1:1/0):($7) w e pt  3 lc rgbcolor 'black' lw 0.5 ps 0.5 t 'r/a {/Symbol \263 \326} 5,&{ } {/Symbol b}=8.4'
#'../lattice/nt12basic1_12correctionscompositecorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4:1/0):($5) w e pt  6 lc rgbcolor 'dark-yellow' lw 1.5 ps 0.5 t 'Cornell, N_{/Symbol t}=12', \
#'../lattice/tzerobasic1_64correctionscompositecorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4:1/0):($5) w e pt  4 lc rgbcolor 'blue' lw 1.5 ps 0.5 t 'Cornell, T&{_{/Symbol t}}=&{1}0', \

ixb=11; myrb=word(XBSET,ixb)*1; ymin=-0.03; ymax=0.03; set ytics 0.01; minerr=0;#1e-4;
set yrange [ymin:ymax];
set arrow at .173,ymin*0.95+ymax*0.05 to 0.173,ymin*0.05+ymax*0.95 nohead lc rgbcolor 'black' dt 1 lw 2; #set arrow at 2.07,ymin*0.95+ymax*0.05 to 2.07,ymin*0.05+ymax*0.95 nohead lc rgbcolor 'black' dt 1 lw 2;
set label 2 at 0.205,0.95*ymin+0.05*ymax '{/Symbol=14 a}@_s^{/Roman=14 lat}'; #set label 2 at 2.48,0.95*ymin+0.05*ymax '{/Roman=14 g_0^2/u_0^4}';
set label 3 at 0.10,0.05*ymin+0.95*ymax sprintf("{/Roman=14 {/Symbol \341}K(r/a = {/Symbol \326} %d){/Symbol \361}}",xb2rb(myrb)**2+0.1); #set label 3 at 1.53,0.05*ymin+0.95*ymax sprintf("{/Roman=14 {/Symbol \341}K(r/a = {/Symbol \326} %d){/Symbol \361}}",xb2rb(myrb)**2+0.1);
set key at 0.10,0.10*ymin+0.90*ymax  width 0.2 font "Helvetica, 10";
set term pdf font "Helvetica, 10"; set out sprintf("../figures/tzerorbsq%dKtrad.pdf",myrb);  
p 0 w l lc 0 not, \
  '../lattice/tzerofinal_correctionscorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4+sqrt($5**2+0.000**2):1/0) \
                                                          :(($3**1-myrb)**2<1e-6&$1>minbeta?+$4-sqrt($5**2+0.000**2):1/0) w filledcu fs solid 0.5 transparent lc rgbcolor 'black' t 'Average, N_{/Symbol t}=12', \
  '../lattice/tzerofinal_correctionscorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4   :1/0) w l lw 2  lc rgbcolor 'black' not, \
  '../lattice/tzerofinal_correctionscorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4+sqrt($5**2+0.000**2):1/0) w l lw 1  lc rgbcolor 'black' not, \
  '../lattice/tzerofinal_correctionscorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4-sqrt($5**2+0.000**2):1/0) w l lw 1  lc rgbcolor 'black' not, \
\
  '+' u 1:($1<0.22?(word(alltzweakal1,ixb))*$1+(word(alltzweakal2,ixb))*$1**2+sqrt((word(alltzweakdal1,ixb)*$1-word(alltzweakdal2,ixb)*$1**2)**2):1/0) \
         :($1<0.22?(word(alltzweakal1,ixb))*$1+(word(alltzweakal2,ixb))*$1**2-sqrt((word(alltzweakdal1,ixb)*$1-word(alltzweakdal2,ixb)*$1**2)**2):1/0) w filledcu fs solid 0.2 transparent lc rgbcolor 'red' not, \
  '+' u 1:($1<0.22?(word(alltzweakal1,ixb))*$1+(word(alltzweakal2,ixb))*$1**2+sqrt((word(alltzweakdal1,ixb)*$1-word(alltzweakdal2,ixb)*$1**2)**2):1/0) w l lw 2 dt ".." lc rgbcolor 'red' not, \
  '+' u 1:($1<0.22?(word(alltzweakal1,ixb))*$1+(word(alltzweakal2,ixb))*$1**2-sqrt((word(alltzweakdal1,ixb)*$1-word(alltzweakdal2,ixb)*$1**2)**2):1/0) w l lw 2 dt ".." lc rgbcolor 'red' not, \
\
  '+' u 1:($1<0.22?(word(allftweakal1,ixb))*$1+(word(allftweakal2,ixb))*$1**2+sqrt((word(allftweakdal1,ixb)*$1-word(allftweakdal2,ixb)*$1**2)**2):1/0) \
         :($1<0.22?(word(allftweakal1,ixb))*$1+(word(allftweakal2,ixb))*$1**2-sqrt((word(allftweakdal1,ixb)*$1-word(allftweakdal2,ixb)*$1**2)**2):1/0) w filledcu fs solid 0.2 transparent lc rgbcolor 'dark-green' not, \
  '+' u 1:($1<0.22?(word(allftweakal1,ixb))*$1+(word(allftweakal2,ixb))*$1**2+sqrt((word(allftweakdal1,ixb)*$1-word(allftweakdal2,ixb)*$1**2)**2):1/0) w l lw 2 dt ".." lc rgbcolor 'dark-green' not, \
  '+' u 1:($1<0.22?(word(allftweakal1,ixb))*$1+(word(allftweakal2,ixb))*$1**2-sqrt((word(allftweakdal1,ixb)*$1-word(allftweakdal2,ixb)*$1**2)**2):1/0) w l lw 2 dt ".." lc rgbcolor 'dark-green' not, \
\
  '+' u 1:($1<0.22?(word(allftcornal1,ixb))*$1+(word(allftcornal2,ixb))*$1**2+sqrt((word(allftcorndal1,ixb)*$1-word(allftcorndal2,ixb)*$1**2)**2):1/0) \
         :($1<0.22?(word(allftcornal1,ixb))*$1+(word(allftcornal2,ixb))*$1**2-sqrt((word(allftcorndal1,ixb)*$1-word(allftcorndal2,ixb)*$1**2)**2):1/0) w filledcu fs solid 0.2 transparent lc rgbcolor 'dark-yellow' not, \
  '+' u 1:($1<0.22?(word(allftcornal1,ixb))*$1+(word(allftcornal2,ixb))*$1**2+sqrt((word(allftcorndal1,ixb)*$1-word(allftcorndal2,ixb)*$1**2)**2):1/0) w l lw 2 dt ".." lc rgbcolor 'dark-yellow' not, \
 '+' u 1:($1<0.22?(word(allftcornal1,ixb))*$1+(word(allftcornal2,ixb))*$1**2-sqrt((word(allftcorndal1,ixb)*$1-word(allftcorndal2,ixb)*$1**2)**2):1/0) w l lw 2 dt ".." lc rgbcolor 'dark-yellow' not, \
\
'../lattice/tzerobasic1_64correctionsextracorrsng' u (($8/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4+($5+minerr):1/0):(($3**1-myrb)**2<1e-6?+$4-($5+minerr):1/0) w filledcu fs solid 0.2 transparent lc rgbcolor 'blue' not, \
'../lattice/tzerobasic1_64correctionsextracorrsng' u (($8/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4+($5+minerr):1/0) w l lw 2 dt ".." lc rgbcolor 'blue' t '', \
'../lattice/tzerobasic1_64correctionsextracorrsng' u (($8/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4-($5+minerr):1/0) w l lw 2 dt ".." lc rgbcolor 'blue' t '', \
\
\
'../lattice/nt12basic5_12correctionscompositecorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4:1/0):($5) w e pt  7 lc rgbcolor 'dark-yellow' lw 1.0 ps 0.5 t 'Cornell, N_{/Symbol t}=12', \
'../lattice/nt12weak3loopus1_12correctionscorrsng' u (($9/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4:1/0):($5) w e pt 10 lc rgbcolor 'dark-green' lw 1.5 ps 0.5 t '3L+US, N_{/Symbol t}=12', \
\
'../lattice/tzerobasic5_64correctionscompositecorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4:1/0):($5) w e pt  5 lc rgbcolor 'blue' lw 0.5 ps 0.5 t 'Cornell, T&{_{/Symbol t}}=&{1}0', \
'../lattice/tzeroweak3loopus1_64correctionscorrsng' u (($9/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4:1/0):($5) w e pt  8 lc rgbcolor 'red' lw 1.5 ps 0.5 t '3L+US, T&{_{/Symbol t}}=&{1}0'
#, \
\
'../lattice/onebeta' u (($10/(4.*pi))**1):((sqrt($4)-xb2rb(myrb))**2<1e-6 ?+$6-1:1/0):($7) w e pt  3 lc rgbcolor 'black' lw 0.5 ps 0.5 t 'r/a {/Symbol \263 \326} 5,&{ } {/Symbol b}=8.4'
#'../lattice/nt12basic1_12correctionscompositecorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4:1/0):($5) w e pt  6 lc rgbcolor 'dark-yellow' lw 1.5 ps 0.5 t 'Cornell, N_{/Symbol t}=12', \
#'../lattice/tzerobasic1_64correctionscompositecorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4:1/0):($5) w e pt  4 lc rgbcolor 'blue' lw 1.5 ps 0.5 t 'Cornell, T&{_{/Symbol t}}=&{1}0', \

#\
-0.0042*x w l lw 3 lc rgbcolor 'dark-orange' not, \
+0.013*x-0.13*x**2 w l lw 3 lc rgbcolor 'dark-orange' not

unset out; unset term; unset arrow; 

ixb=12; myrb=word(XBSET,ixb)*1; ymin=-0.03; ymax=0.03; set ytics 0.01; minerr=0;#1e-4;
set yrange [ymin:ymax];
set arrow at .173,ymin*0.95+ymax*0.05 to 0.173,ymin*0.05+ymax*0.95 nohead lc rgbcolor 'black' dt 1 lw 2; #set arrow at 2.07,ymin*0.95+ymax*0.05 to 2.07,ymin*0.05+ymax*0.95 nohead lc rgbcolor 'black' dt 1 lw 2;
set label 2 at 0.205,0.95*ymin+0.05*ymax '{/Symbol=14 a}@_s^{/Roman=14 lat}'; #set label 2 at 2.48,0.95*ymin+0.05*ymax '{/Roman=14 g_0^2/u_0^4}';
set label 3 at 0.10,0.05*ymin+0.95*ymax sprintf("{/Roman=14 {/Symbol \341}K(r/a = {/Symbol \326} %d){/Symbol \361}}",xb2rb(myrb)**2+0.1); #set label 3 at 1.53,0.05*ymin+0.95*ymax sprintf("{/Roman=14 {/Symbol \341}K(r/a = {/Symbol \326} %d){/Symbol \361}}",xb2rb(myrb)**2+0.1);
set key at 0.10,0.10*ymin+0.90*ymax  width 0.2 font "Helvetica, 10";
set term pdf font "Helvetica, 10"; set out sprintf("../figures/tzerorbsq%dKtrad.pdf",myrb);  
p 0 w l lc 0 not, \
  '../lattice/tzerofinal_correctionscorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4+sqrt($5**2+0.000**2):1/0) \
                                                          :(($3**1-myrb)**2<1e-6&$1>minbeta?+$4-sqrt($5**2+0.000**2):1/0) w filledcu fs solid 0.5 transparent lc rgbcolor 'black' t 'Average, N_{/Symbol t}=12', \
  '../lattice/tzerofinal_correctionscorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4   :1/0) w l lw 2  lc rgbcolor 'black' not, \
  '../lattice/tzerofinal_correctionscorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4+sqrt($5**2+0.000**2):1/0) w l lw 1  lc rgbcolor 'black' not, \
  '../lattice/tzerofinal_correctionscorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4-sqrt($5**2+0.000**2):1/0) w l lw 1  lc rgbcolor 'black' not, \
\
  '+' u 1:($1<0.22?(word(alltzweakal1,ixb))*$1+(word(alltzweakal2,ixb))*$1**2+sqrt((word(alltzweakdal1,ixb)*$1-word(alltzweakdal2,ixb)*$1**2)**2):1/0) \
         :($1<0.22?(word(alltzweakal1,ixb))*$1+(word(alltzweakal2,ixb))*$1**2-sqrt((word(alltzweakdal1,ixb)*$1-word(alltzweakdal2,ixb)*$1**2)**2):1/0) w filledcu fs solid 0.2 transparent lc rgbcolor 'red' not, \
  '+' u 1:($1<0.22?(word(alltzweakal1,ixb))*$1+(word(alltzweakal2,ixb))*$1**2+sqrt((word(alltzweakdal1,ixb)*$1-word(alltzweakdal2,ixb)*$1**2)**2):1/0) w l lw 2 dt ".." lc rgbcolor 'red' not, \
  '+' u 1:($1<0.22?(word(alltzweakal1,ixb))*$1+(word(alltzweakal2,ixb))*$1**2-sqrt((word(alltzweakdal1,ixb)*$1-word(alltzweakdal2,ixb)*$1**2)**2):1/0) w l lw 2 dt ".." lc rgbcolor 'red' not, \
\
  '+' u 1:($1<0.22?(word(allftweakal1,ixb))*$1+(word(allftweakal2,ixb))*$1**2+sqrt((word(allftweakdal1,ixb)*$1-word(allftweakdal2,ixb)*$1**2)**2):1/0) \
         :($1<0.22?(word(allftweakal1,ixb))*$1+(word(allftweakal2,ixb))*$1**2-sqrt((word(allftweakdal1,ixb)*$1-word(allftweakdal2,ixb)*$1**2)**2):1/0) w filledcu fs solid 0.2 transparent lc rgbcolor 'dark-green' not, \
  '+' u 1:($1<0.22?(word(allftweakal1,ixb))*$1+(word(allftweakal2,ixb))*$1**2+sqrt((word(allftweakdal1,ixb)*$1-word(allftweakdal2,ixb)*$1**2)**2):1/0) w l lw 2 dt ".." lc rgbcolor 'dark-green' not, \
  '+' u 1:($1<0.22?(word(allftweakal1,ixb))*$1+(word(allftweakal2,ixb))*$1**2-sqrt((word(allftweakdal1,ixb)*$1-word(allftweakdal2,ixb)*$1**2)**2):1/0) w l lw 2 dt ".." lc rgbcolor 'dark-green' not, \
\
  '+' u 1:($1<0.22?(word(allftcornal1,ixb))*$1+(word(allftcornal2,ixb))*$1**2+sqrt((word(allftcorndal1,ixb)*$1-word(allftcorndal2,ixb)*$1**2)**2):1/0) \
         :($1<0.22?(word(allftcornal1,ixb))*$1+(word(allftcornal2,ixb))*$1**2-sqrt((word(allftcorndal1,ixb)*$1-word(allftcorndal2,ixb)*$1**2)**2):1/0) w filledcu fs solid 0.2 transparent lc rgbcolor 'dark-yellow' not, \
  '+' u 1:($1<0.22?(word(allftcornal1,ixb))*$1+(word(allftcornal2,ixb))*$1**2+sqrt((word(allftcorndal1,ixb)*$1-word(allftcorndal2,ixb)*$1**2)**2):1/0) w l lw 2 dt ".." lc rgbcolor 'dark-yellow' not, \
 '+' u 1:($1<0.22?(word(allftcornal1,ixb))*$1+(word(allftcornal2,ixb))*$1**2-sqrt((word(allftcorndal1,ixb)*$1-word(allftcorndal2,ixb)*$1**2)**2):1/0) w l lw 2 dt ".." lc rgbcolor 'dark-yellow' not, \
\
'../lattice/tzerobasic1_64correctionsextracorrsng' u (($8/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4+($5+minerr):1/0):(($3**1-myrb)**2<1e-6?+$4-($5+minerr):1/0) w filledcu fs solid 0.2 transparent lc rgbcolor 'blue' not, \
'../lattice/tzerobasic1_64correctionsextracorrsng' u (($8/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4+($5+minerr):1/0) w l lw 2 dt ".." lc rgbcolor 'blue' t '', \
'../lattice/tzerobasic1_64correctionsextracorrsng' u (($8/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4-($5+minerr):1/0) w l lw 2 dt ".." lc rgbcolor 'blue' t '', \
\
\
'../lattice/nt12basic5_12correctionscompositecorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4:1/0):($5) w e pt  7 lc rgbcolor 'dark-yellow' lw 1.0 ps 0.5 t 'Cornell, N_{/Symbol t}=12', \
'../lattice/nt12weak3loopus1_12correctionscorrsng' u (($9/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4:1/0):($5) w e pt 10 lc rgbcolor 'dark-green' lw 1.5 ps 0.5 t '3L+US, N_{/Symbol t}=12', \
\
'../lattice/tzerobasic5_64correctionscompositecorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4:1/0):($5) w e pt  5 lc rgbcolor 'blue' lw 0.5 ps 0.5 t 'Cornell, T&{_{/Symbol t}}=&{1}0', \
'../lattice/tzeroweak3loopus1_64correctionscorrsng' u (($9/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4:1/0):($5) w e pt  8 lc rgbcolor 'red' lw 1.5 ps 0.5 t '3L+US, T&{_{/Symbol t}}=&{1}0'
#, \
\
'../lattice/onebeta' u (($10/(4.*pi))**1):((sqrt($4)-xb2rb(myrb))**2<1e-6 ?+$6-1:1/0):($7) w e pt  3 lc rgbcolor 'black' lw 0.5 ps 0.5 t 'r/a {/Symbol \263 \326} 5,&{ } {/Symbol b}=8.4'
#'../lattice/nt12basic1_12correctionscompositecorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4:1/0):($5) w e pt  6 lc rgbcolor 'dark-yellow' lw 1.5 ps 0.5 t 'Cornell, N_{/Symbol t}=12', \
#'../lattice/tzerobasic1_64correctionscompositecorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4:1/0):($5) w e pt  4 lc rgbcolor 'blue' lw 1.5 ps 0.5 t 'Cornell, T&{_{/Symbol t}}=&{1}0', \

ixb=13; myrb=word(XBSET,ixb)*1; ymin=-0.03; ymax=0.03; set ytics 0.01; minerr=0;#1e-4;
set yrange [ymin:ymax];
set arrow at .173,ymin*0.95+ymax*0.05 to 0.173,ymin*0.05+ymax*0.95 nohead lc rgbcolor 'black' dt 1 lw 2; #set arrow at 2.07,ymin*0.95+ymax*0.05 to 2.07,ymin*0.05+ymax*0.95 nohead lc rgbcolor 'black' dt 1 lw 2;
set label 2 at 0.205,0.95*ymin+0.05*ymax '{/Symbol=14 a}@_s^{/Roman=14 lat}'; #set label 2 at 2.48,0.95*ymin+0.05*ymax '{/Roman=14 g_0^2/u_0^4}';
set label 3 at 0.10,0.05*ymin+0.95*ymax sprintf("{/Roman=14 {/Symbol \341}K(r/a = {/Symbol \326} %d){/Symbol \361}}",xb2rb(myrb)**2+0.1); #set label 3 at 1.53,0.05*ymin+0.95*ymax sprintf("{/Roman=14 {/Symbol \341}K(r/a = {/Symbol \326} %d){/Symbol \361}}",xb2rb(myrb)**2+0.1);
set key at 0.10,0.10*ymin+0.90*ymax  width 0.2 font "Helvetica, 10";
set term pdf font "Helvetica, 10"; set out sprintf("../figures/tzerorbsq%dKtrad.pdf",myrb);  
p 0 w l lc 0 not, \
  '../lattice/tzerofinal_correctionscorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4+sqrt($5**2+0.000**2):1/0) \
                                                          :(($3**1-myrb)**2<1e-6&$1>minbeta?+$4-sqrt($5**2+0.000**2):1/0) w filledcu fs solid 0.5 transparent lc rgbcolor 'black' t 'Average, N_{/Symbol t}=12', \
  '../lattice/tzerofinal_correctionscorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4   :1/0) w l lw 2  lc rgbcolor 'black' not, \
  '../lattice/tzerofinal_correctionscorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4+sqrt($5**2+0.000**2):1/0) w l lw 1  lc rgbcolor 'black' not, \
  '../lattice/tzerofinal_correctionscorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4-sqrt($5**2+0.000**2):1/0) w l lw 1  lc rgbcolor 'black' not, \
\
  '+' u 1:($1<0.22?(word(alltzweakal1,ixb))*$1+(word(alltzweakal2,ixb))*$1**2+sqrt((word(alltzweakdal1,ixb)*$1-word(alltzweakdal2,ixb)*$1**2)**2):1/0) \
         :($1<0.22?(word(alltzweakal1,ixb))*$1+(word(alltzweakal2,ixb))*$1**2-sqrt((word(alltzweakdal1,ixb)*$1-word(alltzweakdal2,ixb)*$1**2)**2):1/0) w filledcu fs solid 0.2 transparent lc rgbcolor 'red' not, \
  '+' u 1:($1<0.22?(word(alltzweakal1,ixb))*$1+(word(alltzweakal2,ixb))*$1**2+sqrt((word(alltzweakdal1,ixb)*$1-word(alltzweakdal2,ixb)*$1**2)**2):1/0) w l lw 2 dt ".." lc rgbcolor 'red' not, \
  '+' u 1:($1<0.22?(word(alltzweakal1,ixb))*$1+(word(alltzweakal2,ixb))*$1**2-sqrt((word(alltzweakdal1,ixb)*$1-word(alltzweakdal2,ixb)*$1**2)**2):1/0) w l lw 2 dt ".." lc rgbcolor 'red' not, \
\
  '+' u 1:($1<0.22?(word(allftweakal1,ixb))*$1+(word(allftweakal2,ixb))*$1**2+sqrt((word(allftweakdal1,ixb)*$1-word(allftweakdal2,ixb)*$1**2)**2):1/0) \
         :($1<0.22?(word(allftweakal1,ixb))*$1+(word(allftweakal2,ixb))*$1**2-sqrt((word(allftweakdal1,ixb)*$1-word(allftweakdal2,ixb)*$1**2)**2):1/0) w filledcu fs solid 0.2 transparent lc rgbcolor 'dark-green' not, \
  '+' u 1:($1<0.22?(word(allftweakal1,ixb))*$1+(word(allftweakal2,ixb))*$1**2+sqrt((word(allftweakdal1,ixb)*$1-word(allftweakdal2,ixb)*$1**2)**2):1/0) w l lw 2 dt ".." lc rgbcolor 'dark-green' not, \
  '+' u 1:($1<0.22?(word(allftweakal1,ixb))*$1+(word(allftweakal2,ixb))*$1**2-sqrt((word(allftweakdal1,ixb)*$1-word(allftweakdal2,ixb)*$1**2)**2):1/0) w l lw 2 dt ".." lc rgbcolor 'dark-green' not, \
\
  '+' u 1:($1<0.22?(word(allftcornal1,ixb))*$1+(word(allftcornal2,ixb))*$1**2+sqrt((word(allftcorndal1,ixb)*$1-word(allftcorndal2,ixb)*$1**2)**2):1/0) \
         :($1<0.22?(word(allftcornal1,ixb))*$1+(word(allftcornal2,ixb))*$1**2-sqrt((word(allftcorndal1,ixb)*$1-word(allftcorndal2,ixb)*$1**2)**2):1/0) w filledcu fs solid 0.2 transparent lc rgbcolor 'dark-yellow' not, \
  '+' u 1:($1<0.22?(word(allftcornal1,ixb))*$1+(word(allftcornal2,ixb))*$1**2+sqrt((word(allftcorndal1,ixb)*$1-word(allftcorndal2,ixb)*$1**2)**2):1/0) w l lw 2 dt ".." lc rgbcolor 'dark-yellow' not, \
 '+' u 1:($1<0.22?(word(allftcornal1,ixb))*$1+(word(allftcornal2,ixb))*$1**2-sqrt((word(allftcorndal1,ixb)*$1-word(allftcorndal2,ixb)*$1**2)**2):1/0) w l lw 2 dt ".." lc rgbcolor 'dark-yellow' not, \
\
'../lattice/tzerobasic1_64correctionsextracorrsng' u (($8/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4+($5+minerr):1/0):(($3**1-myrb)**2<1e-6?+$4-($5+minerr):1/0) w filledcu fs solid 0.2 transparent lc rgbcolor 'blue' not, \
'../lattice/tzerobasic1_64correctionsextracorrsng' u (($8/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4+($5+minerr):1/0) w l lw 2 dt ".." lc rgbcolor 'blue' t '', \
'../lattice/tzerobasic1_64correctionsextracorrsng' u (($8/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4-($5+minerr):1/0) w l lw 2 dt ".." lc rgbcolor 'blue' t '', \
\
\
'../lattice/nt12basic5_12correctionscompositecorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4:1/0):($5) w e pt  7 lc rgbcolor 'dark-yellow' lw 1.0 ps 0.5 t 'Cornell, N_{/Symbol t}=12', \
'../lattice/nt12weak3loopus1_12correctionscorrsng' u (($9/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4:1/0):($5) w e pt 10 lc rgbcolor 'dark-green' lw 1.5 ps 0.5 t '3L+US, N_{/Symbol t}=12', \
\
'../lattice/tzerobasic5_64correctionscompositecorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4:1/0):($5) w e pt  5 lc rgbcolor 'blue' lw 0.5 ps 0.5 t 'Cornell, T&{_{/Symbol t}}=&{1}0', \
'../lattice/tzeroweak3loopus1_64correctionscorrsng' u (($9/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4:1/0):($5) w e pt  8 lc rgbcolor 'red' lw 1.5 ps 0.5 t '3L+US, T&{_{/Symbol t}}=&{1}0'
#, \
\
'../lattice/onebeta' u (($10/(4.*pi))**1):((sqrt($4)-xb2rb(myrb))**2<1e-6 ?+$6-1:1/0):($7) w e pt  3 lc rgbcolor 'black' lw 0.5 ps 0.5 t 'r/a {/Symbol \263 \326} 5,&{ } {/Symbol b}=8.4'
#'../lattice/nt12basic1_12correctionscompositecorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4:1/0):($5) w e pt  6 lc rgbcolor 'dark-yellow' lw 1.5 ps 0.5 t 'Cornell, N_{/Symbol t}=12', \
#'../lattice/tzerobasic1_64correctionscompositecorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4:1/0):($5) w e pt  4 lc rgbcolor 'blue' lw 1.5 ps 0.5 t 'Cornell, T&{_{/Symbol t}}=&{1}0', \


ixb=14; myrb=word(XBSET,ixb)*1; ymin=-0.03; ymax=0.03; set ytics 0.01; minerr=0;#1e-4;
set yrange [ymin:ymax];
set arrow at .173,ymin*0.95+ymax*0.05 to 0.173,ymin*0.05+ymax*0.95 nohead lc rgbcolor 'black' dt 1 lw 2; #set arrow at 2.07,ymin*0.95+ymax*0.05 to 2.07,ymin*0.05+ymax*0.95 nohead lc rgbcolor 'black' dt 1 lw 2;
set label 2 at 0.205,0.95*ymin+0.05*ymax '{/Symbol=14 a}@_s^{/Roman=14 lat}'; #set label 2 at 2.48,0.95*ymin+0.05*ymax '{/Roman=14 g_0^2/u_0^4}';
set label 3 at 0.10,0.05*ymin+0.95*ymax sprintf("{/Roman=14 {/Symbol \341}K(r/a = {/Symbol \326} %d){/Symbol \361}}",xb2rb(myrb)**2+0.1); #set label 3 at 1.53,0.05*ymin+0.95*ymax sprintf("{/Roman=14 {/Symbol \341}K(r/a = {/Symbol \326} %d){/Symbol \361}}",xb2rb(myrb)**2+0.1);
set key at 0.10,0.10*ymin+0.90*ymax  width 0.2 font "Helvetica, 10";
set term pdf font "Helvetica, 10"; set out sprintf("../figures/tzerorbsq%dKtrad.pdf",myrb);  
p 0 w l lc 0 not, \
  '../lattice/tzerofinal_correctionscorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4+sqrt($5**2+0.000**2):1/0) \
                                                          :(($3**1-myrb)**2<1e-6&$1>minbeta?+$4-sqrt($5**2+0.000**2):1/0) w filledcu fs solid 0.5 transparent lc rgbcolor 'black' t 'Average, N_{/Symbol t}=12', \
  '../lattice/tzerofinal_correctionscorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4   :1/0) w l lw 2  lc rgbcolor 'black' not, \
  '../lattice/tzerofinal_correctionscorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4+sqrt($5**2+0.000**2):1/0) w l lw 1  lc rgbcolor 'black' not, \
  '../lattice/tzerofinal_correctionscorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4-sqrt($5**2+0.000**2):1/0) w l lw 1  lc rgbcolor 'black' not, \
\
  '+' u 1:($1<0.22?(word(alltzweakal1,ixb))*$1+(word(alltzweakal2,ixb))*$1**2+sqrt((word(alltzweakdal1,ixb)*$1-word(alltzweakdal2,ixb)*$1**2)**2):1/0) \
         :($1<0.22?(word(alltzweakal1,ixb))*$1+(word(alltzweakal2,ixb))*$1**2-sqrt((word(alltzweakdal1,ixb)*$1-word(alltzweakdal2,ixb)*$1**2)**2):1/0) w filledcu fs solid 0.2 transparent lc rgbcolor 'red' not, \
  '+' u 1:($1<0.22?(word(alltzweakal1,ixb))*$1+(word(alltzweakal2,ixb))*$1**2+sqrt((word(alltzweakdal1,ixb)*$1-word(alltzweakdal2,ixb)*$1**2)**2):1/0) w l lw 2 dt ".." lc rgbcolor 'red' not, \
  '+' u 1:($1<0.22?(word(alltzweakal1,ixb))*$1+(word(alltzweakal2,ixb))*$1**2-sqrt((word(alltzweakdal1,ixb)*$1-word(alltzweakdal2,ixb)*$1**2)**2):1/0) w l lw 2 dt ".." lc rgbcolor 'red' not, \
\
  '+' u 1:($1<0.22?(word(allftweakal1,ixb))*$1+(word(allftweakal2,ixb))*$1**2+sqrt((word(allftweakdal1,ixb)*$1-word(allftweakdal2,ixb)*$1**2)**2):1/0) \
         :($1<0.22?(word(allftweakal1,ixb))*$1+(word(allftweakal2,ixb))*$1**2-sqrt((word(allftweakdal1,ixb)*$1-word(allftweakdal2,ixb)*$1**2)**2):1/0) w filledcu fs solid 0.2 transparent lc rgbcolor 'dark-green' not, \
  '+' u 1:($1<0.22?(word(allftweakal1,ixb))*$1+(word(allftweakal2,ixb))*$1**2+sqrt((word(allftweakdal1,ixb)*$1-word(allftweakdal2,ixb)*$1**2)**2):1/0) w l lw 2 dt ".." lc rgbcolor 'dark-green' not, \
  '+' u 1:($1<0.22?(word(allftweakal1,ixb))*$1+(word(allftweakal2,ixb))*$1**2-sqrt((word(allftweakdal1,ixb)*$1-word(allftweakdal2,ixb)*$1**2)**2):1/0) w l lw 2 dt ".." lc rgbcolor 'dark-green' not, \
\
  '+' u 1:($1<0.22?(word(allftcornal1,ixb))*$1+(word(allftcornal2,ixb))*$1**2+sqrt((word(allftcorndal1,ixb)*$1-word(allftcorndal2,ixb)*$1**2)**2):1/0) \
         :($1<0.22?(word(allftcornal1,ixb))*$1+(word(allftcornal2,ixb))*$1**2-sqrt((word(allftcorndal1,ixb)*$1-word(allftcorndal2,ixb)*$1**2)**2):1/0) w filledcu fs solid 0.2 transparent lc rgbcolor 'dark-yellow' not, \
  '+' u 1:($1<0.22?(word(allftcornal1,ixb))*$1+(word(allftcornal2,ixb))*$1**2+sqrt((word(allftcorndal1,ixb)*$1-word(allftcorndal2,ixb)*$1**2)**2):1/0) w l lw 2 dt ".." lc rgbcolor 'dark-yellow' not, \
 '+' u 1:($1<0.22?(word(allftcornal1,ixb))*$1+(word(allftcornal2,ixb))*$1**2-sqrt((word(allftcorndal1,ixb)*$1-word(allftcorndal2,ixb)*$1**2)**2):1/0) w l lw 2 dt ".." lc rgbcolor 'dark-yellow' not, \
\
'../lattice/tzerobasic1_64correctionsextracorrsng' u (($8/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4+($5+minerr):1/0):(($3**1-myrb)**2<1e-6?+$4-($5+minerr):1/0) w filledcu fs solid 0.2 transparent lc rgbcolor 'blue' not, \
'../lattice/tzerobasic1_64correctionsextracorrsng' u (($8/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4+($5+minerr):1/0) w l lw 2 dt ".." lc rgbcolor 'blue' t '', \
'../lattice/tzerobasic1_64correctionsextracorrsng' u (($8/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4-($5+minerr):1/0) w l lw 2 dt ".." lc rgbcolor 'blue' t '', \
\
\
'../lattice/nt12basic5_12correctionscompositecorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4:1/0):($5) w e pt  7 lc rgbcolor 'dark-yellow' lw 1.0 ps 0.5 t 'Cornell, N_{/Symbol t}=12', \
'../lattice/nt12weak3loopus1_12correctionscorrsng' u (($9/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4:1/0):($5) w e pt 10 lc rgbcolor 'dark-green' lw 1.5 ps 0.5 t '3L+US, N_{/Symbol t}=12', \
\
'../lattice/tzerobasic5_64correctionscompositecorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4:1/0):($5) w e pt  5 lc rgbcolor 'blue' lw 0.5 ps 0.5 t 'Cornell, T&{_{/Symbol t}}=&{1}0', \
'../lattice/tzeroweak3loopus1_64correctionscorrsng' u (($9/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4:1/0):($5) w e pt  8 lc rgbcolor 'red' lw 1.5 ps 0.5 t '3L+US, T&{_{/Symbol t}}=&{1}0'
#, \
\
'../lattice/onebeta' u (($10/(4.*pi))**1):((sqrt($4)-xb2rb(myrb))**2<1e-6 ?+$6-1:1/0):($7) w e pt  3 lc rgbcolor 'black' lw 0.5 ps 0.5 t 'r/a {/Symbol \263 \326} 5,&{ } {/Symbol b}=8.4'
#'../lattice/nt12basic1_12correctionscompositecorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4:1/0):($5) w e pt  6 lc rgbcolor 'dark-yellow' lw 1.5 ps 0.5 t 'Cornell, N_{/Symbol t}=12', \
#'../lattice/tzerobasic1_64correctionscompositecorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4:1/0):($5) w e pt  4 lc rgbcolor 'blue' lw 1.5 ps 0.5 t 'Cornell, T&{_{/Symbol t}}=&{1}0', \



ixb=15; myrb=word(XBSET,ixb)*1; ymin=-0.03; ymax=0.03; set ytics 0.01; minerr=0;#1e-4;
set yrange [ymin:ymax];
set arrow at .173,ymin*0.95+ymax*0.05 to 0.173,ymin*0.05+ymax*0.95 nohead lc rgbcolor 'black' dt 1 lw 2; #set arrow at 2.07,ymin*0.95+ymax*0.05 to 2.07,ymin*0.05+ymax*0.95 nohead lc rgbcolor 'black' dt 1 lw 2;
set label 2 at 0.205,0.95*ymin+0.05*ymax '{/Symbol=14 a}@_s^{/Roman=14 lat}'; #set label 2 at 2.48,0.95*ymin+0.05*ymax '{/Roman=14 g_0^2/u_0^4}';
set label 3 at 0.10,0.05*ymin+0.95*ymax sprintf("{/Roman=14 {/Symbol \341}K(r/a = {/Symbol \326} %d){/Symbol \361}}",xb2rb(myrb)**2+0.1); #set label 3 at 1.53,0.05*ymin+0.95*ymax sprintf("{/Roman=14 {/Symbol \341}K(r/a = {/Symbol \326} %d){/Symbol \361}}",xb2rb(myrb)**2+0.1);
set key at 0.10,0.10*ymin+0.90*ymax  width 0.2 font "Helvetica, 10";
set term pdf font "Helvetica, 10"; set out sprintf("../figures/tzerorbsq%dKtrad.pdf",myrb);  
p 0 w l lc 0 not, \
  '../lattice/tzerofinal_correctionscorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4+sqrt($5**2+0.000**2):1/0) \
                                                          :(($3**1-myrb)**2<1e-6&$1>minbeta?+$4-sqrt($5**2+0.000**2):1/0) w filledcu fs solid 0.5 transparent lc rgbcolor 'black' t 'Average, N_{/Symbol t}=12', \
  '../lattice/tzerofinal_correctionscorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4   :1/0) w l lw 2  lc rgbcolor 'black' not, \
  '../lattice/tzerofinal_correctionscorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4+sqrt($5**2+0.000**2):1/0) w l lw 1  lc rgbcolor 'black' not, \
  '../lattice/tzerofinal_correctionscorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4-sqrt($5**2+0.000**2):1/0) w l lw 1  lc rgbcolor 'black' not, \
\
  '+' u 1:($1<0.22?(word(alltzweakal1,ixb))*$1+(word(alltzweakal2,ixb))*$1**2+sqrt((word(alltzweakdal1,ixb)*$1-word(alltzweakdal2,ixb)*$1**2)**2):1/0) \
         :($1<0.22?(word(alltzweakal1,ixb))*$1+(word(alltzweakal2,ixb))*$1**2-sqrt((word(alltzweakdal1,ixb)*$1-word(alltzweakdal2,ixb)*$1**2)**2):1/0) w filledcu fs solid 0.2 transparent lc rgbcolor 'red' not, \
  '+' u 1:($1<0.22?(word(alltzweakal1,ixb))*$1+(word(alltzweakal2,ixb))*$1**2+sqrt((word(alltzweakdal1,ixb)*$1-word(alltzweakdal2,ixb)*$1**2)**2):1/0) w l lw 2 dt ".." lc rgbcolor 'red' not, \
  '+' u 1:($1<0.22?(word(alltzweakal1,ixb))*$1+(word(alltzweakal2,ixb))*$1**2-sqrt((word(alltzweakdal1,ixb)*$1-word(alltzweakdal2,ixb)*$1**2)**2):1/0) w l lw 2 dt ".." lc rgbcolor 'red' not, \
\
  '+' u 1:($1<0.22?(word(allftweakal1,ixb))*$1+(word(allftweakal2,ixb))*$1**2+sqrt((word(allftweakdal1,ixb)*$1-word(allftweakdal2,ixb)*$1**2)**2):1/0) \
         :($1<0.22?(word(allftweakal1,ixb))*$1+(word(allftweakal2,ixb))*$1**2-sqrt((word(allftweakdal1,ixb)*$1-word(allftweakdal2,ixb)*$1**2)**2):1/0) w filledcu fs solid 0.2 transparent lc rgbcolor 'dark-green' not, \
  '+' u 1:($1<0.22?(word(allftweakal1,ixb))*$1+(word(allftweakal2,ixb))*$1**2+sqrt((word(allftweakdal1,ixb)*$1-word(allftweakdal2,ixb)*$1**2)**2):1/0) w l lw 2 dt ".." lc rgbcolor 'dark-green' not, \
  '+' u 1:($1<0.22?(word(allftweakal1,ixb))*$1+(word(allftweakal2,ixb))*$1**2-sqrt((word(allftweakdal1,ixb)*$1-word(allftweakdal2,ixb)*$1**2)**2):1/0) w l lw 2 dt ".." lc rgbcolor 'dark-green' not, \
\
  '+' u 1:($1<0.22?(word(allftcornal1,ixb))*$1+(word(allftcornal2,ixb))*$1**2+sqrt((word(allftcorndal1,ixb)*$1-word(allftcorndal2,ixb)*$1**2)**2):1/0) \
         :($1<0.22?(word(allftcornal1,ixb))*$1+(word(allftcornal2,ixb))*$1**2-sqrt((word(allftcorndal1,ixb)*$1-word(allftcorndal2,ixb)*$1**2)**2):1/0) w filledcu fs solid 0.2 transparent lc rgbcolor 'dark-yellow' not, \
  '+' u 1:($1<0.22?(word(allftcornal1,ixb))*$1+(word(allftcornal2,ixb))*$1**2+sqrt((word(allftcorndal1,ixb)*$1-word(allftcorndal2,ixb)*$1**2)**2):1/0) w l lw 2 dt ".." lc rgbcolor 'dark-yellow' not, \
 '+' u 1:($1<0.22?(word(allftcornal1,ixb))*$1+(word(allftcornal2,ixb))*$1**2-sqrt((word(allftcorndal1,ixb)*$1-word(allftcorndal2,ixb)*$1**2)**2):1/0) w l lw 2 dt ".." lc rgbcolor 'dark-yellow' not, \
\
'../lattice/tzerobasic1_64correctionsextracorrsng' u (($8/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4+($5+minerr):1/0):(($3**1-myrb)**2<1e-6?+$4-($5+minerr):1/0) w filledcu fs solid 0.2 transparent lc rgbcolor 'blue' not, \
'../lattice/tzerobasic1_64correctionsextracorrsng' u (($8/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4+($5+minerr):1/0) w l lw 2 dt ".." lc rgbcolor 'blue' t '', \
'../lattice/tzerobasic1_64correctionsextracorrsng' u (($8/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4-($5+minerr):1/0) w l lw 2 dt ".." lc rgbcolor 'blue' t '', \
\
\
'../lattice/nt12basic5_12correctionscompositecorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4:1/0):($5) w e pt  7 lc rgbcolor 'dark-yellow' lw 1.0 ps 0.5 t 'Cornell, N_{/Symbol t}=12', \
'../lattice/nt12weak3loopus1_12correctionscorrsng' u (($9/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4:1/0):($5) w e pt 10 lc rgbcolor 'dark-green' lw 1.5 ps 0.5 t '3L+US, N_{/Symbol t}=12', \
\
'../lattice/tzerobasic5_64correctionscompositecorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4:1/0):($5) w e pt  5 lc rgbcolor 'blue' lw 0.5 ps 0.5 t 'Cornell, T&{_{/Symbol t}}=&{1}0', \
'../lattice/tzeroweak3loopus1_64correctionscorrsng' u (($9/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4:1/0):($5) w e pt  8 lc rgbcolor 'red' lw 1.5 ps 0.5 t '3L+US, T&{_{/Symbol t}}=&{1}0'
#, \
\
'../lattice/onebeta' u (($10/(4.*pi))**1):((sqrt($4)-xb2rb(myrb))**2<1e-6 ?+$6-1:1/0):($7) w e pt  3 lc rgbcolor 'black' lw 0.5 ps 0.5 t 'r/a {/Symbol \263 \326} 5,&{ } {/Symbol b}=8.4'
#'../lattice/nt12basic1_12correctionscompositecorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4:1/0):($5) w e pt  6 lc rgbcolor 'dark-yellow' lw 1.5 ps 0.5 t 'Cornell, N_{/Symbol t}=12', \
#'../lattice/tzerobasic1_64correctionscompositecorrsng' u (($6/(1.))):(($3**1-myrb)**2<1e-6&$1>minbeta?+$4:1/0):($5) w e pt  4 lc rgbcolor 'blue' lw 1.5 ps 0.5 t 'Cornell, T&{_{/Symbol t}}=&{1}0', \

unset out; unset term; unset arrow; 

exit



==> anc/plotscripts/cutoff.gp <==

 set samples 1000;
 set size ratio +0.80
 set tmarg 0.5; set rmarg 0; set bmarg 2; set lmarg 2
 set style fill transparent solid 0.25 border
 set style line 1 lw 4

  xb2rb(xb)=sqrt(floor(xb/1e4)**2 + floor((xb-floor(xb/1e4)*1e4)/1e2)**2 + (xb-floor(xb/1e2)*1e2)**2)

 col0 ="black"; col1 ="red"; col2 ="dark-green"; col3 ="blue"; col4 ="dark-magenta";
 col5 ="dark-yellow"; col6 ="dark-blue"; col7 ="dark-orange"; col8 ="dark-cyan"; col9 ="dark-red";

 nt16pf=15; nt12pf=13; nt10pf=11; nt8pf =9; nt6pf =7; nt4pf =5;
 nt16po=14; nt12po=12; nt10po=10; nt8po =8; nt6po =6; nt4po =4;

 load '~/physics/gnuplot-palettes-master/jet.pal';

  FINALDATAFILE='../lattice/tzerofinal_correctionscorrsng'

  BETAF="9.670 9.060 8.400 7.596 7.030 6.740 "
  set term pdf; OUTNAME=sprintf("../figures/finalcutoffallbet.pdf");

#################################################################################
  set out OUTNAME; set multiplot
#################################################################################

  load '/home/johannes/physics/gnuplot-palettes-master/jet.pal'
  ymax=0.025; ymin=-0.025; ykey0=0.1*ymin; dykey=0.0025; xkey=1.4
  set xrange [0.25:4.25]; set yrange [ymin:ymax];
  set ytics .005; set mytics 5; 
  set label  1 "{/Italic=16 1-E^{/Roman lat}(r,{/Symbol b})/E^{/Roman cont}(r)" font ",20" at 0.3,(0.9*ymax) textcolor lt 0
  set label  2 "{/Italic=16 r/a}" font ",20" at 3.2,(0.9*ymin) textcolor lt 0
  ykey=ykey0+(0.0004>0.15*dykey?0.0004:0.15*dykey);

  set xtics ('{/Roman=14 1}' 1, "{/Symbol=14 \\326}{/Roman=14 2}" sqrt(2), "{/Symbol=14 \\326}{/Roman=14 3}" sqrt(3), '{/Roman=14 2}' 2, "{/Symbol=14 \\326}{/Roman=14 5}" sqrt(5), "{/Symbol=14 \\326}{/Roman=14 6}" sqrt(6), "{/Symbol=14 \\326}{/Roman=14 8}" sqrt(8), '{/Roman=14 3}' 3, "{/Symbol=14 \\326}{/Roman=14 12}" sqrt(12), '{/Roman=14 4}' 4)

colours=sprintf("%s %s %s %s %s %s %s %s %s %s %s %s %s %s %s %s %s %s %s %s ", col1, col2, col3, col4, col5, col6, col7, col8, col9);
symbols=sprintf("%d %d %d %d %d %d %d %d %d %d %d %d %d %d %d %d %d %d %d %d ", nt4pf, nt6pf, nt8pf, nt10pf, nt12pf, nt16pf, nt6pf, nt6pf, nt6pf, nt6pf, nt8pf, nt8pf, nt8pf, nt8pf, nt10pf, nt10pf, nt10pf, nt12pf, nt12pf, nt12pf);

  p 0 lc rgbcolor 'black' not
  unset label 1; unset label 2; unset xtics; unset ytics; unset key;

  do for [jbeta = 1:words(BETAF) ] { mybeta=word(BETAF,jbeta)*1.;

  if (jbeta==1) { set key at xkey-0.00,ykey vertical spacing .8 font ",14"  maxcolumns 1 maxrows 8 invert title "{/Symbol=14 b}&{beta}"
  } else { set key at xkey+0.005,ykey vertical spacing .8 font ",14"  maxcolumns 1 maxrows 8 invert notitle }
  ykey=ykey0-dykey*(jbeta+0.95);

  p FINALDATAFILE u (($3==20201?0.05:0)+xb2rb($3)):($1==mybeta?-$4:1/0):5 w e pt (word(symbols,jbeta)*1) lc rgbcolor word(colours,jbeta) ps 1.0 lw 2.0 t sprintf("{/Roman=14 %.3f}",mybeta); #sprintf("Average, N_{/Symbol t}=12")

  }
  unset multiplot; unset out; unset term;
 SYSCOM=sprintf("evince %s &",OUTNAME);
# system SYSCOM;



==> anc/plotscripts/effmass.gp <==

 set samples 1000;
 set size ratio +0.80
 set fit errorvariables
 set tmarg at screen 0.97; set rmarg at screen 0.98
 set bmarg at screen 0.07; set lmarg at screen 0.14
 set term pdf size 10.8cm,7.9cm; unset term; 
 set style line 1 lw 4
 set style fill transparent solid 0.25 border

 xb2rb(xb)=sqrt(floor(xb/1e4)**2\
           +floor((xb-floor(xb/1e4)*1e4)/1e2)**2\
           +(xb-floor(xb/1e2)*1e2)**2)
 xb2x(xb)=sqrt(floor(xb/1e4)**2)
 xb2y(xb)=sqrt(floor((xb-floor(xb/1e4)*1e4)/1e2)**2)
 xb2z(xb)=sqrt((xb-floor(xb/1e2)*1e2)**2)

##########################################################
if (0) {
if (1) {
 BETA=8.4;
 EFFMFILE=sprintf("../lattice/l6464f21b8400m001774m00887_effpotV1t12.restricted");
 GSFILE=sprintf("../lattice/tzerob%4dgstatecorrsng",BETA*1000);

 set pointsize 0.7
 xmin=1.5; xmax=12.5; 

 load 'effmplot.gp' 
}

##########################################################

if (1) {
 BETA=8.2;
 EFFMFILE=sprintf("../lattice/l6464f21b8200m002142m01071_effpotV1t12.restricted");
 GSFILE=sprintf("../lattice/tzerob%4dgstatecorrsng",BETA*1000);

 set pointsize 0.7
 xmin=1.5; xmax=12.5; 

 load 'effmplot.gp' 
}

##########################################################

if (1) {
 BETA=8.0;
 EFFMFILE=sprintf("../lattice/l6464f21b8000m002598m01299_effpotV1t12.restricted");
 GSFILE=sprintf("../lattice/tzerob%4dgstatecorrsng",BETA*1000);

 set pointsize 0.7
 xmin=1.5; xmax=12.5; 

 load 'effmplot.gp' 
}

##########################################################

if (1) {
 BETA=7.825;
 EFFMFILE=sprintf("../lattice/l6464f21b7825m00082m0164_effpotV1t12.restricted");
 GSFILE=sprintf("../lattice/tzerob%4dgstatecorrsng",BETA*1000);

 set pointsize 0.7
 xmin=1.5; xmax=12.5; 

 load 'effmplot.gp' 
}

##########################################################

if (1) {
 BETA=7.596;
 EFFMFILE=sprintf("../lattice/l6464f21b7596m00101m0202_effpotV1t12.restricted");
 GSFILE=sprintf("../lattice/tzerob%4dgstatecorrsng",BETA*1000);

 set pointsize 0.7
 xmin=1.5; xmax=12.5; 

 load 'effmplot.gp' 
}

##########################################################

if (1) {
 BETA=7.373;
 EFFMFILE=sprintf("../lattice/l4864f21b7373m00125m0250_effpotV1t12.restricted");
 GSFILE=sprintf("../lattice/tzerob%4dgstatecorrsng",BETA*1000);

 set pointsize 0.7
 xmin=1.5; xmax=12.5; 

 load 'effmplot.gp' 
}
}
##########################################################

if (1) {
 BETA=7.825;
 EFFMFILE=sprintf("../lattice/l6464f21b7825m00082m0164_effpotV1t12.restricted");
 GSFILE=sprintf("../lattice/tzerob%4dgstatecorrsng",BETA*1000);

 EFFMWLH0=sprintf("../lattice/l6464f21b7825m00082m0164_effpotV1hyp00t16.restricted");
 EFFMWLH1=sprintf("../lattice/l6464f21b7825m00082m0164_effpotV1hyp01t16.restricted");
 EFFMWLH2=sprintf("../lattice/l6464f21b7825m00082m0164_effpotV1hyp02t16.restricted");
 EFFMWLH5=sprintf("../lattice/l6464f21b7825m00082m0164_effpotV1hyp05t16.restricted");

 set pointsize 0.7
 xmin=1.5; xmax=12.5; 

 load 'effmhyp.gp' 
}
 exit


==> anc/plotscripts/effmhyp.gp <==

 RAM=10000; RA2=0.9214; DRA2=1e-4; NJACK=30;
 xmin=1.5; xmax=16.5; 
 unset xrange; unset yrange;
 allgs=alldgs='';
 do for [ ijk = 0:NJACK ] {
  stats GSFILE u ($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? 1:0):($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? $6 :0) name "GS" nooutput
  stats GSFILE u ($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? 1:0):($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? $7 :0) name "DGS" nooutput
  gs=(GS_sum_x>0?GS_sum_y/GS_sum_x:0); dgs=(DGS_sum_x>0?DGS_sum_y/DGS_sum_x:0);
  allgs=sprintf("%s %.6f",allgs,gs); 
  alldgs=sprintf("%s %.6f",alldgs,dgs); 
 }


 set xrange [xmin:xmax]; set xtics 2 font "Helvetica, 14"; mxtics=1;
 unset yrange
 ymin=(gs-10*dgs)*0.9975; ymax=(gs+10*dgs)*1.005;
 set yrange [ymin:ymax]; set ytics auto font "Helvetica, 14"; set mytics 5;
 set label 1 at xmax-0.8, ymin+(ymax-ymin)*0.04 '{/Symbol t}/a' font "Helvetica, 14"; 
 set label 2 at xmin+(xmax-xmin)*0.04, ymax-(ymax-ymin)*0.04 sprintf("aE(%d,%d,%d)",xb2x(RAM),xb2y(RAM),xb2z(RAM)) font "Helvetica, 14"; 
 set key at xmin+(xmax-xmin)*0.8, ymax-(ymax-ymin)*0.02 width 0.2 font "Helvetica, 14";
 set term pdf; OUTNAME=sprintf("../figures/CbvsWl_b%drsq%d.pdf",BETA*1000,RA2+1);
 set out OUTNAME;
 set multiplot

 set key at xmin+(xmax-xmin)*0.8, ymax-(ymax-ymin)*0.04  width 0.2 font "Helvetica, 14";
 p \
 EFFMWLH5 u ($2):($1==1&($4-sqrt(RA2))**2<DRA2&($3==RAM)? $5 :1/0):($6) w e pt 12 ps 1 lw 2 lc rgbcolor 'dark-yellow' t '5 Hyp', \
 EFFMWLH2 u ($2):($1==1&($4-sqrt(RA2))**2<DRA2&($3==RAM)? $5 :1/0):($6) w e pt 10 ps 1 lw 2 lc rgbcolor 'dark-green' t '2 Hyp', \
 EFFMWLH1 u ($2):($1==1&($4-sqrt(RA2))**2<DRA2&($3==RAM)? $5 :1/0):($6) w e pt 8 ps 1 lw 2 lc rgbcolor 'blue' t '1 Hyp', \
 EFFMWLH0 u ($2):($1==1&($4-sqrt(RA2))**2<DRA2&($3==RAM)? $5 :1/0):($6) w e pt 6 ps 1 lw 2 lc rgbcolor 'red' t '0 Hyp', \
 EFFMFILE u ($2):($1==1&($4-sqrt(RA2))**2<DRA2&($3==RAM)? $5 :1/0):($6) w e pt 4 ps 1 lw 2 lc rgbcolor 'black' t 'Coulomb', \
 (gs+dgs) w l lc rgbcolor 'dark-gray' lw 1 dt 2 not, \
 (gs-dgs) w l lc rgbcolor 'dark-gray' lw 1 dt 2 not, \
 gs w l lc rgbcolor 'dark-gray' lw 3 t 'gs fit'

 unset multiplot
 unset out; unset term; 
 SYSCOM=sprintf("evince %s &",OUTNAME);
# system SYSCOM;

 RAM=10100; RA2=2.0546; DRA2=1e-4; NJACK=30;
 xmin=1.5; xmax=16.5; 
 unset xrange; unset yrange;
 allgs=alldgs='';
 do for [ ijk = 0:NJACK ] {
  stats GSFILE u ($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? 1:0):($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? $6 :0) name "GS" nooutput
  stats GSFILE u ($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? 1:0):($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? $7 :0) name "DGS" nooutput
  gs=(GS_sum_x>0?GS_sum_y/GS_sum_x:0); dgs=(DGS_sum_x>0?DGS_sum_y/DGS_sum_x:0);
  allgs=sprintf("%s %.6f",allgs,gs); 
  alldgs=sprintf("%s %.6f",alldgs,dgs); 
 }


 set xrange [xmin:xmax]; set xtics 2 font "Helvetica, 14"; mxtics=1;
 unset yrange
 ymin=(gs-10*dgs)*0.995; ymax=(gs+10*dgs)*1.02;
 set yrange [ymin:ymax]; set ytics auto; set mytics 5;
 set label 1 at xmax-0.8, ymin+(ymax-ymin)*0.04 '{/Symbol t}/a' font "Helvetica, 14"; 
 set label 2 at xmin+(xmax-xmin)*0.04, ymax-(ymax-ymin)*0.04 sprintf("aE(%d,%d,%d)",xb2x(RAM),xb2y(RAM),xb2z(RAM)) font "Helvetica, 14"; 
 set key at xmin+(xmax-xmin)*0.8, ymax-(ymax-ymin)*0.02 width 0.2 font "Helvetica, 14";
 set term pdf; OUTNAME=sprintf("../figures/CbvsWl_b%drsq%d.pdf",BETA*1000,RA2);
 set out OUTNAME;
 set multiplot

 set key at xmin+(xmax-xmin)*0.8, ymax-(ymax-ymin)*0.04  width 0.2 font "Helvetica, 14";
 p \
 EFFMWLH5 u ($2):($1==1&($4-sqrt(RA2))**2<DRA2&($3==RAM)? $5 :1/0):($6) w e pt 12 ps 1 lw 2 lc rgbcolor 'dark-yellow' t '5 Hyp', \
 EFFMWLH2 u ($2):($1==1&($4-sqrt(RA2))**2<DRA2&($3==RAM)? $5 :1/0):($6) w e pt 10 ps 1 lw 2 lc rgbcolor 'dark-green' t '2 Hyp', \
 EFFMWLH1 u ($2):($1==1&($4-sqrt(RA2))**2<DRA2&($3==RAM)? $5 :1/0):($6) w e pt 8 ps 1 lw 2 lc rgbcolor 'blue' t '1 Hyp', \
 EFFMWLH0 u ($2):($1==1&($4-sqrt(RA2))**2<DRA2&($3==RAM)? $5 :1/0):($6) w e pt 6 ps 1 lw 2 lc rgbcolor 'red' t '0 Hyp', \
 EFFMFILE u ($2):($1==1&($4-sqrt(RA2))**2<DRA2&($3==RAM)? $5 :1/0):($6) w e pt 4 ps 1 lw 2 lc rgbcolor 'black' t 'Coulomb', \
 (gs+dgs) w l lc rgbcolor 'dark-gray' lw 1 dt 2 not, \
 (gs-dgs) w l lc rgbcolor 'dark-gray' lw 1 dt 2 not, \
 gs w l lc rgbcolor 'dark-gray' lw 3 t 'gs fit'

 unset multiplot
 unset out; unset term; 
 SYSCOM=sprintf("evince %s &",OUTNAME);
# system SYSCOM;

 RAM=10101; RA2=3.1919; DRA2=1e-4; NJACK=30;
 xmin=1.5; xmax=16.5; 
 unset xrange; unset yrange;
 allgs=alldgs='';
 do for [ ijk = 0:NJACK ] {
  stats GSFILE u ($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? 1:0):($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? $6 :0) name "GS" nooutput
  stats GSFILE u ($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? 1:0):($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? $7 :0) name "DGS" nooutput
  gs=(GS_sum_x>0?GS_sum_y/GS_sum_x:0); dgs=(DGS_sum_x>0?DGS_sum_y/DGS_sum_x:0);
  allgs=sprintf("%s %.6f",allgs,gs); 
  alldgs=sprintf("%s %.6f",alldgs,dgs); 
 }


 set xrange [xmin:xmax]; set xtics 2 font "Helvetica, 14"; mxtics=1;
 unset yrange
 ymin=(gs-10*dgs)*0.99; ymax=(gs+10*dgs)*1.03;
 set yrange [ymin:ymax]; set ytics auto; set mytics 5;
 set label 1 at xmax-0.8, ymin+(ymax-ymin)*0.04 '{/Symbol t}/a' font "Helvetica, 14"; 
 set label 2 at xmin+(xmax-xmin)*0.04, ymax-(ymax-ymin)*0.04 sprintf("aE(%d,%d,%d)",xb2x(RAM),xb2y(RAM),xb2z(RAM)) font "Helvetica, 14"; 
 set key at xmin+(xmax-xmin)*0.8, ymax-(ymax-ymin)*0.02 width 0.2 font "Helvetica, 14";
 set term pdf; OUTNAME=sprintf("../figures/CbvsWl_b%drsq%d.pdf",BETA*1000,RA2);
 set out OUTNAME;
 set multiplot

 set key at xmin+(xmax-xmin)*0.8, ymax-(ymax-ymin)*0.04  width 0.2 font "Helvetica, 14";
 p \
 EFFMWLH5 u ($2):($1==1&($4-sqrt(RA2))**2<DRA2&($3==RAM)? $5 :1/0):($6) w e pt 12 ps 1 lw 2 lc rgbcolor 'dark-yellow' t '5 Hyp', \
 EFFMWLH2 u ($2):($1==1&($4-sqrt(RA2))**2<DRA2&($3==RAM)? $5 :1/0):($6) w e pt 10 ps 1 lw 2 lc rgbcolor 'dark-green' t '2 Hyp', \
 EFFMWLH1 u ($2):($1==1&($4-sqrt(RA2))**2<DRA2&($3==RAM)? $5 :1/0):($6) w e pt 8 ps 1 lw 2 lc rgbcolor 'blue' t '1 Hyp', \
 EFFMWLH0 u ($2):($1==1&($4-sqrt(RA2))**2<DRA2&($3==RAM)? $5 :1/0):($6) w e pt 6 ps 1 lw 2 lc rgbcolor 'red' t '0 Hyp', \
 EFFMFILE u ($2):($1==1&($4-sqrt(RA2))**2<DRA2&($3==RAM)? $5 :1/0):($6) w e pt 4 ps 1 lw 2 lc rgbcolor 'black' t 'Coulomb', \
 (gs+dgs) w l lc rgbcolor 'dark-gray' lw 1 dt 2 not, \
 (gs-dgs) w l lc rgbcolor 'dark-gray' lw 1 dt 2 not, \
 gs w l lc rgbcolor 'dark-gray' lw 3 t 'gs fit'

 unset multiplot
 unset out; unset term; 
 SYSCOM=sprintf("evince %s &",OUTNAME);
# system SYSCOM;

 RAM=20000; RA2=3.7644; DRA2=1e-4; NJACK=30;
 xmin=1.5; xmax=16.5; 
 unset xrange; unset yrange;
 allgs=alldgs='';
 do for [ ijk = 0:NJACK ] {
  stats GSFILE u ($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? 1:0):($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? $6 :0) name "GS" nooutput
  stats GSFILE u ($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? 1:0):($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? $7 :0) name "DGS" nooutput
  gs=(GS_sum_x>0?GS_sum_y/GS_sum_x:0); dgs=(DGS_sum_x>0?DGS_sum_y/DGS_sum_x:0);
  allgs=sprintf("%s %.6f",allgs,gs); 
  alldgs=sprintf("%s %.6f",alldgs,dgs); 
 }


 set xrange [xmin:xmax]; set xtics 2 font "Helvetica, 14"; mxtics=1;
 unset yrange
 ymin=(gs-10*dgs)*0.99; ymax=(gs+10*dgs)*1.03;
 set yrange [ymin:ymax]; set ytics auto; set mytics 5;
 set label 1 at xmax-0.8, ymin+(ymax-ymin)*0.04 '{/Symbol t}/a' font "Helvetica, 14"; 
 set label 2 at xmin+(xmax-xmin)*0.04, ymax-(ymax-ymin)*0.04 sprintf("aE(%d,%d,%d)",xb2x(RAM),xb2y(RAM),xb2z(RAM)) font "Helvetica, 14"; 
 set key at xmin+(xmax-xmin)*0.8, ymax-(ymax-ymin)*0.02 width 0.2 font "Helvetica, 14";
 set term pdf; OUTNAME=sprintf("../figures/CbvsWl_b%drsq%d.pdf",BETA*1000,RA2+1);
 set out OUTNAME;
 set multiplot

 set key at xmin+(xmax-xmin)*0.8, ymax-(ymax-ymin)*0.04  width 0.2 font "Helvetica, 14";
 p \
 EFFMWLH5 u ($2):($1==1&($4-sqrt(RA2))**2<DRA2&($3==RAM)? $5 :1/0):($6) w e pt 12 ps 1 lw 2 lc rgbcolor 'dark-yellow' t '5 Hyp', \
 EFFMWLH2 u ($2):($1==1&($4-sqrt(RA2))**2<DRA2&($3==RAM)? $5 :1/0):($6) w e pt 10 ps 1 lw 2 lc rgbcolor 'dark-green' t '2 Hyp', \
 EFFMWLH1 u ($2):($1==1&($4-sqrt(RA2))**2<DRA2&($3==RAM)? $5 :1/0):($6) w e pt 8 ps 1 lw 2 lc rgbcolor 'blue' t '1 Hyp', \
 EFFMWLH0 u ($2):($1==1&($4-sqrt(RA2))**2<DRA2&($3==RAM)? $5 :1/0):($6) w e pt 6 ps 1 lw 2 lc rgbcolor 'red' t '0 Hyp', \
 EFFMFILE u ($2):($1==1&($4-sqrt(RA2))**2<DRA2&($3==RAM)? $5 :1/0):($6) w e pt 4 ps 1 lw 2 lc rgbcolor 'black' t 'Coulomb', \
 (gs+dgs) w l lc rgbcolor 'dark-gray' lw 1 dt 2 not, \
 (gs-dgs) w l lc rgbcolor 'dark-gray' lw 1 dt 2 not, \
 gs w l lc rgbcolor 'dark-gray' lw 3 t 'gs fit'

 unset multiplot
 unset out; unset term; 
 SYSCOM=sprintf("evince %s &",OUTNAME);
# system SYSCOM;

 RAM=20200; RA2=8; DRA2=1e-4; NJACK=30;
 unset xrange; unset yrange; set ytics auto; set xtics auto;
 allgs=alldgs='';
 do for [ ijk = 0:NJACK ] {
  stats GSFILE u ($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? 1:0):($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? $6 :0) name "GS" nooutput
  stats GSFILE u ($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? 1:0):($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? $7 :0) name "DGS" nooutput
  gs=(GS_sum_x>0?GS_sum_y/GS_sum_x:0); dgs=(DGS_sum_x>0?DGS_sum_y/DGS_sum_x:0);
  allgs=sprintf("%s %.6f",allgs,gs); 
  alldgs=sprintf("%s %.6f",alldgs,dgs); 
 }


 set xrange [xmin:xmax]; set xtics 2 font "Helvetica, 14"; mxtics=1;
 ymin=(gs-10*dgs)*0.995; ymax=(gs+10*dgs)*1.03;
 set yrange [ymin:ymax]; set ytics auto; set mytics 5;
 set label 1 at xmax-0.8, ymin+(ymax-ymin)*0.04 '{/Symbol t}/a' font "Helvetica, 14"; 
 set label 2 at xmin+(xmax-xmin)*0.04, ymax-(ymax-ymin)*0.04 sprintf("aE(%d,%d,%d)",xb2x(RAM),xb2y(RAM),xb2z(RAM)) font "Helvetica, 14"; 
 set key at xmin+(xmax-xmin)*0.8, ymax-(ymax-ymin)*0.02 width 0.2 font "Helvetica, 14";
 set term pdf; OUTNAME=sprintf("../figures/CbvsWl_b%drsq%d.pdf",BETA*1000,RA2);
 set out OUTNAME;
 set multiplot

 set key at xmin+(xmax-xmin)*0.8, ymax-(ymax-ymin)*0.04  width 0.2 font "Helvetica, 14";
 p \
 EFFMWLH5 u ($2):($1==1&($4-sqrt(RA2))**2<DRA2&($3==RAM)? $5 :1/0):($6) w e pt 12 ps 1 lw 2 lc rgbcolor 'dark-yellow' t '5 Hyp', \
 EFFMWLH2 u ($2):($1==1&($4-sqrt(RA2))**2<DRA2&($3==RAM)? $5 :1/0):($6) w e pt 10 ps 1 lw 2 lc rgbcolor 'dark-green' t '2 Hyp', \
 EFFMWLH1 u ($2):($1==1&($4-sqrt(RA2))**2<DRA2&($3==RAM)? $5 :1/0):($6) w e pt 8 ps 1 lw 2 lc rgbcolor 'blue' t '1 Hyp', \
 EFFMWLH0 u ($2):($1==1&($4-sqrt(RA2))**2<DRA2&($3==RAM)? $5 :1/0):($6) w e pt 6 ps 1 lw 2 lc rgbcolor 'red' t '0 Hyp', \
 EFFMFILE u ($2):($1==1&($4-sqrt(RA2))**2<DRA2&($3==RAM)? $5 :1/0):($6) w e pt 4 ps 1 lw 2 lc rgbcolor 'black' t 'Coulomb', \
 (gs+dgs) w l lc rgbcolor 'dark-gray' lw 1 dt 2 not, \
 (gs-dgs) w l lc rgbcolor 'dark-gray' lw 1 dt 2 not, \
 gs w l lc rgbcolor 'dark-gray' lw 3 t 'gs fit'


 unset multiplot
 unset out; unset term; 
 SYSCOM=sprintf("evince %s &",OUTNAME);
# system SYSCOM;

 RAM=30000; RA2=8.8732; DRA2=1e-4; NJACK=30;
 xmin=1.5; xmax=16.5; 
 unset xrange; unset yrange;
 allgs=alldgs='';
 do for [ ijk = 0:NJACK ] {
  stats GSFILE u ($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? 1:0):($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? $6 :0) name "GS" nooutput
  stats GSFILE u ($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? 1:0):($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? $7 :0) name "DGS" nooutput
  gs=(GS_sum_x>0?GS_sum_y/GS_sum_x:0); dgs=(DGS_sum_x>0?DGS_sum_y/DGS_sum_x:0);
  allgs=sprintf("%s %.6f",allgs,gs); 
  alldgs=sprintf("%s %.6f",alldgs,dgs); 
 }


 set xrange [xmin:xmax]; set xtics 2 font "Helvetica, 14"; mxtics=1;
 unset yrange
 ymin=(gs-10*dgs)*0.99; ymax=(gs+10*dgs)*1.03;
 set yrange [ymin:ymax]; set ytics auto; set mytics 5;
 set label 1 at xmax-0.8, ymin+(ymax-ymin)*0.04 '{/Symbol t}/a' font "Helvetica, 14"; 
 set label 2 at xmin+(xmax-xmin)*0.04, ymax-(ymax-ymin)*0.04 sprintf("aE(%d,%d,%d)",xb2x(RAM),xb2y(RAM),xb2z(RAM)) font "Helvetica, 14"; 
 set key at xmin+(xmax-xmin)*0.8, ymax-(ymax-ymin)*0.02 width 0.2 font "Helvetica, 14";
 set term pdf; OUTNAME=sprintf("../figures/CbvsWl_b%drsq%donaxis.pdf",BETA*1000,RA2+1);
 set out OUTNAME;
 set multiplot

 set key at xmin+(xmax-xmin)*0.8, ymax-(ymax-ymin)*0.04  width 0.2 font "Helvetica, 14";
 p \
 EFFMWLH5 u ($2):($1==1&($4-sqrt(RA2))**2<DRA2&($3==RAM)? $5 :1/0):($6) w e pt 12 ps 1 lw 2 lc rgbcolor 'dark-yellow' t '5 Hyp', \
 EFFMWLH2 u ($2):($1==1&($4-sqrt(RA2))**2<DRA2&($3==RAM)? $5 :1/0):($6) w e pt 10 ps 1 lw 2 lc rgbcolor 'dark-green' t '2 Hyp', \
 EFFMWLH1 u ($2):($1==1&($4-sqrt(RA2))**2<DRA2&($3==RAM)? $5 :1/0):($6) w e pt 8 ps 1 lw 2 lc rgbcolor 'blue' t '1 Hyp', \
 EFFMWLH0 u ($2):($1==1&($4-sqrt(RA2))**2<DRA2&($3==RAM)? $5 :1/0):($6) w e pt 6 ps 1 lw 2 lc rgbcolor 'red' t '0 Hyp', \
 EFFMFILE u ($2):($1==1&($4-sqrt(RA2))**2<DRA2&($3==RAM)? $5 :1/0):($6) w e pt 4 ps 1 lw 2 lc rgbcolor 'black' t 'Coulomb', \
 (gs+dgs) w l lc rgbcolor 'dark-gray' lw 1 dt 2 not, \
 (gs-dgs) w l lc rgbcolor 'dark-gray' lw 1 dt 2 not, \
 gs w l lc rgbcolor 'dark-gray' lw 3 t 'gs fit'


 unset multiplot
 unset out; unset term; 
 SYSCOM=sprintf("evince %s &",OUTNAME);
# system SYSCOM;

 RAM=20202; RA2=12; DRA2=1e-2; NJACK=30;
 xmin=1.5; xmax=16.5; 
 unset xrange; unset yrange; set ytics auto; set xtics auto;
 allgs=alldgs='';
 do for [ ijk = 0:NJACK ] {
  stats GSFILE u ($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? 1:0):($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? $6 :0) name "GS" nooutput
  stats GSFILE u ($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? 1:0):($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? $7 :0) name "DGS" nooutput
  gs=(GS_sum_x>0?GS_sum_y/GS_sum_x:0); dgs=(DGS_sum_x>0?DGS_sum_y/DGS_sum_x:0);
  allgs=sprintf("%s %.6f",allgs,gs); 
  alldgs=sprintf("%s %.6f",alldgs,dgs); 
 }


 set xrange [xmin:xmax]; set xtics 2 font "Helvetica, 14"; mxtics=1;
 unset yrange
 ymin=(gs-10*dgs)*0.995; ymax=(gs+10*dgs)*1.03;
 set yrange [ymin:ymax]; set ytics auto; set mytics 5;
 set label 1 at xmax-0.8, ymin+(ymax-ymin)*0.04 '{/Symbol t}/a' font "Helvetica, 14"; 
 set label 2 at xmin+(xmax-xmin)*0.04, ymax-(ymax-ymin)*0.04 sprintf("aE(%d,%d,%d)",xb2x(RAM),xb2y(RAM),xb2z(RAM)) font "Helvetica, 14"; 
 set key at xmin+(xmax-xmin)*0.8, ymax-(ymax-ymin)*0.02 width 0.2 font "Helvetica, 14";
 set term pdf; OUTNAME=sprintf("../figures/CbvsWl_b%drsq%d.pdf",BETA*1000,RA2);
 set out OUTNAME;
 set multiplot

 set key at xmin+(xmax-xmin)*0.8, ymax-(ymax-ymin)*0.04  width 0.2 font "Helvetica, 14";
 p \
 EFFMWLH5 u ($2):($1==1&($4-sqrt(RA2))**2<DRA2&($3==RAM)? $5 :1/0):($6) w e pt 12 ps 1 lw 2 lc rgbcolor 'dark-yellow' t '5 Hyp', \
 EFFMWLH2 u ($2):($1==1&($4-sqrt(RA2))**2<DRA2&($3==RAM)? $5 :1/0):($6) w e pt 10 ps 1 lw 2 lc rgbcolor 'dark-green' t '2 Hyp', \
 EFFMWLH1 u ($2):($1==1&($4-sqrt(RA2))**2<DRA2&($3==RAM)? $5 :1/0):($6) w e pt 8 ps 1 lw 2 lc rgbcolor 'blue' t '1 Hyp', \
 EFFMWLH0 u ($2):($1==1&($4-sqrt(RA2))**2<DRA2&($3==RAM)? $5 :1/0):($6) w e pt 6 ps 1 lw 2 lc rgbcolor 'red' t '0 Hyp', \
 EFFMFILE u ($2):($1==1&($4-sqrt(RA2))**2<DRA2&($3==RAM)? $5 :1/0):($6) w e pt 4 ps 1 lw 2 lc rgbcolor 'black' t 'Coulomb', \
 (gs+dgs) w l lc rgbcolor 'dark-gray' lw 1 dt 2 not, \
 (gs-dgs) w l lc rgbcolor 'dark-gray' lw 1 dt 2 not, \
 gs w l lc rgbcolor 'dark-gray' lw 3 t 'gs fit'


 unset multiplot
 unset out; unset term; 
 SYSCOM=sprintf("evince %s &",OUTNAME);
# system SYSCOM;

 RAM=40000; RA2=15.9409; DRA2=1e-2; NJACK=30;
 unset xrange; unset yrange; set ytics auto; set xtics auto;
 allgs=alldgs='';
 do for [ ijk = 0:NJACK ] {
  stats GSFILE u ($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? 1:0):($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? $6 :0) name "GS" nooutput
  stats GSFILE u ($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? 1:0):($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? $7 :0) name "DGS" nooutput
  gs=(GS_sum_x>0?GS_sum_y/GS_sum_x:0); dgs=(DGS_sum_x>0?DGS_sum_y/DGS_sum_x:0);
  allgs=sprintf("%s %.6f",allgs,gs); 
  alldgs=sprintf("%s %.6f",alldgs,dgs); 
 }


 set xrange [xmin:xmax]; set xtics 2 font "Helvetica, 14"; mxtics=1;
 ymin=(gs-10*dgs)*0.99; ymax=(gs+10*dgs)*1.03;
 set yrange [ymin:ymax]; set ytics auto; set mytics 5;
 set label 1 at xmax-0.8, ymin+(ymax-ymin)*0.04 '{/Symbol t}/a' font "Helvetica, 14"; 
 set label 2 at xmin+(xmax-xmin)*0.04, ymax-(ymax-ymin)*0.04 sprintf("aE(%d,%d,%d)",xb2x(RAM),xb2y(RAM),xb2z(RAM)) font "Helvetica, 14";  
 set key at xmin+(xmax-xmin)*0.8, ymax-(ymax-ymin)*0.02 width 0.2 font "Helvetica, 14";
 set term pdf; OUTNAME=sprintf("../figures/CbvsWl_b%drsq%d.pdf",BETA*1000,RA2+1);
 set out OUTNAME;
 set multiplot

 set key at xmin+(xmax-xmin)*0.8, ymax-(ymax-ymin)*0.04  width 0.2 font "Helvetica, 14";
 p \
 EFFMWLH5 u ($2):($1==1&($4-sqrt(RA2))**2<DRA2&($3==RAM)? $5 :1/0):($6) w e pt 12 ps 1 lw 2 lc rgbcolor 'dark-yellow' t '5 Hyp', \
 EFFMWLH2 u ($2):($1==1&($4-sqrt(RA2))**2<DRA2&($3==RAM)? $5 :1/0):($6) w e pt 10 ps 1 lw 2 lc rgbcolor 'dark-green' t '2 Hyp', \
 EFFMWLH1 u ($2):($1==1&($4-sqrt(RA2))**2<DRA2&($3==RAM)? $5 :1/0):($6) w e pt 8 ps 1 lw 2 lc rgbcolor 'blue' t '1 Hyp', \
 EFFMWLH0 u ($2):($1==1&($4-sqrt(RA2))**2<DRA2&($3==RAM)? $5 :1/0):($6) w e pt 6 ps 1 lw 2 lc rgbcolor 'red' t '0 Hyp', \
 EFFMFILE u ($2):($1==1&($4-sqrt(RA2))**2<DRA2&($3==RAM)? $5 :1/0):($6) w e pt 4 ps 1 lw 2 lc rgbcolor 'black' t 'Coulomb', \
 (gs+dgs) w l lc rgbcolor 'dark-gray' lw 1 dt 2 not, \
 (gs-dgs) w l lc rgbcolor 'dark-gray' lw 1 dt 2 not, \
 gs w l lc rgbcolor 'dark-gray' lw 3 t 'gs fit'


 unset multiplot
 unset out; unset term; 
 SYSCOM=sprintf("evince %s &",OUTNAME);
# system SYSCOM;

 RAM=50000; RA2=24.93; DRA2=1e-4; NJACK=30;
 xmin=1.5; xmax=16.5; 
 unset xrange; unset yrange; set ytics auto; set xtics auto;
 allgs=alldgs='';
 do for [ ijk = 0:NJACK ] {
  stats GSFILE u ($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? 1:0):($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? $6 :0) name "GS" nooutput
  stats GSFILE u ($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? 1:0):($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? $7 :0) name "DGS" nooutput
  gs=(GS_sum_x>0?GS_sum_y/GS_sum_x:0); dgs=(DGS_sum_x>0?DGS_sum_y/DGS_sum_x:0);
  allgs=sprintf("%s %.6f",allgs,gs); 
  alldgs=sprintf("%s %.6f",alldgs,dgs); 
 }

 set xrange [xmin:xmax]; set xtics 2 font "Helvetica, 14"; mxtics=1;
 unset yrange
 ymin=(gs-10*dgs)*0.99; ymax=(gs+10*dgs)*1.03;
 set yrange [ymin:ymax]; set ytics auto; set mytics 5;
 set label 1 at xmax-0.8, ymin+(ymax-ymin)*0.04 '{/Symbol t}/a' font "Helvetica, 14"; 
 set label 2 at xmin+(xmax-xmin)*0.04, ymax-(ymax-ymin)*0.04 sprintf("aE(%d,%d,%d)",xb2x(RAM),xb2y(RAM),xb2z(RAM)) font "Helvetica, 14"; 
 set key at xmin+(xmax-xmin)*0.8, ymax-(ymax-ymin)*0.02 width 0.2 font "Helvetica, 14";
 set term pdf; OUTNAME=sprintf("../figures/CbvsWl_b%drsq%d.pdf",BETA*1000,RA2+10*sqrt(DRA2));
 set out OUTNAME;
 set multiplot

 set key at xmin+(xmax-xmin)*0.8, ymax-(ymax-ymin)*0.04  width 0.2 font "Helvetica, 14";
 p \
 EFFMWLH5 u ($2):($1==1&($4-sqrt(RA2))**2<DRA2&($3==RAM)? $5 :1/0):($6) w e pt 12 ps 1 lw 2 lc rgbcolor 'dark-yellow' t '5 Hyp', \
 EFFMWLH2 u ($2):($1==1&($4-sqrt(RA2))**2<DRA2&($3==RAM)? $5 :1/0):($6) w e pt 10 ps 1 lw 2 lc rgbcolor 'dark-green' t '2 Hyp', \
 EFFMWLH1 u ($2):($1==1&($4-sqrt(RA2))**2<DRA2&($3==RAM)? $5 :1/0):($6) w e pt 8 ps 1 lw 2 lc rgbcolor 'blue' t '1 Hyp', \
 EFFMWLH0 u ($2):($1==1&($4-sqrt(RA2))**2<DRA2&($3==RAM)? $5 :1/0):($6) w e pt 6 ps 1 lw 2 lc rgbcolor 'red' t '0 Hyp', \
 EFFMFILE u ($2):($1==1&($4-sqrt(RA2))**2<DRA2&($3==RAM)? $5 :1/0):($6) w e pt 4 ps 1 lw 2 lc rgbcolor 'black' t 'Coulomb', \
 (gs+dgs) w l lc rgbcolor 'dark-gray' lw 1 dt 2 not, \
 (gs-dgs) w l lc rgbcolor 'dark-gray' lw 1 dt 2 not, \
 gs w l lc rgbcolor 'dark-gray' lw 3 t 'gs fit'


 unset multiplot
 unset out; unset term; 
 SYSCOM=sprintf("evince %s &",OUTNAME);
# system SYSCOM;



==> anc/plotscripts/effmplot.gp <==

 RAM=10000; RA2=0.9214; DRA2=1e-4; NJACK=30;
 xmin=1.5; xmax=12.5; 
 unset xrange; unset yrange;
 allgs=alldgs='';
 do for [ ijk = 0:NJACK ] {
  stats GSFILE u ($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? 1:0):($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? $6 :0) name "GS" nooutput
  stats GSFILE u ($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? 1:0):($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? $7 :0) name "DGS" nooutput
  gs=(GS_sum_x>0?GS_sum_y/GS_sum_x:0); dgs=(DGS_sum_x>0?DGS_sum_y/DGS_sum_x:0);
  allgs=sprintf("%s %.6f",allgs,gs); 
  alldgs=sprintf("%s %.6f",alldgs,dgs); 
 }


 set xrange [xmin:xmax]; set xtics 2 font "Helvetica, 14"; mxtics=1;
 unset yrange
 ymin=gs-10*dgs; ymax=gs+10*dgs;
 set yrange [ymin:ymax]; set ytics auto font "Helvetica, 14"; set mytics 5;
 set label 1 at xmax-0.8, ymin+(ymax-ymin)*0.04 '{/Symbol t}/a' font "Helvetica, 14"; 
 set label 2 at xmin+(xmax-xmin)*0.04, ymax-(ymax-ymin)*0.04 sprintf("aE(%d,%d,%d)",xb2x(RAM),xb2y(RAM),xb2z(RAM)) font "Helvetica, 14"; 
 set key at xmin+(xmax-xmin)*0.6, ymax-(ymax-ymin)*0.04  width 0.2 font "Helvetica, 14";
 set term pdf; OUTNAME=sprintf("../figures/effmvsgs_b%drsq%d.pdf",BETA*1000,RA2+1);
 set out OUTNAME;
 set multiplot

 set key at xmin+(xmax-xmin)*0.6, ymax-(ymax-ymin)*0.11  width 0.2 font "Helvetica, 14";
 p \
 EFFMFILE u ($2):($1==1&($4-sqrt(RA2))**2<DRA2&($3==RAM)? $5 :1/0):($6) w e pt 4 ps 1 lw 2 lc rgbcolor 'black' t 'am_{eff}', \
 (gs+dgs) w l lc rgbcolor 'dark-gray' lw 1 dt 2 not, \
 (gs-dgs) w l lc rgbcolor 'dark-gray' lw 1 dt 2 not, \
 gs w l lc rgbcolor 'dark-gray' lw 3 t 'gs fit'

 unset multiplot
 unset out; unset term; 
 SYSCOM=sprintf("evince %s &",OUTNAME);
 system SYSCOM;

 RAM=10100; RA2=2.0546; DRA2=1e-4; NJACK=30;
 xmin=1.5; xmax=12.5; 
 unset xrange; unset yrange;
 allgs=alldgs='';
 do for [ ijk = 0:NJACK ] {
  stats GSFILE u ($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? 1:0):($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? $6 :0) name "GS" nooutput
  stats GSFILE u ($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? 1:0):($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? $7 :0) name "DGS" nooutput
  gs=(GS_sum_x>0?GS_sum_y/GS_sum_x:0); dgs=(DGS_sum_x>0?DGS_sum_y/DGS_sum_x:0);
  allgs=sprintf("%s %.6f",allgs,gs); 
  alldgs=sprintf("%s %.6f",alldgs,dgs); 
 }


 set xrange [xmin:xmax]; set xtics 2 font "Helvetica, 14"; mxtics=1;
 unset yrange
 ymin=gs-10*dgs; ymax=gs+10*dgs;
 set yrange [ymin:ymax]; set ytics auto font "Helvetica, 14"; set mytics 5;
 set label 1 at xmax-0.8, ymin+(ymax-ymin)*0.04 '{/Symbol t}/a' font "Helvetica, 14"; 
 set label 2 at xmin+(xmax-xmin)*0.04, ymax-(ymax-ymin)*0.04 sprintf("aE(%d,%d,%d)",xb2x(RAM),xb2y(RAM),xb2z(RAM)) font "Helvetica, 14"; 
 set key at xmin+(xmax-xmin)*0.6, ymax-(ymax-ymin)*0.04  width 0.2 font "Helvetica, 14";
 set term pdf; OUTNAME=sprintf("../figures/effmvsgs_b%drsq%d.pdf",BETA*1000,RA2);
 set out OUTNAME;
 set multiplot

 set key at xmin+(xmax-xmin)*0.6, ymax-(ymax-ymin)*0.11  width 0.2 font "Helvetica, 14";
 p \
 EFFMFILE u ($2):($1==1&($4-sqrt(RA2))**2<DRA2&($3==RAM)? $5 :1/0):($6) w e pt 4 ps 1 lw 2 lc rgbcolor 'black' t 'am_{eff}', \
 (gs+dgs) w l lc rgbcolor 'dark-gray' lw 1 dt 2 not, \
 (gs-dgs) w l lc rgbcolor 'dark-gray' lw 1 dt 2 not, \
 gs w l lc rgbcolor 'dark-gray' lw 3 t 'gs fit'

 unset multiplot
 unset out; unset term; 
 SYSCOM=sprintf("evince %s &",OUTNAME);
# system SYSCOM;

 RAM=10101; RA2=3.1919; DRA2=1e-4; NJACK=30;
 xmin=1.5; xmax=12.5; 
 unset xrange; unset yrange;
 allgs=alldgs='';
 do for [ ijk = 0:NJACK ] {
  stats GSFILE u ($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? 1:0):($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? $6 :0) name "GS" nooutput
  stats GSFILE u ($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? 1:0):($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? $7 :0) name "DGS" nooutput
  gs=(GS_sum_x>0?GS_sum_y/GS_sum_x:0); dgs=(DGS_sum_x>0?DGS_sum_y/DGS_sum_x:0);
  allgs=sprintf("%s %.6f",allgs,gs); 
  alldgs=sprintf("%s %.6f",alldgs,dgs); 
 }


 set xrange [xmin:xmax]; set xtics 2 font "Helvetica, 14"; mxtics=1;
 unset yrange
 ymin=gs-10*dgs; ymax=gs+10*dgs;
 set yrange [ymin:ymax]; set ytics auto font "Helvetica, 14"; set mytics 5;
 set label 1 at xmax-0.8, ymin+(ymax-ymin)*0.04 '{/Symbol t}/a' font "Helvetica, 14"; 
 set label 2 at xmin+(xmax-xmin)*0.04, ymax-(ymax-ymin)*0.04 sprintf("aE(%d,%d,%d)",xb2x(RAM),xb2y(RAM),xb2z(RAM)) font "Helvetica, 14"; 
 set key at xmin+(xmax-xmin)*0.6, ymax-(ymax-ymin)*0.04  width 0.2 font "Helvetica, 14";
 set term pdf; OUTNAME=sprintf("../figures/effmvsgs_b%drsq%d.pdf",BETA*1000,RA2);
 set out OUTNAME;
 set multiplot

 set key at xmin+(xmax-xmin)*0.6, ymax-(ymax-ymin)*0.11  width 0.2 font "Helvetica, 14";
 p \
 EFFMFILE u ($2):($1==1&($4-sqrt(RA2))**2<DRA2&($3==RAM)? $5 :1/0):($6) w e pt 4 ps 1 lw 2 lc rgbcolor 'black' t 'am_{eff}', \
 (gs+dgs) w l lc rgbcolor 'dark-gray' lw 1 dt 2 not, \
 (gs-dgs) w l lc rgbcolor 'dark-gray' lw 1 dt 2 not, \
 gs w l lc rgbcolor 'dark-gray' lw 3 t 'gs fit'

 unset multiplot
 unset out; unset term; 
 SYSCOM=sprintf("evince %s &",OUTNAME);
# system SYSCOM;

 RAM=20000; RA2=3.7644; DRA2=1e-4; NJACK=30;
 xmin=1.5; xmax=12.5; 
 unset xrange; unset yrange;
 allgs=alldgs='';
 do for [ ijk = 0:NJACK ] {
  stats GSFILE u ($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? 1:0):($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? $6 :0) name "GS" nooutput
  stats GSFILE u ($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? 1:0):($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? $7 :0) name "DGS" nooutput
  gs=(GS_sum_x>0?GS_sum_y/GS_sum_x:0); dgs=(DGS_sum_x>0?DGS_sum_y/DGS_sum_x:0);
  allgs=sprintf("%s %.6f",allgs,gs); 
  alldgs=sprintf("%s %.6f",alldgs,dgs); 
 }


 set xrange [xmin:xmax]; set xtics 2 font "Helvetica, 14"; mxtics=1;
 unset yrange
 ymin=gs-10*dgs; ymax=gs+10*dgs;
 set yrange [ymin:ymax]; set ytics auto font "Helvetica, 14"; set mytics 5;
 set label 1 at xmax-0.8, ymin+(ymax-ymin)*0.04 '{/Symbol t}/a' font "Helvetica, 14"; 
 set label 2 at xmin+(xmax-xmin)*0.04, ymax-(ymax-ymin)*0.04 sprintf("aE(%d,%d,%d)",xb2x(RAM),xb2y(RAM),xb2z(RAM)) font "Helvetica, 14"; 
 set key at xmin+(xmax-xmin)*0.6, ymax-(ymax-ymin)*0.04  width 0.2 font "Helvetica, 14";
 set term pdf; OUTNAME=sprintf("../figures/effmvsgs_b%drsq%d.pdf",BETA*1000,RA2+1);
 set out OUTNAME;
 set multiplot

 set key at xmin+(xmax-xmin)*0.6, ymax-(ymax-ymin)*0.11  width 0.2 font "Helvetica, 14";
 p \
 EFFMFILE u ($2):($1==1&($4-sqrt(RA2))**2<DRA2&($3==RAM)? $5 :1/0):($6) w e pt 4 ps 1 lw 2 lc rgbcolor 'black' t 'am_{eff}', \
 (gs+dgs) w l lc rgbcolor 'dark-gray' lw 1 dt 2 not, \
 (gs-dgs) w l lc rgbcolor 'dark-gray' lw 1 dt 2 not, \
 gs w l lc rgbcolor 'dark-gray' lw 3 t 'gs fit'

 unset multiplot
 unset out; unset term; 
 SYSCOM=sprintf("evince %s &",OUTNAME);
# system SYSCOM;

 RAM=20100; RA2=5; DRA2=1e-2; NJACK=30;
 xmin=1.5; xmax=12.5; 
 unset xrange; unset yrange;
 allgs=alldgs='';
 do for [ ijk = 0:NJACK ] {
  stats GSFILE u ($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? 1:0):($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? $6 :0) name "GS" nooutput
  stats GSFILE u ($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? 1:0):($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? $7 :0) name "DGS" nooutput
  gs=(GS_sum_x>0?GS_sum_y/GS_sum_x:0); dgs=(DGS_sum_x>0?DGS_sum_y/DGS_sum_x:0);
  allgs=sprintf("%s %.6f",allgs,gs); 
  alldgs=sprintf("%s %.6f",alldgs,dgs); 
 }


 set xrange [xmin:xmax]; set xtics 2 font "Helvetica, 14"; mxtics=1;
 unset yrange
 ymin=gs-10*dgs; ymax=gs+10*dgs;
 set yrange [ymin:ymax]; set ytics auto font "Helvetica, 14"; set mytics 5;
 set label 1 at xmax-0.8, ymin+(ymax-ymin)*0.04 '{/Symbol t}/a' font "Helvetica, 14"; 
 set label 2 at xmin+(xmax-xmin)*0.04, ymax-(ymax-ymin)*0.04 sprintf("aE(%d,%d,%d)",xb2x(RAM),xb2y(RAM),xb2z(RAM)) font "Helvetica, 14"; 
 set key at xmin+(xmax-xmin)*0.6, ymax-(ymax-ymin)*0.04  width 0.2 font "Helvetica, 14";
 set term pdf; OUTNAME=sprintf("../figures/effmvsgs_b%drsq%d.pdf",BETA*1000,RA2);
 set out OUTNAME;
 set multiplot

 set key at xmin+(xmax-xmin)*0.6, ymax-(ymax-ymin)*0.11  width 0.2 font "Helvetica, 14";
 p \
 EFFMFILE u ($2):($1==1&($4-sqrt(RA2))**2<DRA2&($3==RAM)? $5 :1/0):($6) w e pt 4 ps 1 lw 2 lc rgbcolor 'black' t 'am_{eff}', \
 (gs+dgs) w l lc rgbcolor 'dark-gray' lw 1 dt 2 not, \
 (gs-dgs) w l lc rgbcolor 'dark-gray' lw 1 dt 2 not, \
 gs w l lc rgbcolor 'dark-gray' lw 3 t 'gs fit'


 unset multiplot
 unset out; unset term; 
 SYSCOM=sprintf("evince %s &",OUTNAME);
# system SYSCOM;

 RAM=20101; RA2=6; DRA2=1e-2; NJACK=30;
 xmin=1.5; xmax=12.5; 
 unset xrange; unset yrange;
 allgs=alldgs='';
 do for [ ijk = 0:NJACK ] {
  stats GSFILE u ($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? 1:0):($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? $6 :0) name "GS" nooutput
  stats GSFILE u ($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? 1:0):($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? $7 :0) name "DGS" nooutput
  gs=(GS_sum_x>0?GS_sum_y/GS_sum_x:0); dgs=(DGS_sum_x>0?DGS_sum_y/DGS_sum_x:0);
  allgs=sprintf("%s %.6f",allgs,gs); 
  alldgs=sprintf("%s %.6f",alldgs,dgs); 
 }


 set xrange [xmin:xmax]; set xtics 2 font "Helvetica, 14"; mxtics=1;
 unset yrange
 ymin=gs-10*dgs; ymax=gs+10*dgs;
 set yrange [ymin:ymax]; set ytics auto font "Helvetica, 14"; set mytics 5;
 set label 1 at xmax-0.8, ymin+(ymax-ymin)*0.04 '{/Symbol t}/a' font "Helvetica, 14"; 
 set label 2 at xmin+(xmax-xmin)*0.04, ymax-(ymax-ymin)*0.04 sprintf("aE(%d,%d,%d)",xb2x(RAM),xb2y(RAM),xb2z(RAM)) font "Helvetica, 14"; 
 set key at xmin+(xmax-xmin)*0.6, ymax-(ymax-ymin)*0.04  width 0.2 font "Helvetica, 14";
 set term pdf; OUTNAME=sprintf("../figures/effmvsgs_b%drsq%d.pdf",BETA*1000,RA2);
 set out OUTNAME;
 set multiplot

 set key at xmin+(xmax-xmin)*0.6, ymax-(ymax-ymin)*0.11  width 0.2 font "Helvetica, 14";
 p \
 EFFMFILE u ($2):($1==1&($4-sqrt(RA2))**2<DRA2&($3==RAM)? $5 :1/0):($6) w e pt 4 ps 1 lw 2 lc rgbcolor 'black' t 'am_{eff}', \
 (gs+dgs) w l lc rgbcolor 'dark-gray' lw 1 dt 2 not, \
 (gs-dgs) w l lc rgbcolor 'dark-gray' lw 1 dt 2 not, \
 gs w l lc rgbcolor 'dark-gray' lw 3 t 'gs fit'


 unset multiplot
 unset out; unset term; 
 SYSCOM=sprintf("evince %s &",OUTNAME);
# system SYSCOM;

 RAM=20200; RA2=8; DRA2=1e-4; NJACK=30;
 unset xrange; unset yrange; set ytics auto font "Helvetica, 14"; set xtics auto;
 allgs=alldgs='';
 do for [ ijk = 0:NJACK ] {
  stats GSFILE u ($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? 1:0):($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? $6 :0) name "GS" nooutput
  stats GSFILE u ($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? 1:0):($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? $7 :0) name "DGS" nooutput
  gs=(GS_sum_x>0?GS_sum_y/GS_sum_x:0); dgs=(DGS_sum_x>0?DGS_sum_y/DGS_sum_x:0);
  allgs=sprintf("%s %.6f",allgs,gs); 
  alldgs=sprintf("%s %.6f",alldgs,dgs); 
 }


 set xrange [xmin:xmax]; set xtics 2 font "Helvetica, 14"; mxtics=1;
 ymin=gs-10*dgs; ymax=gs+10*dgs;
 set yrange [ymin:ymax]; set ytics auto font "Helvetica, 14"; set mytics 5;
 set label 1 at xmax-0.8, ymin+(ymax-ymin)*0.04 '{/Symbol t}/a' font "Helvetica, 14"; 
 set label 2 at xmin+(xmax-xmin)*0.04, ymax-(ymax-ymin)*0.04 sprintf("aE(%d,%d,%d)",xb2x(RAM),xb2y(RAM),xb2z(RAM)) font "Helvetica, 14"; 
 set key at xmin+(xmax-xmin)*0.6, ymax-(ymax-ymin)*0.04  width 0.2 font "Helvetica, 14";
 set term pdf; OUTNAME=sprintf("../figures/effmvsgs_b%drsq%d.pdf",BETA*1000,RA2);
 set out OUTNAME;
 set multiplot

 set key at xmin+(xmax-xmin)*0.6, ymax-(ymax-ymin)*0.11  width 0.2 font "Helvetica, 14";
 p \
 EFFMFILE u ($2):($1==1&($4-sqrt(RA2))**2<DRA2&($3==RAM)? $5 :1/0):($6) w e pt 4 ps 1 lw 2 lc rgbcolor 'black' t 'am_{eff}', \
 (gs+dgs) w l lc rgbcolor 'dark-gray' lw 1 dt 2 not, \
 (gs-dgs) w l lc rgbcolor 'dark-gray' lw 1 dt 2 not, \
 gs w l lc rgbcolor 'dark-gray' lw 3 t 'gs fit'


 unset multiplot
 unset out; unset term; 
 SYSCOM=sprintf("evince %s &",OUTNAME);
# system SYSCOM;

 RAM=30000; RA2=8.8732; DRA2=1e-4; NJACK=30;
 xmin=1.5; xmax=12.5; 
 unset xrange; unset yrange;
 allgs=alldgs='';
 do for [ ijk = 0:NJACK ] {
  stats GSFILE u ($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? 1:0):($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? $6 :0) name "GS" nooutput
  stats GSFILE u ($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? 1:0):($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? $7 :0) name "DGS" nooutput
  gs=(GS_sum_x>0?GS_sum_y/GS_sum_x:0); dgs=(DGS_sum_x>0?DGS_sum_y/DGS_sum_x:0);
  allgs=sprintf("%s %.6f",allgs,gs); 
  alldgs=sprintf("%s %.6f",alldgs,dgs); 
 }


 set xrange [xmin:xmax]; set xtics 2 font "Helvetica, 14"; mxtics=1;
 unset yrange
 ymin=gs-10*dgs; ymax=gs+10*dgs;
 set yrange [ymin:ymax]; set ytics auto font "Helvetica, 14"; set mytics 5;
 set label 1 at xmax-0.8, ymin+(ymax-ymin)*0.04 '{/Symbol t}/a' font "Helvetica, 14"; 
 set label 2 at xmin+(xmax-xmin)*0.04, ymax-(ymax-ymin)*0.04 sprintf("aE(%d,%d,%d)",xb2x(RAM),xb2y(RAM),xb2z(RAM)) font "Helvetica, 14"; 
 set key at xmin+(xmax-xmin)*0.6, ymax-(ymax-ymin)*0.04  width 0.2 font "Helvetica, 14";
 set term pdf; OUTNAME=sprintf("../figures/effmvsgs_b%drsq%donaxis.pdf",BETA*1000,RA2+1);
 set out OUTNAME;
 set multiplot

 set key at xmin+(xmax-xmin)*0.6, ymax-(ymax-ymin)*0.11  width 0.2 font "Helvetica, 14";
 p \
 EFFMFILE u ($2):($1==1&($4-sqrt(RA2))**2<DRA2&($3==RAM)? $5 :1/0):($6) w e pt 4 ps 1 lw 2 lc rgbcolor 'black' t 'am_{eff}', \
 (gs+dgs) w l lc rgbcolor 'dark-gray' lw 1 dt 2 not, \
 (gs-dgs) w l lc rgbcolor 'dark-gray' lw 1 dt 2 not, \
 gs w l lc rgbcolor 'dark-gray' lw 3 t 'gs fit'


 unset multiplot
 unset out; unset term; 
 SYSCOM=sprintf("evince %s &",OUTNAME);
# system SYSCOM;

 RAM=20201; RA2=9.074; DRA2=1e-4; NJACK=30;
 unset xrange; unset yrange; set ytics auto font "Helvetica, 14"; set xtics auto;
 allgs=alldgs='';
 do for [ ijk = 0:NJACK ] {
  stats GSFILE u ($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? 1:0):($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? $6 :0) name "GS" nooutput
  stats GSFILE u ($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? 1:0):($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? $7 :0) name "DGS" nooutput
  gs=(GS_sum_x>0?GS_sum_y/GS_sum_x:0); dgs=(DGS_sum_x>0?DGS_sum_y/DGS_sum_x:0);
  allgs=sprintf("%s %.6f",allgs,gs); 
  alldgs=sprintf("%s %.6f",alldgs,dgs); 
 }


 set xrange [xmin:xmax]; set xtics 2 font "Helvetica, 14"; mxtics=1;
 ymin=gs-10*dgs; ymax=gs+10*dgs;
 set yrange [ymin:ymax]; set ytics auto font "Helvetica, 14"; set mytics 5;
 set label 1 at xmax-0.8, ymin+(ymax-ymin)*0.04 '{/Symbol t}/a' font "Helvetica, 14"; 
 set label 2 at xmin+(xmax-xmin)*0.04, ymax-(ymax-ymin)*0.04 sprintf("aE(%d,%d,%d)",xb2x(RAM),xb2y(RAM),xb2z(RAM)) font "Helvetica, 14";  
 set key at xmin+(xmax-xmin)*0.6, ymax-(ymax-ymin)*0.04  width 0.2 font "Helvetica, 14";
 set term pdf; OUTNAME=sprintf("../figures/effmvsgs_b%drsq%doffaxis.pdf",BETA*1000,RA2);
 set out OUTNAME;
 set multiplot

 set key at xmin+(xmax-xmin)*0.6, ymax-(ymax-ymin)*0.11  width 0.2 font "Helvetica, 14";
 p \
 EFFMFILE u ($2):($1==1&($4-sqrt(RA2))**2<DRA2&($3==RAM)? $5 :1/0):($6) w e pt 4 ps 1 lw 2 lc rgbcolor 'black' t 'am_{eff}', \
 (gs+dgs) w l lc rgbcolor 'dark-gray' lw 1 dt 2 not, \
 (gs-dgs) w l lc rgbcolor 'dark-gray' lw 1 dt 2 not, \
 gs w l lc rgbcolor 'dark-gray' lw 3 t 'gs fit'


 unset multiplot
 unset out; unset term; 
 SYSCOM=sprintf("evince %s &",OUTNAME);
# system SYSCOM;

 RAM=30100; RA2=10.0; DRA2=1e-2; NJACK=30;
 unset xrange; unset yrange; set ytics auto font "Helvetica, 14"; set xtics auto;
 allgs=alldgs='';
 do for [ ijk = 0:NJACK ] {
  stats GSFILE u ($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? 1:0):($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? $6 :0) name "GS" nooutput
  stats GSFILE u ($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? 1:0):($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? $7 :0) name "DGS" nooutput
  gs=(GS_sum_x>0?GS_sum_y/GS_sum_x:0); dgs=(DGS_sum_x>0?DGS_sum_y/DGS_sum_x:0);
  allgs=sprintf("%s %.6f",allgs,gs); 
  alldgs=sprintf("%s %.6f",alldgs,dgs); 
 }


 set xrange [xmin:xmax]; set xtics 2 font "Helvetica, 14"; mxtics=1;
 ymin=gs-10*dgs; ymax=gs+10*dgs;
 set yrange [ymin:ymax]; set ytics auto font "Helvetica, 14"; set mytics 5;
 set label 1 at xmax-0.8, ymin+(ymax-ymin)*0.04 '{/Symbol t}/a' font "Helvetica, 14"; 
 set label 2 at xmin+(xmax-xmin)*0.04, ymax-(ymax-ymin)*0.04 sprintf("aE(%d,%d,%d)",xb2x(RAM),xb2y(RAM),xb2z(RAM)) font "Helvetica, 14"; 
 set key at xmin+(xmax-xmin)*0.6, ymax-(ymax-ymin)*0.04  width 0.2 font "Helvetica, 14";
 set term pdf; OUTNAME=sprintf("../figures/effmvsgs_b%drsq%d.pdf",BETA*1000,RA2);
 set out OUTNAME;
 set multiplot

 set key at xmin+(xmax-xmin)*0.6, ymax-(ymax-ymin)*0.11  width 0.2 font "Helvetica, 14";
 p \
 EFFMFILE u ($2):($1==1&($4-sqrt(RA2))**2<DRA2&($3==RAM)? $5 :1/0):($6) w e pt 4 ps 1 lw 2 lc rgbcolor 'black' t 'am_{eff}', \
 (gs+dgs) w l lc rgbcolor 'dark-gray' lw 1 dt 2 not, \
 (gs-dgs) w l lc rgbcolor 'dark-gray' lw 1 dt 2 not, \
 gs w l lc rgbcolor 'dark-gray' lw 3 t 'gs fit'


 unset multiplot
 unset out; unset term; 
 SYSCOM=sprintf("evince %s &",OUTNAME);
# system SYSCOM;

 RAM=30101; RA2=11.0; DRA2=1e-2; NJACK=30;
 unset xrange; unset yrange; set ytics auto font "Helvetica, 14"; set xtics auto;
 allgs=alldgs='';
 do for [ ijk = 0:NJACK ] {
  stats GSFILE u ($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? 1:0):($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? $6 :0) name "GS" nooutput
  stats GSFILE u ($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? 1:0):($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? $7 :0) name "DGS" nooutput
  gs=(GS_sum_x>0?GS_sum_y/GS_sum_x:0); dgs=(DGS_sum_x>0?DGS_sum_y/DGS_sum_x:0);
  allgs=sprintf("%s %.6f",allgs,gs); 
  alldgs=sprintf("%s %.6f",alldgs,dgs); 
 }


 set xrange [xmin:xmax]; set xtics 2 font "Helvetica, 14"; mxtics=1;
 ymin=gs-10*dgs; ymax=gs+10*dgs;
 set yrange [ymin:ymax]; set ytics auto font "Helvetica, 14"; set mytics 5;
 set label 1 at xmax-0.8, ymin+(ymax-ymin)*0.04 '{/Symbol t}/a' font "Helvetica, 14"; 
 set label 2 at xmin+(xmax-xmin)*0.04, ymax-(ymax-ymin)*0.04 sprintf("aE(%d,%d,%d)",xb2x(RAM),xb2y(RAM),xb2z(RAM)) font "Helvetica, 14";  
 set key at xmin+(xmax-xmin)*0.6, ymax-(ymax-ymin)*0.04  width 0.2 font "Helvetica, 14";
 set term pdf; OUTNAME=sprintf("../figures/effmvsgs_b%drsq%d.pdf",BETA*1000,RA2);
 set out OUTNAME;
 set multiplot

 set key at xmin+(xmax-xmin)*0.6, ymax-(ymax-ymin)*0.11  width 0.2 font "Helvetica, 14";
 p \
 EFFMFILE u ($2):($1==1&($4-sqrt(RA2))**2<DRA2&($3==RAM)? $5 :1/0):($6) w e pt 4 ps 1 lw 2 lc rgbcolor 'black' t 'am_{eff}', \
 (gs+dgs) w l lc rgbcolor 'dark-gray' lw 1 dt 2 not, \
 (gs-dgs) w l lc rgbcolor 'dark-gray' lw 1 dt 2 not, \
 gs w l lc rgbcolor 'dark-gray' lw 3 t 'gs fit'


 unset multiplot
 unset out; unset term; 
 SYSCOM=sprintf("evince %s &",OUTNAME);
# system SYSCOM;

 RAM=20202; RA2=12; DRA2=1e-2; NJACK=30;
 xmin=1.5; xmax=12.5; 
 unset xrange; unset yrange; set ytics auto font "Helvetica, 14"; set xtics auto;
 allgs=alldgs='';
 do for [ ijk = 0:NJACK ] {
  stats GSFILE u ($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? 1:0):($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? $6 :0) name "GS" nooutput
  stats GSFILE u ($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? 1:0):($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? $7 :0) name "DGS" nooutput
  gs=(GS_sum_x>0?GS_sum_y/GS_sum_x:0); dgs=(DGS_sum_x>0?DGS_sum_y/DGS_sum_x:0);
  allgs=sprintf("%s %.6f",allgs,gs); 
  alldgs=sprintf("%s %.6f",alldgs,dgs); 
 }


 set xrange [xmin:xmax]; set xtics 2 font "Helvetica, 14"; mxtics=1;
 unset yrange
 ymin=gs-10*dgs; ymax=gs+10*dgs;
 set yrange [ymin:ymax]; set ytics auto font "Helvetica, 14"; set mytics 5;
 set label 1 at xmax-0.8, ymin+(ymax-ymin)*0.04 '{/Symbol t}/a' font "Helvetica, 14"; 
 set label 2 at xmin+(xmax-xmin)*0.04, ymax-(ymax-ymin)*0.04 sprintf("aE(%d,%d,%d)",xb2x(RAM),xb2y(RAM),xb2z(RAM)) font "Helvetica, 14"; 
 set key at xmin+(xmax-xmin)*0.6, ymax-(ymax-ymin)*0.04  width 0.2 font "Helvetica, 14";
 set term pdf; OUTNAME=sprintf("../figures/effmvsgs_b%drsq%d.pdf",BETA*1000,RA2);
 set out OUTNAME;
 set multiplot

 set key at xmin+(xmax-xmin)*0.6, ymax-(ymax-ymin)*0.11  width 0.2 font "Helvetica, 14";
 p \
 EFFMFILE u ($2):($1==1&($4-sqrt(RA2))**2<DRA2&($3==RAM)? $5 :1/0):($6) w e pt 4 ps 1 lw 2 lc rgbcolor 'black' t 'am_{eff}', \
 (gs+dgs) w l lc rgbcolor 'dark-gray' lw 1 dt 2 not, \
 (gs-dgs) w l lc rgbcolor 'dark-gray' lw 1 dt 2 not, \
 gs w l lc rgbcolor 'dark-gray' lw 3 t 'gs fit'


 unset multiplot
 unset out; unset term; 
 SYSCOM=sprintf("evince %s &",OUTNAME);
# system SYSCOM;

 RAM=30200; RA2=13.0; DRA2=1e-2; NJACK=30;
 unset xrange; unset yrange; set ytics auto font "Helvetica, 14"; set xtics auto;
 allgs=alldgs='';
 do for [ ijk = 0:NJACK ] {
  stats GSFILE u ($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? 1:0):($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? $6 :0) name "GS" nooutput
  stats GSFILE u ($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? 1:0):($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? $7 :0) name "DGS" nooutput
  gs=(GS_sum_x>0?GS_sum_y/GS_sum_x:0); dgs=(DGS_sum_x>0?DGS_sum_y/DGS_sum_x:0);
  allgs=sprintf("%s %.6f",allgs,gs); 
  alldgs=sprintf("%s %.6f",alldgs,dgs); 
 }


 set xrange [xmin:xmax]; set xtics 2 font "Helvetica, 14"; mxtics=1;
 ymin=gs-10*dgs; ymax=gs+10*dgs;
 set yrange [ymin:ymax]; set ytics auto font "Helvetica, 14"; set mytics 5;
 set label 1 at xmax-0.8, ymin+(ymax-ymin)*0.04 '{/Symbol t}/a' font "Helvetica, 14"; 
 set label 2 at xmin+(xmax-xmin)*0.04, ymax-(ymax-ymin)*0.04 sprintf("aE(%d,%d,%d)",xb2x(RAM),xb2y(RAM),xb2z(RAM)) font "Helvetica, 14";  
 set key at xmin+(xmax-xmin)*0.6, ymax-(ymax-ymin)*0.04  width 0.2 font "Helvetica, 14";
 set term pdf; OUTNAME=sprintf("../figures/effmvsgs_b%drsq%d.pdf",BETA*1000,RA2);
 set out OUTNAME;
 set multiplot

 set key at xmin+(xmax-xmin)*0.6, ymax-(ymax-ymin)*0.11  width 0.2 font "Helvetica, 14";
 p \
 EFFMFILE u ($2):($1==1&($4-sqrt(RA2))**2<DRA2&($3==RAM)? $5 :1/0):($6) w e pt 4 ps 1 lw 2 lc rgbcolor 'black' t 'am_{eff}', \
 (gs+dgs) w l lc rgbcolor 'dark-gray' lw 1 dt 2 not, \
 (gs-dgs) w l lc rgbcolor 'dark-gray' lw 1 dt 2 not, \
 gs w l lc rgbcolor 'dark-gray' lw 3 t 'gs fit'


 unset multiplot
 unset out; unset term; 
 SYSCOM=sprintf("evince %s &",OUTNAME);
# system SYSCOM;

 RAM=30201; RA2=14.0; DRA2=1e-2; NJACK=30;
 unset xrange; unset yrange; set ytics auto font "Helvetica, 14"; set xtics auto;
 allgs=alldgs='';
 do for [ ijk = 0:NJACK ] {
  stats GSFILE u ($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? 1:0):($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? $6 :0) name "GS" nooutput
  stats GSFILE u ($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? 1:0):($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? $7 :0) name "DGS" nooutput
  gs=(GS_sum_x>0?GS_sum_y/GS_sum_x:0); dgs=(DGS_sum_x>0?DGS_sum_y/DGS_sum_x:0);
  allgs=sprintf("%s %.6f",allgs,gs); 
  alldgs=sprintf("%s %.6f",alldgs,dgs); 
 }


 set xrange [xmin:xmax]; set xtics 2 font "Helvetica, 14"; mxtics=1;
 ymin=gs-10*dgs; ymax=gs+10*dgs;
 set yrange [ymin:ymax]; set ytics auto font "Helvetica, 14"; set mytics 5;
 set label 1 at xmax-0.8, ymin+(ymax-ymin)*0.04 '{/Symbol t}/a' font "Helvetica, 14"; 
 set label 2 at xmin+(xmax-xmin)*0.04, ymax-(ymax-ymin)*0.04 sprintf("aE(%d,%d,%d)",xb2x(RAM),xb2y(RAM),xb2z(RAM)) font "Helvetica, 14";  
 set key at xmin+(xmax-xmin)*0.6, ymax-(ymax-ymin)*0.04  width 0.2 font "Helvetica, 14";
 set term pdf; OUTNAME=sprintf("../figures/effmvsgs_b%drsq%d.pdf",BETA*1000,RA2);
 set out OUTNAME;
 set multiplot

 set key at xmin+(xmax-xmin)*0.6, ymax-(ymax-ymin)*0.11  width 0.2 font "Helvetica, 14";
 p \
 EFFMFILE u ($2):($1==1&($4-sqrt(RA2))**2<DRA2&($3==RAM)? $5 :1/0):($6) w e pt 4 ps 1 lw 2 lc rgbcolor 'black' t 'am_{eff}', \
 (gs+dgs) w l lc rgbcolor 'dark-gray' lw 1 dt 2 not, \
 (gs-dgs) w l lc rgbcolor 'dark-gray' lw 1 dt 2 not, \
 gs w l lc rgbcolor 'dark-gray' lw 3 t 'gs fit'


 unset multiplot
 unset out; unset term; 
 SYSCOM=sprintf("evince %s &",OUTNAME);
# system SYSCOM;


 RAM=40000; RA2=15.9409; DRA2=1e-2; NJACK=30;
 unset xrange; unset yrange; set ytics auto font "Helvetica, 14"; set xtics auto;
 allgs=alldgs='';
 do for [ ijk = 0:NJACK ] {
  stats GSFILE u ($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? 1:0):($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? $6 :0) name "GS" nooutput
  stats GSFILE u ($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? 1:0):($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? $7 :0) name "DGS" nooutput
  gs=(GS_sum_x>0?GS_sum_y/GS_sum_x:0); dgs=(DGS_sum_x>0?DGS_sum_y/DGS_sum_x:0);
  allgs=sprintf("%s %.6f",allgs,gs); 
  alldgs=sprintf("%s %.6f",alldgs,dgs); 
 }


 set xrange [xmin:xmax]; set xtics 2 font "Helvetica, 14"; mxtics=1;
 ymin=gs-10*dgs; ymax=gs+10*dgs;
 set yrange [ymin:ymax]; set ytics auto font "Helvetica, 14"; set mytics 5;
 set label 1 at xmax-0.8, ymin+(ymax-ymin)*0.04 '{/Symbol t}/a' font "Helvetica, 14"; 
 set label 2 at xmin+(xmax-xmin)*0.04, ymax-(ymax-ymin)*0.04 sprintf("aE(%d,%d,%d)",xb2x(RAM),xb2y(RAM),xb2z(RAM)) font "Helvetica, 14";  
 set key at xmin+(xmax-xmin)*0.6, ymax-(ymax-ymin)*0.04  width 0.2 font "Helvetica, 14";
 set term pdf; OUTNAME=sprintf("../figures/effmvsgs_b%drsq%d.pdf",BETA*1000,RA2+1);
 set out OUTNAME;
 set multiplot

 set key at xmin+(xmax-xmin)*0.6, ymax-(ymax-ymin)*0.11  width 0.2 font "Helvetica, 14";
 p \
 EFFMFILE u ($2):($1==1&($4-sqrt(RA2))**2<DRA2&($3==RAM)? $5 :1/0):($6) w e pt 4 ps 1 lw 2 lc rgbcolor 'black' t 'am_{eff}', \
 (gs+dgs) w l lc rgbcolor 'dark-gray' lw 1 dt 2 not, \
 (gs-dgs) w l lc rgbcolor 'dark-gray' lw 1 dt 2 not, \
 gs w l lc rgbcolor 'dark-gray' lw 3 t 'gs fit'


 unset multiplot
 unset out; unset term; 
 SYSCOM=sprintf("evince %s &",OUTNAME);
# system SYSCOM;

 RAM=40100; RA2=16.9497; DRA2=1e-4; NJACK=30;
 unset xrange; unset yrange; set ytics auto font "Helvetica, 14"; set xtics auto;
 allgs=alldgs='';
 do for [ ijk = 0:NJACK ] {
  stats GSFILE u ($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? 1:0):($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? $6 :0) name "GS" nooutput
  stats GSFILE u ($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? 1:0):($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? $7 :0) name "DGS" nooutput
  gs=(GS_sum_x>0?GS_sum_y/GS_sum_x:0); dgs=(DGS_sum_x>0?DGS_sum_y/DGS_sum_x:0);
  allgs=sprintf("%s %.6f",allgs,gs); 
  alldgs=sprintf("%s %.6f",alldgs,dgs); 
 }


 set xrange [xmin:xmax]; set xtics 2 font "Helvetica, 14"; mxtics=1;
 ymin=gs-10*dgs; ymax=gs+10*dgs;
 set yrange [ymin:ymax]; set ytics auto font "Helvetica, 14"; set mytics 5;
 set label 1 at xmax-0.8, ymin+(ymax-ymin)*0.04 '{/Symbol t}/a' font "Helvetica, 14"; 
 set label 2 at xmin+(xmax-xmin)*0.04, ymax-(ymax-ymin)*0.04 sprintf("aE(%d,%d,%d)",xb2x(RAM),xb2y(RAM),xb2z(RAM)) font "Helvetica, 14";  
 set key at xmin+(xmax-xmin)*0.6, ymax-(ymax-ymin)*0.04  width 0.2 font "Helvetica, 14";
 set term pdf; OUTNAME=sprintf("../figures/effmvsgs_b%drsq%da.pdf",BETA*1000,RA2+1);
 set out OUTNAME;
 set multiplot

 set key at xmin+(xmax-xmin)*0.6, ymax-(ymax-ymin)*0.11  width 0.2 font "Helvetica, 14";
 p \
 EFFMFILE u ($2):($1==1&($4-sqrt(RA2))**2<DRA2&($3==RAM)? $5 :1/0):($6) w e pt 4 ps 1 lw 2 lc rgbcolor 'black' t 'am_{eff}', \
 (gs+dgs) w l lc rgbcolor 'dark-gray' lw 1 dt 2 not, \
 (gs-dgs) w l lc rgbcolor 'dark-gray' lw 1 dt 2 not, \
 gs w l lc rgbcolor 'dark-gray' lw 3 t 'gs fit'


 unset multiplot
 unset out; unset term; 
 SYSCOM=sprintf("evince %s &",OUTNAME);
# system SYSCOM;

 RAM=30202; RA2=17.0528; DRA2=1e-4; NJACK=30;
 xmin=1.5; xmax=12.5; 
 unset xrange; unset yrange; set ytics auto font "Helvetica, 14"; set xtics auto;
 allgs=alldgs='';
 do for [ ijk = 0:NJACK ] {
  stats GSFILE u ($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? 1:0):($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? $6 :0) name "GS" nooutput
  stats GSFILE u ($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? 1:0):($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? $7 :0) name "DGS" nooutput
  gs=(GS_sum_x>0?GS_sum_y/GS_sum_x:0); dgs=(DGS_sum_x>0?DGS_sum_y/DGS_sum_x:0);
  allgs=sprintf("%s %.6f",allgs,gs); 
  alldgs=sprintf("%s %.6f",alldgs,dgs); 
 }


 set xrange [xmin:xmax]; set xtics 2 font "Helvetica, 14"; mxtics=1;
 unset yrange
 ymin=gs-10*dgs; ymax=gs+10*dgs;
 set yrange [ymin:ymax]; set ytics auto font "Helvetica, 14"; set mytics 5;
 set label 1 at xmax-0.8, ymin+(ymax-ymin)*0.04 '{/Symbol t}/a' font "Helvetica, 14"; 
 set label 2 at xmin+(xmax-xmin)*0.04, ymax-(ymax-ymin)*0.04 sprintf("aE(%d,%d,%d)",xb2x(RAM),xb2y(RAM),xb2z(RAM)) font "Helvetica, 14"; 
 set key at xmin+(xmax-xmin)*0.6, ymax-(ymax-ymin)*0.04  width 0.2 font "Helvetica, 14";
 set term pdf; OUTNAME=sprintf("../figures/effmvsgs_b%drsq%db.pdf",BETA*1000,RA2);
 set out OUTNAME;
 set multiplot

 set key at xmin+(xmax-xmin)*0.6, ymax-(ymax-ymin)*0.11  width 0.2 font "Helvetica, 14";
 p \
 EFFMFILE u ($2):($1==1&($4-sqrt(RA2))**2<DRA2&($3==RAM)? $5 :1/0):($6) w e pt 4 ps 1 lw 2 lc rgbcolor 'black' t 'am_{eff}', \
 (gs+dgs) w l lc rgbcolor 'dark-gray' lw 1 dt 2 not, \
 (gs-dgs) w l lc rgbcolor 'dark-gray' lw 1 dt 2 not, \
 gs w l lc rgbcolor 'dark-gray' lw 3 t 'gs fit'


 unset multiplot
 unset out; unset term; 
 SYSCOM=sprintf("evince %s &",OUTNAME);
# system SYSCOM;

 RAM=30300; RA2=17.9963; DRA2=1e-4; NJACK=30;
 xmin=1.5; xmax=12.5; 
 unset xrange; unset yrange; set ytics auto font "Helvetica, 14"; set xtics auto;
 allgs=alldgs='';
 do for [ ijk = 0:NJACK ] {
  stats GSFILE u ($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? 1:0):($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? $6 :0) name "GS" nooutput
  stats GSFILE u ($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? 1:0):($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? $7 :0) name "DGS" nooutput
  gs=(GS_sum_x>0?GS_sum_y/GS_sum_x:0); dgs=(DGS_sum_x>0?DGS_sum_y/DGS_sum_x:0);
  allgs=sprintf("%s %.6f",allgs,gs); 
  alldgs=sprintf("%s %.6f",alldgs,dgs); 
 }


 set xrange [xmin:xmax]; set xtics 2 font "Helvetica, 14"; mxtics=1;
 unset yrange
 ymin=gs-10*dgs; ymax=gs+10*dgs;
 set yrange [ymin:ymax]; set ytics auto font "Helvetica, 14"; set mytics 5;
 set label 1 at xmax-0.8, ymin+(ymax-ymin)*0.04 '{/Symbol t}/a' font "Helvetica, 14"; 
 set label 2 at xmin+(xmax-xmin)*0.04, ymax-(ymax-ymin)*0.04 sprintf("aE(%d,%d,%d)",xb2x(RAM),xb2y(RAM),xb2z(RAM)) font "Helvetica, 14"; 
 set key at xmin+(xmax-xmin)*0.6, ymax-(ymax-ymin)*0.04  width 0.2 font "Helvetica, 14";
 set term pdf; OUTNAME=sprintf("../figures/effmvsgs_b%drsq%db.pdf",BETA*1000,RA2+0.1);
 set out OUTNAME;
 set multiplot

 set key at xmin+(xmax-xmin)*0.6, ymax-(ymax-ymin)*0.11  width 0.2 font "Helvetica, 14";
 p \
 EFFMFILE u ($2):($1==1&($4-sqrt(RA2))**2<DRA2&($3==RAM)? $5 :1/0):($6) w e pt 4 ps 1 lw 2 lc rgbcolor 'black' t 'am_{eff}', \
 (gs+dgs) w l lc rgbcolor 'dark-gray' lw 1 dt 2 not, \
 (gs-dgs) w l lc rgbcolor 'dark-gray' lw 1 dt 2 not, \
 gs w l lc rgbcolor 'dark-gray' lw 3 t 'gs fit'


 unset multiplot
 unset out; unset term; 
 SYSCOM=sprintf("evince %s &",OUTNAME);
# system SYSCOM;


 RAM=40101; RA2=17.9683; DRA2=1e-4; NJACK=30;
 xmin=1.5; xmax=12.5; 
 unset xrange; unset yrange; set ytics auto font "Helvetica, 14"; set xtics auto;
 allgs=alldgs='';
 do for [ ijk = 0:NJACK ] {
  stats GSFILE u ($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? 1:0):($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? $6 :0) name "GS" nooutput
  stats GSFILE u ($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? 1:0):($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? $7 :0) name "DGS" nooutput
  gs=(GS_sum_x>0?GS_sum_y/GS_sum_x:0); dgs=(DGS_sum_x>0?DGS_sum_y/DGS_sum_x:0);
  allgs=sprintf("%s %.6f",allgs,gs); 
  alldgs=sprintf("%s %.6f",alldgs,dgs); 
 }


 set xrange [xmin:xmax]; set xtics 2 font "Helvetica, 14"; mxtics=1;
 unset yrange
 ymin=gs-10*dgs; ymax=gs+10*dgs;
 set yrange [ymin:ymax]; set ytics auto font "Helvetica, 14"; set mytics 5;
 set label 1 at xmax-0.8, ymin+(ymax-ymin)*0.04 '{/Symbol t}/a' font "Helvetica, 14"; 
 set label 2 at xmin+(xmax-xmin)*0.04, ymax-(ymax-ymin)*0.04 sprintf("aE(%d,%d,%d)",xb2x(RAM),xb2y(RAM),xb2z(RAM)) font "Helvetica, 14"; 
 set key at xmin+(xmax-xmin)*0.6, ymax-(ymax-ymin)*0.04  width 0.2 font "Helvetica, 14";
 set term pdf; OUTNAME=sprintf("../figures/effmvsgs_b%drsq%da.pdf",BETA*1000,RA2+0.1);
 set out OUTNAME;
 set multiplot

 set key at xmin+(xmax-xmin)*0.6, ymax-(ymax-ymin)*0.11  width 0.2 font "Helvetica, 14";
 p \
 EFFMFILE u ($2):($1==1&($4-sqrt(RA2))**2<DRA2&($3==RAM)? $5 :1/0):($6) w e pt 4 ps 1 lw 2 lc rgbcolor 'black' t 'am_{eff}', \
 (gs+dgs) w l lc rgbcolor 'dark-gray' lw 1 dt 2 not, \
 (gs-dgs) w l lc rgbcolor 'dark-gray' lw 1 dt 2 not, \
 gs w l lc rgbcolor 'dark-gray' lw 3 t 'gs fit'


 unset multiplot
 unset out; unset term; 
 SYSCOM=sprintf("evince %s &",OUTNAME);
# system SYSCOM;

 RAM=30301; RA2=18.9965; DRA2=1e-4; NJACK=30;
 xmin=1.5; xmax=12.5; 
 unset xrange; unset yrange; set ytics auto font "Helvetica, 14"; set xtics auto;
 allgs=alldgs='';
 do for [ ijk = 0:NJACK ] {
  stats GSFILE u ($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? 1:0):($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? $6 :0) name "GS" nooutput
  stats GSFILE u ($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? 1:0):($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? $7 :0) name "DGS" nooutput
  gs=(GS_sum_x>0?GS_sum_y/GS_sum_x:0); dgs=(DGS_sum_x>0?DGS_sum_y/DGS_sum_x:0);
  allgs=sprintf("%s %.6f",allgs,gs); 
  alldgs=sprintf("%s %.6f",alldgs,dgs); 
 }


 set xrange [xmin:xmax]; set xtics 2 font "Helvetica, 14"; mxtics=1;
 unset yrange
 ymin=gs-10*dgs; ymax=gs+10*dgs;
 set yrange [ymin:ymax]; set ytics auto font "Helvetica, 14"; set mytics 5;
 set label 1 at xmax-0.8, ymin+(ymax-ymin)*0.04 '{/Symbol t}/a' font "Helvetica, 14"; 
 set label 2 at xmin+(xmax-xmin)*0.04, ymax-(ymax-ymin)*0.04 sprintf("aE(%d,%d,%d)",xb2x(RAM),xb2y(RAM),xb2z(RAM)) font "Helvetica, 14"; 
 set key at xmin+(xmax-xmin)*0.6, ymax-(ymax-ymin)*0.04  width 0.2 font "Helvetica, 14";
 set term pdf; OUTNAME=sprintf("../figures/effmvsgs_b%drsq%d.pdf",BETA*1000,RA2+0.1);
 set out OUTNAME;
 set multiplot

 set key at xmin+(xmax-xmin)*0.6, ymax-(ymax-ymin)*0.11  width 0.2 font "Helvetica, 14";
 p \
 EFFMFILE u ($2):($1==1&($4-sqrt(RA2))**2<DRA2&($3==RAM)? $5 :1/0):($6) w e pt 4 ps 1 lw 2 lc rgbcolor 'black' t 'am_{eff}', \
 (gs+dgs) w l lc rgbcolor 'dark-gray' lw 1 dt 2 not, \
 (gs-dgs) w l lc rgbcolor 'dark-gray' lw 1 dt 2 not, \
 gs w l lc rgbcolor 'dark-gray' lw 3 t 'gs fit'


 unset multiplot
 unset out; unset term; 
 SYSCOM=sprintf("evince %s &",OUTNAME);
# system SYSCOM;



 RAM=40200; RA2=19.9487; DRA2=1e-4; NJACK=30;
 xmin=1.5; xmax=12.5; 
 unset xrange; unset yrange; set ytics auto font "Helvetica, 14"; set xtics auto;
 allgs=alldgs='';
 do for [ ijk = 0:NJACK ] {
  stats GSFILE u ($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? 1:0):($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? $6 :0) name "GS" nooutput
  stats GSFILE u ($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? 1:0):($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? $7 :0) name "DGS" nooutput
  gs=(GS_sum_x>0?GS_sum_y/GS_sum_x:0); dgs=(DGS_sum_x>0?DGS_sum_y/DGS_sum_x:0);
  allgs=sprintf("%s %.6f",allgs,gs); 
  alldgs=sprintf("%s %.6f",alldgs,dgs); 
 }


 set xrange [xmin:xmax]; set xtics 2 font "Helvetica, 14"; mxtics=1;
 unset yrange
 ymin=gs-10*dgs; ymax=gs+10*dgs;
 set yrange [ymin:ymax]; set ytics auto font "Helvetica, 14"; set mytics 5;
 set label 1 at xmax-0.8, ymin+(ymax-ymin)*0.04 '{/Symbol t}/a' font "Helvetica, 14"; 
 set label 2 at xmin+(xmax-xmin)*0.04, ymax-(ymax-ymin)*0.04 sprintf("aE(%d,%d,%d)",xb2x(RAM),xb2y(RAM),xb2z(RAM)) font "Helvetica, 14"; 
 set key at xmin+(xmax-xmin)*0.6, ymax-(ymax-ymin)*0.04  width 0.2 font "Helvetica, 14";
 set term pdf; OUTNAME=sprintf("../figures/effmvsgs_b%drsq%d.pdf",BETA*1000,RA2+0.1);
 set out OUTNAME;
 set multiplot

 set key at xmin+(xmax-xmin)*0.6, ymax-(ymax-ymin)*0.11  width 0.2 font "Helvetica, 14";
 p \
 EFFMFILE u ($2):($1==1&($4-sqrt(RA2))**2<DRA2&($3==RAM)? $5 :1/0):($6) w e pt 4 ps 1 lw 2 lc rgbcolor 'black' t 'am_{eff}', \
 (gs+dgs) w l lc rgbcolor 'dark-gray' lw 1 dt 2 not, \
 (gs-dgs) w l lc rgbcolor 'dark-gray' lw 1 dt 2 not, \
 gs w l lc rgbcolor 'dark-gray' lw 3 t 'gs fit'


 unset multiplot
 unset out; unset term; 
 SYSCOM=sprintf("evince %s &",OUTNAME);
# system SYSCOM;

 RAM=40300; RA2=24.93; DRA2=1e-4; NJACK=30;
 xmin=1.5; xmax=12.5; 
 unset xrange; unset yrange; set ytics auto font "Helvetica, 14"; set xtics auto;
 allgs=alldgs='';
 do for [ ijk = 0:NJACK ] {
  stats GSFILE u ($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? 1:0):($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? $6 :0) name "GS" nooutput
  stats GSFILE u ($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? 1:0):($2 == BETA & ($5*$3*$1/197.3-sqrt(RA2))**2<DRA2 & $9==ijk ? $7 :0) name "DGS" nooutput
  gs=(GS_sum_x>0?GS_sum_y/GS_sum_x:0); dgs=(DGS_sum_x>0?DGS_sum_y/DGS_sum_x:0);
  allgs=sprintf("%s %.6f",allgs,gs); 
  alldgs=sprintf("%s %.6f",alldgs,dgs); 
 }


 set xrange [xmin:xmax]; set xtics 2 font "Helvetica, 14"; mxtics=1;
 unset yrange
 ymin=gs-10*dgs; ymax=gs+10*dgs;
 set yrange [ymin:ymax]; set ytics auto font "Helvetica, 14"; set mytics 5;
 set label 1 at xmax-0.8, ymin+(ymax-ymin)*0.04 '{/Symbol t}/a' font "Helvetica, 14"; 
 set label 2 at xmin+(xmax-xmin)*0.04, ymax-(ymax-ymin)*0.04 sprintf("aE(%d,%d,%d)",xb2x(RAM),xb2y(RAM),xb2z(RAM)) font "Helvetica, 14"; 
 set key at xmin+(xmax-xmin)*0.6, ymax-(ymax-ymin)*0.04  width 0.2 font "Helvetica, 14";
 set term pdf; OUTNAME=sprintf("../figures/effmvsgs_b%drsq%d.pdf",BETA*1000,RA2+10*sqrt(DRA2));
 set out OUTNAME;
 set multiplot

 set key at xmin+(xmax-xmin)*0.6, ymax-(ymax-ymin)*0.11  width 0.2 font "Helvetica, 14";
 p \
 EFFMFILE u ($2):($1==1&($4-sqrt(RA2))**2<DRA2&($3==RAM)? $5 :1/0):($6) w e pt 4 ps 1 lw 2 lc rgbcolor 'black' t 'am_{eff}', \
 (gs+dgs) w l lc rgbcolor 'dark-gray' lw 1 dt 2 not, \
 (gs-dgs) w l lc rgbcolor 'dark-gray' lw 1 dt 2 not, \
 gs w l lc rgbcolor 'dark-gray' lw 3 t 'gs fit'


 unset multiplot
 unset out; unset term; 
 SYSCOM=sprintf("evince %s &",OUTNAME);
# system SYSCOM;



==> anc/plotscripts/fitranges.gp <==

 set samples 100;
 set size ratio +0.80
 set style line 1 lw 4
 set pointsize 1.7
 set fit errorvariables
# set tmarg 0.5; set rmarg -2; set bmarg 2; set lmarg -2
 set tmarg at screen 0.97; set rmarg at screen 0.90
 set bmarg at screen 0.07; set lmarg at screen 0.04
 set style fill transparent solid 0.75 border

 xb2rb(xb)=sqrt(floor(xb/1e4)**2\
           +floor((xb-floor(xb/1e4)*1e4)/1e2)**2\
           +(xb-floor(xb/1e2)*1e2)**2)

 Lambda=320;
 mu=2.*pi;
 Nc              =3.
 nf=Nf           =3.
 CA = Nc; CF = (Nc*Nc-1.)/(2.*Nc); TF = nf/2.
 b0              =(11.-2.*nf/3.)/(4*pi)**2
 b1              =(102.-38.*nf/3.)/(4*pi)**4
 gamma =GammaE = 0.57721566490153286; zeta3=1.2020569; 

 gsq(x) =1/(2*b0*log(x/Lambda) + b1/b0*log(2*log(x/Lambda)))
 as(x)=gsq(x)/(4*pi)
 conD=4*pi*(Nc+Nf/2)/3.
 mD(x)=sqrt(conD*as(x))

 dFg(x)=(-pi/9*x+4./3.*zeta3*x**2-22./675.*pi**3*x**3)*Nc*CF
 dFf(x)=(zeta3*x**2-7./135./2.*pi**3*x**3)*Nf*CF
 dFs(x,mu,T)=-conD/6.*x**2*mD(mu*T)
 deltaFs(x,mu,T)=(dFg(x)+dFf(x)+dFs(x,mu,T))*as(mu*T)**2*T

 f(x)            =(b0*10/x)**(-b1/(2*b0**2))*exp(-x/(20*b0))
 c0              = 43.1
 c2              = 343236.
 d2              = 5514.
 bet(x)          =(c0*f(x)+c2*(10/x)*f(x)**3)/(1+d2*(10/x)*f(x)**2)
 r1              =0.3106
 fT(x,nt)        =197.3/r1/bet(x)/nt

 load '~/physics/gnuplot-palettes-master/jet.pal';


 maxrt=0.26;
 minrbt=0.90*sqrt(1);
 maxrbt=1.05*sqrt(9);
 maxrfm=0.133;
 minrb0=0.90*sqrt(1);
 minrb1=0.95*sqrt(2);
 minrb2=0.95*sqrt(5);
 minrb3=0.95*sqrt(8);
 maxrb=1.05*sqrt(14);
 maxrbz=1.05*sqrt(25);

 TZEROALL=sprintf("../lattice/tzerogstatecorrsng.sorted");
 TZSHIFT(b) =(b==8.400?23.06608:\
              (b==8.200?20.00494:\
               (b==8.000?17.29772:\
                (b==7.825?15.17664:\
                 (b==7.596?12.70871:\
                  (b==7.373?10.58590:1/0))))))
 TZDSHIFT(b)=(b==8.400?0.002039019:\
              (b==8.200?0.002536202:\
               (b==8.000?0.002424359:\
                (b==7.825?0.003211073:\
                 (b==7.596?0.003103594:\
                  (b==7.373?0.004569396:1/0))))))

 RSET="0.030 0.050 0.057  0.062  0.067  0.073  0.082  0.087  0.092  0.098  0.109  0.120  0.133"

 set multiplot
 set pointsize 0.7

 xmin=0.02/r1; xmax=maxrfm*1.05/r1; set xtics 0.05 mirror; set mxtics 4; 
 ymin=-11.6*r1; ymax=+0.0*r1; set ytics 1; set mytics 5;
 set xrange [xmin:xmax];
 set yrange [ymin:ymax];
 set xtics ("{/Roman=14 0.025}" 0.025, "{/Roman=14 0.05}" 0.05, "{/Roman=14 0.1}" 0.1, "{/Roman=14 0.15}" 0.15, "{/Roman=14 0.2}" 0.2, "{/Roman=14 0.3}" 0.3, "{/Roman=14 0.4}" 0.4);

 set label 1 at 0.14*xmin+0.86*xmax, 0.95*ymin+0.05*ymax "{/Roman=16 r/r_1}";
 set label 2 at 0.975*xmin+0.025*xmax, 0.05*ymin+0.95*ymax "{/Roman=16 r_1E + const}"
# set label 3 at 0.14*xmin+0.86*xmax, 0.05*ymin+0.95*ymax "{/Roman=14 r [fm]}";
 set key at 0.15*xmin+0.85*xmax, 0.50*ymin+0.50*ymax width 0.2 spacing 1.5 font "Helvetica, 8";
 set border 11 

 p ymax w l lc rgbcolor 'black' not, \
\
TZEROALL u ($5/r1):($9==30 & $5*$1*$3/197.3>minrb0 & $5*$1*$3/197.3<minrb3 & $5<maxrfm  ? \
r1*($6*$3*$1/197.3-TZSHIFT($2)+0):1/0)\
:(r1*($7*$3*$1/197.3+TZDSHIFT($2))):((197.3/($1*$3*r1))) w e pt 5 lc palette ps 0.5 t '{/Italic=14 r/a ~{/Symbol \263 &{\326}} 1}', \
\
TZEROALL u ($5/r1):($9==30 & $5*$1*$3/197.3>minrb3 & $5*$1*$3/197.3<maxrbz & $5<maxrfm  ? \
r1*($6*$3*$1/197.3-TZSHIFT($2)-1):1/0)\
:(r1*($7*$3*$1/197.3+TZDSHIFT($2))):((197.3/($1*$3*r1))) w e pt 7 lc palette ps 0.5 t '{/Italic=14 r/a ~{/Symbol \263 \326} 8}', \
\
TZEROALL u ($5/r1):($9==30 & $5*$1*$3/197.3>minrb3 & $5*$1*$3/197.3<maxrbz & $5<maxrfm ? \
r1*($6*$3*$1/197.3-TZSHIFT($2)+0):1/0)\
:(r1*($7*$3*$1/197.3+TZDSHIFT($2))):((197.3/($1*$3*r1))) w e pt 4 lc palette lw 0.1 ps 0.5 not, \
\
TZEROALL u ($5/r1):($9==30 &( $5*$1*$3/197.3<minrb0 | $5>maxrfm )  ? \
r1*($6*$3*$1/197.3-TZSHIFT($2)+0):1/0)\
:(r1*($7*$3*$1/197.3+TZDSHIFT($2))) w e pt 4 lc rgbcolor 'gray' lw 0.1 ps 0.25 not, \
\
TZEROALL u ($5/r1):($9==30 &( $5*$1*$3/197.3<minrb3 | $5>maxrfm )  ? \
r1*($6*$3*$1/197.3-TZSHIFT($2)-1):1/0)\
:(r1*($7*$3*$1/197.3+TZDSHIFT($2))) w e pt 6 lc rgbcolor 'gray' lw 0.1 ps 0.25 not \
axes x1y1

 set arrow from (word(RSET,  1)*1+0.0003)/r1, ymin*0.77 to (word(RSET,  1)*1+0.0003)/r1,ymax*0.97 nohead lc rgbcolor 'black' dt 1 lw 3
 set arrow from (word(RSET,  2)*1+0.0003)/r1, ymin*0.47 to (word(RSET,  2)*1+0.0003)/r1,ymax*0.97 nohead lc rgbcolor 'black' dt 1 lw 1
 set arrow from (word(RSET,  3)*1+0.0003)/r1, ymin*0.42 to (word(RSET,  3)*1+0.0003)/r1,ymax*0.97 nohead lc rgbcolor 'black' dt 1 lw 3
 set arrow from (word(RSET,  4)*1+0.0003)/r1, ymin*0.37 to (word(RSET,  4)*1+0.0003)/r1,ymax*0.97 nohead lc rgbcolor 'black' dt 1 lw 1
 set arrow from (word(RSET,  5)*1+0.0003)/r1, ymin*0.34 to (word(RSET,  5)*1+0.0003)/r1,ymax*0.97 nohead lc rgbcolor 'black' dt 1 lw 1
 set arrow from (word(RSET,  6)*1+0.0003)/r1, ymin*0.30 to (word(RSET,  6)*1+0.0003)/r1,ymax*0.97 nohead lc rgbcolor 'black' dt 1 lw 3
 set arrow from (word(RSET,  7)*1+0.0003)/r1, ymin*0.25 to (word(RSET,  7)*1+0.0003)/r1,ymax*0.97 nohead lc rgbcolor 'black' dt 1 lw 1
 set arrow from (word(RSET,  8)*1+0.0003)/r1, ymin*0.32 to (word(RSET,  8)*1+0.0003)/r1,ymax*0.97 nohead lc rgbcolor 'black' dt 1 lw 1
 set arrow from (word(RSET,  9)*1+0.0003)/r1, ymin*0.30 to (word(RSET,  9)*1+0.0003)/r1,ymax*0.97 nohead lc rgbcolor 'black' dt 1 lw 1
 set arrow from (word(RSET, 10)*1+0.0003)/r1, ymin*0.28 to (word(RSET, 10)*1+0.0003)/r1,ymax*0.97 nohead lc rgbcolor 'black' dt 1 lw 3
 set arrow from (word(RSET, 11)*1+0.0003)/r1, ymin*0.25 to (word(RSET, 11)*1+0.0003)/r1,ymax*0.97 nohead lc rgbcolor 'black' dt 1 lw 1
 set arrow from (word(RSET, 12)*1+0.0003)/r1, ymin*0.22 to (word(RSET, 12)*1+0.0003)/r1,ymax*0.97 nohead lc rgbcolor 'black' dt 1 lw 1
 set arrow from (word(RSET, 13)*1+0.0003)/r1, ymin*0.18 to (word(RSET, 13)*1+0.0003)/r1,ymax*0.97 nohead lc rgbcolor 'black' dt 1 lw 3

 unset multiplot;
 unset out; unset term; 
 set term pdf size 5.5,4; OUTNAME=sprintf("../figures/tzerofitranges.pdf");
 set out OUTNAME;
 set pointsize 1;
 rep;
 unset out; unset term;
 SYSCOM=sprintf("evince %s &",OUTNAME);
 system SYSCOM;
# pause -1;


 exit


==> anc/plotscripts/latvsweakplot.gp <==

 set samples 1000;
 set size ratio +0.80
 set tmarg at screen 0.97; set rmarg at screen 0.90
 set bmarg at screen 0.07; set lmarg at screen 0.04
 set style line 1 lw 4
 set pointsize 1.7;
 set style fill transparent solid 0.75 border

 xb2rb(xb)=sqrt(floor(xb/1e4)**2 + floor((xb-floor(xb/1e4)*1e4)/1e2)**2 + (xb-floor(xb/1e2)*1e2)**2)

 load '~/physics/gnuplot-palettes-master/jet.pal';

 r1=0.3106

 maxrt=1.05*sqrt(12.)/12.;
 minrbt=0.90*sqrt(1);
 maxrbt=1.05*sqrt(2);
 maxrfm=0.131;
 minrb0=0.90*sqrt(1);
 minrb1=0.95*sqrt(2);
 minrb2=0.95*sqrt(5);
 minrb3=0.95*sqrt(8);
 maxrb=1.05*sqrt(14);
 maxrbz=1.05*sqrt(25);

 FINAL3L_US=sprintf("../weakres/final3loopus.dat");
 WEAK3L_US(as)=sprintf("../weakres/pot3loopus_as0.%d.dat",floor(as*10000));
 WEAK3L_US3DIG(as)=sprintf("../weakres/pot3loopus_as0.%d.dat",floor(as*1000));
 TZEROBARE=sprintf("../lattice/tzerogstatecorrsng.sorted");
 TZEROCORR=sprintf("../lattice/tzerocorrectedcorrsng.sorted");

 NT12CORR=sprintf("../lattice/nt12correctedcorrsng.sorted");
 NT12BARE=sprintf("../lattice/nt12barecorrsng.sorted");


 NT12SHIFT(b) =(b==9.670?55.43998:\
                (b==9.490?48.97474:\
                 (b==9.360?44.76687:\
                  (b==9.230?40.93829:\
                   (b==9.060?36.40457:\
                    (b==8.850?31.49139:\
                     (b==8.710?28.57341:\
                      (b==8.570?25.91403:\
                       (b==8.400?22.99518:\
                        (b==8.200?19.93833:\
                         (b==8.000?17.24281:\
                          (b==7.825?15.13889:\
                           (b==7.650?13.23095:\
                            (b==7.596?12.68313:\
                             (b==7.373?10.57441:1/0)))))))))))))))

 NT12DSHIFT(b)=(b==9.670?0.007371940:\
                (b==9.490?0.006530062:\
                 (b==9.360?0.005905728:\
                  (b==9.230?0.005846468:\
                   (b==9.060?0.004988293:\
                    (b==8.850?0.004881884:\
                     (b==8.710?0.004842914:\
                      (b==8.570?0.004294374:\
                       (b==8.400?0.003056039:\
                        (b==8.200?0.002731980:\
                         (b==8.000?0.002442060:\
                          (b==7.825?0.001998454:\
                           (b==7.650?0.005926560:\
                            (b==7.596?0.002372362:\
                             (b==7.373?0.003441064:1/0)))))))))))))))

 AS3L_US = 0.1166; DAS3L_US=0.0006; 
 AS3L_USP = 0.1168; DAS3L_US=0.0006; 
 AS3L_USQ = 0.1164; DAS3L_US=0.0006; 

 RSET="0.030  0.057  0.062  0.067  0.073  0.082  0.087  0.092  0.098  0.109  0.120  0.131"

 set multiplot
 set key bottom right width 0.2 spacing 1.5 font "Helvetica, 8";
 set pointsize 0.7

 xmin=0.007/r1; xmax=maxrfm*1.05/r1; set xtics 0.05 mirror; set mxtics 4; 
 ymin=-29.5*r1; ymax=+1.5*r1; set ytics 1 font "Helvetica, 14"; set mytics 5;
 set xrange [xmin:xmax]; 
 set yrange [ymin:ymax];

 set logscale x; #set xtics ("0.01" 0.01/r1, "0.02" 0.02/r1, "0.03" 0.03/r1, "0.06" 0.06/r1, "0.10" 0.10/r1);
 set xtics ("{/Roman=14 0.025}" 0.025, "{/Roman=14 0.05}" 0.05, "{/Roman=14 0.1}" 0.1, "{/Roman=14 0.15}" 0.15, "{/Roman=14 0.2}" 0.2, "{/Roman=14 0.3}" 0.3, "{/Roman=14 0.4}" 0.4);
 set label 3 at 0.20*xmin+0.80*xmax, 0.95*ymin+0.05*ymax "{/Roman=16 r/r_1}";
 set label 4 at 0.995*xmin+0.005*xmax, 0.05*ymin+0.95*ymax "{/Roman=16 r_1E + const}"
 set key at 0.05*xmin+0.95*xmax, 0.70*ymin+0.30*ymax width 0.2 spacing 1.5 font "Helvetica, 12";
 set border 11 

 p ymax w l lc rgbcolor 'black' not, \
\
NT12CORR u ($5/r1):($9<=30 & \
( ( $5*$1*$3/197.3 < minrbt | $5*$1*$3/197.3 > maxrbt ) & $5<maxrfm & $5*$3/197.3< maxrt ) \
& $5*$1*$3/197.3 > 1. ? \
r1*($6*$3*$1/197.3-NT12SHIFT($2)  ):1/0)\
:(r1*($7*$3*$1/197.3+NT12DSHIFT($2))) w e pt 6 lc rgbcolor 'dark-gray' lw 0.3 ps 0.25 t sprintf("F@_S^{HISQ}: {/Symbol \326}%d {/Symbol \243} r/a {/Symbol \243 \326}%2d NPI",(maxrbt*1.6)**2,(maxrt*12*0.98)**2), \
\
NT12CORR u ($5/r1):($9<=30 & \
( $5*$1*$3/197.3>minrbt & $5*$1*$3/197.3<maxrbt & $5<maxrfm & $5*$3/197.3< maxrt ) ? \
r1*($6*$3*$1/197.3-NT12SHIFT($2)  ):1/0)\
:(r1*($7*$3*$1/197.3+NT12DSHIFT($2))):((197.3/($1*$3*r1))) w e pt 3 lc palette ps 0.25 t sprintf("F@_S^{HISQ}: &{/Symbol \243}%d {/Symbol \243} r/a {/Symbol \243 }&{/Symbol \243}%2d NPI",(minrbt*1.2)**2,(maxrbt)**2), \
\
NT12CORR u ($5/r1):($9<=30 & \
( ( $5*$1*$3/197.3 < minrbt | $5*$1*$3/197.3 > maxrbt ) & $5<maxrfm & $5*$3/197.3< maxrt ) \
& $5*$1*$3/197.3 < 1. ? \
r1*($6*$3*$1/197.3-NT12SHIFT($2)  ):1/0)\
:(r1*($7*$3*$1/197.3+NT12DSHIFT($2))) w e pt 6 lc rgbcolor 'red' lw 0.3 ps 0.25 not, \
\
FINAL3L_US u ($1/r1):($5*r1) w l lc rgbcolor 'blue' lw 1. dt '--' t sprintf("E@_&{0}^{3L+us}({/Symbol a}_s=0.%4d): r/r_1 {/Symbol \243 } 0.25, rT {/Symbol \243 } 0.17, {/Symbol c}^2/dof=0.28",floor(10000*(AS3L_US))), \
FINAL3L_US u ($1/r1):($6*r1) w l lc rgbcolor 'red' lw 1. dt '..' t sprintf("E@_&{0}^{3L+us}({/Symbol a}_s=0.%4d): r/r_1 {/Symbol \243 } 0.10, rT {/Symbol \243 } 0.25, {/Symbol c}^2/dof=0.22",floor(10000*(AS3L_US))) \
axes x1y1

 set arrow from (word(RSET,  1)*1+0.001)/r1, ymin*0.37 to (word(RSET,  1)*1+0.001)/r1,ymax*0.87 nohead lc rgbcolor 'red' dt '..' lw 3
 set arrow from (word(RSET,  1)*1+0.001)/r1, ymin*0.99 to (word(RSET,  1)*1+0.001)/r1,ymin*0.72 nohead lc rgbcolor 'red' dt '..' lw 3
 set arrow from (word(RSET,  5)*1+0.005)/r1, ymin*0.37 to (word(RSET,  5)*1+0.005)/r1,ymax*0.87 nohead lc rgbcolor 'blue' dt '--' lw 3
 set arrow from (word(RSET,  5)*1+0.005)/r1, ymin*0.99 to (word(RSET,  5)*1+0.005)/r1,ymin*0.72 nohead lc rgbcolor 'blue' dt '--' lw 3
 unset multiplot;
 unset out; unset term; 
 set term pdf size 5.5,4; OUTNAME=sprintf("../figures/nt12latvsweakplot.pdf");
 set out OUTNAME;
 set pointsize 1;
 rep;
 unset out; unset term; unset logscale; unset label 1; unset label 2; unset label 3; unset label 4;
 SYSCOM=sprintf("evince %s &",OUTNAME);
# system SYSCOM;
# pause -1;
 unset arrow

###################################################################################
###################################################################################

 WEAK3L_US(as)=sprintf("../weakres/pot3loopus_as0.%d.dat",floor(as*10000));
 WEAK3L_US3DIG(as)=sprintf("../weakres/pot3loopus_as0.%d.dat",floor(as*1000));
 WEAK3LOOP(as)=sprintf("../weakres/pot3loop_as0.%d.dat",floor(as*10000));
 WEAK2LOOP(as)=sprintf("../weakres/pot2loop_as0.%d.dat",floor(as*10000));
 TZEROBARE=sprintf("../lattice/tzerogstatecorrsng.sorted");
 TZEROCORR=sprintf("../lattice/tzerocorrectedcorrsng.sorted");

 TZSHIFT(b) =(b==8.400?23.06608:\
              (b==8.200?20.00494:\
               (b==8.000?17.29772:\
                (b==7.825?15.17664:\
                 (b==7.596?12.70871:\
                  (b==7.373?10.58590:1/0))))))
 TZDSHIFT(b)=(b==8.400?0.002039019:\
              (b==8.200?0.002536202:\
               (b==8.000?0.002424359:\
                (b==7.825?0.003211073:\
                 (b==7.596?0.003103594:\
                  (b==7.373?0.004569396:1/0))))))

 AS3L_US = 0.1167; DAS3L_US=0.0003; 

 RSET="0.057  0.062  0.067  0.073  0.082  0.087  0.092  0.098  0.109  0.120  0.131"

 set multiplot
 set key bottom right width 0.2 spacing 1.5 font "Helvetica, 8";
 set pointsize 0.7

 xmin=0.02/r1; xmax=maxrfm*1.05/r1; set xtics 0.05 mirror; set mxtics 4; 
 ymin=-11.0*r1; ymax=+0.0*r1; set ytics 1 font "Helvetica, 14"; set mytics 5;
 set xrange [xmin:xmax];
 set yrange [ymin:ymax];
 set xtics ("{/Roman=14 0.025}" 0.025, "{/Roman=14 0.05}" 0.05, "{/Roman=14 0.1}" 0.1, "{/Roman=14 0.15}" 0.15, "{/Roman=14 0.2}" 0.2, "{/Roman=14 0.3}" 0.3, "{/Roman=14 0.4}" 0.4);

 set label 1 at 0.14*xmin+0.86*xmax, 0.95*ymin+0.05*ymax "{/Roman=16 r/r_1}";
 set label 2 at 0.95*xmin+0.05*xmax, 0.05*ymin+0.95*ymax "{/Roman=16 r_1E + const}"
 set key at 0.05*xmin+0.95*xmax, 0.80*ymin+0.20*ymax width 0.2 spacing 1.5 font "Helvetica, 12";
 set border 11 

 p ymax w l lc rgbcolor 'black' not, \
\
TZEROBARE u ($5/r1):($9<=30  & $5*$1*$3/197.3 < 2.8 ? \
r1*($6*$3*$1/197.3-TZSHIFT($2)  ):1/0)\
:(r1*($7*$3*$1/197.3+TZDSHIFT($2))) w e pt 2 lc rgbcolor 'black' lw 0.5 ps 0.25 t 'E@_&{0}^{HISQ}: 1 {/Symbol \243} r/a {/Symbol \243} {/Symbol \326}8 TLI', \
\
TZEROCORR u ($5/r1):($9<=30 & $5*$1*$3/197.3>minrb3 & $5<maxrfm  ? \
r1*($6*$3*$1/197.3-TZSHIFT($2)  ):1/0)\
:(r1*($7*$3*$1/197.3+TZDSHIFT($2))):((197.3/($1*$3*r1))) w e pt 7 lc palette ps 0.25 t 'E@_&{0}^{HISQ}: {/Symbol \326}8 {/Symbol \243} r/a {/Symbol \243} 5 NPI', \
\
TZEROCORR u ($5/r1):($9<=30 &( $5*$1*$3/197.3<minrb3 | $5>maxrfm ) & $5*$1*$3/197.3 > 0. ? \
r1*($6*$3*$1/197.3-TZSHIFT($2)  ):1/0)\
:(r1*($7*$3*$1/197.3+TZDSHIFT($2))) w e pt 6 lc rgbcolor 'dark-gray' lw 0.5 ps 0.25 not, \
\
WEAK3L_US(AS3L_US-DAS3L_US) u ($1/r1):(($2+23.03478-23.06608)*r1) w l lc rgbcolor 'dark-yellow' lw 0.1 t sprintf("E@_&{0}^{3L+us}({/Symbol a}_s=0.%4d): {/Symbol c}^2/dof=1.46",floor(10000*(AS3L_US-DAS3L_US))), \
WEAK3L_US(AS3L_US         ) u ($1/r1):($2                    *r1) w l lc rgbcolor 'dark-blue'   lw 0.5 t sprintf("E@_&{0}^{3L+us}({/Symbol a}_s=0.%4d): {/Symbol c}^2/dof=0.40",floor(10000*(AS3L_US         ))), \
WEAK3L_US3DIG(AS3L_US+DAS3L_US) u ($1/r1):(($2+23.09170-23.06608)*r1) w l lc rgbcolor 'red'         lw 0.1 t sprintf("E@_&{0}^{3L+us}({/Symbol a}_s=0.%4d): {/Symbol c}^2/dof=1.80",floor(10000*(AS3L_US+DAS3L_US))) \
axes x1y1

 unset multiplot;
 unset out; unset term; 
 set term pdf size 5.5,4; OUTNAME=sprintf("../figures/tzerolatvsweakplot.pdf");
 set out OUTNAME;
 set pointsize 1;
 rep;
 unset out; unset term;
 SYSCOM=sprintf("evince %s &",OUTNAME);
# system SYSCOM;
# pause -1;


###################################################################################
###################################################################################

 TZERODIFF3L_US(rmin,rmax,err) = sprintf("../lattice/tzerosimullatmweak3loopus_%s_%d_25rmax%dcorrsng.sorted",err,rmin, \
   ( rmin == 1 ? ( rmax == 0.056 ? 548 : ( rmax == 0.075 ? 734 : ( rmax == 0.100 ? 980 : 1305 ) ) ) : \
     ( rmin == 2 ? ( rmax == 0.056 ? 566 : ( rmax == 0.075 ? 734 : ( rmax == 0.100 ? 980 : 1305 ) ) ): \
       ( rmin == 5 ? ( rmax == 0.075 ? 742 : ( rmax == 0.100 ? 980 : 1305 ) ) : \
         ( rmin == 8 ? ( rmax == 0.100 ? 968 : 1305 ) : 1/0 ) ) ) ) )

 NT12DIFF3L_US(ramax,rfmmax,err) = sprintf("../lattice/nt12simullatmweak3loopus_%s_1_%drmax%dcorrsng",err,ramax, \
   ( ramax == 4 ? \
( rfmmax == 0.030 ? 301 : \
( rfmmax == 0.056 ? 566 : \
( rfmmax == 0.075 ? 782 : \
( rfmmax == 0.100 ? 911 : 1328 ) ) ) ) : \
( rfmmax == 0.030 ? 301 : \
( rfmmax == 0.056 ? 571 : \
( rfmmax == 0.075 ? 771 : \
( rfmmax == 0.100 ? 956 : 1328 ) ) ) ) ) )

 RMIN0=1; RMIN1=2; RMIN2=5; RMIN3=8; 
 RAMAX0=4; RAMAX1=9;
 MINRB(RMIN)=0.90*sqrt(RMIN);
 MAXRB(RAMAX)=1.05*sqrt(RAMAX);

 set size ratio +0.75
 set tmarg at screen 0.97; set rmarg at screen 0.84
 set bmarg at screen 0.07; set lmarg at screen 0.11
 set term pdf size 10.8cm,6.7cm; unset term; 


###################################################################################
###################################################################################

 set multiplot
 set key bottom right width 0.2 spacing 1.5 font "Helvetica, 8";
 set pointsize 0.7

 RMAX=0.056; 
 IMPDIFF3L_US0=TZERODIFF3L_US(RMIN0,RMAX,"improved");
 IMPDIFF3L_US1=TZERODIFF3L_US(RMIN1,RMAX,"improved");
 IMPDIFF3L_US2=TZERODIFF3L_US(RMIN2,RMAX,"improved");
 IMPDIFF3L_US3=TZERODIFF3L_US(RMIN3,RMAX,"improved");

 xmin=0.02/r1; xmax=RMAX*1.05/r1; set xtics 0.05 mirror; set mxtics 4; 
 ymin=-0.06*r1; ymax=+0.06*r1; set ytics 0.005; set mytics 5;
 set xrange [xmin:xmax];
 set yrange [ymin:ymax];

 set label 1 at 0.14*xmin+0.86*xmax, 0.95*ymin+0.05*ymax "{/Roman=14 r/r_1}";
 set label 2 at 0.95*xmin+0.05*xmax, 0.05*ymin+0.95*ymax "{/Roman=14 r_1}{/Symbol=14 D}{/Roman=14 E}"
 set key at 0.10*xmin+0.90*xmax, 0.15*ymin+0.85*ymax width 0.2 spacing 1.5 font "Helvetica, 8" maxrows 3;
 set border 15 

 AS0=0.1164; 

 p 0 w l lc rgbcolor 'black' not, \
\
IMPDIFF3L_US0 u ($5/r1):($10==AS0 & $5*$1*$3/197.3>MINRB(RMIN0) & $5<maxrfm  ? \
r1*($6):1/0):(r1*($7)):((197.3/($1*$3*r1))) w e pt 4 lc palette ps 0.75 t sprintf("{/Symbol D}E^{HISQ}: r/a {/Symbol \263 &{\326}} %d NPI",RMIN0) \
axes x1y1

 unset multiplot;
 unset out; unset term; 
 set term pdf; OUTNAME=sprintf("../figures/tzero%slatminusweakplotrmax%d.pdf","imp",RMAX*1000);
 set out OUTNAME;
 set pointsize 1;
 rep;
 unset out; unset term;
 SYSCOM=sprintf("evince %s &",OUTNAME);
# system SYSCOM;

###################################################################################

 set multiplot
 set key bottom right width 0.2 spacing 1.5 font "Helvetica, 8";
 set pointsize 0.7

 RMAX=0.075; 
 IMPDIFF3L_US0=TZERODIFF3L_US(RMIN0,RMAX,"improved");
 IMPDIFF3L_US1=TZERODIFF3L_US(RMIN1,RMAX,"improved");
 IMPDIFF3L_US2=TZERODIFF3L_US(RMIN2,RMAX,"improved");
 IMPDIFF3L_US3=TZERODIFF3L_US(RMIN3,RMAX,"improved");

 xmin=0.02/r1; xmax=RMAX*1.05/r1; set xtics 0.05 mirror; set mxtics 4; 
 ymin=-0.06*r1; ymax=+0.06*r1; set ytics 0.005; set mytics 5;
 set xrange [xmin:xmax];
 set yrange [ymin:ymax];

 set label 1 at 0.14*xmin+0.86*xmax, 0.95*ymin+0.05*ymax "{/Roman=14 r/r_1}";
 set label 2 at 0.95*xmin+0.05*xmax, 0.05*ymin+0.95*ymax "{/Roman=14 r_1}{/Symbol=14 D}{/Roman=14 E}"
 set key at 0.10*xmin+0.90*xmax, 0.15*ymin+0.85*ymax width 0.2 spacing 1.5 font "Helvetica, 8" maxrows 3;
 set border 15

 AS0=0.1166; 

 p 0 w l lc rgbcolor 'black' not, \
\
IMPDIFF3L_US0 u ($5/r1):($10==AS0 & $5*$1*$3/197.3>MINRB(RMIN0) & $5<maxrfm  ? \
r1*($6):1/0):(r1*($7)):((197.3/($1*$3*r1))) w e pt 4 lc palette ps 0.75 t sprintf("{/Symbol D}E^{HISQ}: r/a {/Symbol \263 &{\326}} %d NPI",RMIN0) \
axes x1y1

 unset multiplot;
 unset out; unset term; 
 set term pdf; OUTNAME=sprintf("../figures/tzero%slatminusweakplotrmax%d.pdf","imp",RMAX*1000);
 set out OUTNAME;
 set pointsize 1;
 rep;
 unset out; unset term;
 SYSCOM=sprintf("evince %s &",OUTNAME);
# system SYSCOM;

###################################################################################

 set multiplot
 set key bottom right width 0.2 spacing 1.5 font "Helvetica, 8";
 set pointsize 0.7

 RMAX=0.100; 
 IMPDIFF3L_US0=TZERODIFF3L_US(RMIN0,RMAX,"improved");
 IMPDIFF3L_US1=TZERODIFF3L_US(RMIN1,RMAX,"improved");
 IMPDIFF3L_US2=TZERODIFF3L_US(RMIN2,RMAX,"improved");
 IMPDIFF3L_US3=TZERODIFF3L_US(RMIN3,RMAX,"improved");

 xmin=0.02/r1; xmax=RMAX*1.05/r1; set xtics 0.05 mirror; set mxtics 4; 
 ymin=-0.06*r1; ymax=+0.06*r1; set ytics 0.005; set mytics 5;
 set xrange [xmin:xmax];
 set yrange [ymin:ymax];

 set label 1 at 0.14*xmin+0.86*xmax, 0.95*ymin+0.05*ymax "{/Roman=14 r/r_1}";
 set label 2 at 0.95*xmin+0.05*xmax, 0.05*ymin+0.95*ymax "{/Roman=14 r_1}{/Symbol=14 D}{/Roman=14 E}"
 set key at 0.10*xmin+0.90*xmax, 0.15*ymin+0.85*ymax width 0.2 spacing 1.5 font "Helvetica, 8" maxrows 3;
 set border 15

 AS0=0.1167; AS1=0.1167; AS2=0.1168; AS3=0.1166;


 p 0 w l lc rgbcolor 'black' not, \
\
IMPDIFF3L_US0 u ($5/r1):($10==AS0 & $5*$1*$3/197.3>MINRB(RMIN0) & $5<maxrfm  ? \
r1*($6):1/0):(r1*($7)):((197.3/($1*$3*r1))) w e pt 4 lc palette ps 0.75 t sprintf("{/Symbol D}E^{HISQ}: r/a {/Symbol \263 &{\326}} %d NPI",RMIN0), \
\
IMPDIFF3L_US3 u ($5/r1):($10==AS3 & $5*$1*$3/197.3>MINRB(RMIN3) & $5<maxrfm  ? \
r1*($6):1/0):(r1*($7)):((197.3/($1*$3*r1))) w e pt 6 lc palette ps 0.75 t sprintf("{/Symbol D}E^{HISQ}: r/a {/Symbol \263 \326} %d NPI",RMIN3) \
axes x1y1

 unset multiplot;
 unset out; unset term; 
 set term pdf; OUTNAME=sprintf("../figures/tzero%slatminusweakplotrmax%d.pdf","imp",RMAX*1000);
 set out OUTNAME;
 set pointsize 1;
 rep;
 unset out; unset term;
 SYSCOM=sprintf("evince %s &",OUTNAME);
# system SYSCOM;

###################################################################################

 set multiplot
 set key bottom right width 0.2 spacing 1.5 font "Helvetica, 8";
 set pointsize 0.7

 RMAX=0.130; 
 IMPDIFF3L_US0=TZERODIFF3L_US(RMIN0,RMAX,"improved");
 IMPDIFF3L_US1=TZERODIFF3L_US(RMIN1,RMAX,"improved");
 IMPDIFF3L_US2=TZERODIFF3L_US(RMIN2,RMAX,"improved");
 IMPDIFF3L_US3=TZERODIFF3L_US(RMIN3,RMAX,"improved");

 xmin=0.02/r1; xmax=maxrfm*1.05/r1; set xtics 0.05 mirror; set mxtics 4; 
 ymin=-0.06*r1; ymax=+0.06*r1; set ytics 0.005; set mytics 5;
 set xrange [xmin:xmax];
 set yrange [ymin:ymax];

 set label 1 at 0.14*xmin+0.86*xmax, 0.95*ymin+0.05*ymax "{/Roman=14 r/r_1}";
 set label 2 at 0.95*xmin+0.05*xmax, 0.05*ymin+0.95*ymax "{/Roman=14 r_1}{/Symbol=14 D}{/Roman=14 E}"
 set key at 0.10*xmin+0.90*xmax, 0.15*ymin+0.85*ymax width 0.2 spacing 1.5 font "Helvetica, 8" maxrows 3;
 set border 15

 AS0=0.1167; AS1=0.1168; AS2=0.1168; AS3=0.1167;

 p 0 w l lc rgbcolor 'black' not, \
\
IMPDIFF3L_US0 u ($5/r1):($10==AS0 & $5*$1*$3/197.3>MINRB(RMIN0) & $5<maxrfm  ? \
r1*($6):1/0):(r1*($7)):((197.3/($1*$3*r1))) w e pt 4 lc palette ps 0.75 t sprintf("{/Symbol D}E^{HISQ}: r/a {/Symbol \263 &{\326}} %d NPI",RMIN0), \
\
IMPDIFF3L_US3 u ($5/r1):($10==AS3 & $5*$1*$3/197.3>MINRB(RMIN3) & $5<maxrfm  ? \
r1*($6):1/0):(r1*($7)):((197.3/($1*$3*r1))) w e pt 6 lc palette ps 0.75 t sprintf("{/Symbol D}E^{HISQ}: r/a {/Symbol \263 \326} %d NPI",RMIN3) \
axes x1y1

 unset multiplot;
 unset out; unset term; 
 set term pdf; OUTNAME=sprintf("../figures/tzero%slatminusweakplotrmax%d.pdf","imp",RMAX*1000);
 set out OUTNAME;
 set pointsize 1;
 rep;
 unset out; unset term;
 SYSCOM=sprintf("evince %s &",OUTNAME);
# system SYSCOM;

###################################################################################
###################################################################################

 set multiplot
 set key bottom right width 0.2 spacing 1.5 font "Helvetica, 8";
 set pointsize 0.7

 RMAX=0.100; 
 IMPDIFF3L_US0=TZERODIFF3L_US(RMIN0,RMAX,"improved");
 IMPDIFF3L_US1=TZERODIFF3L_US(RMIN1,RMAX,"improved");
 IMPDIFF3L_US2=TZERODIFF3L_US(RMIN2,RMAX,"improved");
 IMPDIFF3L_US3=TZERODIFF3L_US(RMIN3,RMAX,"improved");
 ACCDIFF3L_US2=TZERODIFF3L_US(RMIN2,RMAX,"discerr");
 ACCDIFF3L_US3=TZERODIFF3L_US(RMIN3,RMAX,"discerr");
 IGNDIFF3L_US3=TZERODIFF3L_US(RMIN3,RMAX,"ignored");

 xmin=0.06/r1; xmax=RMAX*1.05/r1; set xtics 0.05 mirror; set mxtics 4; 
 ymin=-0.05*r1; ymax=+0.05*r1; set ytics 0.005; set mytics 5;
 set xrange [xmin:xmax];
 set yrange [ymin:ymax];

 set label 1 at 0.14*xmin+0.86*xmax, 0.95*ymin+0.05*ymax "{/Roman=14 r/r_1}";
 set label 2 at 0.95*xmin+0.05*xmax, 0.05*ymin+0.95*ymax "{/Roman=14 r_1}{/Symbol=14 D}{/Roman=14 E}"
 set key at 0.10*xmin+0.90*xmax, 0.15*ymin+0.85*ymax width 0.2 spacing 1.5 font "Helvetica, 8" maxrows 3;
 set border 15

 AS1=0.1168; AS2=0.1166; AS3=0.1168;

 p 0 w l lc rgbcolor 'black' not, \
\
IMPDIFF3L_US3 u ($5/r1):($10==AS2 & $5*$1*$3/197.3>MINRB(RMIN3) & $5<maxrfm  ? \
r1*($6):1/0):(r1*($7)):((197.3/($1*$3*r1))) w e pt 6 lc palette ps 0.75 t sprintf("{/Symbol D}E^{HISQ}: r/a {/Symbol \263 \326} %d NPI",RMIN3), \
\
IGNDIFF3L_US3 u ($5/r1):($10==AS3 & $5*$1*$3/197.3>MINRB(RMIN3) & $5<maxrfm  ? \
r1*($6):1/0):(r1*($7)):((197.3/($1*$3*r1))) w e pt 7 lc palette ps 0.75 t sprintf("{/Symbol D}E^{HISQ}: r/a {/Symbol \263 \326} %d TLI",RMIN3)

 unset multiplot;
 unset out; unset term; 
 set term pdf; OUTNAME=sprintf("../figures/tzero%slatminusweakplotrmax%d.pdf","acc",RMAX*1000);
 set out OUTNAME;
 set pointsize 1;
 rep;
 unset out; unset term;
 SYSCOM=sprintf("evince %s &",OUTNAME);
# system SYSCOM;

###################################################################################

 set multiplot
 set key bottom right width 0.2 spacing 1.5 font "Helvetica, 8";
 set pointsize 0.7

 RMAX=0.130; 
 IMPDIFF3L_US0=TZERODIFF3L_US(RMIN0,RMAX,"improved");
 IMPDIFF3L_US1=TZERODIFF3L_US(RMIN1,RMAX,"improved");
 IMPDIFF3L_US2=TZERODIFF3L_US(RMIN2,RMAX,"improved");
 IMPDIFF3L_US3=TZERODIFF3L_US(RMIN3,RMAX,"improved");
 ACCDIFF3L_US2=TZERODIFF3L_US(RMIN2,RMAX,"discerr");
 ACCDIFF3L_US3=TZERODIFF3L_US(RMIN3,RMAX,"discerr");
 IGNDIFF3L_US3=TZERODIFF3L_US(RMIN3,RMAX,"ignored");

 xmin=0.06/r1; xmax=RMAX*1.05/r1; set xtics 0.05 mirror; set mxtics 4; 
 ymin=-0.05*r1; ymax=+0.05*r1; set ytics 0.005; set mytics 5;
 set xrange [xmin:xmax];
 set yrange [ymin:ymax];

 set label 1 at 0.14*xmin+0.86*xmax, 0.95*ymin+0.05*ymax "{/Roman=14 r/r_1}";
 set label 2 at 0.95*xmin+0.05*xmax, 0.05*ymin+0.95*ymax "{/Roman=14 r_1}{/Symbol=14 D}{/Roman=14 E}"
 set key at 0.10*xmin+0.90*xmax, 0.15*ymin+0.85*ymax width 0.2 spacing 1.5 font "Helvetica, 8" maxrows 3;
 set border 15 

 AS1=0.1167; AS2=0.1167; AS3=0.1167;


 p 0 w l lc rgbcolor 'black' not, \
\
IMPDIFF3L_US3 u ($5/r1):($10==AS3 & $5<maxrfm  ? \
r1*($6):1/0):(r1*($7)):((197.3/($1*$3*r1))) w e pt 6 lc palette ps 0.75 t sprintf("{/Symbol D}E^{HISQ}: r/a {/Symbol \263 \326} %d NPI",RMIN3), \
\
IGNDIFF3L_US3 u ($5/r1):($10==AS3 & $5<maxrfm  ? \
r1*($6):1/0):(r1*($7)):((197.3/($1*$3*r1))) w e pt 7 lc palette ps 0.75 t sprintf("{/Symbol D}E^{HISQ}: r/a {/Symbol \263 \326} %d TLI",RMIN3)

 unset multiplot;
 unset out; unset term; 
 set term pdf; OUTNAME=sprintf("../figures/tzero%slatminusweakplotrmax%d.pdf","acc",RMAX*1000);
 set out OUTNAME;
 set pointsize 1;
 rep;
 unset out; unset term;
 SYSCOM=sprintf("evince %s &",OUTNAME);
# system SYSCOM;


 exit


==> anc/plotscripts/test_lat_coul.plt <==
set term post eps enh color 24
set out '../figures/test_lat_coul.eps'
set multiplot;

set xlabel "r/a"
set ylabel "E^{lat}(r)/E^{cont}(r)-1"

set pointsize 1.7
set xr [0.9:5.2]
set yr [-0.055:+0.085]
set mxtics
set mytics
plot 0 w l lc rgbcolor 'black' not, \
 '../lattice/cl_ofi.dat' u 1:(($2+0.22578/64.)*4*pi*$1-1) t "LW, all" w lp pt 5 lt 1 lc rgbcolor 'red',\
 '../lattice/cl_oni.dat' u 1:(($2+0.22578/64.)*4*pi*$1-1) t "LW, on-axis" w p pt 4 lt 4 lc rgbcolor 'magenta',\
 '../lattice/cl_ofs.dat' u 1:($2*4*pi*$1-1) t "Wilson, all" w lp pt 7 lt 3 lc rgbcolor 'blue',\
 '../lattice/cl_ons.dat' u 1:($2*4*pi*$1-1) t "Wilson, on-axis" w p pt 6 lt 5 lc rgbcolor 'cyan'

unset multiplot;
unset out;
system("cd ../figures; epspdf test_lat_coul.eps");

exit


==> anc/plotscripts/vmfplot.gp <==

 set samples 1000;
 set size ratio +0.80
 set tmarg at screen 0.97; set rmarg at screen 0.99
 set bmarg at screen 0.07; set lmarg at screen 0.07
 set style fill transparent solid 0.25 border
 set style line 1 lw 4
 set pointsize 1.7

 xb2rb(xb)=sqrt(floor(xb/1e4)**2\
           +floor((xb-floor(xb/1e4)*1e4)/1e2)**2\
           +(xb-floor(xb/1e2)*1e2)**2)

 Lambda=320;
 mu=2.*pi;
 Nc              =3.
 nf=Nf           =3.
 CA = Nc; CF = (Nc*Nc-1.)/(2.*Nc); TF = nf/2.
 b0              =(11.-2.*nf/3.)/(4*pi)**2
 b1              =(102.-38.*nf/3.)/(4*pi)**4
 gamma =GammaE = 0.57721566490153286; zeta3=1.2020569; 

 gsq(x) =1/(2*b0*log(x/Lambda) + b1/b0*log(2*log(x/Lambda)))
 as(x)=gsq(x)/(4*pi)
 conD=4*pi*(Nc+Nf/2)/3.
 mD(x)=sqrt(conD*as(x))

 dFg(x)=(-pi/9*x+4./3.*zeta3*x**2-22./675.*pi**3*x**3)*Nc*CF
 dFf(x)=(zeta3*x**2-7./135./2.*pi**3*x**3)*Nf*CF
 dFs(x,mu,T)=-conD/6.*x**2*mD(mu*T)
 deltaFs(x,mu,T)=(dFg(x)+dFf(x)+dFs(x,mu,T))*as(mu*T)**2*T

 f(x)            =(b0*10/x)**(-b1/(2*b0**2))*exp(-x/(20*b0))
 c0              = 43.1
 c2              = 343236.
 d2              = 5514.
 bet(x)          =(c0*f(x)+c2*(10/x)*f(x)**3)/(1+d2*(10/x)*f(x)**2)
 r1              =0.3106
 fT(x,nt)        =197.3/r1/bet(x)/nt

 load '~/physics/gnuplot-palettes-master/jet.pal';

 NT10FILE='../lattice/nt10vmftzero';
 NT12FILE='../lattice/nt12vmftzero';
 NT16FILE='../lattice/nt16vmftzero';

 maxrt=0.32;
 pshift=0.024;

###############################################################################
####  BETA 7.825
###############################################################################

 beta=7.825;
 xmin=0.75; xmax=4.0
 ymin=-0.025; ymax=0.045;
 set xrange [xmin:xmax];
 set yrange [ymin:ymax];
 set pointsize 0.6
 set key at 0.75*xmin+0.25*xmax, 0.9*ymax vertical spacing 1.2 font ",10" \
 maxcolumns 1 maxrows 18 noinvert title "{/Italic=14 N_{/Symbol t}}"

 set label 1 at 0.10*xmin+0.90*xmax, 0.75*ymin "{/Roman=14 r/a}"
 set label 2 at 0.95*xmin+0.05*xmax, 0.95*ymax "{{/Roman=14 [E-F_S]/T}"

 p \
 pshift+(deltaFs(x/10,mu,fT(beta,10))/fT(beta,10)) w l lc 'red' not, \
 pshift+(deltaFs(x/12,mu,fT(beta,12))/fT(beta,12)) w l lc 'blue' not, \
 pshift+(deltaFs(x/16,mu,fT(beta,16))/fT(beta,16)) w l lc 'dark-green' not, \
 0 w l lc 'black' not, \
 0.02 w l lc 'black' not, \
 NT10FILE u ($5*$1):($2==beta?$6:1/0):7 w e pt 11 lc 'red' t '10', \
 NT12FILE u ($5*$1):($2==beta?$6:1/0):7 w e pt 13 lc 'blue' t '12', \
 NT16FILE u ($5*$1):($2==beta?$6:1/0):7 w e pt 15 lc 'dark-green' t '16'

 set arrow from sqrt(4.5),ymin*0.95 to sqrt(4.5),ymax*0.95 nohead lc rgbcolor 'black' dt 1 lw 3
 set arrow from sqrt(7),ymin*0.95 to sqrt(7),ymax*0.95 nohead lc rgbcolor 'black' dt 2 lw 3

 set arrow from 12*maxrt,ymin*0.95 to 12*maxrt,ymax*0.95 nohead lc rgbcolor 'blue' dt 3 lw 3
 set arrow from 16*maxrt,ymin*0.95 to 16*maxrt,ymax*0.95 nohead lc rgbcolor 'dark-green' dt 3 lw 3
 set arrow from 10*maxrt,ymin*0.95 to 10*maxrt,ymax*0.95 nohead lc rgbcolor 'red' dt 3 lw 3
 set arrow from 12*maxrt,ymin*0.95 to 12*maxrt,ymax*0.95 nohead lc rgbcolor 'blue' dt 3 lw 3
 set arrow from 16*maxrt,ymin*0.95 to 16*maxrt,ymax*0.95 nohead lc rgbcolor 'dark-green' dt 3 lw 3

 set term pdf size 5.1,4; OUTNAME=sprintf("../figures/vmfb%d.pdf",beta*1000);
 set out OUTNAME;
 set pointsize 1;
 rep;
 unset out; unset term;
 SYSCOM=sprintf("evince %s &",OUTNAME);
# system SYSCOM;
 unset arrow;
# pause -1;

 ymin=-0.025*fT(beta,10); ymax=0.03*fT(beta,10);
 set xrange [xmin:xmax];
 set yrange [ymin:ymax];
 set pointsize 0.6
 set key at 0.75*xmin+0.25*xmax, 0.8*ymax vertical spacing 1.2 font ",10" \
 maxcolumns 1 maxrows 18 noinvert title "{/Italic=14 N_{/Symbol t}}"

 set label 1 at 0.10*xmin+0.90*xmax, 0.75*ymin "{/Roman=14 r/a}"
 set label 2 at 0.95*xmin+0.05*xmax, 0.95*ymax "{{/Roman=14 [E-F_S] [MeV]}"


 p \
 0 w l lc 'black' not, \
 NT10FILE u ($5*$1):($2==beta?($6-0.02)*$3:1/0):($7*$3) w e pt 11 lc 'red' t '10', \
 NT12FILE u ($5*$1):($2==beta?($6-0.02)*$3:1/0):($7*$3) w e pt 13 lc 'blue' t '12', \
 NT16FILE u ($5*$1):($2==beta?($6-0.02)*$3:1/0):($7*$3) w e pt 15 lc 'dark-green' t '16'

 set arrow from sqrt(4.5),ymin*0.95 to sqrt(4.5),ymax*0.95 nohead lc rgbcolor 'black' dt 1 lw 3
 set arrow from sqrt(7),ymin*0.95 to sqrt(7),ymax*0.95 nohead lc rgbcolor 'black' dt 2 lw 3

 set arrow from 12*maxrt,ymin*0.95 to 12*maxrt,ymax*0.95 nohead lc rgbcolor 'blue' dt 3 lw 3
 set arrow from 16*maxrt,ymin*0.95 to 16*maxrt,ymax*0.95 nohead lc rgbcolor 'dark-green' dt 3 lw 3
 set arrow from 10*maxrt,ymin*0.95 to 10*maxrt,ymax*0.95 nohead lc rgbcolor 'red' dt 3 lw 3
 set arrow from 12*maxrt,ymin*0.95 to 12*maxrt,ymax*0.95 nohead lc rgbcolor 'blue' dt 3 lw 3
 set arrow from 16*maxrt,ymin*0.95 to 16*maxrt,ymax*0.95 nohead lc rgbcolor 'dark-green' dt 3 lw 3

 set term pdf size 5.1,4; OUTNAME=sprintf("../figures/vmfsb%d.pdf",beta*1000);
 set out OUTNAME;
 set pointsize 1;
 rep;
 unset out; unset term;
 SYSCOM=sprintf("evince %s &",OUTNAME);
# system SYSCOM;
 unset arrow;
# pause -1;

###############################################################################
####  BETA 8.000
###############################################################################

 beta=8.000;
 xmin=0.75; xmax=5.25
 ymin=-0.03; ymax=0.1;
 set xrange [xmin:xmax];
 set yrange [ymin:ymax];
 set pointsize 0.6
 set key at 0.75*xmin+0.25*xmax, 0.8*ymax vertical spacing 1.2 font ",10" \
 maxcolumns 1 maxrows 18 noinvert title "{/Italic=14 N_{/Symbol t}}"

 set label 1 at 0.10*xmin+0.90*xmax, 0.75*ymin "{/Roman=14 r/a}"
 set label 2 at 0.95*xmin+0.05*xmax, 0.95*ymax "{{/Roman=14 [E-F_S]/T}"


 p \
 pshift+(deltaFs(x/10,mu,fT(beta,10))/fT(beta,10)) w l lc 'red' not, \
 pshift+(deltaFs(x/12,mu,fT(beta,12))/fT(beta,12)) w l lc 'blue' not, \
 pshift+(deltaFs(x/16,mu,fT(beta,16))/fT(beta,16)) w l lc 'dark-green' not, \
 0 w l lc 'black' not, \
 0.02 w l lc 'black' not, \
 NT10FILE u ($5*$1):($2==beta?$6:1/0):7 w e pt 11 lc 'red' t '10', \
 NT12FILE u ($5*$1):($2==beta?$6:1/0):7 w e pt 13 lc 'blue' t '12', \
 NT16FILE u ($5*$1):($2==beta?$6:1/0):7 w e pt 15 lc 'dark-green' t '16'

 set arrow from sqrt(4.5),ymin*0.95 to sqrt(4.5),ymax*0.95 nohead lc rgbcolor 'black' dt 1 lw 3
 set arrow from sqrt(7),ymin*0.95 to sqrt(7),ymax*0.95 nohead lc rgbcolor 'black' dt 2 lw 3

 set arrow from 12*maxrt,ymin*0.95 to 12*maxrt,ymax*0.95 nohead lc rgbcolor 'blue' dt 3 lw 3
 set arrow from 16*maxrt,ymin*0.95 to 16*maxrt,ymax*0.95 nohead lc rgbcolor 'dark-green' dt 3 lw 3
 set arrow from 10*maxrt,ymin*0.95 to 10*maxrt,ymax*0.95 nohead lc rgbcolor 'red' dt 3 lw 3
 set arrow from 12*maxrt,ymin*0.95 to 12*maxrt,ymax*0.95 nohead lc rgbcolor 'blue' dt 3 lw 3
 set arrow from 16*maxrt,ymin*0.95 to 16*maxrt,ymax*0.95 nohead lc rgbcolor 'dark-green' dt 3 lw 3

 set term pdf size 5.1,4; OUTNAME=sprintf("../figures/vmfb%d.pdf",beta*1000);
 set out OUTNAME;
 set pointsize 1;
 rep;
 unset out; unset term;
 SYSCOM=sprintf("evince %s &",OUTNAME);
# system SYSCOM;
 unset arrow;
# pause -1;

 ymin=-0.03*fT(beta,10); ymax=0.05*fT(beta,10);
 set xrange [xmin:xmax];
 set yrange [ymin:ymax];
 set pointsize 0.6
 set key at 0.75*xmin+0.25*xmax, 0.8*ymax vertical spacing 1.2 font ",10" \
 maxcolumns 1 maxrows 18 noinvert title "{/Italic=14 N_{/Symbol t}}"

 set label 1 at 0.10*xmin+0.90*xmax, 0.75*ymin "{/Roman=14 r/a}"
 set label 2 at 0.95*xmin+0.05*xmax, 0.95*ymax "{{/Roman=14 [E-F_S] [MeV]}"


 p \
 0 w l lc 'black' not, \
 NT10FILE u ($5*$1):($2==beta?($6-0.02)*$3:1/0):($7*$3) w e pt 11 lc 'red' t '10', \
 NT12FILE u ($5*$1):($2==beta?($6-0.02)*$3:1/0):($7*$3) w e pt 13 lc 'blue' t '12', \
 NT16FILE u ($5*$1):($2==beta?($6-0.02)*$3:1/0):($7*$3) w e pt 15 lc 'dark-green' t '16'

 set arrow from sqrt(4.5),ymin*0.95 to sqrt(4.5),ymax*0.95 nohead lc rgbcolor 'black' dt 1 lw 3
 set arrow from sqrt(7),ymin*0.95 to sqrt(7),ymax*0.95 nohead lc rgbcolor 'black' dt 2 lw 3

 set arrow from 12*maxrt,ymin*0.95 to 12*maxrt,ymax*0.95 nohead lc rgbcolor 'blue' dt 3 lw 3
 set arrow from 16*maxrt,ymin*0.95 to 16*maxrt,ymax*0.95 nohead lc rgbcolor 'dark-green' dt 3 lw 3
 set arrow from 10*maxrt,ymin*0.95 to 10*maxrt,ymax*0.95 nohead lc rgbcolor 'red' dt 3 lw 3
 set arrow from 12*maxrt,ymin*0.95 to 12*maxrt,ymax*0.95 nohead lc rgbcolor 'blue' dt 3 lw 3
 set arrow from 16*maxrt,ymin*0.95 to 16*maxrt,ymax*0.95 nohead lc rgbcolor 'dark-green' dt 3 lw 3

 set term pdf size 5.1,4; OUTNAME=sprintf("../figures/vmfsb%d.pdf",beta*1000);
 set out OUTNAME;
 set pointsize 1;
 rep;
 unset out; unset term;
 SYSCOM=sprintf("evince %s &",OUTNAME);
# system SYSCOM;
 unset arrow;
# pause -1;

###############################################################################
####  BETA 8.200
###############################################################################

 beta=8.200;
 xmin=0.75; xmax=5.25
 ymin=-0.03; ymax=0.1;
 set xrange [xmin:xmax];
 set yrange [ymin:ymax];
 set pointsize 0.6
 set key at 0.75*xmin+0.25*xmax, 0.8*ymax vertical spacing 1.2 font ",10" \
 maxcolumns 1 maxrows 18 noinvert title "{/Italic=14 N_{/Symbol t}}"

 set label 1 at 0.10*xmin+0.90*xmax, 0.75*ymin "{/Roman=14 r/a}"
 set label 2 at 0.95*xmin+0.05*xmax, 0.95*ymax "{{/Roman=14 [E-F_S]/T}"


 p \
 pshift+(deltaFs(x/10,mu,fT(beta,10))/fT(beta,10)) w l lc 'red' not, \
 pshift+(deltaFs(x/12,mu,fT(beta,12))/fT(beta,12)) w l lc 'blue' not, \
 pshift+(deltaFs(x/16,mu,fT(beta,16))/fT(beta,16)) w l lc 'dark-green' not, \
 0 w l lc 'black' not, \
 0.02 w l lc 'black' not, \
 NT10FILE u ($5*$1):($2==beta?$6:1/0):7 w e pt 11 lc 'red' t '10', \
 NT12FILE u ($5*$1):($2==beta?$6:1/0):7 w e pt 13 lc 'blue' t '12', \
 NT16FILE u ($5*$1):($2==beta?$6:1/0):7 w e pt 15 lc 'dark-green' t '16'

 set arrow from sqrt(4.5),ymin*0.95 to sqrt(4.5),ymax*0.95 nohead lc rgbcolor 'black' dt 1 lw 3
 set arrow from sqrt(7),ymin*0.95 to sqrt(7),ymax*0.95 nohead lc rgbcolor 'black' dt 2 lw 3

 set arrow from 12*maxrt,ymin*0.95 to 12*maxrt,ymax*0.95 nohead lc rgbcolor 'blue' dt 3 lw 3
 set arrow from 16*maxrt,ymin*0.95 to 16*maxrt,ymax*0.95 nohead lc rgbcolor 'dark-green' dt 3 lw 3
 set arrow from 10*maxrt,ymin*0.95 to 10*maxrt,ymax*0.95 nohead lc rgbcolor 'red' dt 3 lw 3
 set arrow from 12*maxrt,ymin*0.95 to 12*maxrt,ymax*0.95 nohead lc rgbcolor 'blue' dt 3 lw 3
 set arrow from 16*maxrt,ymin*0.95 to 16*maxrt,ymax*0.95 nohead lc rgbcolor 'dark-green' dt 3 lw 3

 set term pdf size 5.1,4; OUTNAME=sprintf("../figures/vmfb%d.pdf",beta*1000);
 set out OUTNAME;
 set pointsize 1;
 rep;
 unset out; unset term;
 SYSCOM=sprintf("evince %s &",OUTNAME);
# system SYSCOM;
 unset arrow;
# pause -1;

 ymin=-0.03*fT(beta,10); ymax=0.05*fT(beta,10);
 set xrange [xmin:xmax];
 set yrange [ymin:ymax];
 set pointsize 0.6
 set key at 0.75*xmin+0.25*xmax, 0.8*ymax vertical spacing 1.2 font ",10" \
 maxcolumns 1 maxrows 18 noinvert title "{/Italic=14 N_{/Symbol t}}"

 set label 1 at 0.10*xmin+0.90*xmax, 0.75*ymin "{/Roman=14 r/a}"
 set label 2 at 0.95*xmin+0.05*xmax, 0.95*ymax "{{/Roman=14 [E-F_S] [MeV]}"


 p \
 0 w l lc 'black' not, \
 NT10FILE u ($5*$1):($2==beta?($6-0.02)*$3:1/0):($7*$3) w e pt 11 lc 'red' t '10', \
 NT12FILE u ($5*$1):($2==beta?($6-0.02)*$3:1/0):($7*$3) w e pt 13 lc 'blue' t '12', \
 NT16FILE u ($5*$1):($2==beta?($6-0.02)*$3:1/0):($7*$3) w e pt 15 lc 'dark-green' t '16'

 set arrow from sqrt(4.5),ymin*0.95 to sqrt(4.5),ymax*0.95 nohead lc rgbcolor 'black' dt 1 lw 3
 set arrow from sqrt(7),ymin*0.95 to sqrt(7),ymax*0.95 nohead lc rgbcolor 'black' dt 2 lw 3

 set arrow from 12*maxrt,ymin*0.95 to 12*maxrt,ymax*0.95 nohead lc rgbcolor 'blue' dt 3 lw 3
 set arrow from 16*maxrt,ymin*0.95 to 16*maxrt,ymax*0.95 nohead lc rgbcolor 'dark-green' dt 3 lw 3
 set arrow from 10*maxrt,ymin*0.95 to 10*maxrt,ymax*0.95 nohead lc rgbcolor 'red' dt 3 lw 3
 set arrow from 12*maxrt,ymin*0.95 to 12*maxrt,ymax*0.95 nohead lc rgbcolor 'blue' dt 3 lw 3
 set arrow from 16*maxrt,ymin*0.95 to 16*maxrt,ymax*0.95 nohead lc rgbcolor 'dark-green' dt 3 lw 3

 set term pdf size 5.1,4; OUTNAME=sprintf("../figures/vmfsb%d.pdf",beta*1000);
 set out OUTNAME;
 set pointsize 1;
 rep;
 unset out; unset term;
 SYSCOM=sprintf("evince %s &",OUTNAME);
# system SYSCOM;
 unset arrow;
# pause -1;

###############################################################################
####  BETA 8.400
###############################################################################

 beta=8.400;
 xmin=0.75; xmax=5.25
 ymin=-0.03; ymax=0.1;
 set xrange [xmin:xmax];
 set yrange [ymin:ymax];
 set pointsize 0.6
 set key at 0.75*xmin+0.25*xmax, 0.8*ymax vertical spacing 1.2 font ",10" \
 maxcolumns 1 maxrows 18 noinvert title "{/Italic=14 N_{/Symbol t}}"

 set label 1 at 0.10*xmin+0.90*xmax, 0.75*ymin "{/Roman=14 r/a}"
 set label 2 at 0.95*xmin+0.05*xmax, 0.95*ymax "{{/Roman=14 [E-F_S]/T}"


 p \
 pshift+(deltaFs(x/10,mu,fT(beta,10))/fT(beta,10)) w l lc 'red' not, \
 pshift+(deltaFs(x/12,mu,fT(beta,12))/fT(beta,12)) w l lc 'blue' not, \
 pshift+(deltaFs(x/16,mu,fT(beta,16))/fT(beta,16)) w l lc 'dark-green' not, \
 0 w l lc 'black' not, \
 0.02 w l lc 'black' not, \
 NT10FILE u ($5*$1):($2==beta?$6:1/0):7 w e pt 11 lc 'red' t '10', \
 NT12FILE u ($5*$1):($2==beta?$6:1/0):7 w e pt 13 lc 'blue' t '12', \
 NT16FILE u ($5*$1):($2==beta?$6:1/0):7 w e pt 15 lc 'dark-green' t '16'

 set arrow from sqrt(4.5),ymin*0.95 to sqrt(4.5),ymax*0.95 nohead lc rgbcolor 'black' dt 1 lw 3
 set arrow from sqrt(7),ymin*0.95 to sqrt(7),ymax*0.95 nohead lc rgbcolor 'black' dt 2 lw 3

 set arrow from 12*maxrt,ymin*0.95 to 12*maxrt,ymax*0.95 nohead lc rgbcolor 'blue' dt 3 lw 3
 set arrow from 16*maxrt,ymin*0.95 to 16*maxrt,ymax*0.95 nohead lc rgbcolor 'dark-green' dt 3 lw 3
 set arrow from 10*maxrt,ymin*0.95 to 10*maxrt,ymax*0.95 nohead lc rgbcolor 'red' dt 3 lw 3
 set arrow from 12*maxrt,ymin*0.95 to 12*maxrt,ymax*0.95 nohead lc rgbcolor 'blue' dt 3 lw 3
 set arrow from 16*maxrt,ymin*0.95 to 16*maxrt,ymax*0.95 nohead lc rgbcolor 'dark-green' dt 3 lw 3

 set term pdf size 5.1,4; OUTNAME=sprintf("../figures/vmfb%d.pdf",beta*1000);
 set out OUTNAME;
 set pointsize 1;
 rep;
 unset out; unset term;
 SYSCOM=sprintf("evince %s &",OUTNAME);
 system SYSCOM;
 unset arrow;
# pause -1;

 ymin=-0.03*fT(beta,10); ymax=0.05*fT(beta,10);
 set xrange [xmin:xmax];
 set yrange [ymin:ymax];
 set pointsize 0.6
 set key at 0.75*xmin+0.25*xmax, 0.8*ymax vertical spacing 1.2 font ",10" \
 maxcolumns 1 maxrows 18 noinvert title "{/Italic=14 N_{/Symbol t}}"

 set label 1 at 0.10*xmin+0.90*xmax, 0.75*ymin "{/Roman=14 r/a}"
 set label 2 at 0.95*xmin+0.05*xmax, 0.95*ymax "{{/Roman=14 [E-F_S] [MeV]}"


 p \
 0 w l lc 'black' not, \
 NT10FILE u ($5*$1):($2==beta?($6-0.02)*$3:1/0):($7*$3) w e pt 11 lc 'red' t '10', \
 NT12FILE u ($5*$1):($2==beta?($6-0.02)*$3:1/0):($7*$3) w e pt 13 lc 'blue' t '12', \
 NT16FILE u ($5*$1):($2==beta?($6-0.02)*$3:1/0):($7*$3) w e pt 15 lc 'dark-green' t '16'

 set arrow from sqrt(4.5),ymin*0.95 to sqrt(4.5),ymax*0.95 nohead lc rgbcolor 'black' dt 1 lw 3
 set arrow from sqrt(7),ymin*0.95 to sqrt(7),ymax*0.95 nohead lc rgbcolor 'black' dt 2 lw 3

 set arrow from 12*maxrt,ymin*0.95 to 12*maxrt,ymax*0.95 nohead lc rgbcolor 'blue' dt 3 lw 3
 set arrow from 16*maxrt,ymin*0.95 to 16*maxrt,ymax*0.95 nohead lc rgbcolor 'dark-green' dt 3 lw 3
 set arrow from 10*maxrt,ymin*0.95 to 10*maxrt,ymax*0.95 nohead lc rgbcolor 'red' dt 3 lw 3
 set arrow from 12*maxrt,ymin*0.95 to 12*maxrt,ymax*0.95 nohead lc rgbcolor 'blue' dt 3 lw 3
 set arrow from 16*maxrt,ymin*0.95 to 16*maxrt,ymax*0.95 nohead lc rgbcolor 'dark-green' dt 3 lw 3

 set term pdf size 5.0,4; OUTNAME=sprintf("../figures/vmfsb%d.pdf",beta*1000);
 set out OUTNAME;
 set pointsize 1;
 rep;
 unset out; unset term;
 SYSCOM=sprintf("evince %s &",OUTNAME);
 system SYSCOM;
 unset arrow;
# pause -1;

 exit


==> anc/weakres/pot3loopus_as0.1164.dat <==
0.005	-39.33229946008532
0.00501	-39.26798931827658
0.00502	-39.20391135960155
0.00503	-39.14006427666699
0.00504	-39.07644677591135
0.00505	-39.01305753066521
0.00506	-38.949895306680006
0.00507	-38.8869587868229
0.00508	-38.824246726048145
0.00509	-38.76175789478818
0.0051	-38.699491054702904
0.00511	-38.6374449105854
0.00512	-38.575618312911786
0.00513	-38.51401004976329
0.0051400000000000005	-38.45261887145726
0.00515	-38.39144357009412
0.0051600000000000005	-38.330483011779364
0.00517	-38.26973603389563
0.00518	-38.20920144987095
0.00519	-38.148878108818934
0.0052	-38.08876482089743
0.00521	-38.0288604600177
0.00522	-37.96916383926906
0.00523	-37.90967389061995
0.00524	-37.85038952466298
0.00525	-37.79130962119572
0.00526	-37.732433077508276
0.00527	-37.6737588151846
0.00528	-37.61528574419761
0.00529	-37.557012760829515
0.0053	-37.4989388113982
0.0053100000000000005	-37.441062835286964
0.00532	-37.383383784319925
0.0053300000000000005	-37.32590061846784
0.00534	-37.26861229551794
0.005350000000000001	-37.211517766228695
0.00536	-37.154615936863394
0.00537	-37.09790583492193
0.00538	-37.041386493430004
0.00539	-36.985056848412114
0.0054	-36.92891596791317
0.00541	-36.87296282785178
0.00542	-36.81719644865008
0.00543	-36.76161587639342
0.00544	-36.70622014831105
0.00545	-36.65100831587037
0.0054600000000000004	-36.595979402639514
0.00547	-36.54113239474316
0.0054800000000000005	-36.48646643854852
0.00549	-36.43198058819836
0.0055	-36.377673911707674
0.00551	-36.323545470736335
0.005520000000000001	-36.26959439116183
0.00553	-36.2158197643638
0.00554	-36.16222067473127
0.00555	-36.10879622026673
0.00556	-36.05554552872616
0.00557	-36.00246772048952
0.00558	-35.94956191265169
0.00559	-35.896827235873346
0.0056	-35.84426281510767
0.00561	-35.791867797988495
0.00562	-35.73964129398301
0.0056300000000000005	-35.68758241886289
0.00564	-35.6356903908048
0.0056500000000000005	-35.583964342237905
0.00566	-35.53240349284597
0.00567	-35.4810070189468
0.00568	-35.42977410034387
0.005690000000000001	-35.378703872035565
0.0057	-35.327795567441605
0.00571	-35.27704838553376
0.00572	-35.2264614705243
0.00573	-35.176034057947106
0.00574	-35.12576537603796
0.00575	-35.07565467173688
0.00576	-35.02570116908097
0.00577	-34.975904096801116
0.00578	-34.92626268411948
0.00579	-34.87677616836878
0.0058000000000000005	-34.82744379585295
0.00581	-34.77826480489898
0.0058200000000000005	-34.72923842078242
0.00583	-34.68036394036159
0.00584	-34.63164062761717
0.00585	-34.583067756400794
0.005860000000000001	-34.53464460098827
0.00587	-34.486370439906054
0.00588	-34.43824453656188
0.00589	-34.39026617991652
0.0059	-34.34243462907576
0.00591	-34.294749218778826
0.00592	-34.24720925551805
0.00593	-34.19981405115394
0.00594	-34.152562896154095
0.00595	-34.10545506888458
0.00596	-34.05848994156133
0.0059700000000000005	-34.011666789644906
0.00598	-33.96498492778191
0.0059900000000000005	-33.91844371820122
0.006	-33.87204253800955
0.00601	-33.8257807236067
0.00602	-33.77965762483362
0.006030000000000001	-33.73367259199266
0.00604	-33.68782497290172
0.00605	-33.64211412770276
0.00606	-33.59653942129567
0.00607	-33.551100216886255
0.00608	-33.5057958835332
0.00609	-33.46062577199045
0.0061	-33.41558928284876
0.00611	-33.370685798488125
0.0061200000000000004	-33.325914701967896
0.00613	-33.28127536845744
0.0061400000000000005	-33.236767160883986
0.00615	-33.192389521798646
0.0061600000000000005	-33.14814185284012
0.00617	-33.104023530223316
0.00618	-33.06003396629477
0.00619	-33.016172595295025
0.006200000000000001	-32.9724388241425
0.00621	-32.928832077853635
0.00622	-32.88535178127774
0.00623	-32.84199734845468
0.00624	-32.798768175822076
0.00625	-32.75566368304212
0.00626	-32.71268331283315
0.00627	-32.669826537129445
0.00628	-32.62709281676832
0.0062900000000000005	-32.584481563179025
0.0063	-32.5419922598701
0.0063100000000000005	-32.499624368504286
0.00632	-32.45737734534526
0.0063300000000000006	-32.41525064870912
0.00634	-32.373243744954124
0.00635	-32.331356095830316
0.00636	-32.289587172609664
0.006370000000000001	-32.24793645282036
0.00638	-32.206403412647376
0.00639	-32.16498753124403
0.0064	-32.12368827146412
0.00641	-32.08250513482927
0.00642	-32.04143761312872
0.00643	-32.000485193150745
0.00644	-31.959647373919736
0.00645	-31.918923619387833
0.0064600000000000005	-31.878313403028947
0.00647	-31.837816285592297
0.0064800000000000005	-31.797431775982993
0.00649	-31.757159385580007
0.006500000000000001	-31.716998603607085
0.00651	-31.67694895286208
0.00652	-31.637009967126573
0.00653	-31.597181136361446
0.006540000000000001	-31.55746201109198
0.00655	-31.51785211796775
0.00656	-31.478350910570406
0.00657	-31.43895800102777
0.00658	-31.39967292564815
0.00659	-31.36049521791498
0.0066	-31.32142441434078
0.00661	-31.282460065620327
0.00662	-31.243601935991894
0.0066300000000000005	-31.204849114807203
0.00664	-31.166201391370343
0.0066500000000000005	-31.127658311942042
0.00666	-31.089219422895567
0.006670000000000001	-31.050884301836508
0.00668	-31.01265247648557
0.00669	-30.974523535949892
0.0067	-30.936497054100926
0.006710000000000001	-30.898572600642936
0.00672	-30.860749746199165
0.00673	-30.82302806365692
0.00674	-30.78540707235598
0.00675	-30.747886402261514
0.00676	-30.71046563985336
0.00677	-30.673144369007723
0.0067800000000000004	-30.635922175255356
0.00679	-30.598798646325157
0.0068000000000000005	-30.561773372233546
0.00681	-30.524845923122825
0.0068200000000000005	-30.488015885458623
0.00683	-30.45128288386939
0.006840000000000001	-30.414646519646013
0.00685	-30.37810639517633
0.00686	-30.341662112335534
0.00687	-30.305313235345448
0.006880000000000001	-30.269059403783913
0.00689	-30.23290023969152
0.0069	-30.19683535461222
0.00691	-30.160864359767647
0.006920000000000001	-30.12498682128032
0.00693	-30.08920240587622
0.00694	-30.053510742996643
0.0069500000000000004	-30.017911455805965
0.006960000000000001	-29.982404169481757
0.0069700000000000005	-29.946988511263626
0.00698	-29.911664107190525
0.00699	-29.876430591362784
0.007	-29.841287596022024
0.007010000000000001	-29.806234757257563
0.00702	-29.77127165599275
0.00703	-29.73639795580212
0.00704	-29.701613330971092
0.007050000000000001	-29.666917414395634
0.00706	-29.63230985603539
0.00707	-29.597790296161833
0.00708	-29.563358395012152
0.007090000000000001	-29.529013781351537
0.0071	-29.494756131982633
0.00711	-29.460585101468332
0.0071200000000000005	-29.426500346389922
0.007130000000000001	-29.392501525074337
0.0071400000000000005	-29.358588297927056
0.00715	-29.324760326020236
0.00716	-29.29101727312854
0.00717	-29.257358802058853
0.007180000000000001	-29.223784579099885
0.00719	-29.190294231379404
0.0072	-29.156887453888544
0.00721	-29.123563941575217
0.007220000000000001	-29.090323328436597
0.00723	-29.057165315009584
0.00724	-29.024089592438326
0.00725	-28.991095843361713
0.007260000000000001	-28.9581837496525
0.00727	-28.92535299429054
0.00728	-28.89260326205225
0.0072900000000000005	-28.859934239196555
0.007300000000000001	-28.82734560799335
0.0073100000000000005	-28.794837019728895
0.00732	-28.76240820984285
0.00733	-28.730058871262905
0.00734	-28.697788695862798
0.007350000000000001	-28.665597379304387
0.00736	-28.633484622150355
0.00737	-28.601450093562406
0.00738	-28.569493502658457
0.007390000000000001	-28.537614573942477
0.0074	-28.505813011322495
0.00741	-28.47408851854524
0.00742	-28.442440803743043
0.007430000000000001	-28.410869575581167
0.00744	-28.379374543853572
0.00745	-28.347955410691753
0.0074600000000000005	-28.31661189111092
0.007470000000000001	-28.28534370613933
0.0074800000000000005	-28.25415057149722
0.00749	-28.223032194411438
0.0075	-28.191988299
0.00751	-28.161018609336445
0.007520000000000001	-28.130122816648193
0.00753	-28.099300612830124
0.00754	-28.068551782078153
0.00755	-28.037876051651764
0.007560000000000001	-28.007273142082198
0.00757	-27.97674277466101
0.00758	-27.94628469445675
0.00759	-27.915898632828224
0.007600000000000001	-27.88558429505429
0.0076100000000000004	-27.85534143038101
0.00762	-27.825169786880373
0.0076300000000000005	-27.795069101525577
0.007640000000000001	-27.765039112405123
0.0076500000000000005	-27.7350795537208
0.00766	-27.70519015998834
0.00767	-27.67537068473651
0.00768	-27.64562087098676
0.007690000000000001	-27.615940463371004
0.0077	-27.586329205978657
0.00771	-27.556786846868327
0.00772	-27.527313134400657
0.007730000000000001	-27.49790779642724
0.00774	-27.468570595683833
0.00775	-27.439301294336534
0.00776	-27.41009964551695
0.007770000000000001	-27.3809654035315
0.0077800000000000005	-27.351898321759812
0.00779	-27.32289815280007
0.0078000000000000005	-27.293964660093387
0.007810000000000001	-27.265097601761525
0.00782	-27.23629673917297
0.00783	-27.20756183396841
0.00784	-27.178892625001836
0.00785	-27.15028887504046
0.00786	-27.121750331237347
0.00787	-27.093276801353532
0.00788	-27.064868054386814
0.007890000000000001	-27.036523858393252
0.0079	-27.008243959238683
0.00791	-26.980028141947663
0.00792	-26.951876181074233
0.00793	-26.92378785613583
0.007940000000000001	-26.89576294238868
0.00795	-26.867801185824355
0.00796	-26.839902388183262
0.007970000000000001	-26.812066329649078
0.007980000000000001	-26.784292787651825
0.00799	-26.756581544091482
0.008	-26.728932379622282
0.00801	-26.701345073169698
0.00802	-26.673819409809838
0.00803	-26.646355171461288
0.00804	-26.618952144554093
0.00805	-26.59161011458667
0.008060000000000001	-26.564328868011003
0.00807	-26.537108192318648
0.00808	-26.509947875640712
0.00809	-26.48284769827803
0.0081	-26.45580744483982
0.008110000000000001	-26.42882692225886
0.00812	-26.40190592342875
0.00813	-26.37504424201238
0.008140000000000001	-26.34824167198464
0.008150000000000001	-26.321498008706776
0.00816	-26.29481302832025
0.00817	-26.268186531255296
0.00818	-26.24161833368694
0.00819	-26.215108233860406
0.0082	-26.188655999037614
0.00821	-26.162261436981765
0.00822	-26.135924377987422
0.008230000000000001	-26.10964462292445
0.00824	-26.083421970216552
0.00825	-26.057256220984815
0.00826	-26.031147193286124
0.00827	-26.005094684634038
0.008280000000000001	-25.97909850723021
0.00829	-25.95315847434762
0.0083	-25.927274395690606
0.008310000000000001	-25.901446081539184
0.008320000000000001	-25.87567334266149
0.00833	-25.84995599145708
0.00834	-25.82429382905035
0.00835	-25.79868667275671
0.00836	-25.77313434132909
0.00837	-25.747636654234732
0.00838	-25.722193427607706
0.00839	-25.696804477296286
0.008400000000000001	-25.671469621816474
0.00841	-25.6461886804357
0.00842	-25.62096147260294
0.00843	-25.595787818572532
0.00844	-25.570667537477107
0.008450000000000001	-25.545600451766795
0.00846	-25.52058637461723
0.00847	-25.495625128398306
0.008480000000000001	-25.470716549109625
0.008490000000000001	-25.445860433122853
0.0085	-25.421056631125634
0.00851	-25.39630497310488
0.00852	-25.371605266160213
0.00853	-25.346957352946475
0.00854	-25.322361061513057
0.00855	-25.297816203509434
0.00856	-25.273322632234937
0.008570000000000001	-25.248880184484573
0.00858	-25.224488692594356
0.00859	-25.200147989599404
0.0086	-25.17585790926462
0.00861	-25.15161828607057
0.008620000000000001	-25.127428955250544
0.00863	-25.103289752252408
0.00864	-25.07920051408174
0.008650000000000001	-25.055161078028824
0.008660000000000001	-25.031171282115952
0.00867	-25.007230965056245
0.00868	-24.983339966221095
0.00869	-24.95949811624132
0.0087	-24.93570525995378
0.00871	-24.91196124394868
0.00872	-24.88826591071321
0.00873	-24.864619102665465
0.008740000000000001	-24.841020646369422
0.00875	-24.817470403073685
0.00876	-24.793968216508
0.00877	-24.770513932970474
0.00878	-24.74710739890947
0.008790000000000001	-24.72374845804844
0.0088	-24.70043695766757
0.00881	-24.677172749911968
0.008820000000000001	-24.653955666051424
0.008830000000000001	-24.63078556121541
0.00884	-24.60766225662494
0.00885	-24.58458564232432
0.00886	-24.561555569261195
0.00887	-24.53857188681626
0.00888	-24.515634454235766
0.00889	-24.492743125480075
0.0089	-24.46989773140794
0.008910000000000001	-24.44709814672386
0.00892	-24.424344229543827
0.00893	-24.40163583706892
0.00894	-24.378972826212447
0.00895	-24.356355054369892
0.00896	-24.3337823794852
0.00897	-24.311254659092455
0.00898	-24.288771753139716
0.008990000000000001	-24.266333519966263
0.009000000000000001	-24.24393982102015
0.00901	-24.221590517408664
0.00902	-24.199285470175333
0.00903	-24.177024541345588
0.00904	-24.154807593793766
0.00905	-24.132634490636647
0.00906	-24.110505093651657
0.009070000000000002	-24.08841926858818
0.009080000000000001	-24.066376879714145
0.00909	-24.04437779177292
0.0091	-24.022421871587433
0.00911	-24.000508984456367
0.00912	-23.9786389917179
0.00913	-23.956811768318392
0.00914	-23.93502717347961
0.00915	-23.913285079031112
0.009160000000000001	-23.891585330985755
0.009170000000000001	-23.869927810073783
0.00918	-23.84831240082518
0.00919	-23.826738975436616
0.0092	-23.80520740926537
0.00921	-23.783717574446477
0.00922	-23.762269329099063
0.00923	-23.740862557623842
0.009240000000000002	-23.719497132937256
0.009250000000000001	-23.698172930612827
0.009260000000000001	-23.676889804825215
0.00927	-23.655647652430723
0.00928	-23.634446351634388
0.00929	-23.613285778771736
0.0093	-23.592165810749723
0.00931	-23.5710863248973
0.00932	-23.5500471990691
0.009330000000000001	-23.529048310970985
0.009340000000000001	-23.50808953876943
0.00935	-23.487170762844805
0.00936	-23.46629186196421
0.00937	-23.445452717506107
0.00938	-23.42465321012277
0.00939	-23.40389321916668
0.0094	-23.383172627885372
0.009410000000000002	-23.362491318722242
0.009420000000000001	-23.34184917426896
0.009430000000000001	-23.321246077582398
0.00944	-23.300681911672665
0.00945	-23.280156560992346
0.00946	-23.259669910008085
0.00947	-23.239221843604028
0.00948	-23.218812245774284
0.00949	-23.198440997477327
0.009500000000000001	-23.17810797311469
0.009510000000000001	-23.157813052694394
0.00952	-23.13755614859204
0.00953	-23.117337148615576
0.00954	-23.097155940073197
0.00955	-23.077012395755595
0.00956	-23.056906418111133
0.00957	-23.036837900650042
0.009580000000000002	-23.016806733402582
0.009590000000000001	-22.996812805949126
0.009600000000000001	-22.976856007917533
0.00961	-22.956936217456473
0.00962	-22.937053333309596
0.00963	-22.91720724117682
0.00964	-22.897397848806353
0.00965	-22.877625049176352
0.00966	-22.8578887354181
0.009670000000000002	-22.838188801367064
0.009680000000000001	-22.818525141710058
0.00969	-22.798897648628554
0.0097	-22.779306217477068
0.00971	-22.759750746611697
0.00972	-22.740231131991756
0.00973	-22.720747269426646
0.00974	-22.7012990559493
0.009750000000000002	-22.681886388974405
0.009760000000000001	-22.6625091649406
0.009770000000000001	-22.64316728015047
0.00978	-22.623860635037367
0.00979	-22.60458912888793
0.0098	-22.58535266080358
0.00981	-22.56615113031059
0.00982	-22.546984437249726
0.00983	-22.527852471797132
0.009840000000000002	-22.508755132424685
0.009850000000000001	-22.48969233123492
0.00986	-22.470663952401814
0.00987	-22.451669915174925
0.00988	-22.432710123140183
0.00989	-22.413784477916682
0.0099	-22.394892883520676
0.00991	-22.376035243678224
0.009920000000000002	-22.357211462149156
0.009930000000000001	-22.338421443077983
0.009940000000000001	-22.31966509093632
0.00995	-22.300942310549637
0.00996	-22.282253004732105
0.00997	-22.263597072716863
0.00998	-22.24497442520135
0.00999	-22.226384965595365
0.01	-22.207828580726076
0.010010000000000002	-22.189305200332264
0.010020000000000001	-22.17081473621031
0.01003	-22.15235709614211
0.01004	-22.133932188297976
0.01005	-22.115539921129518
0.01006	-22.0971802034333
0.01007	-22.078852944358196
0.01008	-22.06055805339792
0.010090000000000002	-22.042295439262418
0.010100000000000001	-22.02406501125013
0.010110000000000001	-22.00586668181345
0.01012	-21.98770036176247
0.01013	-21.96956596134743
0.01014	-21.951463391711926
0.01015	-21.9333925613484
0.01016	-21.91535338512898
0.01017	-21.89734577061985
0.010180000000000002	-21.87936962279153
0.010190000000000001	-21.861424869482065
0.0102	-21.84351142420426
0.01021	-21.825629195392146
0.01022	-21.807778090468922
0.01023	-21.78995803620367
0.01024	-21.77216894643248
0.01025	-21.754410736580283
0.010260000000000002	-21.736683322527128
0.010270000000000001	-21.718986619225852
0.010280000000000001	-21.70132054286573
0.01029	-21.683685009440975
0.0103	-21.666079935433718
0.01031	-21.64850523920893
0.01032	-21.63096083801829
0.01033	-21.613446649412342
0.01034	-21.595962590757807
0.010350000000000002	-21.578508580239017
0.010360000000000001	-21.561084535502562
0.01037	-21.5436903723241
0.01038	-21.52632600078838
0.01039	-21.508991344475703
0.0104	-21.491686322618325
0.01041	-21.47441086151077
0.01042	-21.45716488398349
0.010430000000000002	-21.439948305542814
0.010440000000000001	-21.422761053018966
0.010450000000000001	-21.405603046349817
0.01046	-21.38847420763164
0.01047	-21.371374458784047
0.01048	-21.354303721093228
0.01049	-21.337261917474315
0.0105	-21.3202489709558
0.01051	-21.30326480342223
0.010520000000000002	-21.286309331239043
0.010530000000000001	-21.26938247672789
0.01054	-21.25248417250606
0.01055	-21.235614342568827
0.01056	-21.21877291118876
0.01057	-21.201959801406637
0.01058	-21.185174923298455
0.01059	-21.1684182175116
0.010600000000000002	-21.151689610248983
0.010610000000000001	-21.13498902599583
0.010620000000000001	-21.1183163883627
0.01063	-21.10167162661788
0.01064	-21.085054667534813
0.01065	-21.068465437778727
0.01066	-21.051903864280533
0.01067	-21.035369874245823
0.01068	-21.01886339340121
0.010690000000000002	-21.00238435111948
0.010700000000000001	-20.9859326753898
0.01071	-20.96950829440555
0.01072	-20.953111136597855
0.01073	-20.936741130653395
0.01074	-20.920398205265435
0.010750000000000001	-20.904082289237515
0.01076	-20.887793300830552
0.010770000000000002	-20.871531178716225
0.010780000000000001	-20.85529585566878
0.010790000000000001	-20.839087260385643
0.0108	-20.822905322860137
0.01081	-20.806749963144206
0.01082	-20.79062111839461
0.01083	-20.774518724904066
0.01084	-20.758442715270267
0.01085	-20.74239301991605
0.010860000000000002	-20.726369570628506
0.010870000000000001	-20.71037229680416
0.01088	-20.69440112350136
0.01089	-20.678455992421867
0.0109	-20.662536839270587
0.01091	-20.646643597564903
0.010920000000000001	-20.630776200513655
0.01093	-20.61493458186321
0.010940000000000002	-20.599118675469736
0.010950000000000001	-20.583328401787433
0.010960000000000001	-20.56756370852238
0.01097	-20.55182453047023
0.01098	-20.536110802058225
0.01099	-20.520422458013947
0.011	-20.504759434515044
0.01101	-20.489121666772064
0.01102	-20.473509089471555
0.011030000000000002	-20.45792163973377
0.011040000000000001	-20.442359253106723
0.01105	-20.426821866196097
0.01106	-20.411309413373047
0.01107	-20.395821833805407
0.01108	-20.380359063311417
0.011090000000000001	-20.364921037334877
0.0111	-20.349507696032596
0.011110000000000002	-20.334118977068815
0.011120000000000001	-20.31875481825572
0.011130000000000001	-20.303415157590944
0.01114	-20.28809993329709
0.01115	-20.27280907373865
0.01116	-20.257542525117334
0.01117	-20.242300228904703
0.01118	-20.227082124170106
0.01119	-20.211888150074888
0.011200000000000002	-20.1967182462044
0.011210000000000001	-20.181572351924373
0.01122	-20.166450394193248
0.01123	-20.151352324178077
0.01124	-20.13627807872062
0.01125	-20.12122759249088
0.011260000000000001	-20.106200817669
0.01127	-20.091197695255342
0.011280000000000002	-20.076218166775757
0.011290000000000001	-20.061262173593267
0.011300000000000001	-20.046329657066472
0.01131	-20.03142055760985
0.01132	-20.016534813599943
0.01133	-20.001672360597944
0.01134	-19.986833151347433
0.01135	-19.972017127816407
0.01136	-19.95722423329938
0.011370000000000002	-19.94245441208047
0.011380000000000001	-19.927707607470026
0.01139	-19.912983762584318
0.0114	-19.898282820877743
0.01141	-19.883604725234903
0.01142	-19.86894942050794
0.011430000000000001	-19.854316850802874
0.01144	-19.839706960187453
0.011450000000000002	-19.825119693116537
0.011460000000000001	-19.810554994268998
0.011470000000000001	-19.79601280842984
0.01148	-19.781493080546912
0.01149	-19.766995755123446
0.0115	-19.75252077717683
0.01151	-19.738068092979994
0.01152	-19.723637647808133
0.01153	-19.709229387957265
0.011540000000000002	-19.694843256970263
0.011550000000000001	-19.680479191703718
0.01156	-19.66613714773116
0.01157	-19.65181707342343
0.01158	-19.637518913849966
0.01159	-19.62324261628398
0.011600000000000001	-19.608988130092055
0.01161	-19.594755396298243
0.011620000000000002	-19.580544366342593
0.011630000000000001	-19.56635498755176
0.011640000000000001	-19.552187203712727
0.01165	-19.538040969544042
0.01166	-19.523916233210596
0.01167	-19.509812942646487
0.01168	-19.4957310446826
0.01169	-19.481670484526575
0.0117	-19.467631213472075
0.011710000000000002	-19.453613175088513
0.011720000000000001	-19.439616327015734
0.01173	-19.42564061863857
0.01174	-19.411685999639403
0.01175	-19.397752419692733
0.01176	-19.383839828633455
0.011770000000000001	-19.369948176455104
0.01178	-19.356077412680435
0.011790000000000002	-19.34222748339138
0.011800000000000001	-19.32839834298055
0.011810000000000001	-19.31458994299159
0.01182	-19.300802234166337
0.01183	-19.287035166863852
0.01184	-19.273288692102575
0.01185	-19.259562760798435
0.01186	-19.245857324954454
0.01187	-19.2321723366005
0.011880000000000002	-19.21850774745168
0.011890000000000001	-19.204863509361168
0.0119	-19.191239572967774
0.01191	-19.17763589123109
0.01192	-19.16405241694102
0.01193	-19.150489102630196
0.011940000000000001	-19.136945900841244
0.01195	-19.12342275151903
0.011960000000000002	-19.109919619464062
0.011970000000000001	-19.096436458852118
0.011980000000000001	-19.082973220336463
0.01199	-19.069529854880876
0.012	-19.056106320096525
0.01201	-19.04270256980347
0.01202	-19.029318558071676
0.01203	-19.015954239446472
0.01204	-19.00260956481884
0.012050000000000002	-18.989284489589295
0.012060000000000001	-18.975978962473558
0.01207	-18.96269294541879
0.01208	-18.94942639371127
0.01209	-18.936179257595242
0.0121	-18.92295149153256
0.012110000000000001	-18.909743055938915
0.01212	-18.896553906133697
0.012130000000000002	-18.883383992709902
0.012140000000000001	-18.870233274084004
0.012150000000000001	-18.857101708042144
0.01216	-18.843989249968693
0.01217	-18.830895855642204
0.01218	-18.817821481903096
0.01219	-18.80476608501058
0.0122	-18.791729621335325
0.01221	-18.77871204738277
0.012220000000000002	-18.765713319771063
0.012230000000000001	-18.75273339483586
0.012240000000000001	-18.739772229922444
0.01225	-18.72682978113725
0.01226	-18.713906003306494
0.01227	-18.701000857099764
0.012280000000000001	-18.6881142999844
0.01229	-18.675246289608854
0.012300000000000002	-18.66239678367318
0.012310000000000001	-18.649565740002394
0.012320000000000001	-18.636753114535175
0.01233	-18.62395886656964
0.01234	-18.611182954574122
0.01235	-18.59842533552588
0.01236	-18.58568595783718
0.01237	-18.572964786153925
0.01238	-18.56026178524595
0.012390000000000002	-18.5475769141315
0.012400000000000001	-18.53491013138775
0.012410000000000001	-18.522261396610304
0.01242	-18.50963066878911
0.01243	-18.497017907523144
0.01244	-18.484423071927523
0.012450000000000001	-18.471846121220757
0.01246	-18.459287016077887
0.012470000000000002	-18.446745716370167
0.012480000000000002	-18.434222180789035
0.012490000000000001	-18.421716355850474
0.0125	-18.409228216763253
0.01251	-18.3967577237352
0.01252	-18.38430483722233
0.01253	-18.37186951503343
0.01254	-18.359451719688273
0.01255	-18.347051412310627
0.012560000000000002	-18.33466855453573
0.012570000000000001	-18.32230310740408
0.012580000000000001	-18.309955028582134
0.01259	-18.297624281950853
0.0126	-18.28531082981867
0.01261	-18.273014634555462
0.012620000000000001	-18.260735657851306
0.01263	-18.248473913741964
0.012640000000000002	-18.236229252026632
0.012650000000000002	-18.224001692538195
0.012660000000000001	-18.211791199384315
0.01267	-18.199597734839656
0.01268	-18.187421261129447
0.01269	-18.17526174089067
0.0127	-18.163119136738594
0.01271	-18.150993410663347
0.01272	-18.138884525853843
0.012730000000000002	-18.126792445565012
0.012740000000000001	-18.11471712255639
0.012750000000000001	-18.102658529874347
0.01276	-18.090616631303185
0.01277	-18.078591390234834
0.01278	-18.06658277013944
0.012790000000000001	-18.05459073453774
0.0128	-18.042615247244694
0.012810000000000002	-18.030656272070242
0.012820000000000002	-18.018713772928486
0.012830000000000001	-18.00678771383692
0.01284	-17.994878058916104
0.01285	-17.982984772389308
0.01286	-17.971107818585757
0.01287	-17.9592471619304
0.012879999999999999	-17.947402766838366
0.012890000000000002	-17.935574597956766
0.012900000000000002	-17.923762620124055
0.012910000000000001	-17.911966798170276
0.012920000000000001	-17.90018708994331
0.01293	-17.888423464429522
0.01294	-17.876675889985503
0.01295	-17.864944331853366
0.01296	-17.853228753975586
0.012970000000000002	-17.841529111812196
0.012980000000000002	-17.829845382411527
0.012990000000000002	-17.818177531366555
0.013000000000000001	-17.806525524523636
0.01301	-17.7948893271442
0.01302	-17.783268902071526
0.01303	-17.77166421917743
0.01304	-17.76007524416198
0.013049999999999999	-17.748501943816507
0.013060000000000002	-17.73694427515168
0.013070000000000002	-17.72540221211584
0.013080000000000001	-17.71387572330132
0.013090000000000001	-17.702364775282884
0.0131	-17.690869332382604
0.01311	-17.679389363766525
0.01312	-17.667924836264607
0.01313	-17.656475716456246
0.013140000000000002	-17.64504196351301
0.013150000000000002	-17.633623553733322
0.013160000000000002	-17.62222045449973
0.013170000000000001	-17.610832633193375
0.01318	-17.599460057169104
0.01319	-17.58810269438822
0.0132	-17.576760512581707
0.01321	-17.565433479395892
0.013219999999999999	-17.554121562652064
0.013230000000000002	-17.542824730605872
0.013240000000000002	-17.531542951395238
0.013250000000000001	-17.52027619315784
0.013260000000000001	-17.509024424109683
0.01327	-17.497787612724025
0.01328	-17.486565727333108
0.01329	-17.4753587363965
0.0133	-17.46416660861528
0.013310000000000002	-17.452989312757605
0.013320000000000002	-17.441826817546055
0.013330000000000002	-17.43067909103374
0.013340000000000001	-17.41954610316176
0.01335	-17.408427822992323
0.01336	-17.39732421967563
0.01337	-17.38623526047811
0.01338	-17.375160909918172
0.013389999999999999	-17.364101144234553
0.013400000000000002	-17.35305593272868
0.013410000000000002	-17.34202524139826
0.013420000000000001	-17.33100904376076
0.013430000000000001	-17.32000730957798
0.01344	-17.309020008704582
0.01345	-17.298047111053386
0.01346	-17.28708858065454
0.01347	-17.276144393578768
0.013480000000000002	-17.265214517803635
0.013490000000000002	-17.254298915686512
0.013500000000000002	-17.24339756630652
0.013510000000000001	-17.232510441774988
0.01352	-17.22163751263787
0.01353	-17.21077874955123
0.01354	-17.199934117947727
0.01355	-17.18910359059535
0.01356	-17.178287140522933
0.013570000000000002	-17.167484739704555
0.013580000000000002	-17.156696359505183
0.013590000000000001	-17.145921971077037
0.013600000000000001	-17.13516154564084
0.01361	-17.1244150544957
0.01362	-17.113682468670905
0.01363	-17.10296375973788
0.01364	-17.092258899351673
0.013650000000000002	-17.08156785924226
0.013660000000000002	-17.070890609116297
0.013670000000000002	-17.06022712221441
0.013680000000000001	-17.04957737088742
0.01369	-17.03894132705019
0.0137	-17.02831896253294
0.01371	-17.01771024921569
0.01372	-17.007115159395592
0.01373	-16.996533665488638
0.013740000000000002	-16.985965739787236
0.013750000000000002	-16.975411354214238
0.013760000000000001	-16.96487048152358
0.013770000000000001	-16.954343094344196
0.01378	-16.943829165281556
0.01379	-16.933328666994775
0.0138	-16.922841570901426
0.01381	-16.91236784876293
0.013820000000000002	-16.901907475776166
0.013830000000000002	-16.891460423551266
0.013840000000000002	-16.881026660115626
0.013850000000000001	-16.870606164751152
0.01386	-16.86019891089125
0.01387	-16.8498048716976
0.01388	-16.83942402060024
0.01389	-16.829056331153794
0.0139	-16.81870177684256
0.013910000000000002	-16.80836033072079
0.013920000000000002	-16.79803195823046
0.013930000000000001	-16.78771664171
0.013940000000000001	-16.777414354804666
0.01395	-16.767125064179353
0.01396	-16.756848744600312
0.01397	-16.74658537680715
0.01398	-16.73633493482903
0.013990000000000002	-16.726097392951097
0.014000000000000002	-16.7158727254208
0.014010000000000002	-16.70566090654785
0.014020000000000001	-16.695461909201548
0.01403	-16.685275707197796
0.01404	-16.67510227719112
0.01405	-16.66494159378155
0.01406	-16.654793631619572
0.01407	-16.64465836542051
0.014080000000000002	-16.634535769813965
0.014090000000000002	-16.62442581968339
0.014100000000000001	-16.614328490066995
0.014110000000000001	-16.604243755859937
0.01412	-16.594171592133335
0.01413	-16.58411197400789
0.01414	-16.574064876694116
0.01415	-16.56403027530238
0.014160000000000002	-16.55400814394149
0.014170000000000002	-16.54399845930444
0.014180000000000002	-16.534001196828104
0.014190000000000001	-16.524016332015552
0.0142	-16.514043840058196
0.01421	-16.50408369395403
0.01422	-16.494135872290396
0.01423	-16.484200348771196
0.01424	-16.474277101396737
0.014250000000000002	-16.464366106056033
0.014260000000000002	-16.454467338701306
0.014270000000000001	-16.44458077534267
0.014280000000000001	-16.434706392000187
0.01429	-16.424844164709242
0.0143	-16.41499406557745
0.01431	-16.405156072152195
0.01432	-16.39533016354306
0.014330000000000002	-16.38551631608911
0.014340000000000002	-16.37571450654343
0.014350000000000002	-16.365924708804492
0.014360000000000001	-16.356146896429546
0.01437	-16.346381045176813
0.01438	-16.336627138063417
0.01439	-16.32688515154178
0.0144	-16.317155063052326
0.01441	-16.3074368496872
0.014420000000000002	-16.29773048837118
0.014430000000000002	-16.288035956217975
0.014440000000000001	-16.278353230324576
0.014450000000000001	-16.26868228644779
0.01446	-16.259023099574073
0.01447	-16.249375650648012
0.01448	-16.2397399170086
0.01449	-16.23011587605436
0.014500000000000002	-16.220503505250313
0.014510000000000002	-16.210902782111415
0.014520000000000002	-16.201313684055282
0.014530000000000001	-16.19173618871652
0.01454	-16.182170273700766
0.01455	-16.172615916977605
0.01456	-16.163073093948974
0.01457	-16.15354178351521
0.01458	-16.144021964327138
0.014590000000000002	-16.134513614811706
0.014600000000000002	-16.125016713177757
0.014610000000000001	-16.115531236779173
0.014620000000000001	-16.106057162350112
0.01463	-16.096594470136917
0.01464	-16.087143138439185
0.01465	-16.07770314562046
0.01466	-16.068274469957856
0.014670000000000002	-16.058857089939046
0.014680000000000002	-16.04945098404579
0.014690000000000002	-16.040056130812047
0.014700000000000001	-16.03067250853631
0.01471	-16.021300096170414
0.01472	-16.011938872400826
0.01473	-16.002588815932278
0.01474	-15.99324990550479
0.01475	-15.983922120059699
0.014760000000000002	-15.97460543730892
0.014770000000000002	-15.965299834390882
0.014780000000000001	-15.956005289705255
0.014790000000000001	-15.946721781143442
0.0148	-15.937449282095702
0.01481	-15.928187782075277
0.01482	-15.9189372607436
0.01483	-15.909697697443725
0.014840000000000002	-15.900469071569294
0.014850000000000002	-15.891251362544244
0.014860000000000002	-15.882044549845475
0.014870000000000001	-15.872848612954016
0.01488	-15.863663531302564
0.01489	-15.854489284724718
0.0149	-15.845325852902299
0.01491	-15.83617321556739
0.01492	-15.8270313525047
0.014930000000000002	-15.817900243539604
0.014940000000000002	-15.808779868423581
0.014950000000000001	-15.799670207219343
0.014960000000000001	-15.79057123703031
0.01497	-15.78148293906108
0.01498	-15.772405295126067
0.01499	-15.76333828536001
0.015	-15.754281889889516
0.015010000000000003	-15.745236088917778
0.015020000000000002	-15.736200862815377
0.015030000000000002	-15.727176189229397
0.015040000000000001	-15.718162050473781
0.015050000000000001	-15.709158427755835
0.01506	-15.700165301562187
0.01507	-15.691182652213918
0.01508	-15.68221046024889
0.01509	-15.673248706534446
0.015100000000000002	-15.66429737015611
0.015110000000000002	-15.65535643195923
0.015120000000000001	-15.64642587418959
0.015130000000000001	-15.637505677589823
0.01514	-15.628595823040122
0.01515	-15.619696291510618
0.01516	-15.610807063958294
0.01517	-15.601928121389903
0.015180000000000003	-15.593059444851242
0.015190000000000002	-15.584201015436491
0.015200000000000002	-15.57535281365314
0.015210000000000001	-15.56651482087938
0.015220000000000001	-15.55768701315658
0.01523	-15.548869377421312
0.01524	-15.54006189399525
0.01525	-15.531264535171918
0.01526	-15.52247729114551
0.015270000000000002	-15.513700144909212
0.015280000000000002	-15.50493307801258
0.015290000000000002	-15.496176071948286
0.015300000000000001	-15.487429108445031
0.01531	-15.47869216919371
0.01532	-15.469965235544565
0.01533	-15.461248289580746
0.01534	-15.452541313078921
0.015350000000000003	-15.443844287932652
0.015360000000000002	-15.435157195836043
0.015370000000000002	-15.426480017908762
0.015380000000000001	-15.417812735510719
0.015390000000000001	-15.409155332447465
0.0154	-15.400507790797077
0.01541	-15.391870092681936
0.01542	-15.383242220271127
0.01543	-15.37462415576761
0.015440000000000002	-15.366015881420665
0.015450000000000002	-15.357417377546582
0.015460000000000002	-15.34882862797191
0.015470000000000001	-15.340249613524044
0.01548	-15.331680316391427
0.01549	-15.32312072137049
0.0155	-15.314570810934024
0.01551	-15.306030567621217
0.015520000000000003	-15.297499974074533
0.015530000000000002	-15.288979012891371
0.015540000000000002	-15.280467666729814
0.015550000000000001	-15.271965918391622
0.015560000000000001	-15.26347375064028
0.01557	-15.254991146250998
0.01558	-15.246518088090317
0.01559	-15.238054559012308
0.0156	-15.229600541883148
0.015610000000000002	-15.221156019760274
0.015620000000000002	-15.212720975647965
0.01563	-15.204295392590307
0.01564	-15.195879253671608
0.01565	-15.187472536283824
0.01566	-15.179075227180913
0.01567	-15.17068731166574
0.01568	-15.162308772862525
0.015690000000000003	-15.153939594098192
0.015700000000000002	-15.145579754394081
0.015710000000000002	-15.137229240091738
0.01572	-15.12888803620087
0.01573	-15.120556123459668
0.01574	-15.11223348528216
0.01575	-15.103920108090719
0.01576	-15.095615975250798
0.01577	-15.087321070617097
0.015780000000000002	-15.079035377970978
0.015790000000000002	-15.070758881029997
0.0158	-15.062491563548996
0.01581	-15.054233409320254
0.01582	-15.04598440213012
0.01583	-15.037744525768494
0.01584	-15.029513763674679
0.01585	-15.021292100378636
0.015860000000000003	-15.01307951985072
0.015870000000000002	-15.004876005333433
0.015880000000000002	-14.99668154002217
0.01589	-14.98849610965762
0.0159	-14.98031969831337
0.01591	-14.972152290206349
0.01592	-14.963993869575512
0.01593	-14.955844420641974
0.01594	-14.947703927695164
0.015950000000000002	-14.939572374990174
0.015960000000000002	-14.931449745314971
0.01597	-14.923336024372961
0.01598	-14.91523119588403
0.01599	-14.90713524243526
0.016	-14.89904815050852
0.01601	-14.890969905585202
0.01602	-14.882900492244199
0.016030000000000003	-14.874839895097956
0.016040000000000002	-14.866788098792545
0.016050000000000002	-14.858745087971851
0.01606	-14.850710846982409
0.01607	-14.842685360931274
0.01608	-14.834668614662775
0.01609	-14.826660589323744
0.0161	-14.818661272533351
0.01611	-14.810670650146498
0.016120000000000002	-14.802688707103966
0.016130000000000002	-14.794715428380247
0.01614	-14.786750798984883
0.01615	-14.778794803955032
0.01616	-14.770847424006245
0.01617	-14.76290864731373
0.01618	-14.754978460344184
0.01619	-14.747056848319625
0.016200000000000003	-14.739143794875904
0.016210000000000002	-14.731239285880886
0.016220000000000002	-14.723343303895884
0.01623	-14.71545583668402
0.01624	-14.707576870790128
0.01625	-14.699706391761282
0.01626	-14.691844384932946
0.01627	-14.68399083588853
0.01628	-14.676145730137698
0.016290000000000002	-14.668309053217426
0.016300000000000002	-14.66048079032819
0.01631	-14.652660925913896
0.01632	-14.644849447155659
0.01633	-14.637046339725806
0.01634	-14.629251588992728
0.01635	-14.621465180982787
0.01636	-14.613687101451262
0.016370000000000003	-14.605917336193993
0.016380000000000002	-14.59815587107838
0.016390000000000002	-14.590402691998378
0.0164	-14.582657784830651
0.01641	-14.574921135475016
0.01642	-14.567192729928617
0.01643	-14.559472554188412
0.01644	-14.551760594272999
0.01645	-14.544056835805925
0.016460000000000002	-14.536361264933179
0.016470000000000002	-14.528673867820395
0.01648	-14.520994630369742
0.01649	-14.513323539317708
0.0165	-14.5056605808734
0.01651	-14.498005739339089
0.01652	-14.490359001354378
0.01653	-14.482720353280165
0.016540000000000003	-14.47508977999745
0.016550000000000002	-14.467467269341675
0.016560000000000002	-14.459852809275723
0.01657	-14.452246386256288
0.01658	-14.444647986754374
0.01659	-14.437057596714734
0.0166	-14.42947520272812
0.01661	-14.42190079185788
0.01662	-14.414334349177057
0.016630000000000002	-14.406775859195234
0.016640000000000002	-14.399225312184635
0.01665	-14.391682694896787
0.01666	-14.384147994052157
0.01667	-14.376621196404155
0.01668	-14.369102288729184
0.01669	-14.36159125778007
0.0167	-14.354088090394793
0.016710000000000003	-14.346592771390675
0.016720000000000002	-14.339105287452053
0.016730000000000002	-14.331625627865261
0.01674	-14.32415377869819
0.01675	-14.316689727037572
0.01676	-14.309233458512196
0.01677	-14.30178496221123
0.01678	-14.294344225413056
0.01679	-14.286911235233259
0.016800000000000002	-14.27948597844796
0.016810000000000002	-14.272068442515536
0.01682	-14.26465861471372
0.01683	-14.257256482236697
0.01684	-14.249862032367933
0.01685	-14.24247525239012
0.01686	-14.235096129612621
0.01687	-14.227724651373704
0.016880000000000003	-14.220360805038231
0.016890000000000002	-14.213004577994479
0.016900000000000002	-14.205655957660884
0.01691	-14.198314931483065
0.01692	-14.190981486880718
0.01693	-14.18365561135654
0.01694	-14.176337292489286
0.01695	-14.169026517831274
0.01696	-14.161723274963082
0.016970000000000002	-14.154427551491835
0.016980000000000002	-14.147139333583926
0.01699	-14.139858607979768
0.017	-14.132585364232671
0.01701	-14.125319590349726
0.01702	-14.118061274362859
0.01703	-14.110810404046587
0.01704	-14.103566964504227
0.017050000000000003	-14.096330945765436
0.017060000000000002	-14.089102336214774
0.017070000000000002	-14.081881123740692
0.01708	-14.074667296257672
0.01709	-14.067460840574064
0.0171	-14.060261742355312
0.01711	-14.053069993042556
0.01712	-14.045885580109124
0.01713	-14.038708492081216
0.017140000000000002	-14.031538715689134
0.017150000000000002	-14.024376240187896
0.01716	-14.017221054033257
0.01717	-14.01007314513576
0.01718	-14.002932501325684
0.01719	-13.99579911036314
0.0172	-13.988672961547188
0.01721	-13.981554039859601
0.017220000000000003	-13.974442335061436
0.017230000000000002	-13.96733783706862
0.017240000000000002	-13.960240534485818
0.01725	-13.953150415694394
0.01726	-13.94606746909374
0.01727	-13.938991683059673
0.01728	-13.93192304587027
0.01729	-13.924861546137791
0.0173	-13.91780717239181
0.017310000000000002	-13.910759913202572
0.017320000000000002	-13.903719755473361
0.01733	-13.896686688895317
0.01734	-13.88966070260443
0.01735	-13.882641785217768
0.01736	-13.875629925382972
0.01737	-13.868625111767994
0.01738	-13.86162733306608
0.017390000000000003	-13.854636577994544
0.017400000000000002	-13.847652835294292
0.017410000000000002	-13.840676093687627
0.01742	-13.833706341958479
0.01743	-13.82674356896429
0.01744	-13.819787760567962
0.01745	-13.81283890817403
0.01746	-13.805897001124757
0.01747	-13.798962028335543
0.017480000000000002	-13.79203397874354
0.017490000000000002	-13.785112841308962
0.0175	-13.7781986050153
0.01751	-13.771291258869079
0.01752	-13.764390791899581
0.01753	-13.757497193146058
0.01754	-13.750610451638355
0.01755	-13.74373055625595
0.017560000000000003	-13.736857496396482
0.017570000000000002	-13.729991256518048
0.017580000000000002	-13.723131828087219
0.01759	-13.716279202688192
0.0176	-13.7094333695417
0.01761	-13.702594317952203
0.01762	-13.695762037192795
0.01763	-13.688936515786638
0.01764	-13.682117743196812
0.017650000000000002	-13.675305709367677
0.017660000000000002	-13.668500403424837
0.01767	-13.661701814978475
0.01768	-13.654909933397672
0.01769	-13.648124748201448
0.0177	-13.641346248776353
0.01771	-13.634574423367512
0.01772	-13.627809260334125
0.017730000000000003	-13.621050750984933
0.017740000000000002	-13.614298884798538
0.017750000000000002	-13.607553652018424
0.01776	-13.600815042111364
0.01777	-13.594083044503751
0.01778	-13.587357649061971
0.01779	-13.580638845469162
0.0178	-13.573926623526663
0.01781	-13.567220972935196
0.017820000000000003	-13.560521883412074
0.017830000000000002	-13.553829344571229
0.01784	-13.547143345291623
0.01785	-13.540463876122114
0.01786	-13.533790927118464
0.01787	-13.527124488107969
0.01788	-13.520464548721122
0.01789	-13.51381109707635
0.017900000000000003	-13.507164122346664
0.017910000000000002	-13.500523616420697
0.017920000000000002	-13.493889569902805
0.01793	-13.48726197274042
0.01794	-13.480640814994327
0.01795	-13.474026086686298
0.01796	-13.467417777838651
0.01797	-13.46081587840462
0.01798	-13.4542203785415
0.017990000000000003	-13.447631268333218
0.018000000000000002	-13.441048537884363
0.01801	-13.434472177304908
0.01802	-13.427902176749642
0.01803	-13.421338526387474
0.01804	-13.414781216406048
0.01805	-13.408230234783218
0.01806	-13.401685572374156
0.018070000000000003	-13.395147220997764
0.018080000000000002	-13.38861517055952
0.018090000000000002	-13.38208941069517
0.0181	-13.375569932802652
0.01811	-13.369056724711532
0.01812	-13.36254977910253
0.01813	-13.356049086549984
0.01814	-13.349554637446687
0.01815	-13.343066422176031
0.018160000000000003	-13.336584431217418
0.018170000000000002	-13.33010865501807
0.01818	-13.32363908405294
0.01819	-13.317175708788422
0.0182	-13.310718519765063
0.01821	-13.304267507525083
0.01822	-13.297822660889771
0.01823	-13.291383970510635
0.018240000000000003	-13.284951428649917
0.018250000000000002	-13.278525025923003
0.018260000000000002	-13.272104752959422
0.01827	-13.265690600326284
0.01828	-13.25928255878878
0.01829	-13.252880618985056
0.0183	-13.246484771412288
0.01831	-13.240095007057878
0.01832	-13.23371131659184
0.018330000000000003	-13.227333690102425
0.018340000000000002	-13.220962118387854
0.01835	-13.214596592992788
0.01836	-13.208237104102885
0.01837	-13.20188364101175
0.01838	-13.195536196784001
0.01839	-13.189194762300925
0.0184	-13.18285932846717
0.018410000000000003	-13.176529886079447
0.018420000000000002	-13.170206425785839
0.018430000000000002	-13.163888938952338
0.01844	-13.157577416554021
0.01845	-13.151271849575092
0.01846	-13.144972226999167
0.01847	-13.138678541167604
0.01848	-13.132390783861464
0.01849	-13.12610894614516
0.018500000000000003	-13.119833019103154
0.018510000000000002	-13.113562993838958
0.018520000000000002	-13.107298861472511
0.01853	-13.101040613123253
0.01854	-13.094788236093818
0.01855	-13.088541724386793
0.01856	-13.082301070131933
0.01857	-13.076066264577909
0.018580000000000003	-13.06983729907016
0.018590000000000002	-13.063614164862148
0.018600000000000002	-13.05739685298424
0.01861	-13.051185354889729
0.01862	-13.044979661622847
0.01863	-13.038779764839262
0.01864	-13.032585655871749
0.01865	-13.02639732416887
0.01866	-13.020214762289587
0.018670000000000003	-13.014037962214259
0.018680000000000002	-13.007866915506847
0.018690000000000002	-13.001701613595102
0.0187	-12.99554204792324
0.01871	-12.989388209946645
0.01872	-12.983240091149554
0.01873	-12.977097682483068
0.01874	-12.970960973447077
0.018750000000000003	-12.964829958144007
0.018760000000000002	-12.958704628125748
0.018770000000000002	-12.952584974955203
0.01878	-12.946470990215303
0.01879	-12.940362665506166
0.0188	-12.934259992442296
0.01881	-12.928162962655225
0.01882	-12.922071567792777
0.01883	-12.915985799232095
0.018840000000000003	-12.909905646664678
0.018850000000000002	-12.9038311040819
0.018860000000000002	-12.897762163139827
0.01887	-12.891698815524947
0.01888	-12.885641053099125
0.01889	-12.87958886753771
0.0189	-12.873542250624089
0.01891	-12.867501194247325
0.018920000000000003	-12.861465690169421
0.018930000000000002	-12.855435730236323
0.018940000000000002	-12.84941130519605
0.01895	-12.843392407899714
0.01896	-12.837379030361957
0.01897	-12.831371164491104
0.01898	-12.825368802197211
0.01899	-12.819371935351512
0.019	-12.813380555687385
0.019010000000000003	-12.80739465444754
0.019020000000000002	-12.801414224559547
0.019030000000000002	-12.795439254656387
0.01904	-12.789469738673937
0.01905	-12.78350566989121
0.01906	-12.777547040523881
0.01907	-12.771593842370685
0.01908	-12.765646067692387
0.019090000000000003	-12.759703708731307
0.019100000000000002	-12.753766756949172
0.019110000000000002	-12.747835204987126
0.01912	-12.741909045115221
0.01913	-12.735988269474532
0.01914	-12.730072870242381
0.01915	-12.72416283960935
0.01916	-12.71825816977114
0.01917	-12.712358852941085
0.019180000000000003	-12.706464881346928
0.019190000000000002	-12.700576247073599
0.019200000000000002	-12.694692940416857
0.01921	-12.688814955781165
0.01922	-12.682942285457685
0.01923	-12.677074921754212
0.01924	-12.67121285699006
0.01925	-12.665356082411755
0.019260000000000003	-12.65950458940537
0.019270000000000002	-12.653658372406177
0.019280000000000002	-12.647817423797774
0.01929	-12.641981735813802
0.0193	-12.636151300991305
0.01931	-12.630326110681496
0.01932	-12.624506157234919
0.01933	-12.618691434276192
0.01934	-12.612881934203422
0.019350000000000003	-12.607077649176146
0.019360000000000002	-12.60127857217078
0.019370000000000002	-12.595484695699998
0.01938	-12.589696012265385
0.01939	-12.583912514451878
0.0194	-12.578134194822852
0.01941	-12.572361045950405
0.01942	-12.566593060406339
0.019430000000000003	-12.560830230795169
0.019440000000000002	-12.555072549748406
0.019450000000000002	-12.549320009896412
0.01946	-12.543572603882875
0.01947	-12.53783032419685
0.01948	-12.532093162903694
0.01949	-12.526361113470653
0.0195	-12.520634168528895
0.01951	-12.514912320658969
0.019520000000000003	-12.509195562165898
0.019530000000000002	-12.50348388416647
0.019540000000000002	-12.49777728169261
0.01955	-12.492075746413867
0.01956	-12.486379272228382
0.01957	-12.480687851940308
0.01958	-12.475001478367338
0.01959	-12.469320144340582
0.019600000000000003	-12.463643842703933
0.019610000000000002	-12.45797256572725
0.019620000000000002	-12.452306305889278
0.01963	-12.44664505698207
0.01964	-12.440988811971106
0.01965	-12.435337563702074
0.01966	-12.42969130518329
0.01967	-12.424050029164126
0.01968	-12.418413728735928
0.019690000000000003	-12.412782396914888
0.019700000000000002	-12.407156026640678
0.019710000000000002	-12.401534610809492
0.01972	-12.395918142561747
0.01973	-12.390306614503878
0.01974	-12.384700019312845
0.01975	-12.379098348855072
0.01976	-12.373501597987449
0.019770000000000003	-12.367909759892516
0.019780000000000002	-12.362322825117676
0.019790000000000002	-12.35674078861586
0.0198	-12.351163642780627
0.01981	-12.345591381918501
0.01982	-12.340023999495266
0.01983	-12.33446148867095
0.01984	-12.328903842619184
0.01985	-12.323351054526128
0.019860000000000003	-12.31780311759027
0.019870000000000002	-12.31226002502261
0.019880000000000002	-12.306721770046641
0.01989	-12.301188345897824
0.0199	-12.295659745786173
0.01991	-12.29013596300566
0.01992	-12.284616990833179
0.01993	-12.27910282255355
0.019940000000000003	-12.273593451454209
0.019950000000000002	-12.26808887017636
0.019960000000000002	-12.262589072444124
0.01997	-12.257094051669721
0.01998	-12.2516038013076
0.01999	-12.246118314669612
0.02	-12.24063758527582
0.02001	-12.235161606511843
0.02002	-12.229690371494584
0.020030000000000003	-12.22422387148658
0.020040000000000002	-12.218762102350006
0.020050000000000002	-12.213305057525005
0.02006	-12.207852730460633
0.02007	-12.202405114618571
0.02008	-12.196962203208205
0.02009	-12.191523989955547
0.0201	-12.186090468383798
0.020110000000000003	-12.180661632002103
0.020120000000000002	-12.175237474331514
0.020130000000000002	-12.169817988762421
0.02014	-12.164403168901766
0.02015	-12.158993008387007
0.02016	-12.1535875001343
0.02017	-12.148186638007555
0.02018	-12.142790415970701
0.02019	-12.13739882762777
0.020200000000000003	-12.132011865310417
0.020210000000000002	-12.12662952377434
0.020220000000000002	-12.121251796822296
0.02023	-12.115878678106652
0.02024	-12.110510161292444
0.02025	-12.105146240055578
0.02026	-12.099786908081029
0.02027	-12.094432159063441
0.020280000000000003	-12.089081985405612
0.020290000000000002	-12.083736381513225
0.020300000000000002	-12.078395340646047
0.02031	-12.073058854422868
0.02032	-12.067726919810017
0.02033	-12.062399530647085
0.02034	-12.057076680713115
0.02035	-12.05175836349309
0.020360000000000003	-12.046444573118087
0.020370000000000003	-12.041135303420955
0.020380000000000002	-12.03583054759942
0.020390000000000002	-12.030530299921491
0.0204	-12.025234554220734
0.02041	-12.019943304607256
0.02042	-12.014656544887032
0.02043	-12.009374268338455
0.02044	-12.004096469444498
0.020450000000000003	-11.998823142226858
0.020460000000000002	-11.993554280607793
0.020470000000000002	-11.988289878522508
0.02048	-11.983029929918931
0.02049	-11.977774428752861
0.0205	-11.972523368990302
0.02051	-11.967276744609254
0.02052	-11.962034549490848
0.020530000000000003	-11.956796776615594
0.020540000000000003	-11.951563419793803
0.020550000000000002	-11.946334474326694
0.020560000000000002	-11.941109934247592
0.02057	-11.935889793415935
0.02058	-11.930674046145146
0.02059	-11.925462686503208
0.0206	-11.920255708567991
0.02061	-11.915053106400393
0.020620000000000003	-11.909854874127415
0.020630000000000003	-11.90466100582838
0.020640000000000002	-11.899471495588788
0.02065	-11.89428633752895
0.02066	-11.889105525856156
0.02067	-11.883929054724337
0.020680000000000004	-11.878756917979741
0.020690000000000004	-11.873589109999571
0.020700000000000003	-11.868425625083741
0.020710000000000003	-11.863266457362556
0.020720000000000002	-11.858111601086087
0.020730000000000002	-11.852961050458752
0.02074	-11.847814799716904
0.02075	-11.842672843013798
0.02076	-11.837535174680557
0.020770000000000004	-11.832401788047555
0.020780000000000003	-11.827272676603647
0.020790000000000003	-11.82214783490812
0.020800000000000003	-11.817027258631976
0.020810000000000002	-11.811910942039429
0.02082	-11.806798879355473
0.02083	-11.80169106506943
0.02084	-11.796587491497114
0.020850000000000004	-11.791488154855863
0.020860000000000004	-11.786393049232565
0.020870000000000003	-11.781302168083238
0.020880000000000003	-11.77621550713575
0.020890000000000002	-11.771133060777878
0.020900000000000002	-11.766054823407321
0.02091	-11.760980789111708
0.02092	-11.755910952091313
0.02093	-11.75084530725547
0.020940000000000004	-11.74578384910371
0.020950000000000003	-11.740726572083492
0.020960000000000003	-11.735673470653921
0.020970000000000003	-11.73062453928081
0.020980000000000002	-11.725579772440836
0.02099	-11.720539164619726
0.021	-11.715502710277828
0.02101	-11.71047040391884
0.021020000000000004	-11.705442239847866
0.021030000000000004	-11.700418212301447
0.021040000000000003	-11.69539831559134
0.021050000000000003	-11.690382543534728
0.021060000000000002	-11.68537089191088
0.021070000000000002	-11.680363355451796
0.02108	-11.675359928847822
0.02109	-11.670360606640127
0.0211	-11.665365383458614
0.021110000000000004	-11.660374253921134
0.021120000000000003	-11.655387212643692
0.021130000000000003	-11.650404254248013
0.021140000000000003	-11.645425373367187
0.021150000000000002	-11.64045056464394
0.02116	-11.635479822728898
0.02117	-11.630513142282789
0.02118	-11.62555051797769
0.021190000000000004	-11.620591944411958
0.021200000000000004	-11.615637416317574
0.021210000000000003	-11.61068692839979
0.021220000000000003	-11.605740475387488
0.021230000000000002	-11.600798051998026
0.021240000000000002	-11.595859652955287
0.02125	-11.590925272992461
0.02126	-11.585994906851376
0.02127	-11.581068547895548
0.021280000000000004	-11.576146192049285
0.021290000000000003	-11.57122783431856
0.021300000000000003	-11.566313469485047
0.021310000000000003	-11.56140309233945
0.021320000000000002	-11.556496697680814
0.021330000000000002	-11.551594280071393
0.02134	-11.546695834389528
0.02135	-11.541801355616517
0.021360000000000004	-11.536910838613805
0.021370000000000004	-11.532024277891415
0.021380000000000003	-11.527141666198636
0.021390000000000003	-11.522263000156112
0.021400000000000002	-11.517388274215357
0.021410000000000002	-11.51251748372622
0.02142	-11.507650624252642
0.02143	-11.502787689525906
0.02144	-11.49792867518081
0.021450000000000004	-11.493073576605047
0.021460000000000003	-11.488222388731621
0.021470000000000003	-11.48337510650302
0.021480000000000003	-11.478531724870617
0.021490000000000002	-11.473692238794655
0.021500000000000002	-11.468856643242127
0.02151	-11.464024933162946
0.02152	-11.459197103520781
0.021530000000000004	-11.454373149356957
0.021540000000000004	-11.449553065672298
0.021550000000000003	-11.444736847362641
0.021560000000000003	-11.43992448797579
0.021570000000000002	-11.435115983560259
0.021580000000000002	-11.430311329732383
0.02159	-11.425510521540996
0.0216	-11.420713553971172
0.02161	-11.4159204221551
0.021620000000000004	-11.411131121140784
0.021630000000000003	-11.406345645976863
0.021640000000000003	-11.401563991814188
0.021650000000000003	-11.396786153750957
0.021660000000000002	-11.39201212686852
0.021670000000000002	-11.387241906027988
0.02168	-11.382475486308676
0.02169	-11.377712863090068
0.021700000000000004	-11.372954031504218
0.021710000000000004	-11.368198986653809
0.021720000000000003	-11.363447723547434
0.021730000000000003	-11.358700237398082
0.021740000000000002	-11.35395652346064
0.021750000000000002	-11.349216577036392
0.02176	-11.34448039331852
0.02177	-11.339747966472615
0.02178	-11.335019292325766
0.021790000000000004	-11.330294366528506
0.021800000000000003	-11.32557318430465
0.021810000000000003	-11.320855740886088
0.021820000000000003	-11.316142031512541
0.021830000000000002	-11.311432051432234
0.021840000000000002	-11.30672579590005
0.02185	-11.30202326017939
0.02186	-11.297324439541669
0.021870000000000004	-11.292629329241711
0.021880000000000004	-11.287937924587705
0.021890000000000003	-11.283250220810935
0.021900000000000003	-11.278566212747593
0.021910000000000002	-11.273885896244238
0.021920000000000002	-11.269209264879166
0.02193	-11.26453631562422
0.02194	-11.259867043926356
0.02195	-11.255201445130709
0.021960000000000004	-11.250539514591583
0.021970000000000003	-11.245881247669278
0.021980000000000003	-11.241226638819448
0.021990000000000003	-11.236575684088379
0.022000000000000002	-11.231928377986076
0.022010000000000002	-11.227284716647493
0.02202	-11.222644695842309
0.02203	-11.218008310211177
0.022040000000000004	-11.213375555867792
0.022050000000000004	-11.208746428346094
0.022060000000000003	-11.2041209230805
0.022070000000000003	-11.199499035514133
0.022080000000000002	-11.194880759931092
0.022090000000000002	-11.190266092160286
0.0221	-11.185655028170405
0.02211	-11.181047563659634
0.02212	-11.176443694005247
0.022130000000000004	-11.171843414891178
0.022140000000000003	-11.167246721816685
0.022150000000000003	-11.162653610288334
0.022160000000000003	-11.158064075723953
0.022170000000000002	-11.153478113692472
0.022180000000000002	-11.148895719772643
0.02219	-11.144316889500585
0.0222	-11.139741618400457
0.022210000000000004	-11.135169901991453
0.022220000000000004	-11.130601735881077
0.022230000000000003	-11.126037115633473
0.022240000000000003	-11.121476036780802
0.022250000000000002	-11.116918494916167
0.022260000000000002	-11.112364485651886
0.02227	-11.107814004481686
0.02228	-11.103267045850318
0.02229	-11.098723606584276
0.022300000000000004	-11.094183682155837
0.022310000000000003	-11.089647268383645
0.022320000000000003	-11.085114360842606
0.022330000000000003	-11.0805849547327
0.022340000000000002	-11.0760590462
0.022350000000000002	-11.07153663089862
0.02236	-11.067017704490574
0.02237	-11.062502262643772
0.022380000000000004	-11.05799030100291
0.022390000000000004	-11.053481815099236
0.022400000000000003	-11.04897680025049
0.022410000000000003	-11.04447525227825
0.022420000000000002	-11.039977167323444
0.022430000000000002	-11.035482541096943
0.02244	-11.03099136931434
0.02245	-11.026503647705661
0.02246	-11.022019371566419
0.022470000000000004	-11.017538535811092
0.022480000000000003	-11.013061137460692
0.022490000000000003	-11.008587172270756
0.022500000000000003	-11.00411663600481
0.022510000000000002	-10.999649524262672
0.022520000000000002	-10.995185832982166
0.02253	-10.990725557958786
0.02254	-10.986268694978609
0.022550000000000004	-10.981815239808821
0.022560000000000004	-10.977365188288704
0.022570000000000003	-10.97291853576903
0.022580000000000003	-10.968475276966348
0.022590000000000002	-10.964035408829634
0.022600000000000002	-10.959598927519727
0.02261	-10.955165827412117
0.02262	-10.950736105876182
0.02263	-10.946309758836945
0.022640000000000004	-10.941886782102232
0.022650000000000003	-10.937467171540986
0.022660000000000003	-10.93305092235355
0.022670000000000003	-10.928638031182945
0.022680000000000002	-10.924228493921461
0.022690000000000002	-10.919822306469978
0.0227	-10.915419464730174
0.02271	-10.911019964610874
0.022720000000000004	-10.906623802037508
0.022730000000000004	-10.902230972935492
0.022740000000000003	-10.897841473231
0.022750000000000003	-10.893455298868364
0.022760000000000002	-10.889072445792015
0.022770000000000002	-10.884692909953163
0.02278	-10.880316687309445
0.02279	-10.875943772631665
0.0228	-10.871574162928011
0.022810000000000004	-10.867207854247596
0.022820000000000003	-10.862844842671306
0.022830000000000003	-10.858485124191454
0.022840000000000003	-10.854128694651227
0.022850000000000002	-10.849775550155648
0.022860000000000002	-10.845425686741134
0.02287	-10.841079100277856
0.02288	-10.83673578695787
0.022890000000000004	-10.832395742733384
0.022900000000000004	-10.828058963322553
0.022910000000000003	-10.823725445091082
0.022920000000000003	-10.819395184179834
0.022930000000000002	-10.8150681766453
0.022940000000000002	-10.810744418526536
0.02295	-10.806423905904513
0.02296	-10.802106634865691
0.02297	-10.797792601489782
0.022980000000000004	-10.793481801641953
0.022990000000000003	-10.789174231228884
0.023000000000000003	-10.784869886757868
0.023010000000000003	-10.780568764143082
0.023020000000000002	-10.776270858317183
0.023030000000000002	-10.771976166790019
0.02304	-10.767684685548836
0.02305	-10.763396410787148
0.023060000000000004	-10.759111338728125
0.023070000000000004	-10.754829465517194
0.023080000000000003	-10.750550787217211
0.023090000000000003	-10.746275299826856
0.023100000000000002	-10.742002999571687
0.023110000000000002	-10.737733882803921
0.02312	-10.733467945713066
0.02313	-10.72920518438389
0.02314	-10.724945593616708
0.023150000000000004	-10.720689170482718
0.023160000000000004	-10.716435911078397
0.023170000000000003	-10.71218581234998
0.023180000000000003	-10.70793887051658
0.023190000000000002	-10.703695080875665
0.023200000000000002	-10.699454440533174
0.02321	-10.695216945781986
0.02322	-10.690982592865721
0.023230000000000004	-10.686751378033723
0.023240000000000004	-10.682523297540952
0.023250000000000003	-10.678298347629939
0.023260000000000003	-10.674076524538531
0.023270000000000002	-10.669857824588068
0.023280000000000002	-10.665642244056027
0.02329	-10.661429778809183
0.0233	-10.65722042482236
0.02331	-10.653014178260605
0.023320000000000004	-10.64881103626805
0.023330000000000004	-10.644610995156043
0.023340000000000003	-10.640414051272728
0.023350000000000003	-10.636220211991617
0.023360000000000002	-10.63202945026769
0.023370000000000002	-10.627841774742578
0.02338	-10.623657181760871
0.02339	-10.619475667669366
0.023400000000000004	-10.615297228821257
0.023410000000000004	-10.611121861576297
0.023420000000000003	-10.606949562296116
0.023430000000000003	-10.602780327349477
0.023440000000000003	-10.59861415311121
0.023450000000000002	-10.594451035961704
0.02346	-10.590290972286837
0.02347	-10.586133958478044
0.02348	-10.58197999093224
0.023490000000000004	-10.577829066051883
0.023500000000000004	-10.573681180244993
0.023510000000000003	-10.569536329925448
0.023520000000000003	-10.565394511513047
0.023530000000000002	-10.561255721354776
0.023540000000000002	-10.557119955956173
0.02355	-10.552987211757662
0.02356	-10.548857485196454
0.023570000000000004	-10.54473077271932
0.023580000000000004	-10.540607070743649
0.023590000000000003	-10.5364863757131
0.023600000000000003	-10.532368683446208
0.023610000000000003	-10.528253989810132
0.023620000000000002	-10.524142292566864
0.02363	-10.520033587862631
0.02364	-10.515927872447492
0.02365	-10.511825142625751
0.023660000000000004	-10.507725394736951
0.023670000000000004	-10.503628625724373
0.023680000000000003	-10.49953483207729
0.023690000000000003	-10.495444010341606
0.023700000000000002	-10.491356156984585
0.023710000000000002	-10.487271268574279
0.02372	-10.48318934165638
0.02373	-10.479110372768575
0.023740000000000004	-10.475034358453371
0.023750000000000004	-10.470961295259148
0.023760000000000003	-10.466891179738706
0.023770000000000003	-10.46282400845053
0.023780000000000003	-10.458759777958331
0.023790000000000002	-10.454698484675532
0.0238	-10.450640124645263
0.02381	-10.446584695139775
0.02382	-10.442532192747082
0.023830000000000004	-10.438482613547452
0.023840000000000004	-10.434435952346108
0.023850000000000003	-10.430392208058027
0.023860000000000003	-10.426351377294445
0.023870000000000002	-10.422313456671768
0.023880000000000002	-10.418278442811395
0.02389	-10.414246330335809
0.0239	-10.410217117820372
0.023910000000000004	-10.40619080195895
0.023920000000000004	-10.402167379411498
0.023930000000000003	-10.398146846821607
0.023940000000000003	-10.394129200855119
0.023950000000000003	-10.390114438172654
0.023960000000000002	-10.386102555439841
0.02397	-10.382093549327319
0.02398	-10.378087416510674
0.02399	-10.374084153670506
0.024000000000000004	-10.370083757492356
0.024010000000000004	-10.366086224666756
0.024020000000000003	-10.362091551889174
0.024030000000000003	-10.35809973586004
0.024040000000000002	-10.35411077321263
0.024050000000000002	-10.350124660652423
0.02406	-10.34614139497201
0.02407	-10.342160972869262
0.024080000000000004	-10.338183391056525
0.024090000000000004	-10.334208646300368
0.024100000000000003	-10.330236735334672
0.024110000000000003	-10.326267654896201
0.024120000000000003	-10.322301401729666
0.024130000000000002	-10.318337972432957
0.02414	-10.314377362264732
0.02415	-10.310419569645838
0.02416	-10.306464591307726
0.024170000000000004	-10.302512423837534
0.024180000000000004	-10.298563064235182
0.024190000000000003	-10.294616509282195
0.024200000000000003	-10.290672755765733
0.024210000000000002	-10.286731800478158
0.024220000000000002	-10.282793640216061
0.02423	-10.278858271780576
0.02424	-10.274925691977932
0.024250000000000004	-10.270995897619052
0.024260000000000004	-10.26706888551958
0.024270000000000003	-10.263144652500024
0.024280000000000003	-10.25922319538545
0.024290000000000003	-10.255304511005644
0.024300000000000002	-10.251388596195074
0.024310000000000002	-10.247475447535997
0.02432	-10.2435650616138
0.02433	-10.239657435797813
0.024340000000000004	-10.23575256694297
0.024350000000000004	-10.231850451910823
0.024360000000000003	-10.22795108716818
0.024370000000000003	-10.22405446969356
0.024380000000000002	-10.220160596637967
0.024390000000000002	-10.21626946455454
0.0244	-10.212381070551775
0.02441	-10.208495411562176
0.024420000000000004	-10.20461248454399
0.024430000000000004	-10.200732286401937
0.024440000000000003	-10.196854813243238
0.024450000000000003	-10.192980061194504
0.024460000000000003	-10.189108027604465
0.024470000000000002	-10.185238710545665
0.024480000000000002	-10.18137210694351
0.02449	-10.177508213244899
0.0245	-10.173647026299529
0.024510000000000004	-10.169788543624186
0.024520000000000004	-10.16593276216484
0.024530000000000003	-10.162079678834978
0.024540000000000003	-10.158229290587085
0.024550000000000002	-10.154381594420016
0.024560000000000002	-10.150536587297601
0.02457	-10.146694266174643
0.02458	-10.142854628024377
0.024590000000000004	-10.139017669836203
0.024600000000000004	-10.135183388571148
0.024610000000000003	-10.13135178118094
0.024620000000000003	-10.127522844713377
0.024630000000000003	-10.12369657616144
0.024640000000000002	-10.119872972515159
0.024650000000000002	-10.116052030782054
0.02466	-10.112233747975168
0.02467	-10.108418120558328
0.024680000000000004	-10.104605145020049
0.024690000000000004	-10.100794819470355
0.024700000000000003	-10.096987140935806
0.024710000000000003	-10.093182106449287
0.024720000000000002	-10.089379713048
0.024730000000000002	-10.08557995777436
0.02474	-10.081782837673595
0.02475	-10.077988349761306
0.024760000000000004	-10.074196491095858
0.024770000000000004	-10.070407258766219
0.024780000000000003	-10.06662064983576
0.024790000000000003	-10.062836661371302
0.024800000000000003	-10.059055290444268
0.024810000000000002	-10.05527653410856
0.024820000000000002	-10.051500389465147
0.02483	-10.04772685358522
0.02484	-10.043955922872843
0.024850000000000004	-10.04018759511493
0.024860000000000004	-10.03642186741849
0.024870000000000003	-10.03265873688579
0.024880000000000003	-10.028898200623626
0.024890000000000002	-10.025140255705583
0.024900000000000002	-10.021384899182328
0.02491	-10.017632128274876
0.02492	-10.013881940106724
0.024930000000000004	-10.010134331805542
0.024940000000000004	-10.006389300504054
0.024950000000000003	-10.002646843337986
0.024960000000000003	-9.998906957446671
0.024970000000000003	-9.995169639970902
0.024980000000000002	-9.991434887824575
0.024990000000000002	-9.987702698373134
0.025	-9.983973068768343
0.02501	-9.980245996201546
0.025020000000000004	-9.97652147712786
0.025030000000000004	-9.97279950837336
0.025040000000000003	-9.969080088175016
0.025050000000000003	-9.9653632131965
0.025060000000000002	-9.961648880213243
0.025070000000000002	-9.957937087067243
0.02508	-9.954227830872027
0.02509	-9.950521109188731
0.025100000000000004	-9.946816919220822
0.025110000000000004	-9.943115258175862
0.025120000000000003	-9.939416123264447
0.025130000000000003	-9.935719511698995
0.025140000000000003	-9.932025420702974
0.025150000000000002	-9.928333846900292
0.025160000000000002	-9.924644787326532
0.02517	-9.920958240010108
0.02518	-9.917274202188416
0.025190000000000004	-9.913592671102757
0.025200000000000004	-9.909913643998575
0.025210000000000003	-9.906237117893196
0.025220000000000003	-9.902563089000665
0.025230000000000002	-9.898891555855446
0.025240000000000002	-9.895222515721105
0.02525	-9.891555965865521
0.02526	-9.887891903560732
0.025270000000000004	-9.884230326080772
0.025280000000000004	-9.880571230704629
0.025290000000000003	-9.876914614668308
0.025300000000000003	-9.873260475282944
0.025310000000000003	-9.869608809861784
0.025320000000000002	-9.865959615676573
0.025330000000000002	-9.862312890036332
0.02534	-9.858668630256057
0.02535	-9.855026833641158
0.025360000000000004	-9.851387497334896
0.025370000000000004	-9.847750618330208
0.025380000000000003	-9.844116194435538
0.025390000000000003	-9.840484222973414
0.025400000000000002	-9.836854701270735
0.025410000000000002	-9.833227626657298
0.02542	-9.829602996466914
0.02543	-9.825980808038533
0.025440000000000004	-9.82236105871192
0.025450000000000004	-9.818743745832258
0.025460000000000003	-9.815128866749685
0.025470000000000003	-9.811516418799656
0.025480000000000003	-9.807906399321258
0.025490000000000002	-9.80429880565374
0.025500000000000002	-9.80069363521428
0.02551	-9.797090885371496
0.02552	-9.793490553485716
0.025530000000000004	-9.78989263693849
0.025540000000000004	-9.786297133113365
0.025550000000000003	-9.782704039392485
0.025560000000000003	-9.779113353132413
0.025570000000000002	-9.775525071732531
0.025580000000000002	-9.77193919260528
0.02559	-9.768355713147741
0.0256	-9.764774629112495
0.025610000000000004	-9.761195939501302
0.025620000000000004	-9.757619641784169
0.025630000000000003	-9.754045733375726
0.025640000000000003	-9.750474211694398
0.025650000000000003	-9.746905074153137
0.025660000000000002	-9.743338318173112
0.025670000000000002	-9.739773940086657
0.02568	-9.736211938210605
0.02569	-9.732652310214533
0.025700000000000004	-9.729095053542114
0.025710000000000004	-9.725540165627828
0.025720000000000003	-9.721987643919022
0.025730000000000003	-9.718437485879573
0.025740000000000002	-9.7148896889655
0.025750000000000002	-9.711344250526128
0.02576	-9.707801167376516
0.02577	-9.704260437098728
0.025780000000000004	-9.700722057816161
0.025790000000000004	-9.697186026281226
0.025800000000000003	-9.693652340585123
0.025810000000000003	-9.69012099822979
0.025820000000000003	-9.686591995923948
0.025830000000000002	-9.683065332041732
0.025840000000000002	-9.679541004079226
0.02585	-9.676019009535242
0.02586	-9.672499345913012
0.025870000000000004	-9.668982010718803
0.025880000000000004	-9.66546700146095
0.025890000000000003	-9.661954315630664
0.025900000000000003	-9.658443950192424
0.025910000000000002	-9.654935903230456
0.025920000000000002	-9.651430171964329
0.02593	-9.64792675416195
0.02594	-9.644425647439839
0.025950000000000004	-9.640926849334374
0.025960000000000004	-9.637430357384638
0.025970000000000003	-9.633936169119869
0.025980000000000003	-9.630444282099946
0.025990000000000003	-9.626954693873202
0.026000000000000002	-9.623467401992087
0.026010000000000002	-9.619982404012656
0.02602	-9.61649969749432
0.02603	-9.613019279999847
0.026040000000000004	-9.609541149095405
0.026050000000000004	-9.606065302350476
0.026060000000000003	-9.602591737337882
0.026070000000000003	-9.599120451633784
0.026080000000000002	-9.59565144281771
0.026090000000000002	-9.592184708472498
0.0261	-9.588720246184334
0.02611	-9.585258053542699
0.026120000000000004	-9.581798128141793
0.026130000000000004	-9.578340467576364
0.026140000000000004	-9.574885069445735
0.026150000000000003	-9.571431931352707
0.026160000000000003	-9.56798105090429
0.026170000000000002	-9.564532425476399
0.026180000000000002	-9.561086051568093
0.02619	-9.557641928138825
0.0262	-9.554200052820839
0.026210000000000004	-9.550760423239208
0.026220000000000004	-9.547323037022284
0.026230000000000003	-9.543887891801685
0.026240000000000003	-9.540454985214165
0.026250000000000002	-9.537024314896986
0.026260000000000002	-9.533595878491187
0.02627	-9.530169673640792
0.02628	-9.526745697993295
0.026290000000000004	-9.52332394806491
0.026300000000000004	-9.519904422538072
0.026310000000000004	-9.516487118574382
0.026320000000000003	-9.513072033781047
0.026330000000000003	-9.50965916649627
0.026340000000000002	-9.506248514391356
0.026350000000000002	-9.502840075140764
0.02636	-9.499433846422148
0.02637	-9.496029825901815
0.026380000000000004	-9.492628011270865
0.026390000000000004	-9.489228400223666
0.026400000000000003	-9.48583099045057
0.026410000000000003	-9.482435779645979
0.026420000000000003	-9.4790427655057
0.026430000000000002	-9.475651945509203
0.02644	-9.472263317175255
0.02645	-9.468876878616815
0.026460000000000004	-9.465492627544002
0.026470000000000004	-9.462110561669977
0.026480000000000004	-9.458730678445832
0.026490000000000003	-9.455352975261516
0.026500000000000003	-9.451977450340909
0.026510000000000002	-9.448604101026223
0.026520000000000002	-9.44523292551714
0.02653	-9.441863921560145
0.02654	-9.438497086891799
0.026550000000000004	-9.435132419251584
0.026560000000000004	-9.431769916382052
0.026570000000000003	-9.428409576029658
0.026580000000000003	-9.425051395942148
0.026590000000000003	-9.421695373871241
0.026600000000000002	-9.418341507496603
0.02661	-9.414989794314703
0.02662	-9.411640232402732
0.026630000000000004	-9.408292819534076
0.026640000000000004	-9.404947553487593
0.026650000000000004	-9.40160443203315
0.026660000000000003	-9.398263452943866
0.026670000000000003	-9.394924613996043
0.026680000000000002	-9.391587912943002
0.026690000000000002	-9.388253347274594
0.0267	-9.384920915045045
0.02671	-9.381590614092563
0.026720000000000004	-9.378262442208472
0.026730000000000004	-9.374936397187094
0.026740000000000003	-9.37161247682575
0.026750000000000003	-9.368290678924772
0.026760000000000003	-9.364971000025847
0.026770000000000002	-9.361653439064638
0.02678	-9.358337993991276
0.02679	-9.35502466262145
0.026800000000000004	-9.351713442771583
0.026810000000000004	-9.348404332261701
0.026820000000000004	-9.345097328915623
0.026830000000000003	-9.341792430557586
0.026840000000000003	-9.338489634969033
0.026850000000000002	-9.335188940031067
0.026860000000000002	-9.331890343539412
0.02687	-9.328593842171031
0.02688	-9.32529943496752
0.026890000000000004	-9.322007119779837
0.026900000000000004	-9.31871689445666
0.026910000000000003	-9.315428756134914
0.026920000000000003	-9.312142702919925
0.026930000000000003	-9.308858733139047
0.026940000000000002	-9.305576844653961
0.02695	-9.302297035329131
0.02696	-9.299019303032047
0.026970000000000004	-9.295743645480506
0.026980000000000004	-9.292470060340886
0.026990000000000004	-9.289198545845558
0.027000000000000003	-9.285929099880544
0.027010000000000003	-9.282661720328377
0.027020000000000002	-9.279396405074365
0.027030000000000002	-9.276133152007919
0.02704	-9.272871959018811
0.02705	-9.269612824000802
0.027060000000000004	-9.266355744819796
0.027070000000000004	-9.263100719375638
0.027080000000000003	-9.259847745600666
0.027090000000000003	-9.256596821399835
0.027100000000000003	-9.25334794468074
0.027110000000000002	-9.250101113350414
0.027120000000000002	-9.24685632531483
0.02713	-9.243613578500565
0.027140000000000004	-9.240372870826405
0.027150000000000004	-9.23713420003687
0.027160000000000004	-9.233897563606403
0.027170000000000003	-9.23066296009166
0.027180000000000003	-9.227430387423745
0.027190000000000002	-9.224199843536315
0.027200000000000002	-9.220971326364474
0.02721	-9.217744833847611
0.02722	-9.214520363885843
0.027230000000000004	-9.21129791397476
0.027240000000000004	-9.20807748255312
0.027250000000000003	-9.20485906757121
0.027260000000000003	-9.201642666982014
0.027270000000000003	-9.198428278732571
0.027280000000000002	-9.19521590077664
0.027290000000000002	-9.192005531084668
0.0273	-9.188797167615526
0.027310000000000004	-9.185590808344463
0.027320000000000004	-9.182386451240497
0.027330000000000004	-9.179184094275389
0.027340000000000003	-9.175983735096036
0.027350000000000003	-9.172785371038751
0.027360000000000002	-9.16958900105828
0.027370000000000002	-9.16639462313952
0.02738	-9.163202235269363
0.02739	-9.160011835397725
0.027400000000000004	-9.15682342153107
0.027410000000000004	-9.15363699169064
0.027420000000000003	-9.15045254374854
0.027430000000000003	-9.147270074663497
0.027440000000000003	-9.144089583612253
0.027450000000000002	-9.140911068603174
0.027460000000000002	-9.137734527399928
0.02747	-9.134559958061136
0.027480000000000004	-9.13138735880487
0.027490000000000004	-9.128216727649825
0.027500000000000004	-9.125048062617115
0.027510000000000003	-9.121881361730075
0.027520000000000003	-9.118716622646772
0.027530000000000002	-9.115553843647449
0.027540000000000002	-9.112393021866723
0.02755	-9.109234156295514
0.02756	-9.106077245039375
0.027570000000000004	-9.102922286140087
0.027580000000000004	-9.099769277640604
0.027590000000000003	-9.096618217587595
0.027600000000000003	-9.093469103975359
0.027610000000000003	-9.09032193489978
0.027620000000000002	-9.08717670842714
0.027630000000000002	-9.084033422613036
0.02764	-9.080892075516708
0.027650000000000004	-9.07775266519995
0.027660000000000004	-9.07461518972707
0.027670000000000004	-9.071479647164821
0.027680000000000003	-9.06834603558255
0.027690000000000003	-9.065214353052042
0.027700000000000002	-9.062084597633692
0.027710000000000002	-9.058956767400591
0.02772	-9.055830860449438
0.02773	-9.052706874862075
0.027740000000000004	-9.049584808722653
0.027750000000000004	-9.046464660117724
0.027760000000000003	-9.043346427111091
0.027770000000000003	-9.040230107797512
0.027780000000000003	-9.037115700293327
0.027790000000000002	-9.034003202695072
0.027800000000000002	-9.030892613082557
0.02781	-9.027783929549436
0.027820000000000004	-9.024677150226214
0.027830000000000004	-9.021572272624404
0.027840000000000004	-9.018469295293809
0.027850000000000003	-9.015368216503337
0.027860000000000003	-9.012269034368577
0.027870000000000002	-9.00917174700579
0.027880000000000002	-9.006076352534244
0.02789	-9.00298284907667
0.0279	-8.99989123475738
0.027910000000000004	-8.996801507702234
0.027920000000000004	-8.993713665985151
0.027930000000000003	-8.990627707540977
0.027940000000000003	-8.98754362980348
0.027950000000000003	-8.984461431506151
0.027960000000000002	-8.981381110959688
0.027970000000000002	-8.978302666500792
0.02798	-8.97522609627513
0.027990000000000004	-8.972151397636672
0.028000000000000004	-8.96907856930926
0.028010000000000004	-8.966007609674236
0.028020000000000003	-8.962938516889034
0.028030000000000003	-8.95987128911349
0.028040000000000002	-8.956805924509705
0.028050000000000002	-8.95374242124212
0.02806	-8.950680777477595
0.02807	-8.94762099101909
0.028080000000000004	-8.944563060336431
0.028090000000000004	-8.941506983672465
0.028100000000000003	-8.938452759197489
0.028110000000000003	-8.935400385099502
0.028120000000000003	-8.932349859559883
0.028130000000000002	-8.929301180762515
0.028140000000000002	-8.926254346893373
0.02815	-8.923209356141431
0.028160000000000004	-8.920166206697175
0.028170000000000004	-8.917124895852444
0.028180000000000004	-8.914085422563986
0.028190000000000003	-8.911047785173672
0.028200000000000003	-8.90801198188344
0.028210000000000002	-8.904978010896938
0.028220000000000002	-8.901945870417892
0.02823	-8.898915558598443
0.02824	-8.89588707344941
0.028250000000000004	-8.892860413251505
0.028260000000000004	-8.889835576409386
0.028270000000000003	-8.886812561142671
0.028280000000000003	-8.883791365671312
0.028290000000000003	-8.880771988217528
0.028300000000000002	-8.87775442700574
0.028310000000000002	-8.87473868026262
0.02832	-8.871724746201874
0.028330000000000004	-8.86871262297256
0.028340000000000004	-8.865702308905643
0.028350000000000004	-8.862693802175697
0.028360000000000003	-8.859687101081342
0.028370000000000003	-8.85668220386328
0.028380000000000002	-8.853679108763934
0.028390000000000002	-8.850677814027932
0.0284	-8.847678317902055
0.02841	-8.84468061863535
0.028420000000000004	-8.841684714479502
0.028430000000000004	-8.838690603687866
0.028440000000000003	-8.835698284503728
0.028450000000000003	-8.832707755192958
0.028460000000000003	-8.829719014020128
0.028470000000000002	-8.826732059247192
0.028480000000000002	-8.823746889138263
0.02849	-8.82076350196039
0.028500000000000004	-8.817781895961181
0.028510000000000004	-8.814802068749827
0.028520000000000004	-8.811824019284481
0.028530000000000003	-8.808847744975333
0.028540000000000003	-8.80587324471854
0.028550000000000002	-8.802900516999603
0.028560000000000002	-8.79992955927018
0.02857	-8.796960370704518
0.02858	-8.793992949593157
0.028590000000000004	-8.791027294228996
0.028600000000000004	-8.788063402860647
0.028610000000000003	-8.785101273814353
0.028620000000000003	-8.782140905202192
0.028630000000000003	-8.779182295317458
0.028640000000000002	-8.776225442674226
0.028650000000000002	-8.773270345582066
0.02866	-8.770317002349277
0.028670000000000005	-8.767365411286242
0.028680000000000004	-8.764415570263782
0.028690000000000004	-8.761467477975879
0.028700000000000003	-8.758521132797348
0.028710000000000003	-8.755576533041946
0.028720000000000002	-8.75263367704135
0.028730000000000002	-8.749692563121869
0.02874	-8.74675318960923
0.02875	-8.743815554829801
0.028760000000000004	-8.740879657113165
0.028770000000000004	-8.737945494790921
0.028780000000000003	-8.735013066196895
0.028790000000000003	-8.732082369667408
0.028800000000000003	-8.729153403076612
0.028810000000000002	-8.726226164756987
0.028820000000000002	-8.723300653526032
0.02883	-8.720376867729522
0.028840000000000005	-8.717454805686149
0.028850000000000004	-8.714534465746848
0.028860000000000004	-8.711615846290602
0.028870000000000003	-8.708698945671195
0.028880000000000003	-8.705783762244238
0.028890000000000002	-8.702870294360359
0.028900000000000002	-8.699958540364268
0.02891	-8.697048498640086
0.02892	-8.69414016754023
0.028930000000000004	-8.691233545411976
0.028940000000000004	-8.688328630653539
0.028950000000000004	-8.685425421634575
0.028960000000000003	-8.68252391672694
0.028970000000000003	-8.679624114290824
0.028980000000000002	-8.67672601267659
0.028990000000000002	-8.673829610301555
0.029	-8.670934905546089
0.029010000000000005	-8.668041896660574
0.029020000000000004	-8.665150582001196
0.029030000000000004	-8.662260960114416
0.029040000000000003	-8.659373029388476
0.029050000000000003	-8.65648678821341
0.029060000000000002	-8.653602234980898
0.029070000000000002	-8.65071936797121
0.02908	-8.64783818562018
0.02909	-8.644958686388717
0.029100000000000004	-8.642080868689074
0.029110000000000004	-8.639204730923488
0.029120000000000004	-8.636330271491946
0.029130000000000003	-8.633457487005565
0.029140000000000003	-8.630586377573065
0.029150000000000002	-8.627716941715288
0.029160000000000002	-8.624849177848336
0.02917	-8.621983084388699
0.029180000000000005	-8.619118659488198
0.029190000000000004	-8.616255901026905
0.029200000000000004	-8.61339480818064
0.029210000000000003	-8.610535379436445
0.029220000000000003	-8.607677613222645
0.029230000000000003	-8.604821507969628
0.029240000000000002	-8.60196706210966
0.02925	-8.599114274076925
0.02926	-8.596263142307537
0.029270000000000004	-8.593413665239467
0.029280000000000004	-8.590565841313428
0.029290000000000004	-8.58771966897141
0.029300000000000003	-8.584875146644237
0.029310000000000003	-8.58203227274154
0.029320000000000002	-8.57919104575873
0.029330000000000002	-8.576351464145876
0.02934	-8.57351352635334
0.029350000000000005	-8.570677230827634
0.029360000000000004	-8.56784257602028
0.029370000000000004	-8.565009560398266
0.029380000000000003	-8.562178182420308
0.029390000000000003	-8.559348440547016
0.029400000000000003	-8.556520333240883
0.029410000000000002	-8.553693858555778
0.02942	-8.550869015344366
0.02943	-8.548045802101445
0.029440000000000004	-8.545224216637472
0.029450000000000004	-8.542404257852219
0.029460000000000004	-8.539585924455977
0.029470000000000003	-8.536769214925833
0.029480000000000003	-8.53395412774086
0.029490000000000002	-8.531140661381961
0.029500000000000002	-8.528328814331886
0.02951	-8.525518585075218
0.029520000000000005	-8.522709972098374
0.029530000000000004	-8.51990297388957
0.029540000000000004	-8.5170975889391
0.029550000000000003	-8.514293815738826
0.029560000000000003	-8.511491652782556
0.029570000000000003	-8.50869109855574
0.029580000000000002	-8.505892151565464
0.02959	-8.503094810310984
0.0296	-8.500299073262916
0.029610000000000004	-8.497504938920397
0.029620000000000004	-8.494712405777214
0.029630000000000004	-8.491921472384936
0.029640000000000003	-8.489132137251813
0.029650000000000003	-8.486344398887585
0.029660000000000002	-8.48355825580407
0.029670000000000002	-8.480773706515588
0.02968	-8.477990749536918
0.029690000000000005	-8.475209383385222
0.029700000000000004	-8.472429606253218
0.029710000000000004	-8.469651416515603
0.029720000000000003	-8.466874813171827
0.029730000000000003	-8.464099793999962
0.029740000000000003	-8.461326357818962
0.029750000000000002	-8.458554503464816
0.02976	-8.455784229627469
0.02977	-8.453015534841965
0.029780000000000004	-8.450248417645433
0.029790000000000004	-8.447482876440725
0.029800000000000004	-8.444718909753092
0.029810000000000003	-8.441956516276207
0.029820000000000003	-8.439195694553849
0.029830000000000002	-8.436436443131727
0.029840000000000002	-8.4336787605576
0.02985	-8.430922645381152
0.029860000000000005	-8.428168096152563
0.029870000000000004	-8.42541511109849
0.029880000000000004	-8.422663688810093
0.029890000000000003	-8.419913828129623
0.029900000000000003	-8.417165527455339
0.029910000000000003	-8.414418785514208
0.029920000000000002	-8.411673600869072
0.029930000000000002	-8.40892997208319
0.02994	-8.406187897720784
0.029950000000000004	-8.403447376338843
0.029960000000000004	-8.400708406517932
0.029970000000000004	-8.397970986829568
0.029980000000000003	-8.395235115845914
0.029990000000000003	-8.39250079213134
0.030000000000000002	-8.38976801426281
0.030010000000000002	-8.387036780825774
0.03002	-8.384307090399417
0.030030000000000005	-8.381578941543047
0.030040000000000004	-8.378852332830935
0.030050000000000004	-8.376127262808154
0.030060000000000003	-8.373403730054797
0.030070000000000003	-8.370681733233925
0.030080000000000003	-8.367961270417297
0.030090000000000002	-8.36524234038691
0.030100000000000002	-8.362524942065996
0.03011	-8.359809074050448
0.030120000000000004	-8.357094734937679
0.030130000000000004	-8.354381923326992
0.030140000000000004	-8.35167063755171
0.030150000000000003	-8.348960876337973
0.030160000000000003	-8.346252638433619
0.030170000000000002	-8.343545922444601
0.030180000000000002	-8.340840726978529
0.03019	-8.338137050644654
0.030200000000000005	-8.335434892053877
0.030210000000000004	-8.332734249819236
0.030220000000000004	-8.330035122554825
0.030230000000000003	-8.327337508876074
0.030240000000000003	-8.324641407401014
0.030250000000000003	-8.321946816748248
0.030260000000000002	-8.319253735523178
0.030270000000000002	-8.316562162306434
0.03028	-8.313872095406584
0.030290000000000004	-8.311183533451558
0.030300000000000004	-8.308496475435517
0.030310000000000004	-8.305810919678326
0.030320000000000003	-8.303126865124348
0.030330000000000003	-8.300444310237985
0.030340000000000002	-8.297763253110585
0.030350000000000002	-8.295083693104052
0.03036	-8.292405628858628
0.030370000000000005	-8.289729059016015
0.030380000000000004	-8.287053982219565
0.030390000000000004	-8.284380397114237
0.030400000000000003	-8.281708302346589
0.030410000000000003	-8.279037696565688
0.030420000000000003	-8.276368578420303
0.030430000000000002	-8.273700946561654
0.030440000000000002	-8.271034799642749
0.03045	-8.268370136318103
0.030460000000000004	-8.265706955243399
0.030470000000000004	-8.263045255076182
0.030480000000000004	-8.260385034475558
0.030490000000000003	-8.257726292098015
0.030500000000000003	-8.255069026609178
0.030510000000000002	-8.252413236674958
0.030520000000000002	-8.249758920959758
0.03053	-8.247106078130088
0.030540000000000005	-8.244454706853798
0.030550000000000004	-8.241804805761454
0.030560000000000004	-8.239156373100759
0.030570000000000003	-8.236509407841687
0.030580000000000003	-8.233863908624773
0.030590000000000003	-8.231219874331554
0.030600000000000002	-8.228577303632171
0.030610000000000002	-8.22593619516817
0.03062	-8.223296547668753
0.030630000000000004	-8.220658359779042
0.030640000000000004	-8.21802163021028
0.030650000000000004	-8.215386357660904
0.030660000000000003	-8.212752540819043
0.030670000000000003	-8.21012017837419
0.030680000000000002	-8.207489269017268
0.030690000000000002	-8.204859811441791
0.0307	-8.202231804330879
0.030710000000000005	-8.199605246380695
0.030720000000000004	-8.19698013612385
0.030730000000000004	-8.194356471684387
0.030740000000000003	-8.191734252514578
0.030750000000000003	-8.189113477317186
0.030760000000000003	-8.186494144796576
0.030770000000000002	-8.183876253658735
0.030780000000000002	-8.181259802611542
0.03079	-8.178644790363713
0.030800000000000004	-8.176031215625247
0.030810000000000004	-8.173419077108445
0.030820000000000004	-8.17080837352598
0.030830000000000003	-8.168199103592663
0.030840000000000003	-8.165591266024757
0.030850000000000002	-8.162984859540037
0.030860000000000002	-8.160379882714528
0.03087	-8.157776333830592
0.030880000000000005	-8.155174211550673
0.030890000000000004	-8.15257351524724
0.030900000000000004	-8.14997424363818
0.030910000000000003	-8.147376395454522
0.030920000000000003	-8.144779969382505
0.030930000000000003	-8.142184964161473
0.030940000000000002	-8.139591378345655
0.030950000000000002	-8.136999210280326
0.03096	-8.134408459317864
0.030970000000000004	-8.131819124197502
0.030980000000000004	-8.129231203659081
0.030990000000000004	-8.126644696438564
0.031000000000000003	-8.124059601285133
0.031010000000000003	-8.121475916943456
0.031020000000000002	-8.11889364215964
0.031030000000000002	-8.116312775681338
0.03104	-8.113733316248748
0.031050000000000005	-8.11115526261964
0.031060000000000004	-8.108578613547788
0.031070000000000004	-8.106003367785728
0.031080000000000003	-8.10342952408812
0.031090000000000003	-8.100857081187009
0.031100000000000003	-8.098286037840303
0.031110000000000002	-8.095716392831523
0.031120000000000002	-8.093148144920281
0.03113	-8.090581292868208
0.031140000000000004	-8.08801583543873
0.031150000000000004	-8.085451771396276
0.031160000000000004	-8.082889099506781
0.031170000000000003	-8.080327818511108
0.031180000000000003	-8.077767927188983
0.031190000000000002	-8.075209424315105
0.031200000000000002	-8.072652308672385
0.03121	-8.070096579033876
0.031220000000000005	-8.067542234163719
0.031230000000000004	-8.064989272804736
0.031240000000000004	-8.062437693778115
0.03125	-8.059887495443425
0.03126	-8.057338676870994
0.03127	-8.05479123696675
0.03128	-8.052245174492288
0.03129	-8.049700488255345
0.0313	-8.047157177047634
0.031310000000000004	-8.044615239656817
0.03132	-8.042074674871959
0.031330000000000004	-8.039535481484005
0.03134	-8.036997658284514
0.03135	-8.034461204066428
0.03136	-8.031926117448002
0.03137	-8.029392397050588
0.03138	-8.026860041596732
0.03139	-8.024329050315206
0.031400000000000004	-8.021799422007753
0.03141	-8.019271155476757
0.031420000000000003	-8.016744249525665
0.03143	-8.01421870295979
0.03144	-8.011694514586127
0.03145	-8.009171682680648
0.03146	-8.00665020620314
0.03147	-8.004130084346794
0.03148	-8.001611315894229
0.031490000000000004	-7.999093899689944
0.0315	-7.996577834556114
0.03151	-7.99406311931035
0.03152	-7.991549752766139
0.03153	-7.98903773370736
0.03154	-7.986527060998334
0.03155	-7.984017733434003
0.031560000000000005	-7.98150974897946
0.03157	-7.979003107334101
0.031580000000000004	-7.9764978073430886
0.03159	-7.973993847825829
0.0316	-7.971491227622791
0.03161	-7.9689899454465705
0.03162	-7.966489999955915
0.03163	-7.96399139028227
0.03164	-7.961494115262311
0.031650000000000005	-7.95899817373391
0.03166	-7.956503564536284
0.031670000000000004	-7.954010286509945
0.03168	-7.9515183384970305
0.03169	-7.9490277193403704
0.0317	-7.946538427885011
0.03171	-7.944050462976067
0.03172	-7.94156382346042
0.03173	-7.939078508186339
0.031740000000000004	-7.9365945160036695
0.03175	-7.934111845763052
0.031760000000000004	-7.931630496316548
0.03177	-7.929150466517918
0.03178	-7.926671755221712
0.03179	-7.9241943612279355
0.0318	-7.921718283414965
0.03181	-7.919243520669504
0.03182	-7.916770071849097
0.031830000000000004	-7.914297935824619
0.03184	-7.911827111457841
0.03185	-7.909357597610941
0.03186	-7.906889393149361
0.03187	-7.904422496940777
0.03188	-7.901956907852826
0.03189	-7.8994926247478405
0.031900000000000005	-7.8970296464952225
0.03191	-7.894567971972737
0.031920000000000004	-7.892107600052916
0.03193	-7.889648529609567
0.03194	-7.887190759296579
0.03195	-7.884734287925847
0.03196	-7.882279114657155
0.03197	-7.879825238361937
0.03198	-7.877372657934264
0.031990000000000005	-7.8749213722561135
0.032	-7.872471380211401
0.032010000000000004	-7.870022680683807
0.03202	-7.8675752723694545
0.03203	-7.86512915362772
0.03204	-7.862684323756533
0.03205	-7.860240781663064
0.03206	-7.8577985265374455
0.03207	-7.855357557273914
0.032080000000000004	-7.852917872767978
0.03209	-7.850479471916469
0.032100000000000004	-7.84804235360978
0.03211	-7.845606516747568
0.03212	-7.843171960237137
0.03213	-7.840738682979801
0.03214	-7.838306683878384
0.03215	-7.835875961586298
0.03216	-7.833446515234119
0.032170000000000004	-7.831018343507665
0.03218	-7.8285914450834575
0.03219	-7.8261658193018
0.0322	-7.823741465122894
0.03221	-7.821318381460489
0.03222	-7.81889656722857
0.03223	-7.8164760213418205
0.032240000000000005	-7.814056742716346
0.03225	-7.811638730269492
0.032260000000000004	-7.809221982919791
0.03227	-7.806806499586987
0.03228	-7.804392279191887
0.03229	-7.801979320644681
0.0323	-7.799567622857091
0.03231	-7.797157184777018
0.03232	-7.794748005330096
0.032330000000000005	-7.792340083443113
0.03234	-7.789933418044062
0.032350000000000004	-7.787528008021872
0.03236	-7.785123852041542
0.03237	-7.782720949339313
0.03238	-7.780319298850096
0.03239	-7.777918899371511
0.0324	-7.775519749968085
0.03241	-7.773121849564566
0.032420000000000004	-7.770725197087921
0.03243	-7.768329791476595
0.032440000000000004	-7.76593563170277
0.03245	-7.763542716707275
0.03246	-7.761151045432461
0.03247	-7.758760616807875
0.03248	-7.756371429780172
0.03249	-7.753983483307971
0.0325	-7.751596776338736
0.032510000000000004	-7.749211307812182
0.03252	-7.746827076683927
0.03253	-7.744444081906378
0.03254	-7.742062322431296
0.03255	-7.739681797211622
0.03256	-7.737302505201356
0.03257	-7.7349244453556665
0.032580000000000005	-7.732547616630877
0.03259	-7.730172017984526
0.032600000000000004	-7.727797648364525
0.03261	-7.725424506532548
0.03262	-7.723052591579076
0.03263	-7.720681902490723
0.03264	-7.7183124374057375
0.03265	-7.715944196081733
0.03266	-7.71357717753527
0.032670000000000005	-7.711211380735997
0.03268	-7.708846804168595
0.032690000000000004	-7.706483447240087
0.0327	-7.704121309016648
0.03271	-7.701760388472727
0.03272	-7.699400684580593
0.03273	-7.697042196304277
0.03274	-7.694684922635123
0.03275	-7.6923288625514195
0.032760000000000004	-7.689974015032758
0.03277	-7.687620379059695
0.032780000000000004	-7.685267953613821
0.03279	-7.682916737437334
0.0328	-7.680566729319247
0.03281	-7.678217928682998
0.03282	-7.675870334515617
0.03283	-7.673523945804997
0.03284	-7.671178761540312
0.032850000000000004	-7.66883478071187
0.03286	-7.666492002311057
0.03287	-7.664150425330158
0.03288	-7.661810048758789
0.03289	-7.6594708715938395
0.0329	-7.657132892833481
0.03291	-7.654796111473853
0.032920000000000005	-7.652460526512819
0.03293	-7.650126136943918
0.032940000000000004	-7.647792941560164
0.03295	-7.645460939575653
0.03296	-7.643130129992747
0.03297	-7.640800511815504
0.03298	-7.638472084048145
0.03299	-7.636144845696363
0.033	-7.6338187957664
0.033010000000000005	-7.631493933265984
0.03302	-7.629170257196094
0.033030000000000004	-7.6268477665680035
0.03304	-7.624526460399147
0.03305	-7.622206337701359
0.03306	-7.619887397487636
0.03307	-7.617569638772073
0.03308	-7.615253060569829
0.03309	-7.612937661897108
0.033100000000000004	-7.610623441532567
0.03311	-7.608310398651764
0.033120000000000004	-7.605998532356672
0.03313	-7.603687841668498
0.03314	-7.601378325608776
0.03315	-7.599069983169562
0.03316	-7.596762813386038
0.03317	-7.594456815299441
0.03318	-7.592151987939047
0.033190000000000004	-7.589848330244548
0.0332	-7.587545841199802
0.03321	-7.585244519949759
0.03322	-7.582944365446238
0.03323	-7.580645376553383
0.03324	-7.578347552229836
0.03325	-7.57605089184989
0.033260000000000005	-7.573755394450192
0.03327	-7.571461059066737
0.033280000000000004	-7.569167884736972
0.03329	-7.566875870499684
0.0333	-7.5645850153947345
0.03331	-7.56229531846307
0.03332	-7.5600067787327525
0.03333	-7.557719395174418
0.03334	-7.5554331659938
0.033350000000000005	-7.553148091080766
0.03336	-7.55086416956553
0.033370000000000004	-7.548581400496379
0.03338	-7.546299782918828
0.03339	-7.54401931587251
0.0334	-7.5417399984233064
0.03341	-7.539461829603486
0.03342	-7.537184807844243
0.03343	-7.534908932841593
0.033440000000000004	-7.532634203655402
0.03345	-7.530360619343319
0.033460000000000004	-7.528088178963131
0.03347	-7.525816881574113
0.03348	-7.523546726230719
0.03349	-7.5212777119938785
0.0335	-7.519009837932858
0.03351	-7.516743103110144
0.03352	-7.514477506589949
0.033530000000000004	-7.512213047419893
0.03354	-7.509949724620716
0.03355	-7.50768753732351
0.03356	-7.5054264845958905
0.03357	-7.503166565507076
0.03358	-7.500907779127489
0.03359	-7.49865012452811
0.033600000000000005	-7.496393600781092
0.03361	-7.494138206959742
0.033620000000000004	-7.491883942117994
0.03363	-7.489630805321846
0.03364	-7.487378795667286
0.03365	-7.485127912235658
0.03366	-7.482878154103816
0.03367	-7.480629520337898
0.03368	-7.478382010036987
0.033690000000000005	-7.476135622282052
0.0337	-7.473890356155087
0.033710000000000004	-7.47164621073893
0.03372	-7.469403185117442
0.03373	-7.467161278201122
0.03374	-7.4649204892130285
0.03375	-7.4626808172777
0.03376	-7.460442261483234
0.03377	-7.4582048209186445
0.033780000000000004	-7.455968494555885
0.03379	-7.453733281516921
0.033800000000000004	-7.4514991809815445
0.03381	-7.449266192042365
0.03382	-7.447034313793675
0.03383	-7.444803545218045
0.03384	-7.4425738851218135
0.03385	-7.440345332737845
0.03386	-7.4381178874334815
0.033870000000000004	-7.435891548308389
0.03388	-7.433666314463369
0.03389	-7.431442185000072
0.0339	-7.429219159021125
0.03391	-7.426997235630113
0.03392	-7.424776413926569
0.03393	-7.422556693014713
0.033940000000000005	-7.420338072001121
0.03395	-7.418120549991526
0.033960000000000004	-7.415904126101777
0.03397	-7.413688799441059
0.03398	-7.411474569111613
0.03399	-7.409261434211722
0.034	-7.407049393348839
0.03401	-7.40483844616305
0.03402	-7.402628591768954
0.034030000000000005	-7.400419829282001
0.03404	-7.39821215730804
0.034050000000000004	-7.396005574977683
0.03406	-7.393800081800415
0.03407	-7.391595676987828
0.03408	-7.389392359681519
0.03409	-7.387190129003841
0.0341	-7.384988984078818
0.03411	-7.3827889240228615
0.034120000000000004	-7.380589947929941
0.03413	-7.378392054964916
0.034140000000000004	-7.376195244254404
0.03415	-7.373999514926231
0.03416	-7.371804866109187
0.03417	-7.369611296932982
0.03418	-7.367418806528297
0.03419	-7.365227394026584
0.0342	-7.363037058560369
0.034210000000000004	-7.36084779926289
0.03422	-7.358659615261091
0.034230000000000003	-7.356472505663664
0.03424	-7.354286469640222
0.03425	-7.35210150632766
0.03426	-7.349917614863774
0.03427	-7.347734794377589
0.034280000000000005	-7.34555304396846
0.03429	-7.343372362808834
0.034300000000000004	-7.341192750054628
0.03431	-7.339014204851608
0.03432	-7.336836726342932
0.03433	-7.334660313672657
0.03434	-7.332484965985706
0.03435	-7.330310682428038
0.03436	-7.328137462146201
0.034370000000000005	-7.325965304211536
0.03438	-7.3237942077353235
0.034390000000000004	-7.321624171981286
0.0344	-7.319455196100675
0.03441	-7.317287279187042
0.03442	-7.315120420431024
0.03443	-7.3129546190047385
0.03444	-7.310789873713297
0.03445	-7.308626183963803
0.034460000000000005	-7.306463549011321
0.03447	-7.304301968013249
0.034480000000000004	-7.302141440127839
0.03449	-7.299981964499672
0.0345	-7.297823540300615
0.03451	-7.29566616669419
0.03452	-7.293509842760138
0.03453	-7.291354567630728
0.03454	-7.28920034056793
0.034550000000000004	-7.287047160731587
0.03456	-7.284895027293084
0.034570000000000004	-7.2827439394316755
0.03458	-7.280593896314302
0.03459	-7.2784448970417746
0.0346	-7.276296940632183
0.03461	-7.274150026473805
0.034620000000000005	-7.272004153737456
0.03463	-7.269859321565839
0.034640000000000004	-7.26771552914235
0.03465	-7.26557277565832
0.03466	-7.263431059946648
0.03467	-7.261290381139151
0.03468	-7.259150738466121
0.03469	-7.257012131439842
0.0347	-7.254874559239894
0.034710000000000005	-7.252738021046344
0.03472	-7.250602516039809
0.034730000000000004	-7.248468043401193
0.03474	-7.246334602229752
0.03475	-7.2442021914802215
0.03476	-7.242070810649542
0.03477	-7.239940458923031
0.03478	-7.23781113548702
0.03479	-7.235682839528439
0.034800000000000005	-7.233555570234925
0.03481	-7.231429326795091
0.034820000000000004	-7.229304108398385
0.03483	-7.227179914235142
0.03484	-7.225056743496385
0.03485	-7.222934595373962
0.03486	-7.220813469035206
0.03487	-7.2186933636873585
0.03488	-7.216574278536516
0.034890000000000004	-7.214456212776376
0.0349	-7.212339165482597
0.034910000000000004	-7.2102231359743065
0.03492	-7.2081081234490085
0.03493	-7.205994127105243
0.03494	-7.2038811461428045
0.03495	-7.201769179761637
0.034960000000000005	-7.1996582271625655
0.03497	-7.197548287391562
0.034980000000000004	-7.195439359785844
0.03499	-7.193331443571374
0.035	-7.191224537952351
0.03501	-7.189118642134339
0.03502	-7.187013755323093
0.03503	-7.1849098767254125
0.03504	-7.182807005549344
0.035050000000000005	-7.18070514059105
0.03506	-7.178604281468068
0.035070000000000004	-7.176504427389448
0.03508	-7.174405577544347
0.03509	-7.172307731155902
0.0351	-7.170210887454772
0.03511	-7.1681150456517075
0.03512	-7.166020204966291
0.03513	-7.163926364579718
0.035140000000000005	-7.1618335237377675
0.03515	-7.159741681662165
0.035160000000000004	-7.157650837570836
0.03517	-7.155560990682488
0.03518	-7.1534721402091055
0.03519	-7.151384285375735
0.0352	-7.14929742540617
0.03521	-7.1472115595222565
0.03522	-7.145126686923813
0.035230000000000004	-7.143042806849003
0.03524	-7.140959918530192
0.035250000000000004	-7.138878021181855
0.03526	-7.136797114040086
0.03527	-7.134717196331611
0.03528	-7.132638267275187
0.03529	-7.130560326043348
0.035300000000000005	-7.128483371881526
0.03531	-7.126407403600416
0.035320000000000004	-7.124332420750278
0.03533	-7.122258422199926
0.03534	-7.120185407626975
0.03535	-7.118113376096679
0.03536	-7.11604232708414
0.03537	-7.113972259825184
0.03538	-7.111903173556758
0.035390000000000005	-7.109835067516526
0.0354	-7.107767940942935
0.035410000000000004	-7.105701793075195
0.03542	-7.103636623153276
0.03543	-7.1015724304178995
0.03544	-7.099509214110572
0.03545	-7.097446973292346
0.03546	-7.095385707189096
0.03547	-7.093325415240535
0.035480000000000005	-7.091266096683523
0.03549	-7.089207750775504
0.035500000000000004	-7.087150376763216
0.03551	-7.085093973890482
0.03552	-7.083038541404301
0.03553	-7.080984078557348
0.03554	-7.07893058459903
0.03555	-7.076878058779551
0.03556	-7.074826500347626
0.035570000000000004	-7.072775908394236
0.03558	-7.07072628233559
0.035590000000000004	-7.068677621424831
0.0356	-7.066629924916112
0.03561	-7.064583192064432
0.03562	-7.062537422126002
0.03563	-7.06049261435648
0.035640000000000005	-7.058448767980383
0.03565	-7.056405882276133
0.035660000000000004	-7.054363956178559
0.03567	-7.052322989200553
0.03568	-7.050282980683654
0.03569	-7.048243929892259
0.0357	-7.046205836088507
0.03571	-7.044168698532481
0.03572	-7.04213251648965
0.035730000000000005	-7.040097289225285
0.03574	-7.038063015888888
0.035750000000000004	-7.036029695850104
0.03576	-7.03399732838171
0.03577	-7.031965912756812
0.03578	-7.029935448243709
0.03579	-7.027905934101569
0.0358	-7.02587736960702
0.03581	-7.023849754032514
0.035820000000000005	-7.021823086649023
0.03583	-7.019797366726996
0.035840000000000004	-7.017772593536687
0.03585	-7.01574876635448
0.03586	-7.013725884454448
0.03587	-7.011703947111183
0.03588	-7.009682953599613
0.035890000000000005	-7.007662903195665
0.0359	-7.0056437951759865
0.035910000000000004	-7.003625628817951
0.03592	-7.001608403399969
0.035930000000000004	-6.999592118200745
0.03594	-6.997576772269717
0.03595	-6.995562364866132
0.03596	-6.993548895523977
0.03597	-6.991536363525823
0.035980000000000005	-6.989524768154446
0.03599	-6.987514108670069
0.036000000000000004	-6.985504383956198
0.03601	-6.98349559372407
0.03602	-6.98148773726013
0.03603	-6.9794808138354085
0.03604	-6.977474822733182
0.03605	-6.975469763211685
0.03606	-6.973465634597355
0.036070000000000005	-6.971462436194528
0.03608	-6.969460167293446
0.036090000000000004	-6.967458827185471
0.0361	-6.96545841497039
0.03611	-6.963458930072562
0.03612	-6.961460371680165
0.03613	-6.959462739248226
0.03614	-6.957466032078662
0.03615	-6.955470249467556
0.036160000000000005	-6.953475390503844
0.03617	-6.951481454326456
0.036180000000000004	-6.949488440572669
0.03619	-6.947496348570765
0.0362	-6.945505177620845
0.03621	-6.943514927023573
0.03622	-6.94152559608046
0.036230000000000005	-6.939537184094007
0.03624	-6.937549690366569
0.03625	-6.935563114201635
0.03626	-6.9335774549033555
0.03627	-6.931592711626913
0.03628	-6.92960888361408
0.03629	-6.92762597038618
0.0363	-6.925643971250661
0.03631	-6.923662885515746
0.03632	-6.921682712490487
0.03633	-6.9197034514839455
0.03634	-6.917725101806294
0.03635	-6.915747662768538
0.03636	-6.913771133681791
0.03637	-6.911795513858074
0.03638	-6.909820802610159
0.03639	-6.907846999246871
0.0364	-6.905874103053996
0.03641	-6.903902113366486
0.03642	-6.90193102951256
0.03643	-6.899960850808323
0.03644	-6.897991576570588
0.03645	-6.896023206117224
0.03646	-6.894055738765987
0.03647	-6.892089173835322
0.03648	-6.890123510639572
0.03649	-6.888158748504056
0.0365	-6.886194886749452
0.03651	-6.884231924697136
0.03652	-6.882269861669155
0.03653	-6.880308696988546
0.03654	-6.878348429978527
0.03655	-6.876389059962866
0.03656	-6.8744305862662465
0.03657	-6.872473008208436
0.03658	-6.870516324779227
0.03659	-6.868560535423667
0.0366	-6.86660563969469
0.03661	-6.864651636920961
0.03662	-6.862698526431933
0.03663	-6.860746307557703
0.03664	-6.8587949796290815
0.03665	-6.856844541944723
0.03666	-6.854894993848193
0.03667	-6.85294633434888
0.03668	-6.850998563046565
0.03669	-6.849051679353989
0.0367	-6.84710568260617
0.03671	-6.845160572135331
0.03672	-6.843216347272994
0.03673	-6.841273007364324
0.03674	-6.839330551747372
0.03675	-6.837388979759951
0.03676	-6.835448290740809
0.03677	-6.833508483988311
0.03678	-6.831569558781031
0.03679	-6.829631514551648
0.0368	-6.827694350634755
0.03681	-6.825758066391174
0.03682	-6.823822661163633
0.03683	-6.821888134295685
0.03684	-6.819954485131861
0.03685	-6.818021712975259
0.03686	-6.816089817014518
0.03687	-6.814158796732697
0.03688	-6.812228651271516
0.03689	-6.810299380028801
0.0369	-6.808370982449604
0.03691	-6.806443458004107
0.03692	-6.804516805885996
0.03693	-6.802591025592316
0.03694	-6.800666116457691
0.03695	-6.798742077859074
0.03696	-6.796818909154769
0.03697	-6.79489660969358
0.03698	-6.7929751788286685
0.03699	-6.791054615920216
0.037	-6.789134920323605
0.03701	-6.787216091385206
0.03702	-6.785298128425154
0.03703	-6.783381030847281
0.037040000000000003	-6.781464797984028
0.03705	-6.77954942917813
0.03706	-6.777634923829523
0.03707	-6.775721281296304
0.03708	-6.773808500940191
0.03709	-6.771896582122412
0.0371	-6.76998552417937
0.03711	-6.768075326494982
0.03712	-6.766165988433771
0.03713	-6.7642575093588215
0.03714	-6.762349888636644
0.03715	-6.760443125631534
0.03716	-6.758537219708444
0.03717	-6.756632170233201
0.03718	-6.754727976572343
0.03719	-6.75282463809271
0.0372	-6.75092215416216
0.03721	-6.749020524148756
0.03722	-6.747119747281975
0.03723	-6.74521982278819
0.03724	-6.743320750314364
0.03725	-6.741422529223692
0.03726	-6.739525158903065
0.03727	-6.737628638724911
0.03728	-6.735732968062536
0.03729	-6.733838146289138
0.0373	-6.731944172778903
0.03731	-6.730051046902551
0.03732	-6.728158768031986
0.03733	-6.726267335551043
0.03734	-6.724376748718756
0.03735	-6.722487006751681
0.03736	-6.720598109306705
0.03737	-6.718710055762633
0.037380000000000004	-6.716822845440596
0.03739	-6.714936477703189
0.0374	-6.713050952007306
0.03741	-6.711166267734288
0.03742	-6.709282424222838
0.03743	-6.707399420837049
0.03744	-6.705517257021961
0.03745	-6.703635932161764
0.03746	-6.7017554456297965
0.03747	-6.699875796796045
0.03748	-6.6979969850718595
0.03749	-6.696119009843419
0.0375	-6.694241870497047
0.03751	-6.692365566243435
0.03752	-6.690490096506622
0.03753	-6.688615460816889
0.03754	-6.686741658563712
0.03755	-6.684868689137124
0.03756	-6.682996551927719
0.03757	-6.681125246326643
0.03758	-6.6792547717256285
0.03759	-6.67738512730961
0.0376	-6.675516312577695
0.03761	-6.673648326943905
0.03762	-6.6717811697408305
0.03763	-6.669914840507485
0.03764	-6.668049338625883
0.03765	-6.666184663502361
0.03766	-6.664320814509475
0.03767	-6.662457791060437
0.03768	-6.660595592565813
0.03769	-6.65873421842406
0.0377	-6.656873668034292
0.03771	-6.655013940796194
0.037720000000000004	-6.653155036002616
0.03773	-6.651296953113812
0.03774	-6.6494396915799205
0.03775	-6.647583250802828
0.03776	-6.645727630185355
0.03777	-6.643872829130552
0.03778	-6.642018847042095
0.03779	-6.640165683324113
0.0378	-6.638313337381441
0.03781	-6.6364618086196
0.03782	-6.634611096444573
0.03783	-6.632761200262716
0.03784	-6.630912119476674
0.03785	-6.629063853464506
0.03786	-6.627216401668181
0.03787	-6.625369763176334
0.03788	-6.623523937644762
0.03789	-6.621678924557402
0.0379	-6.619834723318663
0.03791	-6.617991333348396
0.03792	-6.616148754018127
0.03793	-6.614306984730476
0.03794	-6.6124660249490965
0.03795	-6.610625874087725
0.03796	-6.608786531560619
0.03797	-6.60694799678264
0.03798	-6.605110269163903
0.03799	-6.60327334805927
0.038	-6.601437232859508
0.03801	-6.599601923074244
0.03802	-6.597767417933456
0.03803	-6.595933716860548
0.03804	-6.5941008194374255
0.03805	-6.592268725099055
0.038060000000000004	-6.5904374332724345
0.03807	-6.588606943378027
0.03808	-6.5867772548371
0.03809	-6.584948367071776
0.0381	-6.583120279504531
0.03811	-6.581292991558325
0.03812	-6.57946650265674
0.03813	-6.577640812175369
0.03814	-6.575815919339103
0.03815	-6.573991823822848
0.03816	-6.572168525052678
0.03817	-6.570346022455182
0.03818	-6.568524315457577
0.03819	-6.566703403487608
0.0382	-6.564883285973532
0.03821	-6.563063962344519
0.03822	-6.561245432029553
0.03823	-6.559427694456183
0.03824	-6.557610749044294
0.03825	-6.555794595229973
0.03826	-6.553979232452152
0.03827	-6.5521646600512735
0.03828	-6.550350877528286
0.03829	-6.548537884339488
0.0383	-6.546725679918548
0.03831	-6.5449142634351
0.03832	-6.543103634561836
0.03833	-6.541293792761435
0.03834	-6.539484737470037
0.03835	-6.537676468124216
0.03836	-6.535868984160799
0.03837	-6.534062284946394
0.03838	-6.532256369843667
0.03839	-6.530451238434352
0.038400000000000004	-6.528646890161644
0.03841	-6.526843324465385
0.03842	-6.525040540785964
0.03843	-6.523238538563995
0.03844	-6.521437317219823
0.03845	-6.519636876216662
0.03846	-6.517837214996265
0.03847	-6.516038333000639
0.03848	-6.514240229674586
0.03849	-6.512442904462166
0.0385	-6.510646356804754
0.03851	-6.508850586148506
0.03852	-6.507055591531195
0.03853	-6.505261372670168
0.03854	-6.503467929145141
0.03855	-6.501675260410708
0.03856	-6.499883365915163
0.03857	-6.498092245097815
0.03858	-6.49630189741584
0.03859	-6.494512322320138
0.0386	-6.4927235192607435
0.03861	-6.490935487595938
0.03862	-6.489148226844632
0.03863	-6.487361736483949
0.03864	-6.485576015966057
0.03865	-6.48379106474369
0.03866	-6.482006882270163
0.03867	-6.480223467977834
0.03868	-6.4784408213256635
0.03869	-6.476658941785345
0.0387	-6.47487782865538
0.03871	-6.473097481356921
0.03872	-6.471317899539164
0.03873	-6.469539082659361
0.038740000000000004	-6.467761030175273
0.03875	-6.465983741536235
0.03876	-6.464207216053083
0.03877	-6.462431453189115
0.03878	-6.4606564525581565
0.03879	-6.458882213621022
0.0388	-6.457108735836536
0.03881	-6.455336018611563
0.03882	-6.453564061465169
0.03883	-6.451792863860225
0.03884	-6.450022425259599
0.03885	-6.4482527451268545
0.03886	-6.44648382292608
0.03887	-6.444715658121933
0.03888	-6.442948250179409
0.03889	-6.441181598564237
0.0389	-6.439415702742194
0.03891	-6.437650562179828
0.03892	-6.43588617634433
0.03893	-6.434122544702825
0.03894	-6.432359666723201
0.03895	-6.430597541869372
0.03896	-6.428836169582894
0.03897	-6.427075549365004
0.03898	-6.4253156806712095
0.03899	-6.4235565629750955
0.039	-6.421798195758639
0.03901	-6.4200405784931505
0.03902	-6.418283710650416
0.03903	-6.41652759145394
0.03904	-6.41477222059424
0.03905	-6.4130175975548145
0.03906	-6.411263721831529
0.03907	-6.409510592898867
0.039080000000000004	-6.407758210231787
0.03909	-6.406006573305228
0.0391	-6.404255681594112
0.03911	-6.402505534560923
0.03912	-6.400756131618787
0.03913	-6.399007472305321
0.03914	-6.397259555934826
0.03915	-6.395512382168912
0.03916	-6.393765950477013
0.03917	-6.392020260031342
0.03918	-6.390275310598504
0.03919	-6.388531101690715
0.0392	-6.3867876327894315
0.03921	-6.385044903376917
0.03922	-6.383302912921753
0.03923	-6.381561660808722
0.03924	-6.3798211466326595
0.03925	-6.378081369877416
0.03926	-6.376342330027292
0.03927	-6.374604026567061
0.03928	-6.372866458981951
0.03929	-6.37112962675787
0.0393	-6.369393529380959
0.03931	-6.367658166337675
0.03932	-6.365923537115059
0.03933	-6.364189641108655
0.03934	-6.362456477851042
0.03935	-6.360724046878449
0.03936	-6.358992347679887
0.03937	-6.357261379744892
0.03938	-6.355531142519918
0.03939	-6.353801635129631
0.0394	-6.352072857340493
0.03941	-6.350344808780143
0.039420000000000004	-6.348617488941091
0.03943	-6.346890897316386
0.03944	-6.345165033399488
0.03945	-6.343439896684225
0.03946	-6.34171548666494
0.03947	-6.339991802836424
0.03948	-6.338268844693914
0.03949	-6.336546611733178
0.0395	-6.334825103440514
0.03951	-6.333104319322553
0.03952	-6.33138425887612
0.03953	-6.329664921595663
0.03954	-6.327946306970967
0.03955	-6.3262284145115
0.03956	-6.3245112437161595
0.03957	-6.322794794084126
0.03958	-6.321079065115079
0.03959	-6.3193640562957745
0.0396	-6.317649767120663
0.03961	-6.315936197110462
0.03962	-6.3142233457665355
0.03963	-6.31251121257659
0.03964	-6.310799797051115
0.03965	-6.3090890986990456
0.03966	-6.307379117014419
0.03967	-6.305669851489357
0.03968	-6.303961301636123
0.03969	-6.302253466910699
0.0397	-6.300546346860559
0.03971	-6.298839941010321
0.03972	-6.297134248866103
0.03973	-6.295429269934212
0.03974	-6.293725003721468
0.03975	-6.2920214495613855
0.039760000000000004	-6.290318607044144
0.03977	-6.288616475769814
0.03978	-6.286915055247881
0.03979	-6.28521434498752
0.0398	-6.283514344498386
0.03981	-6.281815053290666
0.03982	-6.280116470698337
0.03983	-6.278418596251134
0.03984	-6.276721429618986
0.039850000000000003	-6.2750249702129555
0.03986	-6.273329217639198
0.03987	-6.271634171420095
0.03988	-6.269939831069788
0.03989	-6.268246196102478
0.0399	-6.266553265909263
0.03991	-6.264861040062527
0.03992	-6.263169518138248
0.03993	-6.261478699606258
0.03994	-6.259788584035472
0.03995	-6.2580991709406035
0.03996	-6.256410459814915
0.03997	-6.2547224501406085
0.03998	-6.253035141498924
0.03999	-6.251348533408809
0.04	-6.249662625389263
0.04001	-6.247977416959881
0.04002	-6.246292907591655
0.04003	-6.244609096659394
0.04004	-6.24292598387968
0.04005	-6.241243568774161
0.04006	-6.239561850864919
0.04007	-6.237880829501537
0.04008	-6.236200504239628
0.04009	-6.234520874739358
0.040100000000000004	-6.23284194052952
0.04011	-6.231163701134667
0.04012	-6.229486156079776
0.04013	-6.227809304890263
0.04014	-6.226133146976526
0.04015	-6.224457681963601
0.04016	-6.222782909395079
0.04017	-6.221108828782649
0.04018	-6.219435439658957
0.040190000000000003	-6.21776274156254
0.0402	-6.216090734021673
0.04021	-6.214419416565198
0.04022	-6.212748788722697
0.04023	-6.211078850023501
0.04024	-6.2094095999975245
0.04025	-6.207741038175206
0.04026	-6.206073164087394
0.04027	-6.20440597726542
0.04028	-6.202739477241194
0.04029	-6.2010736635467305
0.0403	-6.199408535714241
0.04031	-6.197744093276617
0.04032	-6.196080335767148
0.04033	-6.194417262719591
0.04034	-6.192754873667983
0.04035	-6.191093168146873
0.04036	-6.189432145691429
0.04037	-6.187771805836682
0.04038	-6.18611214811833
0.04039	-6.184453172072491
0.0404	-6.182794877235699
0.04041	-6.181137263144894
0.04042	-6.179480329337245
0.04043	-6.177824075341246
0.040440000000000004	-6.176168500704431
0.04045	-6.174513604965344
0.04046	-6.172859387662928
0.04047	-6.171205848232966
0.04048	-6.169552985805847
0.04049	-6.16790080040688
0.0405	-6.166249291607729
0.04051	-6.1645984589500955
0.04052	-6.162948301976158
0.040530000000000004	-6.161298820228872
0.04054	-6.159650013245399
0.04055	-6.158001880565896
0.04056	-6.156354421738417
0.04057	-6.154707636297261
0.04058	-6.153061523733371
0.04059	-6.151416083654759
0.0406	-6.149771315611547
0.04061	-6.148127219149572
0.04062	-6.146483793815013
0.04063	-6.144841039154436
0.04064	-6.143198954714874
0.04065	-6.141557540043943
0.04066	-6.139916794514313
0.04067	-6.138276717583573
0.04068	-6.136637309067138
0.04069	-6.134998568512103
0.0407	-6.133360495437715
0.04071	-6.131723089427209
0.04072	-6.130086350031183
0.04073	-6.128450276800649
0.04074	-6.126814869286973
0.04075	-6.125180127041953
0.04076	-6.123546049402451
0.04077	-6.12191263606183
0.040780000000000004	-6.120279886648686
0.04079	-6.118647800714546
0.0408	-6.117016377803881
0.04081	-6.115385617923568
0.04082	-6.113755519855539
0.04083	-6.112126083486119
0.04084	-6.110497308370667
0.04085	-6.1088691940649325
0.04086	-6.1072417401250405
0.040870000000000004	-6.105614946107498
0.04088	-6.103988811454428
0.04089	-6.102363335772956
0.0409	-6.100738518686518
0.04091	-6.099114359753414
0.04092	-6.0974908585323755
0.04093	-6.095868014582543
0.04094	-6.094245827463197
0.04095	-6.09262429673414
0.04096	-6.091003421955561
0.04097	-6.089383202688009
0.04098	-6.087763638492424
0.04099	-6.086144728930111
0.041	-6.084526473562749
0.04101	-6.082908871846476
0.04102	-6.0812919231323415
0.04103	-6.079675627302182
0.04104	-6.078059983919815
0.04105	-6.07644499254922
0.04106	-6.0748306527546205
0.04107	-6.073216964100833
0.04108	-6.071603926153004
0.04109	-6.069991538476682
0.0411	-6.068379800331714
0.04111	-6.06676871157312
0.041120000000000004	-6.0651582717861245
0.04113	-6.063548480538093
0.04114	-6.061939337396738
0.04115	-6.060330841930157
0.04116	-6.058722993704371
0.04117	-6.057115792288993
0.04118	-6.055509237255099
0.04119	-6.053903328172023
0.0412	-6.0522980646096896
0.041210000000000004	-6.050693446138526
0.04122	-6.04908947232913
0.04123	-6.047486142752437
0.04124	-6.045883456979827
0.04125	-6.044281414583045
0.04126	-6.042680015134205
0.04127	-6.041079258205771
0.04128	-6.039479143370583
0.04129	-6.037879670082527
0.0413	-6.0362808377764186
0.04131	-6.034682646281579
0.04132	-6.0330850951735835
0.04133	-6.031488184031309
0.04134	-6.029891912430318
0.04135	-6.028296279945724
0.04136	-6.026701286151499
0.04137	-6.025106930627012
0.04138	-6.02351321294958
0.04139	-6.021920132696266
0.0414	-6.020327689444924
0.04141	-6.018735882767145
0.04142	-6.017144712243835
0.04143	-6.015554177457329
0.04144	-6.013964277986805
0.04145	-6.0123750134117175
0.041460000000000004	-6.010786383311783
0.04147	-6.009198387267158
0.04148	-6.007611024858359
0.04149	-6.006024295666247
0.0415	-6.004438199272224
0.04151	-6.002852735161569
0.04152	-6.001267902939887
0.04153	-5.999683702243741
0.04154	-5.9981001326726
0.041550000000000004	-5.996517193812249
0.04156	-5.994934885246122
0.04157	-5.993353206558156
0.04158	-5.991772157332649
0.04159	-5.990191737154232
0.0416	-5.988611945538493
0.04161	-5.987032782006683
0.04162	-5.98545424627851
0.04163	-5.983876337940184
0.04164	-5.982299056565545
0.04165	-5.9807224016462905
0.04166	-5.979146372877841
0.04167	-5.977570969847871
0.04168	-5.975996192143141
0.04169	-5.974422039351557
0.0417	-5.972848511056263
0.04171	-5.971275606582256
0.04172	-5.9697033256607765
0.04173	-5.968131668012747
0.04174	-5.966560633228759
0.04175	-5.9649902208997325
0.04176	-5.963420430616983
0.04177	-5.9618512619721455
0.04178	-5.960282714557141
0.04179	-5.9587147879643965
0.041800000000000004	-5.957147481786384
0.04181	-5.95558079561608
0.04182	-5.9540147290468015
0.04183	-5.952449281618824
0.04184	-5.950884452963551
0.04185	-5.949320242651148
0.04186	-5.947756650050022
0.04187	-5.946193675021649
0.04188	-5.944631317155382
0.041890000000000004	-5.943069576017439
0.0419	-5.941508451241507
0.04191	-5.939947942424555
0.04192	-5.93838804916341
0.04193	-5.936828771055479
0.04194	-5.935270107698508
0.04195	-5.933712058370462
0.04196	-5.9321546229567454
0.04197	-5.930597801090962
0.04198	-5.929041592372725
0.04199	-5.927485996402256
0.042	-5.925931012779416
0.04201	-5.924376641104769
0.04202	-5.922822880979218
0.04203	-5.921269732004026
0.04204	-5.919717193780719
0.04205	-5.918165265911497
0.04206	-5.91661394799829
0.04207	-5.91506323964366
0.04208	-5.913513140450534
0.04209	-5.911963650021994
0.0421	-5.91041476796157
0.04211	-5.9088664938731235
0.04212	-5.90731882736084
0.04213	-5.905771768029239
0.042140000000000004	-5.904225315447415
0.04215	-5.902679469133725
0.04216	-5.901134228816893
0.04217	-5.8995895941029834
0.04218	-5.898045564598376
0.04219	-5.896502139909785
0.0422	-5.894959319644274
0.04221	-5.8934171034092655
0.04222	-5.89187549081237
0.042230000000000004	-5.890334481461578
0.04224	-5.888794074965303
0.04225	-5.887254270932253
0.04226	-5.885715068971281
0.04227	-5.8841764686921545
0.04228	-5.882638469704498
0.04229	-5.8811010716180085
0.0423	-5.879564274042738
0.04231	-5.878028076589271
0.04232	-5.876492478868521
0.04233	-5.874957480491719
0.04234	-5.873423081062564
0.04235	-5.87188928019995
0.04236	-5.870356077517012
0.04237	-5.868823472626254
0.04238	-5.867291465140529
0.04239	-5.865760054673163
0.0424	-5.864229240837359
0.04241	-5.862699022921739
0.04242	-5.861169400815485
0.04243	-5.859640374184738
0.04244	-5.8581119425297254
0.04245	-5.856584105503395
0.04246	-5.855056862799686
0.04247	-5.853530214034921
0.042480000000000004	-5.852004158825733
0.04249	-5.850478696788804
0.0425	-5.848953827541571
0.04251	-5.847429550701741
0.04252	-5.845905865887238
0.04253	-5.8443827727162185
0.04254	-5.842860270807204
0.04255	-5.841338359779036
0.04256	-5.839817039250861
0.042570000000000004	-5.838296308823619
0.04258	-5.836776168039277
0.04259	-5.835256616614808
0.0426	-5.83373765409314
0.04261	-5.8322192798793235
0.04262	-5.830701493635239
0.04263	-5.82918429523708
0.04264	-5.827667684307598
0.04265	-5.826151660469628
0.042660000000000003	-5.82463622334597
0.04267	-5.823121372559967
0.04268	-5.821607107735316
0.04269	-5.820093428496029
0.0427	-5.818580334465997
0.04271	-5.817067825268424
0.04272	-5.8155559005303115
0.04273	-5.814044559876791
0.04274	-5.8125338029333005
0.04275	-5.811023629325648
0.04276	-5.809514038679232
0.04277	-5.808005030617226
0.04278	-5.806496604659146
0.04279	-5.804988760479942
0.0428	-5.803481497771102
0.04281	-5.801974816160516
0.042820000000000004	-5.800468715276374
0.04283	-5.798963194747177
0.04284	-5.797458254201726
0.04285	-5.795953893269128
0.04286	-5.794450111548884
0.04287	-5.7929469086642005
0.04288	-5.791444284281946
0.04289	-5.789942238032188
0.0429	-5.788440769545873
0.042910000000000004	-5.786939878453572
0.04292	-5.785439564386523
0.04293	-5.783939826976263
0.04294	-5.78244066585477
0.04295	-5.780942080654076
0.04296	-5.779444071006586
0.04297	-5.777946636545039
0.04298	-5.776449776902472
0.04299	-5.774953491707345
0.043000000000000003	-5.773457780593793
0.04301	-5.771962643200278
0.04302	-5.7704680791608505
0.04303	-5.768974088085646
0.04304	-5.767480669612475
0.04305	-5.765987823396501
0.04306	-5.764495549074935
0.04307	-5.763003846281224
0.04308	-5.761512714652044
0.04309	-5.7600221538250675
0.0431	-5.758532163436834
0.04311	-5.757042742829881
0.04312	-5.755553891876244
0.04313	-5.754065610274447
0.04314	-5.752577897662717
0.04315	-5.751090753679577
0.043160000000000004	-5.749604177963825
0.04317	-5.748118170154718
0.04318	-5.746632729891724
0.04319	-5.74514785681429
0.0432	-5.743663550562388
0.04321	-5.7421798107766335
0.04322	-5.740696637097301
0.04323	-5.739214029165309
0.04324	-5.737731986621669
0.043250000000000004	-5.736250509107773
0.04326	-5.734769596168243
0.04327	-5.733289247326027
0.04328	-5.731809462311102
0.04329	-5.730330240843068
0.0433	-5.728851582618862
0.04331	-5.727373487282216
0.04332	-5.725895954477158
0.04333	-5.724418983847996
0.043340000000000004	-5.722942575039324
0.04335	-5.721466727696024
0.04336	-5.719991441463271
0.04337	-5.7185167159866825
0.04338	-5.717042550654411
0.04339	-5.715568945353213
0.0434	-5.714095899747292
0.04341	-5.712623413483287
0.04342	-5.711151486105587
0.04343	-5.709680117327932
0.04344	-5.708209306835174
0.04345	-5.706739054275647
0.04346	-5.705269359297686
0.04347	-5.70380022155028
0.04348	-5.702331640682423
0.04349	-5.700863616343261
0.043500000000000004	-5.699396148168958
0.04351	-5.697929235726289
0.04352	-5.696462878762517
0.04353	-5.694997076928114
0.04354	-5.693531829873549
0.04355	-5.692067137249893
0.04356	-5.690602998708492
0.04357	-5.689139413900973
0.04358	-5.687676382479237
0.043590000000000004	-5.686213904095468
0.0436	-5.6847519784021285
0.04361	-5.683290605051952
0.04362	-5.681829783697958
0.04363	-5.680369513993432
0.04364	-5.67890979559195
0.04365	-5.677450628147353
0.04366	-5.675992011313768
0.04367	-5.67453394474559
0.043680000000000004	-5.673076428097495
0.04369	-5.671619461024436
0.0437	-5.670163043181637
0.04371	-5.668707174224617
0.04372	-5.667251853809138
0.04373	-5.665797081591511
0.04374	-5.6643428572281005
0.04375	-5.66288918037418
0.04376	-5.661436050687646
0.04377	-5.659983467825948
0.04378	-5.65853143144627
0.04379	-5.657079941206267
0.0438	-5.6556289967638795
0.04381	-5.654178597584982
0.04382	-5.65272874337502
0.04383	-5.65127943393935
0.043840000000000004	-5.649830668937953
0.04385	-5.648382448030329
0.04386	-5.646934770876323
0.04387	-5.645487637136209
0.04388	-5.644041046470514
0.04389	-5.64259499853431
0.0439	-5.641149492936725
0.04391	-5.639704529396896
0.04392	-5.638260107534553
0.043930000000000004	-5.636816226800618
0.04394	-5.635372887111291
0.04395	-5.633930088129432
0.04396	-5.632487829518206
0.04397	-5.631046110941066
0.04398	-5.629604932061561
0.04399	-5.628164292539195
0.044	-5.626724192040763
0.04401	-5.6252846302325485
0.044020000000000004	-5.623845606779251
0.04403	-5.622407121334614
0.04404	-5.620969173566637
0.04405	-5.6195317631493555
0.04406	-5.618094889669646
0.04407	-5.616658552821203
0.04408	-5.615222752322202
0.04409	-5.613787487839408
0.0441	-5.612352759040094
0.04411	-5.610918565591427
0.04412	-5.609484907037745
0.04413	-5.608051783110957
0.04414	-5.6066191933914595
0.04415	-5.605187137582366
0.04416	-5.603755615465916
0.04417	-5.6023246267007325
0.044180000000000004	-5.600894170938499
0.04419	-5.599464247877419
0.0442	-5.598034857187553
0.04421	-5.596605998539225
0.04422	-5.5951776716030155
0.04423	-5.593749876049528
0.04424	-5.592322611543246
0.04425	-5.590895877762518
0.04426	-5.589469674378838
0.044270000000000004	-5.58804400106407
0.04428	-5.586618857490342
0.04429	-5.5851942433300446
0.0443	-5.5837701582558275
0.04431	-5.582346601940616
0.04432	-5.5809235740575565
0.04433	-5.579501074280058
0.04434	-5.578079102281797
0.04435	-5.5766576577367015
0.044360000000000004	-5.575236740319015
0.04437	-5.57381634970298
0.04438	-5.5723964855544
0.04439	-5.5709771475574
0.0444	-5.569558335387198
0.04441	-5.568140048719437
0.04442	-5.566722287229522
0.04443	-5.565305050593427
0.04444	-5.563888338383023
0.04445	-5.562472150378967
0.04446	-5.561056486255722
0.04447	-5.55964134569331
0.04448	-5.55822672836886
0.04449	-5.55681263395989
0.0445	-5.555399062144218
0.04451	-5.553986012566444
0.044520000000000004	-5.5525734846560555
0.04453	-5.551161478374967
0.04454	-5.549749993402388
0.04455	-5.548339029417777
0.04456	-5.5469285861008455
0.04457	-5.545518663126376
0.04458	-5.544109260175956
0.04459	-5.542700376729735
0.0446	-5.541292012599703
0.044610000000000004	-5.539884167540903
0.04462	-5.538476841234919
0.04463	-5.537070033363584
0.04464	-5.535663743608972
0.04465	-5.534257971653535
0.04466	-5.532852717179837
0.04467	-5.531447979870816
0.04468	-5.530043759409408
0.04469	-5.528640055478851
0.044700000000000004	-5.5272368677361445
0.04471	-5.52583419579498
0.04472	-5.524432039436519
0.04473	-5.5230303983452345
0.04474	-5.521629272206015
0.04475	-5.520228660703781
0.04476	-5.518828563523588
0.04477	-5.517428980350884
0.04478	-5.516029910871668
0.04479	-5.514631354771627
0.0448	-5.5132333117368635
0.04481	-5.5118357814537955
0.04482	-5.510438763609084
0.04483	-5.5090422578897
0.04484	-5.507646263982919
0.04485	-5.506250781576003
0.044860000000000004	-5.5048558103565055
0.04487	-5.503461350012311
0.04488	-5.502067400231523
0.04489	-5.500673960702507
0.0449	-5.499281031109254
0.04491	-5.497888610903247
0.04492	-5.496496700016179
0.04493	-5.495105298095616
0.04494	-5.493714404854888
0.044950000000000004	-5.492324020002654
0.04496	-5.490934143142304
0.04497	-5.489544773973529
0.04498	-5.488155912265439
0.04499	-5.4867675577091575
0.045	-5.485379709996106
0.04501	-5.483992368817939
0.04502	-5.482605533866554
0.04503	-5.481219204834089
0.045040000000000004	-5.479833381412913
0.04505	-5.478448063295742
0.04506	-5.477063250175345
0.04507	-5.475678941744762
0.04508	-5.474295137697572
0.04509	-5.472911837727262
0.0451	-5.4715290415276705
0.04511	-5.470146748792587
0.04512	-5.468764959216265
0.04513	-5.467383672493229
0.04514	-5.46600288831819
0.04515	-5.464622606386124
0.04516	-5.463242826392233
0.04517	-5.461863548031968
0.04518	-5.460484771001007
0.04519	-5.45910649499525
0.045200000000000004	-5.457728719710985
0.04521	-5.456351444844538
0.04522	-5.454974669964628
0.04523	-5.453598394725845
0.04524	-5.452222618996421
0.04525	-5.450847342449457
0.04526	-5.4494725645708435
0.04527	-5.44809828529648
0.04528	-5.446724504315551
0.045290000000000004	-5.445351221326732
0.0453	-5.443978436038781
0.04531	-5.442606148151103
0.04532	-5.441234357333274
0.04533	-5.439863063310955
0.04534	-5.438492265788593
0.04535	-5.437121964399046
0.04536	-5.435752158862254
0.04537	-5.434382848848992
0.045380000000000004	-5.433014034117997
0.04539	-5.431645714392072
0.0454	-5.430277889372936
0.04541	-5.428910558762924
0.04542	-5.427543722264163
0.04543	-5.426177379578719
0.04544	-5.424811530409214
0.04545	-5.423446174458606
0.04546	-5.422081311429912
0.045470000000000003	-5.4207169410264004
0.04548	-5.419353062951604
0.04549	-5.417989676909281
0.0455	-5.416626782603418
0.04551	-5.41526437973822
0.04552	-5.413902468018129
0.04553	-5.412541047147805
0.045540000000000004	-5.411180116832133
0.04555	-5.409819676776266
0.04556	-5.408459726685749
0.04557	-5.40710026626626
0.04558	-5.405741295221076
0.04559	-5.404382813257648
0.0456	-5.403024820082912
0.04561	-5.401667315403316
0.04562	-5.400310298925539
0.045630000000000004	-5.398953770356483
0.04564	-5.397597729403278
0.04565	-5.396242175773271
0.04566	-5.39488710917405
0.04567	-5.393532529242634
0.04568	-5.39217843559513
0.04569	-5.3908248281031526
0.0457	-5.38947170646881
0.04571	-5.388119070404361
0.045720000000000004	-5.386766919616328
0.04573	-5.385415253820279
0.04574	-5.384064072725497
0.04575	-5.382713376041888
0.04576	-5.3813631634795875
0.04577	-5.380013434748643
0.04578	-5.37866418955954
0.04579	-5.377315427622955
0.0458	-5.375967148611523
0.045810000000000003	-5.374619352155809
0.04582	-5.373272038086391
0.04583	-5.371925206114965
0.04584	-5.3705788559524645
0.04585	-5.369232987310271
0.04586	-5.367887599902694
0.04587	-5.366542693442258
0.045880000000000004	-5.365198267641627
0.04589	-5.363854322213838
0.0459	-5.362510856869395
0.04591	-5.3611678713191395
0.04592	-5.35982536522668
0.04593	-5.358483338016222
0.04594	-5.357141789621014
0.04595	-5.355800719883545
0.04596	-5.354460128503627
0.045970000000000004	-5.3531200151695115
0.04598	-5.351780379639453
0.04599	-5.3504412216293185
0.046	-5.349102540777928
0.04601	-5.34776433684736
0.04602	-5.346426609586107
0.04603	-5.345089358711038
0.04604	-5.34375258393953
0.04605	-5.34241628498865
0.046060000000000004	-5.341080461575847
0.04607	-5.339745113418845
0.04608	-5.338410240235573
0.04609	-5.3370758417443405
0.0461	-5.335741917659977
0.04611	-5.334408467701937
0.04612	-5.333075491591475
0.046130000000000004	-5.331742989047582
0.04614	-5.330410959789566
0.046150000000000004	-5.3290794035298426
0.04616	-5.327748319993387
0.04617	-5.326417708901779
0.04618	-5.32508756997485
0.04619	-5.3237579029328455
0.0462	-5.322428707496229
0.04621	-5.321099983385667
0.046220000000000004	-5.319771730322042
0.04623	-5.318443948026445
0.04624	-5.317116636220172
0.04625	-5.315789794624817
0.04626	-5.314463422962074
0.04627	-5.313137520953817
0.04628	-5.311812088322171
0.04629	-5.3104871247894785
0.0463	-5.309162630030687
0.046310000000000004	-5.307838603766904
0.04632	-5.306515045770252
0.04633	-5.305191955764281
0.04634	-5.303869333472447
0.04635	-5.30254717861849
0.04636	-5.301225490926431
0.04637	-5.299904270120109
0.04638	-5.298583515923811
0.04639	-5.297263228061987
0.046400000000000004	-5.295943406259337
0.04641	-5.294624050240766
0.04642	-5.293305159731355
0.04643	-5.291986734456717
0.04644	-5.290668774048509
0.04645	-5.289351278198465
0.04646	-5.288034246744071
0.046470000000000004	-5.286717679409287
0.04648	-5.285401575938998
0.046490000000000004	-5.284085936060743
0.0465	-5.282770759501503
0.04651	-5.281456045988459
0.04652	-5.280141795249002
0.04653	-5.278828007002169
0.04654	-5.277514680974722
0.04655	-5.276201816904274
0.046560000000000004	-5.274889414519032
0.04657	-5.273577473547416
0.04658	-5.272265993718037
0.04659	-5.270954974728934
0.0466	-5.2696444161387035
0.04661	-5.268334317878665
0.04662	-5.267024679678494
0.04663	-5.265715501268134
0.04664	-5.264406782252681
0.046650000000000004	-5.263098522159688
0.04666	-5.261790720984031
0.04667	-5.2604833785225065
0.04668	-5.259176494506302
0.04669	-5.257870068667035
0.0467	-5.256564100736624
0.04671	-5.255258590447182
0.04672	-5.253953537531042
0.04673	-5.252648941720757
0.046740000000000004	-5.251344802748939
0.04675	-5.250041120348496
0.04676	-5.248737894252624
0.04677	-5.247435124194949
0.04678	-5.246132809908522
0.04679	-5.244830951127016
0.0468	-5.243529547584311
0.046810000000000004	-5.2422285990144815
0.04682	-5.2409281051518
0.046830000000000004	-5.239628065730734
0.04684	-5.2383284804859525
0.04685	-5.237029349152326
0.04686	-5.235730671464932
0.04687	-5.234432447159
0.04688	-5.233134675969959
0.04689	-5.231837357633458
0.046900000000000004	-5.230540491885328
0.04691	-5.229244078461608
0.04692	-5.227948117098524
0.04693	-5.226652607532522
0.04694	-5.225357549500194
0.04695	-5.224062942738348
0.04696	-5.222768786983993
0.04697	-5.221475081974328
0.04698	-5.220181827446304
0.046990000000000004	-5.218889023135986
0.047	-5.217596668738246
0.04701	-5.216304764025482
0.04702	-5.215013308746544
0.04703	-5.213722302639795
0.04704	-5.212431745443879
0.04705	-5.211141636891289
0.04706	-5.209851976724826
0.04707	-5.208562764686149
0.047080000000000004	-5.207274000514444
0.04709	-5.205985683949248
0.0471	-5.204697814730341
0.04711	-5.203410392597843
0.04712	-5.202123417291648
0.04713	-5.200836888552071
0.04714	-5.199550806119618
0.047150000000000004	-5.198265169734735
0.04716	-5.196979979132292
0.047170000000000004	-5.195695234059656
0.04718	-5.194410934258096
0.04719	-5.193127079469081
0.0472	-5.191843669434267
0.04721	-5.190560703814764
0.04722	-5.189278182304321
0.04723	-5.187996104759388
0.047240000000000004	-5.186714470859728
0.04725	-5.185433280426651
0.04726	-5.184152533203237
0.04727	-5.1828722287524736
0.04728	-5.181592366960057
0.04729	-5.180312947608615
0.0473	-5.179033970417088
0.04731	-5.177755435083983
0.04732	-5.176477341425174
0.047330000000000004	-5.175199689185433
0.04734	-5.1739224781097874
0.04735	-5.17264570789315
0.04736	-5.171369378129895
0.04737	-5.170093488767828
0.04738	-5.168818039552756
0.04739	-5.167543030230892
0.0474	-5.166268460548791
0.04741	-5.164994330252922
0.047420000000000004	-5.1637206390900126
0.04743	-5.162447386807019
0.04744	-5.161174573151158
0.04745	-5.159902197869929
0.04746	-5.158630260710645
0.04747	-5.1573587614209195
0.04748	-5.156087699748653
0.047490000000000004	-5.154817075396376
0.0475	-5.153546888061209
0.047510000000000004	-5.152277137588515
0.04752	-5.151007823727015
0.04753	-5.149738946225608
0.04754	-5.148470504833382
0.04755	-5.147202499299599
0.04756	-5.145934929373711
0.04757	-5.144667794805347
0.047580000000000004	-5.143401095344318
0.04759	-5.142134830740622
0.0476	-5.140869000739235
0.04761	-5.139603605069478
0.04762	-5.138338643508444
0.04763	-5.1370741158066195
0.04764	-5.135810021714884
0.04765	-5.134546360984336
0.04766	-5.133283133366265
0.047670000000000004	-5.132020338612349
0.04768	-5.130757976470841
0.04769	-5.129496046692161
0.0477	-5.128234549032844
0.04771	-5.126973483245072
0.04772	-5.12571284907952
0.04773	-5.124452646283825
0.04774	-5.123192874617301
0.04775	-5.1219335338328325
0.047760000000000004	-5.120674623683529
0.04777	-5.119416143922789
0.04778	-5.118158094295061
0.04779	-5.11690047455447
0.0478	-5.115643284463145
0.04781	-5.114386523775067
0.04782	-5.113130192244451
0.047830000000000004	-5.1118742896255736
0.04784	-5.110618815672949
0.047850000000000004	-5.109363770141323
0.04786	-5.108109152785589
0.04787	-5.10685496336072
0.04788	-5.105601201621948
0.04789	-5.104347867324674
0.0479	-5.103094960224583
0.04791	-5.101842480077353
0.047920000000000004	-5.1005904266389495
0.04793	-5.099338799665555
0.04794	-5.098087598850988
0.04795	-5.096836823870376
0.04796	-5.095586474561079
0.04797	-5.0943365507171485
0.04798	-5.093087052084684
0.04799	-5.091837978298949
0.048	-5.090589329278904
0.048010000000000004	-5.089341104782665
0.04802	-5.088093304568519
0.04803	-5.086845928377286
0.04804	-5.085598975949932
0.04805	-5.084352447080663
0.04806	-5.083106341528496
0.04807	-5.081860658875776
0.04808	-5.080615398998097
0.04809	-5.079370561716514
0.048100000000000004	-5.078126146791016
0.04811	-5.0768821539817495
0.04812	-5.075638583049203
0.04813	-5.074395433753878
0.04814	-5.0731527058563595
0.04815	-5.071910399117386
0.04816	-5.070668513297967
0.048170000000000004	-5.069427048097069
0.04818	-5.068186003313819
0.048190000000000004	-5.066945378734422
0.0482	-5.065705174120643
0.04821	-5.064465389229788
0.04822	-5.063226023827337
0.04823	-5.061987077676719
0.04824	-5.060748550540363
0.04825	-5.059510442181095
0.048260000000000004	-5.058272752361658
0.04827	-5.057035480844977
0.04828	-5.0557986273940445
0.04829	-5.054562191772071
0.0483	-5.05332617374255
0.04831	-5.052090573069061
0.04832	-5.050855389515386
0.04833	-5.049620622845472
0.04834	-5.048386272730041
0.048350000000000004	-5.047152338985065
0.04836	-5.045918821417154
0.04837	-5.044685719791035
0.04838	-5.043453033869965
0.04839	-5.042220763412022
0.0484	-5.040988908190361
0.04841	-5.039757467971118
0.04842	-5.0385264425198795
0.04843	-5.037295831602398
0.048440000000000004	-5.0360656349845945
0.04845	-5.034835852432559
0.04846	-5.033606483712745
0.04847	-5.032377528591427
0.04848	-5.031148986835142
0.04849	-5.029920858210757
0.0485	-5.0286931424852455
0.048510000000000005	-5.027465839425561
0.04852	-5.0262389487989285
0.048530000000000004	-5.025012470372761
0.04854	-5.023786403914651
0.04855	-5.022560749192348
0.04856	-5.021335505973772
0.04857	-5.020110674027402
0.04858	-5.018886253121225
0.04859	-5.0176622430235245
0.048600000000000004	-5.0164386435028785
0.04861	-5.015215454325068
0.048620000000000003	-5.013992675064657
0.04863	-5.012770305599311
0.04864	-5.011548345788192
0.04865	-5.010326795401128
0.04866	-5.0091056542080885
0.04867	-5.007884921979102
0.04868	-5.006664598484441
0.048690000000000004	-5.005444683494533
0.0487	-5.004225176779967
0.04871	-5.003006078111498
0.04872	-5.001787387260045
0.04873	-5.000569103996693
0.04874	-4.99935122809268
0.04875	-4.998133759293784
0.04876	-4.99691669723142
0.04877	-4.99570004181583
0.048780000000000004	-4.9944837928232335
0.04879	-4.993267949848301
0.0488	-4.99205251286568
0.04881	-4.990837481647954
0.04882	-4.98962285596809
0.04883	-4.988408635599249
0.04884	-4.987194820314739
0.048850000000000005	-4.985981409888037
0.04886	-4.9847684040928035
0.048870000000000004	-4.983555802703039
0.04888	-4.982343605492692
0.04889	-4.981131812235867
0.0489	-4.979920422706617
0.04891	-4.9787094366793685
0.04892	-4.977498853928715
0.04893	-4.976288674229414
0.048940000000000004	-4.9750788973563544
0.04895	-4.973869523084607
0.048960000000000004	-4.972660551189389
0.04897	-4.971451981446085
0.04898	-4.970243813630233
0.04899	-4.969036047517535
0.049	-4.967828682883843
0.04901	-4.966621719505179
0.04902	-4.965415157157733
0.049030000000000004	-4.96420899560739
0.04904	-4.963003234634819
0.04905	-4.961797874022976
0.04906	-4.9605929135487
0.04907	-4.9593883529463945
0.04908	-4.9581841920276535
0.04909	-4.956980430577877
0.0491	-4.955777068355539
0.04911	-4.954574105093002
0.049120000000000004	-4.953371540629293
0.04913	-4.952169374745593
0.04914	-4.950967607220255
0.04915	-4.949766237831362
0.04916	-4.948565266357374
0.04917	-4.947364692576935
0.04918	-4.946164516269011
0.049190000000000005	-4.944964737089318
0.0492	-4.943765354934532
0.049210000000000004	-4.942566369589805
0.04922	-4.941367780834503
0.04923	-4.9401695884483665
0.04924	-4.938971792210615
0.04925	-4.937774391901415
0.04926	-4.936577387301233
0.04927	-4.9353807781903
0.049280000000000004	-4.934184564274047
0.04929	-4.932988745402439
0.049300000000000004	-4.931793321236523
0.04931	-4.930598291617133
0.04932	-4.929403656392038
0.04933	-4.928209415342785
0.04934	-4.9270155682510755
0.04935	-4.925822114898761
0.04936	-4.924629055067845
0.049370000000000004	-4.923436388540532
0.04938	-4.922244115099134
0.04939	-4.921052234526063
0.0494	-4.919860746603929
0.04941	-4.918669651115498
0.04942	-4.917478947843687
0.04943	-4.916288636571563
0.04944	-4.915098717082348
0.04945	-4.913909189159449
0.049460000000000004	-4.912720052581113
0.04947	-4.911531307134249
0.04948	-4.910342952605068
0.04949	-4.9091549887772175
0.0495	-4.907967415372435
0.04951	-4.90678023208677
0.04952	-4.905593438856126
0.049530000000000005	-4.9044070353985845
0.04954	-4.903221021453057
0.049550000000000004	-4.902035396917788
0.04956	-4.900850161578223
0.04957	-4.899665315219954
0.04958	-4.898480857628726
0.04959	-4.897296788590435
0.0496	-4.896113107891263
0.04961	-4.89492981531729
0.049620000000000004	-4.8937469106548335
0.04963	-4.892564393690373
0.049640000000000004	-4.891382264210543
0.04965	-4.890200522002132
0.04966	-4.8890191668520675
0.04967	-4.8878381985475325
0.04968	-4.886657616875738
0.04969	-4.885477421623971
0.0497	-4.884297612579754
0.049710000000000004	-4.883118189530754
0.04972	-4.881939152258578
0.04973	-4.8807605005556
0.04974	-4.879582234211782
0.04975	-4.878404353015351
0.04976	-4.877226856754714
0.04977	-4.8760497452184195
0.04978	-4.874873018195286
0.04979	-4.873696675473154
0.049800000000000004	-4.872520716840388
0.04981	-4.871345142087718
0.04982	-4.870169951004524
0.04983	-4.86899514338009
0.04984	-4.867820719004228
0.04985	-4.866646677666452
0.04986	-4.865473019156665
0.049870000000000005	-4.8642997432648105
0.04988	-4.8631268497810485
0.049890000000000004	-4.86195433847943
0.0499	-4.860782209153458
0.04991	-4.859610461605468
0.04992	-4.858439095627725
0.04993	-4.85726811101113
0.04994	-4.856097507491247
0.04995	-4.8549272848941225
0.049960000000000004	-4.853757443032119
0.04997	-4.852587981696961
0.049980000000000004	-4.85141890058857
0.04999	-4.8502501995078
0.05	-4.849081878328086
0.05001	-4.847913936843697
0.05002	-4.846746374847157
0.05003	-4.845579192116478
0.05004	-4.8444123882971075
0.050050000000000004	-4.843245963319462
0.05006	-4.842079917001794
0.05007	-4.84091424913386
0.05008	-4.839748959510455
0.05009	-4.838584047927782
0.0501	-4.837419514163404
0.05011	-4.836255357995042
0.05012	-4.835091579249279
0.05013	-4.833928177720331
0.050140000000000004	-4.832765153202617
0.05015	-4.831602505490861
0.05016	-4.830440234379904
0.05017	-4.829278339664271
0.05018	-4.828116821138936
0.05019	-4.826955678599026
0.0502	-4.825794911839798
0.050210000000000005	-4.824634520656648
0.05022	-4.823474504782794
0.050230000000000004	-4.822314863937056
0.05024	-4.821155598055107
0.05025	-4.819996706933184
0.05026	-4.818838190367735
0.05027	-4.817680048155095
0.05028	-4.816522280078942
0.05029	-4.81536488594589
0.050300000000000004	-4.814207865555909
0.05031	-4.813051218576121
0.050320000000000004	-4.811894944888074
0.05033	-4.81073904433528
0.05034	-4.8095835167153576
0.05035	-4.808428361825978
0.05036	-4.807273579465036
0.05037	-4.806119169430572
0.05038	-4.804965131520751
0.050390000000000004	-4.803811465534082
0.0504	-4.802658171268838
0.05041	-4.801505248523588
0.05042	-4.800352697097052
0.05043	-4.799200516788094
0.05044	-4.7980487073957105
0.05045	-4.796897268719035
0.05046	-4.795746200557344
0.05047	-4.79459550271018
0.050480000000000004	-4.793445174977073
0.05049	-4.792295217157708
0.0505	-4.7911456290518935
0.05051	-4.789996410459473
0.05052	-4.788847561180539
0.05053	-4.787699081015322
0.05054	-4.786550969764185
0.050550000000000005	-4.785403227227675
0.05056	-4.784255853206501
0.050570000000000004	-4.78310884750132
0.05058	-4.781962209913066
0.05059	-4.780815940242771
0.0506	-4.779670038268209
0.05061	-4.778524503765564
0.05062	-4.777379336585096
0.05063	-4.77623453652849
0.050640000000000004	-4.775090103397568
0.05065	-4.773946036994324
0.050660000000000004	-4.772802337085579
0.05067	-4.771659003380002
0.05068	-4.770516035809315
0.05069	-4.769373434176343
0.0507	-4.768231198284061
0.05071	-4.767089327935219
0.05072	-4.765947822932884
0.050730000000000004	-4.764806683080294
0.05074	-4.763665908180821
0.05075	-4.762525498037968
0.05076	-4.761385452455377
0.05077	-4.760245771236817
0.05078	-4.759106454186195
0.05079	-4.75796750110773
0.0508	-4.756828911805469
0.05081	-4.755690686083652
0.050820000000000004	-4.754552823746714
0.05083	-4.753415324599353
0.05084	-4.752278188446228
0.05085	-4.751141415092134
0.05086	-4.750005004342018
0.05087	-4.748868955996796
0.05088	-4.7477332698402686
0.050890000000000005	-4.746597945608743
0.0509	-4.745462983202622
0.050910000000000004	-4.744328382427632
0.05092	-4.743194143089632
0.05093	-4.742060264994604
0.05094	-4.740926747917966
0.05095	-4.739793591536385
0.05096	-4.738660795817118
0.05097	-4.737528360560328
0.050980000000000004	-4.736396285510574
0.05099	-4.7352645705439524
0.051000000000000004	-4.734133215467731
0.05101	-4.733002220089043
0.05102	-4.731871584215305
0.05103	-4.730741307645475
0.05104	-4.729611390176723
0.05105	-4.728481831632556
0.05106	-4.727352631820352
0.051070000000000004	-4.726223790552423
0.05108	-4.725095307636854
0.05109	-4.723967182720273
0.0511	-4.7228394157733256
0.05111	-4.721712006604999
0.05112	-4.720584955023967
0.05113	-4.719458260839245
0.05114	-4.7183319238220705
0.05115	-4.717205943811342
0.051160000000000004	-4.716080320624881
0.05117	-4.71495505407239
0.05118	-4.713830143963531
0.05119	-4.712705590107549
0.0512	-4.711581392312917
0.05121	-4.710457550391661
0.05122	-4.709334064153984
0.051230000000000005	-4.7082109334082425
0.05124	-4.707088157961786
0.051250000000000004	-4.705965737630298
0.05126	-4.704843672224504
0.05127	-4.703721961505879
0.05128	-4.702600605316307
0.05129	-4.701479603485637
0.0513	-4.700358955825353
0.05131	-4.699238662146765
0.051320000000000005	-4.698118722261415
0.05133	-4.696999135981002
0.051340000000000004	-4.695879903117346
0.05135	-4.694761023370866
0.05136	-4.69364249662182
0.05137	-4.6925243227259745
0.05138	-4.691406501494177
0.05139	-4.690289032741173
0.0514	-4.689171916279742
0.051410000000000004	-4.688055151922779
0.05142	-4.686938739483349
0.051430000000000003	-4.685822678774899
0.05144	-4.684706969610483
0.05145	-4.683591611803488
0.05146	-4.682476605167398
0.05147	-4.681361949515791
0.05148	-4.680247644662444
0.05149	-4.679133690421246
0.051500000000000004	-4.678020086606225
0.05151	-4.676906833031676
0.05152	-4.675793929510149
0.05153	-4.674681375838095
0.05154	-4.673569171849556
0.05155	-4.6724573173591795
0.05156	-4.671345812181736
0.051570000000000005	-4.670234656132122
0.05158	-4.669123849025357
0.051590000000000004	-4.668013390676581
0.0516	-4.666903280901147
0.05161	-4.665793519514463
0.05162	-4.664684106331974
0.05163	-4.663575041169284
0.05164	-4.662466323842147
0.05165	-4.661357954166445
0.051660000000000005	-4.660249931958225
0.05167	-4.659142256879237
0.051680000000000004	-4.658034928873805
0.05169	-4.656927947785272
0.0517	-4.655821313430346
0.05171	-4.654715025625839
0.05172	-4.653609084188695
0.05173	-4.652503488917208
0.05174	-4.651398239555023
0.051750000000000004	-4.650293336012222
0.05176	-4.649188778102814
0.051770000000000004	-4.648084565647599
0.05178	-4.646980698464507
0.05179	-4.645877176371425
0.0518	-4.64477399918649
0.05181	-4.643671166727726
0.05182	-4.642568678813363
0.05183	-4.641466535261765
0.051840000000000004	-4.640364735891428
0.05185	-4.639263280521171
0.05186	-4.6381621689509664
0.05187	-4.637061400883303
0.05188	-4.635960976272472
0.05189	-4.634860894937717
0.0519	-4.633761156698404
0.051910000000000005	-4.632661761342306
0.05192	-4.631562708680606
0.051930000000000004	-4.630463998573304
0.05194	-4.6293656307802085
0.05195	-4.628267605177484
0.05196	-4.62716992158948
0.05197	-4.626072579836529
0.05198	-4.624975579739084
0.05199	-4.623878921117717
0.052000000000000005	-4.622782603793114
0.05201	-4.621686627586087
0.052020000000000004	-4.6205909923175605
0.05203	-4.619495697802313
0.05204	-4.618400743727341
0.05205	-4.617306130054844
0.05206	-4.616211856606505
0.05207	-4.6151179232040285
0.05208	-4.6140243296691175
0.052090000000000004	-4.61293107582371
0.0521	-4.611838161489853
0.052110000000000004	-4.610745586489719
0.05212	-4.609653350645592
0.05213	-4.608561453779881
0.05214	-4.607469895715167
0.05215	-4.606378676274025
0.05216	-4.60528779527923
0.05217	-4.604197252537772
0.052180000000000004	-4.60310704783353
0.05219	-4.602017181044859
0.0522	-4.600927651994864
0.05221	-4.599838460507005
0.05222	-4.598749606404702
0.05223	-4.597661089511469
0.05224	-4.596572909651069
0.052250000000000005	-4.595485066647399
0.05226	-4.594397560324412
0.052270000000000004	-4.593310390506124
0.05228	-4.592223557016707
0.05229	-4.59113705968047
0.0523	-4.590050898321843
0.05231	-4.5889650727653795
0.05232	-4.587879582835676
0.05233	-4.586794428357502
0.052340000000000005	-4.585709609155794
0.05235	-4.584625125055479
0.052360000000000004	-4.583540975881658
0.05237	-4.582457161459558
0.05238	-4.581373681612796
0.05239	-4.5802905360961965
0.0524	-4.579207724703167
0.05241	-4.578125247363221
0.05242	-4.5770431038995945
0.052430000000000004	-4.575961294142404
0.05244	-4.574879817914249
0.052450000000000004	-4.573798675041392
0.05246	-4.572717865353992
0.05247	-4.571637388678604
0.05248	-4.570557244841909
0.05249	-4.5694774336706985
0.0525	-4.568397954991874
0.05251	-4.567318808632486
0.052520000000000004	-4.566239994419784
0.05253	-4.565161512181125
0.05254	-4.564083361743694
0.05255	-4.563005542934874
0.05256	-4.5619280555822534
0.05257	-4.560850899513522
0.05258	-4.559774074549809
0.052590000000000005	-4.5586975804258785
0.0526	-4.557621417067704
0.052610000000000004	-4.556545584247456
0.05262	-4.55547008184945
0.05263	-4.554394909704687
0.05264	-4.55332006762421
0.05265	-4.552245555326037
0.05266	-4.5511713727678345
0.05267	-4.550097519778658
0.052680000000000005	-4.549023996187749
0.05269	-4.547950801824463
0.052700000000000004	-4.546877936518433
0.05271	-4.545805400099113
0.05272	-4.544733192369311
0.05273	-4.543661313073688
0.05274	-4.542589762154629
0.05275	-4.541518539441878
0.05276	-4.540447644764168
0.052770000000000004	-4.539377077947885
0.05278	-4.538306838820852
0.052790000000000004	-4.537236927222432
0.0528	-4.536167342983381
0.05281	-4.535098085934555
0.05282	-4.534029155907042
0.05283	-4.532960552731848
0.05284	-4.531892276240107
0.05285	-4.5308243262111425
0.052860000000000004	-4.529756702511553
0.05287	-4.528689404989986
0.05288	-4.527622433477926
0.05289	-4.526555787807158
0.0529	-4.525489467809688
0.05291	-4.524423473317418
0.05292	-4.523357804162432
0.052930000000000005	-4.522292460176981
0.05294	-4.521227441193377
0.052950000000000004	-4.520162747044019
0.05296	-4.519098377561452
0.05297	-4.518034332578322
0.05298	-4.5169706119232265
0.05299	-4.515907215431825
0.053	-4.51484414293787
0.05301	-4.513781394268862
0.053020000000000005	-4.512718969264379
0.05303	-4.511656867757546
0.053040000000000004	-4.510595089581756
0.05305	-4.509533634570587
0.05306	-4.508472502557649
0.05307	-4.507411693376632
0.05308	-4.506351206861378
0.05309	-4.505291042845853
0.0531	-4.504231201164125
0.053110000000000004	-4.503171681650334
0.05312	-4.502112484012269
0.053130000000000004	-4.50105360817509
0.05314	-4.499995054009593
0.05315	-4.498936821350555
0.05316	-4.497878910032861
0.05317	-4.496821319891501
0.05318	-4.495764050761659
0.05319	-4.494707102478474
0.053200000000000004	-4.493650474877238
0.05321	-4.492594167760192
0.05322	-4.491538180986959
0.05323	-4.490482514402386
0.05324	-4.489427167842186
0.05325	-4.488372141142208
0.05326	-4.487317434138449
0.053270000000000005	-4.486263046667071
0.05328	-4.485208978518118
0.053290000000000004	-4.484155229562722
0.0533	-4.483101799648704
0.05331	-4.48204868861264
0.05332	-4.480995896267453
0.05333	-4.479943422471997
0.05334	-4.478891267065096
0.05335	-4.4778394298835575
0.053360000000000005	-4.476787910764498
0.05337	-4.47573670954513
0.053380000000000004	-4.4746858260627675
0.05339	-4.473635260154844
0.0534	-4.472585011658886
0.05341	-4.471535080389566
0.05342	-4.47048546609878
0.05343	-4.4694361685953
0.05344	-4.468387187767313
0.053450000000000004	-4.467338523529593
0.05346	-4.4662901757331
0.053470000000000004	-4.4652421442164325
0.05348	-4.464194428818336
0.05349	-4.463147029376877
0.0535	-4.46209994573065
0.05351	-4.461053177719842
0.05352	-4.460006725183616
0.05353	-4.458960587961295
0.053540000000000004	-4.457914765892188
0.05355	-4.456869258815917
0.05356	-4.455824066571887
0.05357	-4.454779188999781
0.05358	-4.453734625939363
0.05359	-4.452690377230487
0.0536	-4.451646442713132
0.053610000000000005	-4.450602822227385
0.05362	-4.449559515613471
0.053630000000000004	-4.448516522711692
0.05364	-4.447473843362424
0.05365	-4.446431477406119
0.05366	-4.445389424683502
0.05367	-4.444347685035092
0.05368	-4.4433062583016785
0.05369	-4.442265144324159
0.053700000000000005	-4.441224342943544
0.05371	-4.440183853999783
0.053720000000000004	-4.439143677329243
0.05373	-4.438103812779225
0.05374	-4.437064260191221
0.05375	-4.436025019406609
0.05376	-4.434986090266992
0.05377	-4.433947472614081
0.05378	-4.432909166287757
0.053790000000000004	-4.431871171067997
0.0538	-4.43083348686079
0.053810000000000004	-4.42979611350829
0.05382	-4.428759050852774
0.05383	-4.427722298736633
0.05384	-4.42668585699905
0.05385	-4.4256497253347895
0.05386	-4.42461390373799
0.05387	-4.423578392051562
0.053880000000000004	-4.422543190118558
0.05389	-4.421508297782256
0.0539	-4.420473714885723
0.05391	-4.419439441272317
0.05392	-4.418405476785448
0.05393	-4.417371821268647
0.05394	-4.416338474565542
0.053950000000000005	-4.415305436494381
0.05396	-4.414272706895801
0.053970000000000004	-4.413240285642669
0.05398	-4.412208172579183
0.05399	-4.411176367548949
0.054	-4.4101448703950545
0.05401	-4.409113680959104
0.05402	-4.408082799075707
0.05403	-4.407052224601467
0.054040000000000005	-4.406021957383544
0.05405	-4.404991997266728
0.054060000000000004	-4.40396234409585
0.05407	-4.402932997715862
0.05408	-4.401903957971856
0.05409	-4.400875224709033
0.0541	-4.399846797772675
0.05411	-4.398818676884668
0.05412	-4.397790862013474
0.054130000000000005	-4.396763353005028
0.05414	-4.39573614970432
0.054150000000000004	-4.394709251958846
0.05416	-4.3936826596146386
0.05417	-4.392656372517825
0.05418	-4.391630390514635
0.05419	-4.390604713451393
0.0542	-4.389579341174528
0.05421	-4.388554273428442
0.054220000000000004	-4.387529510132216
0.05423	-4.386505051162784
0.054240000000000003	-4.385480896355704
0.05425	-4.384457045539892
0.05426	-4.3834334985919075
0.05427	-4.382410255358981
0.05428	-4.381387315688462
0.054290000000000005	-4.380364679368542
0.0543	-4.379342346269213
0.054310000000000004	-4.378320316275164
0.05432	-4.377298589234195
0.05433	-4.37627716499421
0.05434	-4.375256043403239
0.05435	-4.374235224309473
0.05436	-4.373214707561007
0.05437	-4.372194493006201
0.054380000000000005	-4.3711745804933315
0.05439	-4.370154969869981
0.054400000000000004	-4.369135660983192
0.05441	-4.368116653684059
0.05442	-4.367097947821378
0.05443	-4.366079543241026
0.05444	-4.365061439792569
0.05445	-4.364043637327397
0.05446	-4.363026135674769
0.054470000000000005	-4.362008934699304
0.05448	-4.360992034254888
0.054490000000000004	-4.359975434191012
0.0545	-4.358959134357171
0.05451	-4.3579431346005855
0.05452	-4.356927434770758
0.05453	-4.355912034720184
0.05454	-4.354896934298733
0.05455	-4.353882133356416
0.054560000000000004	-4.3528676317433685
0.05457	-4.351853429291597
0.054580000000000004	-4.3508395257414785
0.05459	-4.349825921071913
0.0546	-4.348812615133543
0.05461	-4.347799607777195
0.05462	-4.346786898853722
0.054630000000000005	-4.34577448816437
0.05464	-4.34476237560817
0.054650000000000004	-4.343750561038213
0.05466	-4.342739044305648
0.05467	-4.3417278252617795
0.05468	-4.340716903758065
0.05469	-4.339706279646065
0.0547	-4.338695952777419
0.05471	-4.3376859230038605
0.054720000000000005	-4.336676190159736
0.05473	-4.335666754068345
0.054740000000000004	-4.334657614628005
0.05475	-4.333648771690797
0.05476	-4.332640225108963
0.05477	-4.331631974733858
0.05478	-4.330624020413367
0.05479	-4.329616362005542
0.0548	-4.328608999286136
0.054810000000000005	-4.327601932143932
0.05482	-4.3265951604729675
0.054830000000000004	-4.325588684126277
0.05484	-4.324582502956989
0.05485	-4.323576616818336
0.05486	-4.322571025563615
0.05487	-4.321565729046229
0.05488	-4.320560727119672
0.05489	-4.319556019637526
0.054900000000000004	-4.318551606453504
0.05491	-4.317547487421475
0.054920000000000004	-4.316543662395171
0.05493	-4.315540131228676
0.05494	-4.3145368937759745
0.05495	-4.3135339498911165
0.05496	-4.312531299428447
0.054970000000000005	-4.311528942242141
0.05498	-4.310526878186604
0.054990000000000004	-4.309525107061488
0.055	-4.30852362870556
0.05501	-4.307522443044547
0.05502	-4.3065215499333505
0.05503	-4.305520949226906
0.05504	-4.3045206407790175
0.05505	-4.303520624440633
0.055060000000000005	-4.302520900072465
0.05507	-4.301521467529852
0.055080000000000004	-4.300522326668222
0.05509	-4.299523477343094
0.0551	-4.298524919410198
0.05511	-4.29752665272512
0.05512	-4.296528677143636
0.05513	-4.295530992521625
0.05514	-4.294533598689023
0.055150000000000005	-4.293536495462105
0.05516	-4.2925396827630555
0.055170000000000004	-4.291543160448176
0.05518	-4.290546928373869
0.05519	-4.289550986396621
0.0552	-4.288555334373011
0.05521	-4.287559972159707
0.05522	-4.286564899613469
0.05523	-4.285570116591138
0.055240000000000004	-4.284575622949691
0.05525	-4.283581418546364
0.055260000000000004	-4.282587503233431
0.05527	-4.281593876863945
0.05528	-4.280600539273667
0.05529	-4.279607490341647
0.0553	-4.2786147299064226
0.055310000000000005	-4.277622257693327
0.05532	-4.276630073720523
0.055330000000000004	-4.275638177845936
0.05534	-4.274646569927629
0.05535	-4.2736552498237455
0.05536	-4.272664217392573
0.05537	-4.271673472492415
0.05538	-4.270683014981656
0.05539	-4.269692844717918
0.055400000000000005	-4.268702961559415
0.05541	-4.2677133653660775
0.055420000000000004	-4.266724055996667
0.05543	-4.265735033310032
0.05544	-4.264746297165133
0.05545	-4.263757847421047
0.05546	-4.262769683936848
0.05547	-4.2617818065717845
0.05548	-4.260794215185069
0.055490000000000005	-4.259806909618463
0.0555	-4.258819889655017
0.055510000000000004	-4.25783315524729
0.05552	-4.256846706255523
0.05553	-4.255860542540447
0.05554	-4.254874663962006
0.05555	-4.253889070380229
0.05556	-4.2529037616552365
0.05557	-4.25191873764747
0.055580000000000004	-4.2509339982105185
0.05559	-4.249949543211152
0.055600000000000004	-4.248965372492321
0.05561	-4.247981485926286
0.05562	-4.24699788337961
0.05563	-4.246014564712962
0.05564	-4.2450315297871475
0.055650000000000005	-4.244048778463063
0.05566	-4.243066310572699
0.055670000000000004	-4.2420841259750635
0.05568	-4.241102224562487
0.05569	-4.240120606196248
0.0557	-4.2391392707377085
0.05571	-4.238158218048318
0.05572	-4.2371774479896125
0.05573	-4.236196960423207
0.055740000000000005	-4.235216755210811
0.05575	-4.234236832214208
0.055760000000000004	-4.2332571912952766
0.05577	-4.232277832315997
0.05578	-4.231298755019212
0.05579	-4.230319959386168
0.0558	-4.229341445279605
0.05581	-4.228363212561881
0.05582	-4.227385261095494
0.055830000000000005	-4.226407590743108
0.05584	-4.225430201367379
0.055850000000000004	-4.224453092831043
0.05586	-4.223476264996875
0.05587	-4.222499717727839
0.05588	-4.221523450884288
0.05589	-4.220547464329638
0.0559	-4.219571757929392
0.05591	-4.218596331546754
0.055920000000000004	-4.217621185045155
0.05593	-4.216646318288032
0.055940000000000004	-4.215671731138773
0.05595	-4.214697423460967
0.05596	-4.213723395118315
0.05597	-4.212749645974549
0.05598	-4.211776175871963
0.055990000000000005	-4.210802984671633
0.056	-4.209830072184564
0.056010000000000004	-4.208857438342533
0.05602	-4.207885083019953
0.05603	-4.206913006081207
0.05604	-4.2059412072673945
0.05605	-4.204969686558181
0.05606	-4.203998443826963
0.05607	-4.203027478938601
0.056080000000000005	-4.202056791758054
0.05609	-4.201086382150342
0.056100000000000004	-4.200116249980573
0.05611	-4.199146395113948
0.05612	-4.198176817415737
0.05613	-4.1972075167513
0.05614	-4.196238492986079
0.05615	-4.195269745985585
0.05616	-4.194301275615419
0.056170000000000005	-4.193333081741265
0.05618	-4.192365164228992
0.056190000000000004	-4.191397522889861
0.0562	-4.190430157593232
0.05621	-4.189463068256687
0.05622	-4.1884962547464095
0.05623	-4.187529716928624
0.05624	-4.186563454669772
0.05625	-4.1855974678362795
0.056260000000000004	-4.18463175629469
0.05627	-4.183666319911694
0.056280000000000004	-4.182701158553888
0.05629	-4.181736272088068
0.0563	-4.180771660381085
0.05631	-4.179807323288916
0.05632	-4.178843260663251
0.056330000000000005	-4.177879472397562
0.05634	-4.176915958359061
0.056350000000000004	-4.1759527184150365
0.05636	-4.174989752432859
0.05637	-4.174027060277808
0.05638	-4.17306464181523
0.05639	-4.1721024969170974
0.0564	-4.171140625451105
0.05641	-4.170179027285025
0.056420000000000005	-4.169217702286712
0.05643	-4.168256650324106
0.056440000000000004	-4.167295871265246
0.05645	-4.166335364978197
0.05646	-4.165375131331129
0.05647	-4.1644151701923
0.05648	-4.163455481430063
0.05649	-4.162496064912936
0.0565	-4.1615369205092865
0.056510000000000005	-4.160578048075223
0.05652	-4.159619447491396
0.056530000000000004	-4.158661118627151
0.05654	-4.157703061348261
0.05655	-4.15674527552325
0.05656	-4.155787760972041
0.05657	-4.154830517554831
0.05658	-4.153873545202281
0.05659	-4.152916843783715
0.056600000000000004	-4.15196041312974
0.05661	-4.151004253125386
0.056620000000000004	-4.150048363663592
0.05663	-4.149092744614037
0.05664	-4.148137395846534
0.05665	-4.147182317230892
0.05666	-4.146227508615947
0.056670000000000005	-4.145272969870367
0.05668	-4.144318700886771
0.056690000000000004	-4.143364701535355
0.0567	-4.142410971686406
0.05671	-4.141457511210286
0.05672	-4.140504319977433
0.05673	-4.139551397858368
0.05674	-4.138598744707011
0.05675	-4.137646360404954
0.056760000000000005	-4.136694244828747
0.05677	-4.13574239776767
0.056780000000000004	-4.134790819130647
0.05679	-4.1338395088311515
0.0568	-4.132888466741532
0.05681	-4.1319376927334925
0.05682	-4.130987186678414
0.05683	-4.1300369484476995
0.05684	-4.129086977912872
0.056850000000000005	-4.128137274910104
0.05686	-4.127187839298524
0.056870000000000004	-4.126238670998068
0.05688	-4.1252897698805775
0.05689	-4.124341135742878
0.0569	-4.123392768505202
0.05691	-4.1224446680671125
0.05692	-4.12149683430094
0.05693	-4.120549267079164
0.056940000000000004	-4.119601966274244
0.05695	-4.118654931758765
0.056960000000000004	-4.117708163405253
0.05697	-4.1167616610864215
0.05698	-4.115815424675052
0.05699	-4.114869454044005
0.057	-4.113923749066214
0.057010000000000005	-4.112978309614694
0.05702	-4.112033135562263
0.057030000000000004	-4.111088226779457
0.05704	-4.110143583142485
0.057050000000000003	-4.109199204524608
0.05706	-4.108255090799201
0.05707	-4.107311241839172
0.05708	-4.106367657517362
0.05709	-4.10542433770865
0.057100000000000005	-4.1044812822868515
0.05711	-4.103538491125686
0.057120000000000004	-4.102595964098963
0.05713	-4.10165370108056
0.05714	-4.100711701941165
0.05715	-4.099769966554996
0.05716	-4.098828494799361
0.05717	-4.097887286548614
0.05718	-4.096946341676947
0.057190000000000005	-4.096005660058703
0.0572	-4.095065241568327
0.057210000000000004	-4.094125086080346
0.05722	-4.09318519346936
0.05723	-4.092245563610028
0.05724	-4.091306196377102
0.05725	-4.090367091645399
0.05726	-4.089428249289819
0.05727	-4.088489669185329
0.057280000000000005	-4.0875513512070345
0.05729	-4.086613295230119
0.057300000000000004	-4.085675501129751
0.05731	-4.084737968781104
0.05732	-4.083800698059543
0.05733	-4.082863688837223
0.05734	-4.081926940976859
0.057350000000000005	-4.080990454223549
0.05736	-4.080054228575433
0.057370000000000004	-4.079118263932846
0.05738	-4.078182560171758
0.057390000000000004	-4.077247117168245
0.0574	-4.076311934798419
0.05741	-4.075377012938556
0.05742	-4.07444235146485
0.05743	-4.073507950253594
0.057440000000000005	-4.072573809181279
0.05745	-4.071639928124304
0.057460000000000004	-4.070706306959224
0.05747	-4.06977294556267
0.05748	-4.068839843811346
0.05749	-4.067907001582163
0.0575	-4.066974418722502
0.05751	-4.066042095048963
0.05752	-4.065110030528563
0.057530000000000005	-4.064178225038505
0.05754	-4.063246678410055
0.057550000000000004	-4.062315390557761
0.05756	-4.061384361367971
0.05757	-4.060453590718213
0.05758	-4.059523078486091
0.05759	-4.0585928244727985
0.0576	-4.057662828614067
0.05761	-4.05673309080659
0.057620000000000005	-4.055803610928425
0.05763	-4.054874388857693
0.057640000000000004	-4.053945424472446
0.05765	-4.053016717650909
0.05766	-4.052088268271444
0.05767	-4.051160076212393
0.05768	-4.050232141352155
0.057690000000000005	-4.049304463569232
0.0577	-4.048377042738402
0.057710000000000004	-4.047449878667241
0.05772	-4.046522971302291
0.057730000000000004	-4.0455963205296435
0.05774	-4.0446699262282255
0.05775	-4.043743788268721
0.05776	-4.0428179065343945
0.05777	-4.041892280908543
0.057780000000000005	-4.04096691127039
0.05779	-4.040041797499229
0.057800000000000004	-4.039116939474421
0.05781	-4.0381923370755395
0.05782	-4.0372679901819755
0.05783	-4.036343898673309
0.05784	-4.035420062429248
0.05785	-4.034496481329429
0.05786	-4.033573155253656
0.057870000000000005	-4.032650084081801
0.05788	-4.031727267676608
0.057890000000000004	-4.0308047059308905
0.0579	-4.029882398729108
0.05791	-4.028960345951412
0.05792	-4.02803854747803
0.05793	-4.02711700318925
0.05794	-4.026195712965445
0.05795	-4.025274676687047
0.057960000000000005	-4.0243538942346175
0.05797	-4.02343336548878
0.057980000000000004	-4.022513090330125
0.05799	-4.021593068639323
0.058	-4.020673300297162
0.05801	-4.019753785184513
0.05802	-4.01883452317981
0.058030000000000005	-4.017915514130176
0.05804	-4.01699675795316
0.058050000000000004	-4.016078254529944
0.05806	-4.015160003741796
0.058070000000000004	-4.01424200547004
0.05808	-4.013324259596067
0.05809	-4.012406766001343
0.0581	-4.011489524567404
0.05811	-4.010572535175855
0.058120000000000005	-4.009655797708376
0.05813	-4.008739312035182
0.058140000000000004	-4.007823077958143
0.05815	-4.006907095450879
0.05816	-4.005991364395436
0.05817	-4.005075884673941
0.05818	-4.004160656168034
0.05819	-4.003245678759114
0.0582	-4.002330952330924
0.058210000000000005	-4.001416476765862
0.05822	-4.000502251946398
0.058230000000000004	-3.999588277755103
0.05824	-3.9986745539922675
0.05825	-3.997761080592222
0.05826	-3.9968478574675275
0.05827	-3.995934884501494
0.05828	-3.995022161577973
0.05829	-3.994109688512798
0.058300000000000005	-3.9931974652331537
0.05831	-3.99228549164026
0.058320000000000004	-3.9913737676231094
0.05833	-3.990462293065186
0.05834	-3.989551067849945
0.05835	-3.988640091860977
0.05836	-3.9877293649819245
0.058370000000000005	-3.9868188870965082
0.05838	-3.9859086580751937
0.058390000000000004	-3.984998677794355
0.0584	-3.984088946158867
0.058410000000000004	-3.9831794630527178
0.05842	-3.9822702283599685
0.05843	-3.9813612419647573
0.05844	-3.9804525037513008
0.05845	-3.9795440136040137
0.058460000000000005	-3.97863577140714
0.05847	-3.9777277770450814
0.058480000000000004	-3.9768200303502805
0.05849	-3.9759125312589254
0.0585	-3.975005279656177
0.05851	-3.9740982754267606
0.05852	-3.97319151845547
0.05853	-3.972285008627162
0.05854	-3.9713787458267626
0.058550000000000005	-3.9704727299392655
0.05856	-3.9695669608238737
0.058570000000000004	-3.968661438341289
0.05858	-3.967756162427168
0.05859	-3.966851132966833
0.0586	-3.965946349845673
0.05861	-3.9650418129491545
0.05862	-3.96413752216283
0.05863	-3.9632334773723583
0.058640000000000005	-3.962329678463425
0.05865	-3.9614261253216916
0.058660000000000004	-3.9605228178328624
0.05867	-3.959619755882792
0.05868	-3.958716939357399
0.05869	-3.957814368142584
0.0587	-3.956912042118399
0.058710000000000005	-3.956009961148485
0.05872	-3.9551081251345224
0.058730000000000004	-3.9542065339759866
0.05874	-3.9533051875592435
0.058750000000000004	-3.952404085770728
0.05876	-3.951503228497024
0.05877	-3.9506026156247533
0.05878	-3.9497022470358907
0.05879	-3.948802122621476
0.058800000000000005	-3.9479022422684382
0.05881	-3.9470026058636094
0.058820000000000004	-3.946103213293906
0.05883	-3.9452040644462594
0.05884	-3.944305159207704
0.05885	-3.9434064974653604
0.05886	-3.9425080791063536
0.05887	-3.9416099040179193
0.05888	-3.940711972087321
0.058890000000000005	-3.9398142832019065
0.0589	-3.938916837249095
0.058910000000000004	-3.9380196341163773
0.05892	-3.9371226736606806
0.05893	-3.9362259557326555
0.05894	-3.9353294802879155
0.05895	-3.934433247214221
0.05896	-3.93353725639946
0.05897	-3.9326415077210712
0.058980000000000005	-3.9317460009806307
0.05899	-3.930850736110209
0.059000000000000004	-3.9299557130072165
0.05901	-3.929060931604507
0.05902	-3.928166391771585
0.05903	-3.9272720934084826
0.05904	-3.9263780364114496
0.059050000000000005	-3.925484220669199
0.05906	-3.924590646070514
0.059070000000000004	-3.923697312504242
0.05908	-3.922804219859293
0.059090000000000004	-3.921911368024765
0.0591	-3.921018756889594
0.05911	-3.92012638634286
0.05912	-3.919234256273754
0.05913	-3.918342366571562
0.059140000000000005	-3.9174507171254933
0.05915	-3.916559307824903
0.059160000000000004	-3.91566813855921
0.05917	-3.914777209217897
0.05918	-3.9138865196905104
0.05919	-3.9129960698666597
0.0592	-3.9121058596360174
0.05921	-3.911215888888327
0.05922	-3.9103261575134196
0.059230000000000005	-3.9094366654011203
0.05924	-3.9085474124413695
0.059250000000000004	-3.907658398524235
0.05926	-3.9067696235396765
0.05927	-3.9058810873778063
0.05928	-3.904992789928847
0.05929	-3.9041047310830272
0.0593	-3.9032169107306345
0.05931	-3.9023293287620207
0.059320000000000005	-3.90144198506768
0.05933	-3.900554879538116
0.059340000000000004	-3.899668012063812
0.05935	-3.8987813825353945
0.05936	-3.897894990843535
0.05937	-3.897008836878978
0.05938	-3.8961229205325414
0.059390000000000005	-3.895237241692018
0.0594	-3.8943518002193174
0.059410000000000004	-3.893466596031146
0.05942	-3.89258162889691
0.059430000000000004	-3.8916968988153307
0.05944	-3.8908124056986533
0.05945	-3.8899281494382776
0.05946	-3.889044129925668
0.05947	-3.888160347052356
0.059480000000000005	-3.887276800709919
0.05949	-3.886393490790077
0.059500000000000004	-3.8855104171845065
0.05951	-3.8846275797849468
0.05952	-3.883744978483271
0.05953	-3.8828626131713344
0.05954	-3.8819804837410934
0.05955	-3.881098590084615
0.05956	-3.8802169320939948
0.059570000000000005	-3.879335509661316
0.05958	-3.8784543226770043
0.059590000000000004	-3.8775733710350004
0.0596	-3.87669265462774
0.05961	-3.8758121733476107
0.05962	-3.8749319270870664
0.05963	-3.8740519157380255
0.05964	-3.87317213919229
0.05965	-3.8722925973426445
0.059660000000000005	-3.871413290081275
0.05967	-3.870534217302748
0.059680000000000004	-3.869655378899818
0.05969	-3.8687767747455646
0.0597	-3.867898404691192
0.05971	-3.8670202686139508
0.05972	-3.8661423663663586
0.059730000000000005	-3.86526469796054
0.05974	-3.8643872632898923
0.059750000000000004	-3.8635100622479377
0.05976	-3.8626330947282974
0.059770000000000004	-3.8617563606246557
0.05978	-3.860879859830714
0.05979	-3.8600035922402602
0.0598	-3.8591275577471427
0.05981	-3.858251756245271
0.059820000000000005	-3.857376187628689
0.05983	-3.856500851791396
0.059840000000000004	-3.8556257486274355
0.05985	-3.8547508780309707
0.059860000000000003	-3.853876239896363
0.05987	-3.853001834117743
0.05988	-3.852127660589408
0.05989	-3.8512537192057428
0.0599	-3.8503800098612153
0.059910000000000005	-3.8495065324503104
0.05992	-3.848633286867594
0.059930000000000004	-3.847760273007694
0.05994	-3.8468874907652952
0.05995	-3.8460149400351473
0.05996	-3.8451426207120583
0.05997	-3.8442705326908855
0.05998	-3.8433986758665566
0.05999	-3.8425270501340636
0.060000000000000005	-3.8416556553885015
0.06001	-3.8407844915249765
0.060020000000000004	-3.839913558438585
0.06003	-3.8390428560245486
0.06004	-3.8381723841781463
0.06005	-3.837302142794832
0.06006	-3.8364321317699224
0.060070000000000005	-3.835562350993632
0.06008	-3.834692800352872
0.060090000000000005	-3.8338234797370028
0.0601	-3.8329543890618214
0.060110000000000004	-3.8320855282230646
0.06012	-3.8312168971165703
0.06013	-3.830348495638158
0.06014	-3.829480323683739
0.06015	-3.8286123811472095
0.060160000000000005	-3.8277446679090104
0.06017	-3.8268771838830338
0.060180000000000004	-3.826009928965334
0.06019	-3.825142903051522
0.060200000000000004	-3.82427610603825
0.06021	-3.8234095378220867
0.06022	-3.822543198297554
0.06023	-3.821677087355999
0.06024	-3.8208112048939693
0.060250000000000005	-3.819945550815004
0.06026	-3.8190801250145294
0.060270000000000004	-3.818214927381379
0.06028	-3.817349957756198
0.06029	-3.8164852161011122
0.0603	-3.8156207023130455
0.06031	-3.814756416288982
0.06032	-3.813892357925967
0.06033	-3.813028527121097
0.060340000000000005	-3.8121649237715984
0.06035	-3.8113015477587027
0.060360000000000004	-3.8104383989577397
0.06037	-3.8095754773041137
0.06038	-3.8087127826951677
0.06039	-3.8078503150283614
0.0604	-3.8069880741385362
0.060410000000000005	-3.8061260599715667
0.06042	-3.805264272439875
0.060430000000000005	-3.8044027114412273
0.06044	-3.803541376873484
0.060450000000000004	-3.80268026856452
0.06046	-3.8018193864238086
0.06047	-3.800958730408337
0.06048	-3.800098300416373
0.06049	-3.799238096346113
0.060500000000000005	-3.7983781180533116
0.06051	-3.797518365432337
0.060520000000000004	-3.7966588384284834
0.06053	-3.7957995369403372
0.060540000000000004	-3.7949404608665427
0.06055	-3.7940816101058
0.06056	-3.793222984556865
0.06057	-3.7923645841185527
0.06058	-3.7915064086897603
0.060590000000000005	-3.7906484581695055
0.0606	-3.7897907324566518
0.060610000000000004	-3.788933231450236
0.06062	-3.788075955049428
0.06063	-3.7872189031533137
0.06064	-3.786362075661091
0.06065	-3.785505472470381
0.06066	-3.784649093482077
0.06067	-3.783792938595625
0.060680000000000005	-3.782937007710524
0.06069	-3.782081300726355
0.060700000000000004	-3.781225817542531
0.06071	-3.7803705580586344
0.06072	-3.7795155221743646
0.06073	-3.778660709789393
0.06074	-3.777806120803473
0.060750000000000005	-3.7769517551164298
0.06076	-3.7760976126281425
0.060770000000000005	-3.7752436932200872
0.06078	-3.7743899967961574
0.060790000000000004	-3.7735365232681586
0.0608	-3.772683272539157
0.06081	-3.7718302445093492
0.06082	-3.770977439078993
0.06083	-3.770124856148397
0.060840000000000005	-3.7692724956179275
0.06085	-3.7684203573880075
0.060860000000000004	-3.767568441359113
0.06087	-3.76671674743178
0.060880000000000004	-3.7658652755065947
0.06089	-3.765014025484202
0.0609	-3.7641629972653026
0.06091	-3.763312190750658
0.06092	-3.762461605841074
0.060930000000000005	-3.7616112424374313
0.06094	-3.760761100440635
0.060950000000000004	-3.7599111797517053
0.06096	-3.7590614802716846
0.06097	-3.75821200190022
0.06098	-3.7573627445394164
0.06099	-3.7565137080908966
0.061	-3.7556648924556018
0.06101	-3.754816297533711
0.061020000000000005	-3.753967923228248
0.06103	-3.7531197694404796
0.061040000000000004	-3.7522718360718113
0.06105	-3.7514241230237833
0.06106	-3.750576630197965
0.06107	-3.7497293574959962
0.06108	-3.748882304819568
0.061090000000000005	-3.7480354720705065
0.0611	-3.7471888591312057
0.061110000000000005	-3.746342465868804
0.06112	-3.745496292239504
0.061130000000000004	-3.744650338121286
0.06114	-3.7438046033980714
0.06115	-3.742959088014436
0.06116	-3.742113791872653
0.06117	-3.7412687148750474
0.061180000000000005	-3.740423856924002
0.06119	-3.739579217866908
0.061200000000000004	-3.738734797623881
0.06121	-3.7378905961351885
0.061220000000000004	-3.7370466133035265
0.06123	-3.7362028490316486
0.06124	-3.7353593032223595
0.06125	-3.7345159757785282
0.06126	-3.733672866603064
0.061270000000000005	-3.7328299755989387
0.06128	-3.7319873026691663
0.061290000000000004	-3.731144847652939
0.0613	-3.7303026104311274
0.06131	-3.7294605909934146
0.06132	-3.728618789243269
0.06133	-3.727777205084101
0.06134	-3.7269358384192954
0.06135	-3.7260946891523297
0.061360000000000005	-3.725253757186846
0.06137	-3.7244130424264403
0.061380000000000004	-3.723572544774739
0.06139	-3.7227322641354745
0.0614	-3.7218922004125132
0.06141	-3.7210523535096427
0.06142	-3.720212723330727
0.061430000000000005	-3.719373309779681
0.06144	-3.7185341127605116
0.061450000000000005	-3.7176951321772953
0.06146	-3.71685636791469
0.061470000000000004	-3.7160178198809923
0.06148	-3.7151794879817657
0.06149	-3.7143413721128336
0.0615	-3.7135034722010833
0.06151	-3.712665788150933
0.061520000000000005	-3.7118283198668562
0.06153	-3.7109910672533792
0.061540000000000004	-3.710154030215078
0.06155	-3.709317208656586
0.061560000000000004	-3.708480602482584
0.06157	-3.7076442115978097
0.06158	-3.706808035907052
0.06159	-3.705972075315155
0.0616	-3.7051363297270115
0.061610000000000005	-3.7043007990475614
0.06162	-3.703465483181821
0.061630000000000004	-3.702630382034843
0.06164	-3.7017954955117096
0.06165	-3.700960823517658
0.06166	-3.7001263659574803
0.06167	-3.6992921227315727
0.06168	-3.698458093746207
0.06169	-3.697624278911044
0.061700000000000005	-3.6967906781315483
0.06171	-3.6959572913131957
0.061720000000000004	-3.6951241183613948
0.06173	-3.6942911591817214
0.06174	-3.6934584136798
0.06175	-3.6926258817613062
0.06176	-3.6917935633319683
0.061770000000000005	-3.6909614582975685
0.06178	-3.6901295665639404
0.061790000000000005	-3.6892978880369673
0.0618	-3.688466422622587
0.061810000000000004	-3.687635170184586
0.06182	-3.6868041306415282
0.06183	-3.685973303920468
0.06184	-3.6851426899366198
0.06185	-3.6843122885962623
0.061860000000000005	-3.683482099805719
0.06187	-3.6826521234713763
0.061880000000000004	-3.6818223594996957
0.06189	-3.6809928077971574
0.061900000000000004	-3.680163468270281
0.06191	-3.679334340825659
0.06192	-3.6785054253699387
0.06193	-3.677676721759554
0.06194	-3.676848229913714
0.061950000000000005	-3.6760199497772894
0.06196	-3.6751918812572324
0.061970000000000004	-3.674364024260599
0.06198	-3.6735363786943873
0.06199	-3.672708944425794
0.062	-3.671881721378329
0.06201	-3.6710547094828914
0.06202	-3.670227908646765
0.06203	-3.669401318777258
0.062040000000000005	-3.6685749397818466
0.06205	-3.6677487715680184
0.062060000000000004	-3.6669228140431622
0.06207	-3.666097067114818
0.06208	-3.665271530661192
0.06209	-3.6644462045676023
0.0621	-3.6636210887936893
0.062110000000000005	-3.662796183247283
0.06212	-3.6619714878362584
0.062130000000000005	-3.6611470024685517
0.06214	-3.6603227270521694
0.062150000000000004	-3.6594986614782603
0.06216	-3.6586748056600737
0.06217	-3.6578511595175165
0.06218	-3.6570277229588055
0.06219	-3.656204495892203
0.062200000000000005	-3.655381478226046
0.06221	-3.6545586698687216
0.062220000000000004	-3.653736070728604
0.06223	-3.6529136806907774
0.062240000000000004	-3.652091499666513
0.06225	-3.651269527585083
0.06226	-3.650447764355124
0.06227	-3.6496262098846675
0.06228	-3.648804864080907
0.062290000000000005	-3.6479837268549207
0.0623	-3.6471627981155175
0.062310000000000004	-3.6463420777715556
0.06232	-3.6455215657320696
0.06233	-3.6447012619059587
0.06234	-3.643881166202242
0.06235	-3.643061278530006
0.06236	-3.642241598797087
0.06237	-3.6414221269132034
0.062380000000000005	-3.6406028627869658
0.06239	-3.6397838063290893
0.062400000000000004	-3.6389649574488727
0.06241	-3.6381463160557406
0.06242	-3.6373278820591435
0.06243	-3.6365096553554994
0.06244	-3.635691635862158
0.062450000000000006	-3.634873823493924
0.06246	-3.6340562181604334
0.062470000000000005	-3.6332388197713907
0.06248	-3.6324216282365143
0.062490000000000004	-3.6316046434655895
0.0625	-3.630787865368452
0.06251000000000001	-3.6299712938549855
0.06252	-3.6291549287519245
0.06253	-3.6283387700406626
0.06254000000000001	-3.6275228176433383
0.06255000000000001	-3.626707071470128
0.06256	-3.6258915314312588
0.06257	-3.625076197436994
0.06258000000000001	-3.6242610693976496
0.06259	-3.6234461472236004
0.0626	-3.622631430825309
0.06261	-3.6218169201133117
0.06262000000000001	-3.6210026149980576
0.06263	-3.6201885153901463
0.06264	-3.619374621200099
0.06265000000000001	-3.618560932338572
0.06266000000000001	-3.617747448716277
0.06267	-3.616934170205227
0.06268	-3.616121096709553
0.06269000000000001	-3.6153082281857905
0.0627	-3.6144955645449293
0.06271	-3.61368310569209
0.06272000000000001	-3.612870851539704
0.06273000000000001	-3.6120588020035185
0.06274	-3.6112469569946954
0.06275	-3.6104353164245158
0.06276000000000001	-3.6096238802042167
0.06277	-3.6088126482451304
0.06278	-3.6080016204587158
0.06279000000000001	-3.607190796756327
0.06280000000000001	-3.6063801770494375
0.06281	-3.6055697612495643
0.06282	-3.604759549268275
0.06283000000000001	-3.6039495410172195
0.06284000000000001	-3.603139736396588
0.06285	-3.602330135261534
0.06286	-3.601520737583744
0.06287000000000001	-3.6007115432628822
0.06288	-3.5999025521703065
0.06289	-3.5990937642792993
0.06290000000000001	-3.5982851795019686
0.06291000000000001	-3.5974767977504714
0.06292	-3.596668618937007
0.06293	-3.5958606429739146
0.06294000000000001	-3.595052869773512
0.06295	-3.594245299248031
0.06296	-3.5934379313098597
0.06297000000000001	-3.592630765871435
0.06298000000000001	-3.591823802845255
0.06299	-3.591017042143592
0.063	-3.5902104836742637
0.06301000000000001	-3.5894041273549
0.06302	-3.5885979730981816
0.06303	-3.587792020816833
0.06304	-3.5869862704236106
0.06305000000000001	-3.5861807218313255
0.06306	-3.585375374952928
0.06307	-3.584570229701253
0.06308000000000001	-3.583765285989252
0.06309000000000001	-3.582960543729922
0.0631	-3.582156002836294
0.06311	-3.5813516632176396
0.06312000000000001	-3.5805475247905902
0.06313	-3.5797435874686965
0.06314	-3.578939851165209
0.06315000000000001	-3.5781363157934147
0.06316000000000001	-3.5773329812665913
0.06317	-3.576529847469847
0.06318	-3.5757269143310437
0.06319000000000001	-3.5749241817775776
0.0632	-3.5741216497229775
0.06321	-3.57331931808083
0.06322000000000001	-3.572517186764768
0.06323000000000001	-3.571715255626898
0.06324	-3.570913524641207
0.06325	-3.5701119937231383
0.06326000000000001	-3.569310662786535
0.06327	-3.5685095317452915
0.06328	-3.5677086005133973
0.06329	-3.566907869004874
0.06330000000000001	-3.566107337133798
0.06331	-3.5653070048142945
0.06332	-3.5645068719605324
0.06333000000000001	-3.5637069384867255
0.06334000000000001	-3.562907204307138
0.06335	-3.5621076693360747
0.06336	-3.5613083334878906
0.06337000000000001	-3.560509196676982
0.06338	-3.5597102588137353
0.06339	-3.5589115198153163
0.06340000000000001	-3.558112979597778
0.06341000000000001	-3.557314638054546
0.06342	-3.5565164950624166
0.06343	-3.555718550595182
0.06344000000000001	-3.5549208045676357
0.06345	-3.554123256894619
0.06346	-3.553325907491029
0.06347000000000001	-3.5525287562718044
0.06348000000000001	-3.551731803151938
0.06349	-3.5509350480464703
0.0635	-3.5501384908704767
0.06351000000000001	-3.5493421315391545
0.06352000000000001	-3.548545969967598
0.06353	-3.547750006067267
0.06354	-3.546954239735124
0.06355000000000001	-3.5461586708896182
0.06356	-3.545363299454171
0.06357	-3.544568125340181
0.06358000000000001	-3.5437731484759767
0.06359000000000001	-3.542978368776278
0.0636	-3.5421837861596925
0.06361	-3.54138940054187
0.06362000000000001	-3.5405952118384896
0.06363	-3.5398012199652484
0.06364	-3.539007424837906
0.06365000000000001	-3.538213826372278
0.06366000000000001	-3.5374204244840697
0.06367	-3.5366272190155823
0.06368	-3.5358342099566697
0.06369000000000001	-3.535041397223391
0.0637	-3.534248780727668
0.06371	-3.5334563603360833
0.06372	-3.532664136018695
0.06373000000000001	-3.531872107691804
0.06374	-3.5310802752712083
0.06375	-3.530288638671195
0.06376000000000001	-3.529497197810609
0.06377000000000001	-3.528705952606084
0.06378	-3.527914902974134
0.06379	-3.527124048831358
0.06380000000000001	-3.526333390094294
0.06381	-3.525542926679575
0.06382	-3.5247526585038957
0.06383000000000001	-3.5239625854839693
0.06384000000000001	-3.52317270753657
0.06385	-3.5223830245785077
0.06386	-3.5215935365267206
0.06387000000000001	-3.5208042432980733
0.06388	-3.5200151448095167
0.06389	-3.5192262409780457
0.06390000000000001	-3.5184375317206955
0.06391000000000001	-3.5176490169544903
0.06392	-3.516860696596551
0.06393	-3.516072570563261
0.06394000000000001	-3.5152846387133447
0.06395	-3.514496901015197
0.06396	-3.513709357392632
0.06397	-3.5129220077649244
0.06398000000000001	-3.512134852049533
0.06399	-3.511347890163969
0.064	-3.510561122025782
0.06401000000000001	-3.5097745475525612
0.06402000000000001	-3.5089881666619354
0.06403	-3.508201979271613
0.06404	-3.5074159852993136
0.06405000000000001	-3.5066301846627934
0.06406	-3.505844577279837
0.06407	-3.505059163068289
0.06408000000000001	-3.5042739419461486
0.06409000000000001	-3.5034889138312497
0.0641	-3.502704078641569
0.06411	-3.501919436262073
0.06412000000000001	-3.501134986636619
0.06413	-3.5003507296906777
0.06414	-3.4995666653424315
0.06415000000000001	-3.4987827935101006
0.06416000000000001	-3.497999114036618
0.06417	-3.497215626915082
0.06418	-3.4964323320646975
0.06419000000000001	-3.495649229403959
0.06420000000000001	-3.4948663188513502
0.06421	-3.494083600324893
0.06422	-3.493301073742763
0.06423000000000001	-3.4925187390058214
0.06424	-3.4917365960458917
0.06425	-3.4909546447874313
0.06426000000000001	-3.4901728851492457
0.06427000000000001	-3.489391317050189
0.06428	-3.4886099404091513
0.06429	-3.4878287551450686
0.06430000000000001	-3.4870477611769175
0.06431	-3.4862669584236508
0.06432	-3.485486346799373
0.06433000000000001	-3.484705926228231
0.06434000000000001	-3.4839256966293934
0.06435	-3.483145657922024
0.06436	-3.482365810025358
0.06437000000000001	-3.4815861528586702
0.06438	-3.4808066863412837
0.06439	-3.4800274103925593
0.0644	-3.4792483249319015
0.06441000000000001	-3.4784694298787655
0.06442	-3.477690725152727
0.06443	-3.4769122106732184
0.06444000000000001	-3.476133886359814
0.06445000000000001	-3.4753557521321348
0.06446	-3.4745778078575933
0.06447	-3.4738000534900175
0.06448000000000001	-3.4730224889675614
0.06449	-3.4722451142099975
0.0645	-3.471467929137239
0.06451000000000001	-3.4706909336691965
0.06452000000000001	-3.4699141277258585
0.06453	-3.4691375112272693
0.06454	-3.4683610840935066
0.06455000000000001	-3.467584846240882
0.06456	-3.466808797578683
0.06457	-3.4660329380006534
0.06458000000000001	-3.4652572674555766
0.06459000000000001	-3.4644817858625423
0.0646	-3.4637064931558315
0.06461	-3.4629313892558424
0.06462000000000001	-3.4621564740829953
0.06463	-3.4613817475577866
0.06464	-3.460607209600787
0.06465	-3.4598328600778205
0.06466000000000001	-3.4590586989619663
0.06467	-3.458284726176377
0.06468	-3.457510941641825
0.06469000000000001	-3.45673734527912
0.06470000000000001	-3.4559639369982604
0.06471	-3.4551907167251072
0.06472	-3.4544176843865153
0.06473000000000001	-3.45364483990347
0.06474	-3.4528721831970017
0.06475	-3.452099714188191
0.06476000000000001	-3.4513274327982115
0.06477000000000001	-3.450555338948135
0.06478	-3.449783432559195
0.06479	-3.4490117135526073
0.06480000000000001	-3.4482401818496142
0.06481	-3.4474688373715354
0.06482	-3.4466976800397204
0.06483000000000001	-3.4459267097755624
0.06484000000000001	-3.4451559265005
0.06485	-3.444385330136051
0.06486	-3.4436149206037556
0.06487000000000001	-3.4428446978251186
0.06488000000000001	-3.442074661721732
0.06489	-3.4413048122136773
0.0649	-3.4405351491764633
0.06491000000000001	-3.439765672553675
0.06492	-3.438996382286539
0.06493	-3.438227278285154
0.06494000000000001	-3.4374583604863282
0.06495000000000001	-3.4366896288118225
0.06496	-3.435921083187549
0.06497	-3.435152723535677
0.06498000000000001	-3.4343845497782626
0.06499	-3.4336165618374097
0.065	-3.432848759635316
0.06501000000000001	-3.4320811430942153
0.06502000000000001	-3.431313712136386
0.06503	-3.430546466684163
0.06504	-3.429779406659885
0.06505000000000001	-3.4290125319480227
0.06506	-3.428245842508265
0.06507	-3.42747933826386
0.06508	-3.4267130191373503
0.06509000000000001	-3.4259468850514176
0.0651	-3.42518093592868
0.06511	-3.4244151716905398
0.06512000000000001	-3.4236495922603787
0.06513000000000001	-3.4228841975610926
0.06514	-3.4221189875145646
0.06515	-3.4213539620448685
0.06516000000000001	-3.4205891210748693
0.06517	-3.41982446452751
0.06518	-3.419059992323846
0.06519000000000001	-3.418295704380887
0.06520000000000001	-3.4175316006295002
0.06521	-3.416767680992752
0.06522	-3.416003945393752
0.06523000000000001	-3.4152403937556493
0.06524	-3.4144770260016526
0.06525	-3.413713842025943
0.06526000000000001	-3.412950841742602
0.06527000000000001	-3.412188025716319
0.06528	-3.4114253927705427
0.06529	-3.4106629433051148
0.06530000000000001	-3.4099006772632867
0.06531	-3.4091385945685344
0.06532	-3.4083766951246632
0.06533	-3.407614978795064
0.06534000000000001	-3.4068534455449626
0.06535	-3.406092095303271
0.06536	-3.405330928027207
0.06537000000000001	-3.4045699436406274
0.06538000000000001	-3.4038091420674252
0.06539	-3.4030485232316225
0.0654	-3.4022880870571637
0.06541000000000001	-3.4015278334680166
0.06542	-3.400767762388241
0.06543	-3.400007873741903
0.06544000000000001	-3.399248167453127
0.06545000000000001	-3.398488643446087
0.06546	-3.3977293016449863
0.06547	-3.3969701418852134
0.06548000000000001	-3.396211164175034
0.06549	-3.395452368444048
0.0655	-3.394693754616704
0.06551000000000001	-3.3939353226175326
0.06552000000000001	-3.3931770723710897
0.06553	-3.392419003801958
0.06554	-3.391661116834695
0.06555000000000001	-3.390903411393958
0.06556000000000001	-3.3901458874045525
0.06557	-3.3893885447911187
0.06558	-3.388631383478422
0.06559000000000001	-3.3878744033912747
0.0656	-3.3871176044545304
0.06561	-3.38636098659308
0.06562000000000001	-3.3856045497318523
0.06563000000000001	-3.3848482937958146
0.06564	-3.384092218709976
0.06565	-3.383336324399377
0.06566000000000001	-3.382580610789104
0.06567	-3.381825077804278
0.06568	-3.3810697253700592
0.06569000000000001	-3.3803145534113757
0.06570000000000001	-3.3795595618527035
0.06571	-3.3788047506203505
0.06572	-3.3780501196396298
0.06573000000000001	-3.3772956688359503
0.06574	-3.3765413981347288
0.06575	-3.3757873074613087
0.06576	-3.3750333967411636
0.06577000000000001	-3.37427966588808
0.06578	-3.3735261148097972
0.06579	-3.3727727434614745
0.06580000000000001	-3.3720195517687506
0.06581000000000001	-3.3712665396428627
0.06582	-3.370513707017215
0.06583	-3.369761053824341
0.06584000000000001	-3.3690085799901586
0.06585	-3.3682562854403932
0.06586	-3.36750417010091
0.06587000000000001	-3.3667522338976217
0.06588000000000001	-3.3660004767564793
0.06589	-3.365248898603471
0.0659	-3.3644974993646235
0.06591000000000001	-3.363746278966
0.06592	-3.362995237333705
0.06593	-3.3622443743938777
0.06594000000000001	-3.3614936900727432
0.06595000000000001	-3.3607431842966062
0.06596	-3.359992856991585
0.06597	-3.359242708083971
0.06598000000000001	-3.358492737474413
0.06599000000000001	-3.357742945098522
0.066	-3.356993330899294
0.06601	-3.356243894803221
0.06602000000000001	-3.3554946367368355
0.06603	-3.3547455566267073
0.06604	-3.3539966543994555
0.06605000000000001	-3.3532479299817113
0.06606000000000001	-3.352499383300161
0.06607	-3.3517510142815548
0.06608	-3.3510028228527236
0.06609000000000001	-3.3502548089403534
0.0661	-3.3495069724712803
0.06611	-3.348759313372397
0.06612000000000001	-3.348011831559053
0.06613000000000001	-3.3472645268861694
0.06614	-3.346517399364508
0.06615	-3.3457704489212285
0.06616000000000001	-3.3450236754834948
0.06617	-3.3442770789784184
0.06618	-3.343530659333213
0.06619000000000001	-3.342784416475135
0.06620000000000001	-3.3420383502658857
0.06621	-3.3412924606745973
0.06622	-3.3405467476527364
0.06623000000000001	-3.3398012111278037
0.06624000000000001	-3.33905585102734
0.06625	-3.3383106672768044
0.06626	-3.337565659739262
0.06627000000000001	-3.336820828405223
0.06628	-3.3360761732062882
0.06629	-3.335331694070298
0.06630000000000001	-3.3345873909250625
0.06631000000000001	-3.3338432636984274
0.06632	-3.333099312318275
0.06633	-3.3323555367126065
0.06634000000000001	-3.331611936809318
0.06635	-3.3308685125363753
0.06636	-3.330125263821807
0.06637000000000001	-3.3293821905936754
0.06638000000000001	-3.3286392927800836
0.06639	-3.3278965703091674
0.0664	-3.327154023109143
0.06641000000000001	-3.326411651108222
0.06642	-3.3256694542347773
0.06643	-3.3249274324169167
0.06644000000000001	-3.3241855855829567
0.06645000000000001	-3.323443913661252
0.06646	-3.322702416580194
0.06647	-3.321961094268312
0.06648000000000001	-3.3212199466539807
0.06649000000000001	-3.32047897366568
0.0665	-3.3197381752319446
0.06651	-3.3189975512813454
0.06652000000000001	-3.318257101742501
0.06653	-3.317516826544053
0.06654	-3.3167767256146825
0.06655000000000001	-3.31603679888312
0.06656000000000001	-3.3152970462780904
0.06657	-3.3145574677283802
0.06658	-3.3138180631628127
0.06659000000000001	-3.3130788325102474
0.0666	-3.3123397756995807
0.06661	-3.311600892659744
0.06662000000000001	-3.3108621833197063
0.06663000000000001	-3.310123647608473
0.06664	-3.3093852854550803
0.06665	-3.3086470967886084
0.06666000000000001	-3.3079090815381633
0.06667000000000001	-3.3071712396329005
0.06668	-3.3064335709788195
0.06669	-3.305696075511369
0.06670000000000001	-3.304958753176898
0.06671	-3.304221603904774
0.06672	-3.3034846276244823
0.06673000000000001	-3.302747824265305
0.06674000000000001	-3.302011193756686
0.06675	-3.3012747360281067
0.06676	-3.300538451009211
0.06677000000000001	-3.299802338629434
0.06678	-3.2990663988184012
0.06679	-3.2983306315057743
0.06680000000000001	-3.2975950366211277
0.06681000000000001	-3.296859614094163
0.06682	-3.29612436385461
0.06683	-3.295389285832232
0.06684000000000001	-3.2946543799568326
0.06685	-3.2939196461582645
0.06686	-3.293185084364652
0.06687000000000001	-3.2924506944698475
0.06688000000000001	-3.29171647644164
0.06689	-3.2909824302100303
0.0669	-3.290248555705049
0.06691000000000001	-3.289514852856771
0.06692000000000001	-3.288781321594519
0.06693	-3.2880479617206895
0.06694	-3.2873147732473544
0.06695000000000001	-3.286581756151914
0.06696	-3.2858489103647934
0.06697	-3.285116235816454
0.06698000000000001	-3.28438373243739
0.06699000000000001	-3.283651400158133
0.067	-3.2829192389092494
0.06701	-3.2821872486213364
0.06702000000000001	-3.2814554292250593
0.06703	-3.280723780651082
0.06704	-3.2799923028300833
0.06705000000000001	-3.2792609956867427
0.06706000000000001	-3.278529859154328
0.06707	-3.2777988931672204
0.06708	-3.2770680976562607
0.06709000000000001	-3.276337472552329
0.0671	-3.2756070177866086
0.06711	-3.274876733289897
0.06712000000000001	-3.2741466189930604
0.06713000000000001	-3.2734166748271076
0.06714	-3.2726869007230888
0.06715	-3.2719572966120887
0.06716000000000001	-3.271227862425223
0.06717000000000001	-3.2704985980581114
0.06718	-3.2697695034415952
0.06719	-3.2690405785281365
0.06720000000000001	-3.2683118232638484
0.06721	-3.267583237580078
0.06722	-3.266854821408204
0.06723000000000001	-3.266126574679639
0.06724000000000001	-3.2653984973258328
0.06725	-3.264670589278264
0.06726	-3.2639428504684536
0.06727000000000001	-3.263215280827947
0.06728	-3.2624878802883543
0.06729	-3.2617606487812725
0.06730000000000001	-3.261033586238355
0.06731000000000001	-3.260306692591343
0.06732	-3.259579967771934
0.06733	-3.258853411711893
0.06734000000000001	-3.2581270243429667
0.06735000000000001	-3.2574008055969847
0.06736	-3.2566747554058035
0.06737	-3.2559488737013145
0.06738000000000001	-3.255223160397774
0.06739	-3.2544976154242566
0.0674	-3.253772238733442
0.06741000000000001	-3.253047030257438
0.06742000000000001	-3.2523219899284044
0.06743	-3.2515971176784
0.06744	-3.2508724134396836
0.06745000000000001	-3.250147877144426
0.06746	-3.2494235087248264
0.06747	-3.2486993081131597
0.06748000000000001	-3.247975275241753
0.06749000000000001	-3.24725141004302
0.0675	-3.2465277124492533
0.06751000000000001	-3.2458041823928627
0.06752000000000001	-3.245080819806295
0.06753	-3.2443576246220287
0.06754	-3.2436345967725764
0.06755000000000001	-3.2429117361904836
0.06756000000000001	-3.2421890428083318
0.06757	-3.2414665165587353
0.06758000000000002	-3.2407441573743396
0.06759000000000001	-3.2400219651878284
0.06760000000000001	-3.2392999399319167
0.06761	-3.238578081539355
0.06762000000000001	-3.2378563899429214
0.06763000000000001	-3.2371348650754856
0.06764	-3.236413506869845
0.06765000000000002	-3.23569231525888
0.06766000000000001	-3.2349712901671515
0.06767000000000001	-3.234250431462981
0.06768	-3.2335297391525852
0.06769000000000001	-3.232809213169047
0.06770000000000001	-3.232088853445504
0.06771	-3.231368659915133
0.06772000000000002	-3.230648632511139
0.06773000000000001	-3.2299287710918865
0.06774000000000001	-3.2292090756538454
0.06775	-3.228489546142265
0.06776000000000001	-3.2277701824905924
0.06777000000000001	-3.2270509846322923
0.06778	-3.2263319525008742
0.06779	-3.2256130860298544
0.06780000000000001	-3.22489438515272
0.06781000000000001	-3.224175849803053
0.06782	-3.2234574799144693
0.06783000000000002	-3.2227392754206177
0.06784000000000001	-3.22202123625518
0.06785000000000001	-3.22130336235187
0.06786	-3.2205856536444357
0.06787000000000001	-3.2198681100667237
0.06788000000000001	-3.219150731552514
0.06789	-3.218433518035617
0.06790000000000002	-3.2177164694499107
0.06791000000000001	-3.216999585729306
0.06792000000000001	-3.2162828668077466
0.06793	-3.2155663126192406
0.06794000000000001	-3.2148499230977805
0.06795000000000001	-3.2141336981773923
0.06796	-3.213417637758403
0.06797000000000002	-3.212701741804481
0.06798000000000001	-3.21198601025402
0.06799000000000001	-3.2112704430412102
0.068	-3.2105550401002745
0.06801000000000001	-3.2098398013654674
0.06802000000000001	-3.2091247267710807
0.06803000000000001	-3.208409816251442
0.06804	-3.207695069740936
0.06805000000000001	-3.2069804871739964
0.06806000000000001	-3.2062660684849553
0.06807	-3.2055518136082632
0.06808000000000002	-3.2048377224645184
0.06809000000000001	-3.2041237949164945
0.06810000000000001	-3.2034100309845983
0.06811	-3.2026964306035004
0.06812000000000001	-3.2019829937079485
0.06813000000000001	-3.201269720232709
0.06814	-3.2005566101124674
0.06815000000000002	-3.1998436632820213
0.06816000000000001	-3.1991308796762015
0.06817000000000001	-3.1984182592298707
0.06818	-3.1977058018779205
0.06819000000000001	-3.196993507555278
0.06820000000000001	-3.1962813761969033
0.06821	-3.1955694077377865
0.06822	-3.1948576021130135
0.06823000000000001	-3.1941459592575914
0.06824000000000001	-3.1934344791066587
0.06825	-3.1927231615952825
0.06826000000000002	-3.1920120066586737
0.06827000000000001	-3.191301014231935
0.06828000000000001	-3.1905901842502793
0.06829	-3.1898795166489498
0.06830000000000001	-3.1891690113632274
0.06831000000000001	-3.188458668328427
0.06832	-3.187748487479883
0.06833000000000002	-3.1870384687529674
0.06834000000000001	-3.186328612083087
0.06835000000000001	-3.185618917405677
0.06836	-3.1849093846562857
0.06837000000000001	-3.1842000137703654
0.06838000000000001	-3.1834908046834194
0.06839	-3.18278175733101
0.06840000000000002	-3.1820728715948197
0.06841000000000001	-3.1813641474408283
0.06842000000000001	-3.1806555848285165
0.06843	-3.179947183693664
0.06844000000000001	-3.1792389439720794
0.06845000000000001	-3.1785308655996007
0.06846000000000001	-3.177822948512132
0.06847	-3.1771151926456374
0.06848000000000001	-3.1764075979359547
0.06849000000000001	-3.1757001643190534
0.0685	-3.1749928917309274
0.06851000000000002	-3.174285780107605
0.06852000000000001	-3.1735788293851463
0.06853000000000001	-3.1728720394424377
0.06854	-3.1721654102471954
0.06855000000000001	-3.171458941760552
0.06856000000000001	-3.170752633900923
0.06857	-3.170046486623339
0.06858000000000002	-3.169340499864128
0.06859000000000001	-3.168634673559653
0.06860000000000001	-3.167929007646305
0.06861	-3.1672235020605104
0.06862000000000001	-3.1665181567387193
0.06863000000000001	-3.1658129716174206
0.06864	-3.1651079466332
0.06865000000000002	-3.1644030817225626
0.06866000000000001	-3.1636983768220595
0.06867000000000001	-3.1629938318683655
0.06868	-3.162289446798162
0.06869000000000001	-3.161585221548011
0.06870000000000001	-3.1608811560546157
0.06871000000000001	-3.160177250254708
0.06872	-3.159473504085051
0.06873000000000001	-3.158769917482438
0.06874000000000001	-3.1580664903836966
0.06875	-3.157363222725682
0.06876000000000002	-3.1566601144452804
0.06877000000000001	-3.155957165479411
0.06878000000000001	-3.155254375765023
0.06879	-3.1545517452044036
0.06880000000000001	-3.153849273769385
0.06881000000000001	-3.1531469613971375
0.06882	-3.1524448080246557
0.06883000000000002	-3.1517428135890833
0.06884000000000001	-3.1510409780276323
0.06885000000000001	-3.1503393012774827
0.06886	-3.1496377832758586
0.06887000000000001	-3.1489364239600253
0.06888000000000001	-3.1482352232672826
0.06889	-3.1475341811349544
0.0689	-3.1468332975004025
0.06891000000000001	-3.1461325722922187
0.06892000000000001	-3.145432005456204
0.06893	-3.1447315969302307
0.06894000000000002	-3.144031346651781
0.06895000000000001	-3.1433312545583694
0.06896000000000001	-3.142631320587535
0.06897	-3.1419315446768548
0.06898000000000001	-3.141231926763931
0.06899000000000001	-3.1405324667864707
0.069	-3.139833164645109
0.06901000000000002	-3.1391340202911167
0.06902000000000001	-3.138435033685764
0.06903000000000001	-3.137736204766896
0.06904	-3.1370375334722684
0.06905000000000001	-3.136339019709931
0.06906000000000001	-3.1356406634410003
0.06907	-3.134942464610044
0.06908000000000002	-3.1342444231520945
0.06909000000000001	-3.1335465390072335
0.06910000000000001	-3.1328488121143456
0.06911	-3.1321512424114917
0.06912000000000001	-3.131453829836786
0.06913000000000001	-3.130756574311369
0.06914000000000001	-3.1300594757333764
0.06915	-3.129362534098308
0.06916000000000001	-3.1286657493443144
0.06917000000000001	-3.12796912140972
0.06918	-3.127272650232873
0.06919000000000002	-3.1265763357521545
0.06920000000000001	-3.1258801779059753
0.06921000000000001	-3.125184176632777
0.06922	-3.1244883318710293
0.06923000000000001	-3.123792643559229
0.06924000000000001	-3.123097111635912
0.06925	-3.1224017360396354
0.06926000000000002	-3.1217065167089872
0.06927000000000001	-3.1210114535825895
0.06928000000000001	-3.1203165465990903
0.06929	-3.119621795697168
0.06930000000000001	-3.1189272008155484
0.06931000000000001	-3.1182327618930414
0.06932	-3.117538478868327
0.06933000000000002	-3.1168443516412703
0.06934000000000001	-3.1161503801493176
0.06935000000000001	-3.1154565643718493
0.06936	-3.114762904247841
0.06937000000000001	-3.1140693997162936
0.06938000000000001	-3.1133760507162016
0.06939000000000001	-3.112682857186613
0.0694	-3.1119898190666033
0.06941000000000001	-3.1112969362953597
0.06942000000000001	-3.1106042088119565
0.06943	-3.109911636555543
0.06944000000000002	-3.109219219465328
0.06945000000000001	-3.1085269574805614
0.06946000000000001	-3.1078348505404563
0.06947	-3.1071428985842937
0.06948000000000001	-3.1064511015513867
0.06949000000000001	-3.105759459359308
0.0695	-3.1050679719580527
0.06951000000000002	-3.104376639298281
0.06952000000000001	-3.1036854613194644
0.06953000000000001	-3.1029944379611
0.06954	-3.102303569162724
0.06955000000000001	-3.101612854863893
0.06956000000000001	-3.100922295004181
0.06957	-3.100231889523211
0.06958	-3.0995416383606735
0.06959000000000001	-3.0988515414561837
0.06960000000000001	-3.0981615987494457
0.06961	-3.0974718101801875
0.06962000000000002	-3.0967821756882348
0.06963000000000001	-3.0960926952133474
0.06964000000000001	-3.0954033686953033
0.06965	-3.09471419607395
0.06966000000000001	-3.0940251772891645
0.06967000000000001	-3.093336312280849
0.06968	-3.092647600988936
0.06969000000000002	-3.0919590433533846
0.06970000000000001	-3.09127063931419
0.06971000000000001	-3.09058238881137
0.06972	-3.0898942917849728
0.06973000000000001	-3.0892063481750762
0.06974000000000001	-3.0885185579217875
0.06975	-3.0878309209652812
0.06976000000000002	-3.087143437245687
0.06977000000000001	-3.0864561067031953
0.06978000000000001	-3.085768929278025
0.06979	-3.0850819049104676
0.06980000000000001	-3.084395033540816
0.06981000000000001	-3.0837083151093263
0.06982000000000001	-3.083021749556335
0.06983	-3.0823353368223096
0.06984000000000001	-3.0816490768475524
0.06985000000000001	-3.080962969572476
0.06986	-3.0802770149375314
0.06987000000000002	-3.0795912128329244
0.06988000000000001	-3.078905563229201
0.06989000000000001	-3.0782200660873746
0.0699	-3.077534721348092
0.06991000000000001	-3.076849528941399
0.06992000000000001	-3.0761644887713637
0.06993	-3.075479600807479
0.06994000000000002	-3.0747948650091175
0.06995000000000001	-3.0741102813171692
0.06996000000000001	-3.0734258496724927
0.06997	-3.0727415700159795
0.06998000000000001	-3.0720574422885463
0.06999000000000001	-3.0713734664311407
0.07	-3.07068964238474
0.07001000000000002	-3.070005970090344
0.07002000000000001	-3.0693224494889875
0.07003000000000001	-3.068639080521783
0.07004	-3.067955863129772
0.07005000000000002	-3.067272797254089
0.07006000000000001	-3.0665898828358706
0.07007000000000001	-3.065907119816272
0.07008	-3.065224508136493
0.07009000000000001	-3.064542047737761
0.07010000000000001	-3.0638597385613346
0.07011	-3.063177580548499
0.07012000000000002	-3.0624955736405663
0.07013000000000001	-3.06181371775831
0.07014000000000001	-3.061132012779167
0.07015	-3.060450458723576
0.07016000000000001	-3.0597690555387453
0.07017000000000001	-3.059087803166314
0.07018	-3.058406701547866
0.07019000000000002	-3.0577257506167985
0.07020000000000001	-3.0570449502993924
0.07021000000000001	-3.0563643005608294
0.07022	-3.055683801342828
0.07023000000000001	-3.0550034525871337
0.07024000000000001	-3.0543232542355208
0.07025	-3.053643206229854
0.07026	-3.052963308511932
0.07027000000000001	-3.0522835610235757
0.07028000000000001	-3.0516039637066696
0.07029	-3.0509245165031285
0.07030000000000002	-3.0502452193549026
0.07031000000000001	-3.049566072203946
0.07032000000000001	-3.0488870749922503
0.07033	-3.048208227661838
0.07034000000000001	-3.047529530154757
0.07035000000000001	-3.0468509824130967
0.07036	-3.046172584378982
0.07037000000000002	-3.045494335994512
0.07038000000000001	-3.0448162372018497
0.07039000000000001	-3.044138287943178
0.0704	-3.043460488160713
0.07041000000000001	-3.0427828377966954
0.07042000000000001	-3.0421053367933975
0.07043	-3.0414279850931143
0.07044000000000002	-3.04075078263817
0.07045000000000001	-3.0400737293709197
0.07046000000000001	-3.0393968252337396
0.07047	-3.038720070169038
0.07048000000000001	-3.0380434641192897
0.07049000000000001	-3.03736700702697
0.07050000000000001	-3.036690698834519
0.07051	-3.0360145394845364
0.07052000000000001	-3.0353385289195014
0.07053000000000001	-3.0346626670819625
0.07054	-3.033986953914515
0.07055000000000002	-3.0333113893597856
0.07056000000000001	-3.032635973360504
0.07057000000000001	-3.031960705859395
0.07058	-3.0312855867990454
0.07059000000000001	-3.0306106161221846
0.07060000000000001	-3.0299357937618137
0.07061	-3.029261119612859
0.07062000000000002	-3.0285865936759464
0.07063000000000001	-3.0279122158939944
0.07064000000000001	-3.0272379862099483
0.07065	-3.0265639045667783
0.07066000000000001	-3.025889970907525
0.07067000000000001	-3.025216185175174
0.07068	-3.024542547312777
0.07069000000000002	-3.0238690572634113
0.07070000000000001	-3.0231957149701865
0.07071000000000001	-3.022522520376236
0.07072	-3.0218494734247168
0.07073000000000002	-3.0211765740588192
0.07074000000000001	-3.020503822221758
0.07075000000000001	-3.0198312178567734
0.07076	-3.019158760901845
0.07077000000000001	-3.018486451302034
0.07078000000000001	-3.017814289004193
0.07079	-3.017142273951673
0.07080000000000002	-3.01647040608785
0.07081000000000001	-3.0157986853560925
0.07082000000000001	-3.0151271116987073
0.07083	-3.0144556850168556
0.07084000000000001	-3.0137844052855343
0.07085000000000001	-3.0131132724604153
0.07086	-3.0124422864850255
0.07087000000000002	-3.0117714473029387
0.07088000000000001	-3.0111007548578543
0.07089000000000001	-3.010430209093392
0.0709	-3.0097598099294802
0.07091000000000001	-3.009089557327276
0.07092000000000001	-3.0084194512369113
0.07093	-3.0077494915997
0.07094	-3.0070796782920093
0.07095000000000001	-3.0064100113278642
0.07096000000000001	-3.0057404906511773
0.07097	-3.005071116205905
0.07098000000000002	-3.0044018879360324
0.07099000000000001	-3.003732805785588
0.07100000000000001	-3.00306386969862
0.07101	-3.002395079619209
0.07102000000000001	-3.0017264354914572
0.07103000000000001	-3.001057937259496
0.07104	-3.000389584867484
0.07105000000000002	-2.9997213782596432
0.07106000000000001	-2.9990533173801595
0.07107000000000001	-2.9983854021732523
0.07108	-2.9977176325831834
0.07109000000000001	-2.9970500085542393
0.07110000000000001	-2.996382530030737
0.07111	-2.995715196957016
0.07112000000000002	-2.995048009277443
0.07113000000000001	-2.994380966936411
0.07114000000000001	-2.9937140698783393
0.07115	-2.993047318047674
0.07116000000000001	-2.9923807113888845
0.07117000000000001	-2.9917142498464706
0.07118000000000001	-2.9910479333649556
0.07119	-2.9903817618889845
0.07120000000000001	-2.9897157353631445
0.07121000000000001	-2.989049853731929
0.07122	-2.9883841169399674
0.07123000000000002	-2.9877185249000533
0.07124000000000001	-2.987053077587075
0.07125000000000001	-2.98638777494745
0.07126	-2.985722616925943
0.07127000000000001	-2.985057603467336
0.07128000000000001	-2.9843927345164074
0.07129	-2.9837280100157524
0.07130000000000002	-2.9830634298966436
0.07131000000000001	-2.9823989941197877
0.07132000000000001	-2.9817347026300944
0.07133	-2.981070555372584
0.07134000000000001	-2.980406552257826
0.07135000000000001	-2.9797426932351545
0.07136	-2.979078978279749
0.07137000000000002	-2.9784154073367164
0.07138000000000001	-2.977751980351214
0.07139000000000001	-2.977088697268425
0.0714	-2.9764255580334953
0.07141000000000002	-2.975762562591637
0.07142000000000001	-2.97509971088809
0.07143000000000001	-2.9744370028681155
0.07144	-2.973774438477006
0.07145000000000001	-2.9731120176600747
0.07146000000000001	-2.9724497403626637
0.07147	-2.9717876065301407
0.07148000000000002	-2.971125616107897
0.07149000000000001	-2.970463769041349
0.07150000000000001	-2.969802065275943
0.07151	-2.969140504757213
0.07152000000000001	-2.9684790874306106
0.07153000000000001	-2.967817813241705
0.07154	-2.9671566821360007
0.07155000000000002	-2.966495694059032
0.07156000000000001	-2.965834848956404
0.07157000000000001	-2.9651741467737662
0.07158	-2.964513587456729
0.07159000000000001	-2.963853170950963
0.07160000000000001	-2.963192897194617
0.07161000000000001	-2.9625327661198764
0.07162	-2.961872777693682
0.07163000000000001	-2.9612129318618265
0.07164000000000001	-2.9605532285701424
0.07165	-2.9598936677644896
0.07166000000000002	-2.9592342493907493
0.07167000000000001	-2.958574973394836
0.07168000000000001	-2.957915839722682
0.07169	-2.957256848320246
0.07170000000000001	-2.9565979991335234
0.07171000000000001	-2.9559392921085754
0.07172	-2.955280727191411
0.07173000000000002	-2.9546223043280575
0.07174000000000001	-2.95396402338808
0.07175000000000001	-2.9533058843482554
0.07176	-2.9526478872008934
0.07177000000000001	-2.951990031892257
0.07178000000000001	-2.951332318368639
0.07179	-2.9506747465763503
0.07180000000000002	-2.9500173164617425
0.07181000000000001	-2.949360027971175
0.07182000000000001	-2.9487028810510547
0.07183	-2.9480458756478467
0.07184000000000001	-2.947389011707959
0.07185000000000001	-2.9467322891778096
0.07186000000000001	-2.946075708003883
0.07187	-2.9454192681327966
0.07188000000000001	-2.944762969510516
0.07189000000000001	-2.944106812080983
0.0719	-2.943450795793874
0.07191000000000002	-2.942794920595799
0.07192000000000001	-2.942139186433395
0.07193000000000001	-2.941483593253325
0.07194	-2.940828141002273
0.07195000000000001	-2.9401728296269494
0.07196000000000001	-2.939517659074094
0.07197	-2.9388626292904627
0.07198000000000002	-2.9382077402228433
0.07199000000000001	-2.937552991818046
0.07200000000000001	-2.9368983840229044
0.07201	-2.9362439167842793
0.07202000000000001	-2.935589590049054
0.07203000000000001	-2.9349354037641384
0.07204	-2.934281357876467
0.07205000000000002	-2.933627452332996
0.07206000000000001	-2.9329736870807124
0.07207000000000001	-2.9323200620666214
0.07208	-2.9316665771836847
0.07209000000000002	-2.9310132324258213
0.07210000000000001	-2.9303600277475996
0.07211000000000001	-2.9297069630961343
0.07212	-2.9290540384186254
0.07213000000000001	-2.928401253662292
0.07214000000000001	-2.927748608774456
0.07215	-2.927096103702334
0.07216000000000002	-2.926443738393202
0.07217000000000001	-2.9257915127944214
0.07218000000000001	-2.925139426853333
0.07219	-2.9244874805172674
0.07220000000000001	-2.9238356737336186
0.07221000000000001	-2.923184006449874
0.07222	-2.9225324786134377
0.07223000000000002	-2.921881090171742
0.07224000000000001	-2.921229841072275
0.07225000000000001	-2.9205787312625544
0.07226	-2.9199277606901157
0.07227000000000001	-2.919276929302522
0.07228000000000001	-2.9186262370473677
0.07229000000000001	-2.91797568387231
0.0723	-2.9173252697249312
0.07231000000000001	-2.916674994529108
0.07232000000000001	-2.9160248582205943
0.07233	-2.915374860782958
0.07234000000000002	-2.9147250021639786
0.07235000000000001	-2.9140752823114675
0.07236000000000001	-2.9134257011732485
0.07237	-2.9127762586971784
0.07238000000000001	-2.9121269548311344
0.07239000000000001	-2.911477789523021
0.0724	-2.910828762720762
0.07241000000000002	-2.9101798743723064
0.07242000000000001	-2.909531124425634
0.07243000000000001	-2.9088825128287383
0.07244	-2.9082340395296447
0.07245000000000001	-2.9075857044764275
0.07246000000000001	-2.9069375076171866
0.07247	-2.906289448899972
0.07248000000000002	-2.9056415282729953
0.07249000000000001	-2.9049937456842914
0.07250000000000001	-2.904346101082023
0.07251	-2.903698594414382
0.07252000000000002	-2.90305122562958
0.07253000000000001	-2.902403994675856
0.07254000000000001	-2.901756901466579
0.07255	-2.901109945953614
0.07256000000000001	-2.9004631281168036
0.07257000000000001	-2.8998164479045
0.07258	-2.8991699052651234
0.07259000000000002	-2.8985235001471104
0.07260000000000001	-2.897877232498931
0.07261000000000001	-2.8972311022642767
0.07262	-2.896585109392823
0.07263000000000001	-2.895939253836746
0.07264000000000001	-2.8952935355446097
0.07265	-2.894647954460802
0.07266000000000002	-2.894002510483752
0.07267000000000001	-2.893357203606884
0.07268000000000001	-2.8927120337885914
0.07269	-2.8920670009775966
0.07270000000000001	-2.8914221051226447
0.07271000000000001	-2.8907773461725075
0.07272	-2.890132724075977
0.07273000000000002	-2.8894882387818845
0.07274000000000001	-2.8888438902391327
0.07275000000000001	-2.888199678396508
0.07276	-2.8875556032028964
0.07277000000000002	-2.886911664607286
0.07278000000000001	-2.8862678625585794
0.07279000000000001	-2.8856241970056877
0.0728	-2.884980667897589
0.07281000000000001	-2.8843372751721583
0.07282000000000001	-2.8836940187420246
0.07283	-2.883050898603938
0.07284000000000002	-2.8824079147070267
0.07285000000000001	-2.881765067000456
0.07286000000000001	-2.881122355433473
0.07287	-2.8804797799552397
0.07288000000000001	-2.879837340514969
0.07289000000000001	-2.879195037061988
0.0729	-2.8785528695455294
0.07291000000000002	-2.877910837914865
0.07292000000000001	-2.87726894211932
0.07293000000000001	-2.876627182108239
0.07294	-2.875985557830995
0.07295000000000001	-2.8753440692369776
0.07296000000000001	-2.8747027162756056
0.07297000000000001	-2.8740614988963187
0.07298	-2.873420417048577
0.07299000000000001	-2.872779470681867
0.07300000000000001	-2.8721386597457004
0.07301	-2.871497984188261
0.07302000000000002	-2.8708574439356975
0.07303000000000001	-2.870217038962417
0.07304000000000001	-2.8695767692180483
0.07305	-2.868936634652249
0.07306000000000001	-2.8682966352146955
0.07307000000000001	-2.867656770855093
0.07308	-2.8670170415232303
0.07309000000000002	-2.8663774471688424
0.07310000000000001	-2.8657379877416456
0.07311000000000001	-2.865098663191432
0.07312	-2.8644594734680155
0.07313000000000001	-2.863820418521237
0.07314000000000001	-2.8631814983009574
0.07315	-2.862542712757061
0.07316000000000002	-2.861904061839454
0.07317000000000001	-2.8612655454980684
0.07318000000000001	-2.8606271636828575
0.07319	-2.8599889163438523
0.07320000000000002	-2.859350803430997
0.07321000000000001	-2.8587128248943103
0.07322000000000001	-2.858074980683841
0.07323	-2.857437270749726
0.07324000000000001	-2.8567996950420516
0.07325000000000001	-2.8561622535108997
0.07326	-2.855524946106367
0.07327000000000002	-2.8548877727786106
0.07328000000000001	-2.854250733477813
0.07329000000000001	-2.8536138281541916
0.0733	-2.852977056757985
0.07331000000000001	-2.852340419239426
0.07332000000000001	-2.8517039155487756
0.07333	-2.851067545636329
0.07334000000000002	-2.85043130943585
0.07335000000000001	-2.849795206867326
0.07336000000000001	-2.8491592379281814
0.07337	-2.8485234025688593
0.07338000000000001	-2.8478877007398444
0.07339000000000001	-2.8472521323916307
0.0734	-2.8466166974603433
0.07341000000000002	-2.8459813958944435
0.07342000000000001	-2.845346227660977
0.07343000000000001	-2.844711192710536
0.07344	-2.844076290993739
0.07345000000000002	-2.843441522461225
0.07346000000000001	-2.842806887063657
0.07347000000000001	-2.8421723847517195
0.07348	-2.84153801547612
0.07349000000000001	-2.8409037791875846
0.07350000000000001	-2.840269675836871
0.07351	-2.839635705374749
0.07352000000000002	-2.839001867752018
0.07353000000000001	-2.8383681629194966
0.07354000000000001	-2.837734590828028
0.07355	-2.8371011514023676
0.07356000000000001	-2.8364678445896176
0.07357000000000001	-2.8358346703322943
0.07358	-2.8352016286096173
0.07359000000000002	-2.834568719382946
0.07360000000000001	-2.833935942603353
0.07361000000000001	-2.8333032982219315
0.07362	-2.8326707861898237
0.07363000000000001	-2.832038406458195
0.07364000000000001	-2.8314061589782082
0.07365000000000001	-2.8307740437009907
0.07366	-2.8301420605777428
0.07367000000000001	-2.829510209559691
0.07368000000000001	-2.8288784905980946
0.07369	-2.8282469036442386
0.07370000000000002	-2.8276154486493903
0.07371000000000001	-2.8269841255649117
0.07372000000000001	-2.8263529343328178
0.07373	-2.825721874898156
0.07374000000000001	-2.8250909472279666
0.07375000000000001	-2.8244601512736836
0.07376	-2.8238294869867593
0.07377000000000002	-2.8231989543186655
0.07378000000000001	-2.822568553220902
0.07379000000000001	-2.8219382836449878
0.0738	-2.8213081455424613
0.07381000000000001	-2.820678138864885
0.07382000000000001	-2.8200482635638466
0.07383	-2.8194185195909505
0.07384000000000002	-2.818788906897824
0.07385000000000001	-2.818159425436135
0.07386000000000001	-2.8175300751575567
0.07387	-2.8169008560137643
0.07388000000000002	-2.816271767956473
0.07389000000000001	-2.81564281093742
0.07390000000000001	-2.815013984908366
0.07391	-2.814385289821172
0.07392000000000001	-2.8137567256275715
0.07393000000000001	-2.8131282922793757
0.07394	-2.812499989728431
0.07395000000000002	-2.8118718179266056
0.07396000000000001	-2.811243776825795
0.07397000000000001	-2.8106158663779035
0.07398	-2.8099880865348625
0.07399000000000001	-2.809360437248661
0.07400000000000001	-2.8087329184712524
0.07401	-2.8081055301546916
0.07402000000000002	-2.807478272250944
0.07403000000000001	-2.8068511446963957
0.07404000000000001	-2.8062241474578644
0.07405	-2.8055972804883478
0.07406000000000001	-2.8049705437399597
0.07407000000000001	-2.804343937164822
0.07408000000000001	-2.8037174607150877
0.07409000000000002	-2.8030911143429877
0.07410000000000001	-2.8024648980006646
0.07411000000000001	-2.8018388116403368
0.07412	-2.8012128552142443
0.07413000000000002	-2.80058702867465
0.07414000000000001	-2.799961331973838
0.07415000000000001	-2.7993357650037747
0.07416	-2.7987103277768406
0.07417000000000001	-2.7980850202458587
0.07418000000000001	-2.7974598423632555
0.07419	-2.79683479408148
0.07420000000000002	-2.796209875352999
0.07421000000000001	-2.795585086130305
0.07422000000000001	-2.7949604263659094
0.07423	-2.794335896012347
0.07424000000000001	-2.793711495022169
0.07425000000000001	-2.7930872233480426
0.07426	-2.7924630809424813
0.07427000000000002	-2.7918390677580978
0.07428000000000001	-2.7912151837475325
0.07429000000000001	-2.7905914288253553
0.0743	-2.7899678029669945
0.07431000000000001	-2.789344306140678
0.07432000000000001	-2.7887209382991873
0.07433000000000001	-2.78809769939533
0.07434	-2.787474589381989
0.07435000000000001	-2.78685160821197
0.07436000000000001	-2.786228755838124
0.07437	-2.7856060322133382
0.07438000000000002	-2.7849834372905224
0.07439000000000001	-2.784360971022683
0.07440000000000001	-2.7837386333627014
0.07441	-2.7831164242635666
0.07442000000000001	-2.782494343678266
0.07443000000000001	-2.7818723915442933
0.07444	-2.781250567821962
0.07445000000000002	-2.780628872472641
0.07446000000000001	-2.780007305442471
0.07447000000000001	-2.7793858666904594
0.07448	-2.778764556145659
0.07449000000000001	-2.778143373738738
0.07450000000000001	-2.7775223194671588
0.07451	-2.776901393287747
0.07452000000000002	-2.7762805951537866
0.07453000000000001	-2.7756599250185845
0.07454000000000001	-2.775039382835512
0.07455	-2.774418968557862
0.07456000000000002	-2.7737986821389993
0.07457000000000001	-2.7731785235323128
0.07458000000000001	-2.77255849269121
0.07459	-2.771938589569224
0.07460000000000001	-2.7713188141197116
0.07461000000000001	-2.7706991662961253
0.07462	-2.770079646051955
0.07463000000000002	-2.76946025334071
0.07464000000000001	-2.7688409881159224
0.07465000000000001	-2.7682218503311726
0.07466	-2.7676028399400514
0.07467000000000001	-2.766983956896103
0.07468000000000001	-2.7663652011526394
0.07469	-2.765746572660495
0.07470000000000002	-2.7651280713764277
0.07471000000000001	-2.7645096972541148
0.07472000000000001	-2.7638914502472516
0.07473	-2.763273330309556
0.07474000000000001	-2.7626553373947647
0.07475000000000001	-2.7620374714566385
0.07476000000000001	-2.7614197324489553
0.07477000000000002	-2.7608021203255744
0.07478000000000001	-2.7601846350402752
0.07479000000000001	-2.7595672765468793
0.0748	-2.7589500447992608
0.07481000000000002	-2.758332939751297
0.07482000000000001	-2.7577159613568853
0.07483000000000001	-2.7570991095699475
0.07484	-2.756482384344429
0.07485000000000001	-2.7558657856342914
0.07486000000000001	-2.7552493133935227
0.07487	-2.754632967576128
0.07488000000000002	-2.7540167481361335
0.07489000000000001	-2.7534006550275962
0.07490000000000001	-2.7527846882045974
0.07491	-2.7521688476212014
0.07492000000000001	-2.751553133231528
0.07493000000000001	-2.7509375449897737
0.07494	-2.750322082850009
0.07495000000000002	-2.7497067467241125
0.07496000000000001	-2.74909153659279
0.07497000000000001	-2.7484764524262935
0.07498	-2.747861494178828
0.07499000000000001	-2.7472466618047227
0.07500000000000001	-2.7466319552580436
0.07501000000000001	-2.7460173744933365
0.07502	-2.745402919464982
0.07503000000000001	-2.744788590079696
0.07504000000000001	-2.744174386336156
0.07505	-2.74356030819237
0.07506000000000002	-2.742946355602838
0.07507000000000001	-2.7423325285220863
0.07508000000000001	-2.7417188269046635
0.07509	-2.7411052507051297
0.07510000000000001	-2.740491799878065
0.07511000000000001	-2.739878474378074
0.07512	-2.7392652741597816
0.07513000000000002	-2.738652199177829
0.07514000000000001	-2.738039249366652
0.07515000000000001	-2.737426424698792
0.07516	-2.736813725131439
0.07517000000000001	-2.7362011506193142
0.07518000000000001	-2.735588701117192
0.07519	-2.734976376579864
0.07520000000000002	-2.7343641769621683
0.07521000000000001	-2.733752102218907
0.07522000000000001	-2.733140152304931
0.07523	-2.7325283271751095
0.07524000000000002	-2.731916626784333
0.07525000000000001	-2.731305051087511
0.07526000000000001	-2.7306936000395985
0.07527	-2.7300822735955905
0.07528000000000001	-2.729471071710431
0.07529000000000001	-2.7288599943391
0.0753	-2.728249041436574
0.07531000000000002	-2.727638212957881
0.07532000000000001	-2.7270275088580727
0.07533000000000001	-2.726416929092216
0.07534	-2.7258064736154
0.07535000000000001	-2.7251961423827336
0.07536000000000001	-2.7245859353493453
0.07537	-2.7239758524703848
0.07538000000000002	-2.723365893701019
0.07539000000000001	-2.7227560589712274
0.07540000000000001	-2.7221463482258383
0.07541	-2.7215367614557784
0.07542000000000001	-2.7209272986163344
0.07543000000000001	-2.720317959662826
0.07544000000000001	-2.7197087445506014
0.07545000000000002	-2.7190996532349647
0.07546000000000001	-2.7184906856712816
0.07547000000000001	-2.7178818418149358
0.07548	-2.71727312162133
0.07549000000000002	-2.716664525045886
0.07550000000000001	-2.7160560520440757
0.07551000000000001	-2.7154477025713395
0.07552	-2.7148394765831534
0.07553000000000001	-2.7142313740350885
0.07554000000000001	-2.7136233948826356
0.07555	-2.7130155390813084
0.07556000000000002	-2.712407806586661
0.07557000000000001	-2.7118001973429076
0.07558000000000001	-2.711192711299917
0.07559	-2.71058534843046
0.07560000000000001	-2.709978108690264
0.07561000000000001	-2.709370992034968
0.07562	-2.708763998420208
0.07563000000000002	-2.7081571278016914
0.07564000000000001	-2.7075503801351535
0.07565000000000001	-2.706943755376344
0.07566	-2.7063372534810326
0.07567000000000002	-2.7057308744050066
0.07568000000000001	-2.7051246181040773
0.07569000000000001	-2.7045184845340744
0.0757	-2.703912473650844
0.07571000000000001	-2.703306585410256
0.07572000000000001	-2.7027008197681943
0.07573	-2.7020951766805705
0.07574000000000002	-2.701489656103307
0.07575000000000001	-2.7008842579664103
0.07576000000000001	-2.7002789822158344
0.07577	-2.6996738288010222
0.07578000000000001	-2.6990687977208014
0.07579000000000001	-2.6984638889313044
0.0758	-2.697859102388695
0.07581000000000002	-2.6972544380491326
0.07582000000000001	-2.6966498958687923
0.07583000000000001	-2.696045475803879
0.07584	-2.695441177808578
0.07585000000000001	-2.694837001821532
0.07586000000000001	-2.6942329478187066
0.07587	-2.6936290157564082
0.07588000000000002	-2.6930252055909887
0.07589000000000001	-2.692421517278798
0.07590000000000001	-2.6918179507761746
0.07591	-2.6912145060395933
0.07592000000000002	-2.690611183025382
0.07593000000000001	-2.6900079816888742
0.07594000000000001	-2.689404901987625
0.07595	-2.688801943878092
0.07596000000000001	-2.688199107316709
0.07597000000000001	-2.6875963922599753
0.07598	-2.6869937986644055
0.07599000000000002	-2.686391326486535
0.07600000000000001	-2.6857889756829194
0.07601000000000001	-2.6851867462101304
0.07602	-2.6845846380247607
0.07603000000000001	-2.683982651083419
0.07604000000000001	-2.6833807853427376
0.07605	-2.6827790407593657
0.07606000000000002	-2.6821774172899695
0.07607000000000001	-2.681575914891238
0.07608000000000001	-2.6809745335198816
0.07609	-2.6803732731326453
0.07610000000000001	-2.679772133686259
0.07611000000000001	-2.6791711151374917
0.07612000000000001	-2.678570217443107
0.07613000000000002	-2.677969440559902
0.07614000000000001	-2.677368784444699
0.07615000000000001	-2.676768249054334
0.07616	-2.676167834345666
0.07617000000000002	-2.6755675402755674
0.07618000000000001	-2.674967366800936
0.07619000000000001	-2.6743673138786836
0.0762	-2.673767381465744
0.07621000000000001	-2.6731675695190766
0.07622000000000001	-2.6725678779956774
0.07623	-2.671968306852538
0.07624000000000002	-2.6713688560466267
0.07625000000000001	-2.6707695255349724
0.07626000000000001	-2.670170315274619
0.07627	-2.6695712252226302
0.07628000000000001	-2.6689722553361466
0.07629000000000001	-2.668373405572267
0.0763	-2.667774675876713
0.07631000000000002	-2.667176066178622
0.07632000000000001	-2.6665775764745865
0.07633000000000001	-2.6659792067218455
0.07634	-2.6653809568776117
0.07635000000000002	-2.664782826899112
0.07636000000000001	-2.6641848167436115
0.07637000000000001	-2.6635869263683936
0.07638	-2.662989155730759
0.07639000000000001	-2.6623915047880264
0.07640000000000001	-2.661793973497546
0.07641	-2.66119656181669
0.07642000000000002	-2.6605992697028107
0.07643000000000001	-2.660002097113304
0.07644000000000001	-2.6594050440055828
0.07645	-2.6588081103370795
0.07646000000000001	-2.6582112960652435
0.07647000000000001	-2.657614601147548
0.07648	-2.6570180255414786
0.07649000000000002	-2.656421569204541
0.07650000000000001	-2.6558252320799394
0.07651000000000001	-2.6552290141071158
0.07652	-2.6546329152761916
0.07653000000000001	-2.6540369355448075
0.07654000000000001	-2.653441074870666
0.07655	-2.6528453331945405
0.07656000000000002	-2.6522497104338036
0.07657000000000001	-2.6516542066035025
0.07658000000000001	-2.6510588216614313
0.07659	-2.6504635555654095
0.07660000000000002	-2.64986840827327
0.07661000000000001	-2.649273379742866
0.07662000000000001	-2.648678469932141
0.07663	-2.648083678798924
0.07664000000000001	-2.6474890063011234
0.07665000000000001	-2.6468944523958995
0.07666	-2.646300017015395
0.07667000000000002	-2.645705700144183
0.07668000000000001	-2.645111501740286
0.07669000000000001	-2.6445174217616643
0.0767	-2.643923460166348
0.07671000000000001	-2.6433296169124136
0.07672000000000001	-2.6427358919578983
0.07673	-2.642142285260885
0.07674000000000002	-2.641548796779474
0.07675000000000001	-2.6409554264635635
0.07676000000000001	-2.6403621742724668
0.07677	-2.6397690401714065
0.07678000000000001	-2.6391760241186026
0.07679000000000001	-2.6385831260722212
0.07680000000000001	-2.6379903459904663
0.07681000000000002	-2.6373976838315714
0.07682000000000001	-2.636805139553787
0.07683000000000001	-2.636212713115385
0.07684	-2.6356204044746514
0.07685000000000002	-2.635028213589946
0.07686000000000001	-2.6344361404195515
0.07687000000000001	-2.6338441849217937
0.07688	-2.6332523470550333
0.07689000000000001	-2.632660626777645
0.07690000000000001	-2.632069024048027
0.07691	-2.6314775388245897
0.07692000000000002	-2.6308861710657654
0.07693000000000001	-2.6302949207300035
0.07694000000000001	-2.6297037877757696
0.07695	-2.629112772161552
0.07696000000000001	-2.6285218738459317
0.07697000000000001	-2.6279310927873487
0.07698	-2.6273404289443416
0.07699000000000002	-2.626749882275465
0.07700000000000001	-2.6261594527392966
0.07701000000000001	-2.625569140294451
0.07702	-2.62497894489952
0.07703000000000002	-2.624388866513126
0.07704000000000001	-2.6237989050939183
0.07705000000000001	-2.623209060600592
0.07706	-2.6226193329918455
0.07707000000000001	-2.6220297222263254
0.07708000000000001	-2.621440228262752
0.07709	-2.6208508510598585
0.07710000000000002	-2.6202615905763977
0.07711000000000001	-2.6196724467711423
0.07712000000000001	-2.6190834196028807
0.07713	-2.6184945090304184
0.07714000000000001	-2.6179057150125806
0.07715000000000001	-2.6173170375082115
0.07716	-2.616728476476202
0.07717000000000002	-2.6161400318754318
0.07718000000000001	-2.6155517036647646
0.07719000000000001	-2.6149634918031115
0.0772	-2.614375396249431
0.07721000000000001	-2.613787416959592
0.07722000000000001	-2.613199553857391
0.07723000000000001	-2.612611806940159
0.07724000000000002	-2.612024176145926
0.07725000000000001	-2.611436661430967
0.07726000000000001	-2.610849262770163
0.07727	-2.610261980118982
0.07728000000000002	-2.6096748134483576
0.07729000000000001	-2.6090877627175018
0.07730000000000001	-2.6085008278856687
0.07731	-2.607914008912043
0.07732000000000001	-2.607327305755858
0.07733000000000001	-2.606740718376376
0.07734	-2.60615424673287
0.07735000000000002	-2.6055678907846342
0.07736000000000001	-2.604981650441401
0.07737000000000001	-2.6043955257107356
0.07738	-2.603809516553497
0.07739000000000001	-2.603223622929097
0.07740000000000001	-2.602637844796971
0.07741	-2.602052182116566
0.07742000000000002	-2.601466634847347
0.07743000000000001	-2.6008812029488197
0.07744000000000001	-2.6002958863805157
0.07745	-2.5997106851019005
0.07746000000000001	-2.59912559907251
0.07747000000000001	-2.598540628251909
0.07748000000000001	-2.5979557725977127
0.07749000000000002	-2.59737103207023
0.07750000000000001	-2.5967864066302875
0.07751000000000001	-2.5962018962375075
0.07752	-2.5956175008515268
0.07753000000000002	-2.595033220432003
0.07754000000000001	-2.5944490549386097
0.07755000000000001	-2.593865004331036
0.07756	-2.593281068568991
0.07757000000000001	-2.5926972476121986
0.07758000000000001	-2.5921135414204017
0.07759	-2.5915299499533613
0.07760000000000002	-2.590946473170851
0.07761000000000001	-2.5903631110326812
0.07762000000000001	-2.5897798634986637
0.07763	-2.589196730528648
0.07764000000000001	-2.5886137120824846
0.07765000000000001	-2.5880308081199934
0.07766	-2.587448018601055
0.07767000000000002	-2.5868653434855835
0.07768000000000001	-2.586282782733504
0.07769000000000001	-2.5857003363047184
0.0777	-2.5851180041591726
0.07771000000000002	-2.5845357862568323
0.07772000000000001	-2.5839536825576794
0.07773000000000001	-2.583371693021716
0.07774	-2.5827898175887483
0.07775000000000001	-2.5822080562330356
0.07776000000000001	-2.5816264089206835
0.07777	-2.581044875611748
0.07778000000000002	-2.580463456266327
0.07779000000000001	-2.5798821508446035
0.07780000000000001	-2.57930095930666
0.07781	-2.5787198816126478
0.07782000000000001	-2.578138917722765
0.07783000000000001	-2.5775580675971446
0.07784	-2.576977331195986
0.07785000000000002	-2.576396708479506
0.07786000000000001	-2.575816199407939
0.07787000000000001	-2.5752358039415375
0.07788	-2.574655522040568
0.07789000000000001	-2.5740753536653163
0.07790000000000001	-2.573495298776086
0.07791000000000001	-2.572915357333206
0.07792000000000002	-2.572335529297021
0.07793000000000001	-2.571755814627867
0.07794000000000001	-2.571176213286114
0.07795	-2.5705967252321495
0.07796000000000002	-2.5700173504263755
0.07797000000000001	-2.569438088819367
0.07798000000000001	-2.5688589403459905
0.07799	-2.568279904985919
0.07800000000000001	-2.567700982716049
0.07801000000000001	-2.567122173496936
0.07802	-2.566543477289157
0.07803000000000002	-2.565964894053302
0.07804000000000001	-2.5653864237499797
0.07805000000000001	-2.5648080663398174
0.07806	-2.5642298217834556
0.07807000000000001	-2.5636516900415516
0.07808000000000001	-2.563073671074782
0.07809	-2.5624957648438396
0.07810000000000002	-2.561917971309467
0.07811000000000001	-2.561340290423135
0.07812000000000001	-2.560762722148377
0.07813	-2.5601852664138773
0.07814000000000002	-2.5596079232156934
0.07815000000000001	-2.5590306925139203
0.07816000000000001	-2.558453574237014
0.07817000000000002	-2.557876568369895
0.07818000000000001	-2.5572996748859573
0.07819000000000001	-2.5567228937461612
0.0782	-2.556146224911485
0.07821000000000002	-2.555569668342858
0.07822000000000001	-2.554993224001288
0.07823000000000001	-2.5544168918477532
0.07824	-2.5538406718432753
0.07825000000000001	-2.5532645639488907
0.07826000000000001	-2.552688568125652
0.07827	-2.552112684334631
0.07828000000000002	-2.551536912536911
0.07829000000000001	-2.5509612526935967
0.07830000000000001	-2.550385704765807
0.07831	-2.5498102687147695
0.07832000000000001	-2.549234944501557
0.07833000000000001	-2.5486597320873257
0.07834	-2.5480846314332575
0.07835000000000002	-2.547509642500552
0.07836000000000001	-2.5469347652504295
0.07837000000000001	-2.5463599996441206
0.07838	-2.545785345642878
0.07839000000000002	-2.5452108032079646
0.07840000000000001	-2.5446363723006664
0.07841000000000001	-2.5440620528822984
0.07842	-2.5434878449142055
0.07843000000000001	-2.5429137483576727
0.07844000000000001	-2.542339763174049
0.07845	-2.541765889324701
0.07846000000000002	-2.5411921267710103
0.07847000000000001	-2.5406184754743704
0.07848000000000001	-2.5400449353961947
0.07849	-2.5394715064979123
0.07850000000000001	-2.538898188740968
0.07851000000000001	-2.5383249820868277
0.07852	-2.5377518864969955
0.07853000000000002	-2.537178901932938
0.07854000000000001	-2.5366060283561853
0.07855000000000001	-2.536033265728247
0.07856	-2.5354606140106704
0.07857000000000001	-2.534888073165082
0.07858000000000001	-2.5343156431530307
0.07859000000000001	-2.5337433239360676
0.07860000000000002	-2.533171115475799
0.07861000000000001	-2.5325990177338524
0.07862000000000001	-2.5320270306718675
0.07863	-2.5314551542515025
0.07864000000000002	-2.5308833884344444
0.07865000000000001	-2.5303117331824327
0.07866000000000001	-2.5297401884571107
0.07867	-2.529168754220201
0.07868000000000001	-2.528597430422256
0.07869000000000001	-2.5280262170293484
0.0787	-2.5274551140101793
0.07871000000000002	-2.5268841213265545
0.07872000000000001	-2.5263132389092124
0.07873000000000001	-2.525742466741378
0.07874	-2.5251718047947502
0.07875000000000001	-2.524601253031244
0.07876000000000001	-2.5240308114127936
0.07877	-2.5234604799013507
0.07878000000000002	-2.5228902584588773
0.07879000000000001	-2.522320147047358
0.07880000000000001	-2.5217501456287907
0.07881	-2.5211802541651873
0.07882000000000002	-2.5206104726027605
0.07883000000000001	-2.5200408009100683
0.07884000000000001	-2.5194712390585217
0.07885000000000002	-2.518901787010208
0.07886000000000001	-2.518332444727241
0.07887000000000001	-2.517763212171764
0.07888	-2.517194089305889
0.07889000000000002	-2.5166250760917674
0.07890000000000001	-2.5160561724915738
0.07891000000000001	-2.5154873784674905
0.07892	-2.514918693981722
0.07893000000000001	-2.5143501189964823
0.07894000000000001	-2.5137816534740103
0.07895	-2.513213297376582
0.07896000000000002	-2.5126450506412987
0.07897000000000001	-2.5120769132339644
0.07898000000000001	-2.5115088851386504
0.07899	-2.510940966317716
0.07900000000000001	-2.5103731567334924
0.07901000000000001	-2.5098054563483885
0.07902	-2.509237865124814
0.07903000000000002	-2.508670383023677
0.07904000000000001	-2.508103009972439
0.07905000000000001	-2.5075357459700927
0.07906	-2.506968590979115
0.07907000000000002	-2.506401544962014
0.07908000000000001	-2.505834607881316
0.07909000000000001	-2.5052677796995595
0.0791	-2.504701060379302
0.07911000000000001	-2.504134449883113
0.07912000000000001	-2.5035679481736035
0.07913	-2.503001555213359
0.07914000000000002	-2.502435270964993
0.07915000000000001	-2.50186909539114
0.07916000000000001	-2.5013030284544495
0.07917	-2.5007370701175873
0.07918000000000001	-2.500171220343232
0.07919000000000001	-2.499605479094083
0.0792	-2.4990398463328525
0.07921000000000002	-2.498474322022267
0.07922000000000001	-2.4979089061250708
0.07923000000000001	-2.4973435986040236
0.07924	-2.496778399421899
0.07925000000000001	-2.4962133085414875
0.07926000000000001	-2.495648325925596
0.07927000000000001	-2.4950834515370452
0.07928000000000002	-2.494518685338681
0.07929000000000001	-2.493954027293356
0.07930000000000001	-2.4933894773639307
0.07931	-2.4928250355132886
0.07932000000000002	-2.492260701704384
0.07933000000000001	-2.491696475900131
0.07934000000000001	-2.4911323580634335
0.07935	-2.4905683481572365
0.07936000000000001	-2.4900044461445043
0.07937000000000001	-2.4894406519881813
0.07938	-2.4888769656512597
0.07939000000000002	-2.4883133870847325
0.07940000000000001	-2.487749916258394
0.07941000000000001	-2.487186553140585
0.07942	-2.486623297694417
0.07943000000000001	-2.486060149882959
0.07944000000000001	-2.485497109669303
0.07945	-2.4849341770165636
0.07946000000000002	-2.4843713518528565
0.07947000000000001	-2.4838086341593333
0.07948000000000001	-2.4832460239152945
0.07949	-2.4826835210850082
0.07950000000000002	-2.4821211256317177
0.07951000000000001	-2.4815588375186843
0.07952000000000001	-2.480996656709182
0.07953000000000002	-2.480434583166502
0.07954000000000001	-2.47987261685395
0.07955000000000001	-2.479310757734848
0.07956	-2.478749005772531
0.07957000000000002	-2.478187360930353
0.07958000000000001	-2.477625823171685
0.07959000000000001	-2.4770643924599023
0.0796	-2.476503068758404
0.07961000000000001	-2.4759418520306
0.07962000000000001	-2.4753807422399214
0.07963	-2.4748197393498086
0.07964000000000002	-2.474258843323721
0.07965000000000001	-2.4736980541251374
0.07966000000000001	-2.4731373717176233
0.07967	-2.472576796064645
0.07968000000000001	-2.4720163271296767
0.07969000000000001	-2.471455964876251
0.07970000000000001	-2.470895709267918
0.07971000000000002	-2.470335560268284
0.07972000000000001	-2.4697755178409193
0.07973000000000001	-2.469215581949396
0.07974	-2.46865575255731
0.07975000000000002	-2.468096029628285
0.07976000000000001	-2.467536413110207
0.07977000000000001	-2.4669769029534057
0.07978	-2.4664174991507424
0.07979000000000001	-2.4658582016659456
0.07980000000000001	-2.4652990104627572
0.07981	-2.4647399255049334
0.07982000000000002	-2.4641809467562457
0.07983000000000001	-2.4636220741804826
0.07984000000000001	-2.4630633077414466
0.07985	-2.4625046474029526
0.07986000000000001	-2.461946093128836
0.07987000000000001	-2.4613876448829415
0.07988	-2.4608293026291315
0.07989000000000002	-2.4602710663312823
0.07990000000000001	-2.4597129359386205
0.07991000000000001	-2.4591549114202933
0.07992	-2.4585969927496882
0.07993000000000001	-2.4580391798907573
0.07994000000000001	-2.457481472803328
0.07995000000000001	-2.4569238714232164
0.07996000000000002	-2.4563663757467835
0.07997000000000001	-2.455808985738075
0.07998000000000001	-2.455251701355961
0.07999	-2.4546945225679306
0.08000000000000002	-2.4541374493398593
0.08001000000000001	-2.4535804816358016
0.08002000000000001	-2.45302361941988
0.08003	-2.452466862656236
0.08004000000000001	-2.451910211308979
0.08005000000000001	-2.4513536653422667
0.08006	-2.450797224720267
0.08007000000000002	-2.4502408894071657
0.08008000000000001	-2.4496846593671617
0.08009000000000001	-2.4491285345645233
0.0801	-2.4485725149509334
0.08011000000000001	-2.4480166004991326
0.08012000000000001	-2.4474607911774346
0.08013	-2.4469050869501316
0.08014000000000002	-2.446349487781531
0.08015000000000001	-2.4457939936359576
0.08016000000000001	-2.445238604477747
0.08017	-2.444683320271252
0.08018000000000002	-2.444128140980838
0.08019000000000001	-2.443573066569802
0.08020000000000001	-2.44301809696724
0.08021000000000002	-2.4424632321740427
0.08022000000000001	-2.4419084721546787
0.08023000000000001	-2.4413538168736286
0.08024	-2.44079926629539
0.08025000000000002	-2.4402448203844704
0.08026000000000001	-2.4396904791053986
0.08027000000000001	-2.4391362424204606
0.08028	-2.4385821102956755
0.08029000000000001	-2.438028082696446
0.08030000000000001	-2.437474159587325
0.08031	-2.4369203409328972
0.08032000000000002	-2.4363666266977844
0.08033000000000001	-2.435813016846674
0.08034000000000001	-2.4352595113441557
0.08035	-2.434706110154903
0.08036000000000001	-2.4341528132435615
0.08037000000000001	-2.4335996205748063
0.08038000000000001	-2.4330465321133357
0.08039000000000002	-2.4324935478238636
0.08040000000000001	-2.43194066767112
0.08041000000000001	-2.4313878916198477
0.08042	-2.4308352196348038
0.08043000000000002	-2.4302826516807587
0.08044000000000001	-2.429730187722502
0.08045000000000001	-2.4291778277248337
0.08046	-2.428625571652571
0.08047000000000001	-2.428073419470602
0.08048000000000001	-2.427521371143713
0.08049	-2.426969426636762
0.08050000000000002	-2.426417585914621
0.08051000000000001	-2.4258658489421814
0.08052000000000001	-2.4253142156843412
0.08053	-2.4247626861060456
0.08054000000000001	-2.4242112601722043
0.08055000000000001	-2.4236599378477592
0.08056	-2.423108719089512
0.08057000000000002	-2.4225576038357763
0.08058000000000001	-2.4220065920864635
0.08059000000000001	-2.4214556838066152
0.0806	-2.4209048789613234
0.08061000000000001	-2.4203541775156516
0.08062000000000001	-2.419803579434669
0.08063000000000001	-2.4192530846834863
0.08064000000000002	-2.4187026932272
0.08065000000000001	-2.418152405030943
0.08066000000000001	-2.417602220059863
0.08067	-2.417052138279175
0.08068000000000002	-2.4165021596539864
0.08069000000000001	-2.4159522841494883
0.08070000000000001	-2.4154025117308833
0.08071	-2.414852842363381
0.08072000000000001	-2.4143032760122094
0.08073000000000001	-2.413753812642613
0.08074	-2.4132044522198504
0.08075000000000002	-2.412655194709192
0.08076000000000001	-2.4121060400759267
0.08077000000000001	-2.411556988285366
0.08078	-2.411008039302816
0.08079000000000001	-2.410459193093615
0.08080000000000001	-2.409910449623126
0.08081	-2.409361808843931
0.08082000000000002	-2.4088132707253656
0.08083000000000001	-2.4082648352339318
0.08084000000000001	-2.407716502342799
0.08085	-2.407168272008579
0.08086000000000002	-2.40662014417945
0.08087000000000001	-2.406072118847034
0.08088000000000001	-2.405524195976835
0.08089000000000002	-2.4049763755343734
0.08090000000000001	-2.404428657485184
0.08091000000000001	-2.4038810417948326
0.08092	-2.4033335284289024
0.08093000000000002	-2.402786117347062
0.08094000000000001	-2.402238808490795
0.08095000000000001	-2.4016916018557715
0.08096	-2.4011444974076492
0.08097000000000001	-2.400597495112099
0.08098000000000001	-2.4000505949183806
0.08099	-2.3995037968018784
0.08100000000000002	-2.398957100735119
0.08101000000000001	-2.3984105066838453
0.08102000000000001	-2.39786401461356
0.08103	-2.397317624489442
0.08104000000000001	-2.3967713362780714
0.08105000000000001	-2.3962251499452445
0.08106000000000001	-2.3956790654567683
0.08107000000000002	-2.3951330827784636
0.08108000000000001	-2.3945872018761842
0.08109000000000001	-2.394041422715777
0.0811	-2.3934957452630923
0.08111000000000002	-2.3929501694840067
0.08112000000000001	-2.3924046953444136
0.08113000000000001	-2.391859322810218
0.08114	-2.391314051847338
0.08115000000000001	-2.3907688824217077
0.08116000000000001	-2.390223814499275
0.08117	-2.3896788480460005
0.08118000000000002	-2.3891339830278575
0.08119000000000001	-2.3885892194108376
0.08120000000000001	-2.388044557160942
0.08121	-2.3874999962441876
0.08122000000000001	-2.3869555366266444
0.08123000000000001	-2.386411178274415
0.08124	-2.3858669211534957
0.08125000000000002	-2.3853227652299265
0.08126000000000001	-2.3847787104697864
0.08127000000000001	-2.3842347568391746
0.08128	-2.383690904304201
0.08129000000000002	-2.383147152830995
0.08130000000000001	-2.3826035023856953
0.08131000000000001	-2.382059952934456
0.08132000000000002	-2.381516504443446
0.08133000000000001	-2.3809731568788473
0.08134000000000001	-2.380429910206913
0.08135	-2.3798867643938024
0.08136000000000002	-2.3793437194034066
0.08137000000000001	-2.378800775165412
0.08138000000000001	-2.378257931685034
0.08139	-2.377715188928577
0.08140000000000001	-2.3771725468623544
0.08141000000000001	-2.376630005452697
0.08142	-2.3760875646659496
0.08143000000000002	-2.375545224468468
0.08144000000000001	-2.375002984826626
0.08145000000000001	-2.3744608457068055
0.08146	-2.373918807075406
0.08147000000000001	-2.3733768688988386
0.08148000000000001	-2.3728350311435307
0.08149	-2.3722932937759214
0.08150000000000002	-2.3717516567624615
0.08151000000000001	-2.37121012006963
0.08152000000000001	-2.37066868365109
0.08153	-2.3701273474838893
0.08154000000000002	-2.3695861115368952
0.08155000000000001	-2.369044975776597
0.08156000000000001	-2.3685039401695436
0.08157000000000002	-2.3679630046823004
0.08158000000000001	-2.367422169281449
0.08159000000000001	-2.3668814339335817
0.0816	-2.3663407986053455
0.08161000000000002	-2.365800263263338
0.08162000000000001	-2.365259827874175
0.08163000000000001	-2.36471949240451
0.08164	-2.364179256821017
0.08165000000000001	-2.3636391210903485
0.08166000000000001	-2.3630990851791935
0.08167	-2.3625591490438507
0.08168000000000002	-2.3620193126376043
0.08169000000000001	-2.3614795759511376
0.08170000000000001	-2.3609399389512022
0.08171	-2.36040040160459
0.08172000000000001	-2.359860963878107
0.08173000000000001	-2.359321625738571
0.08174000000000001	-2.3587823871528166
0.08175000000000002	-2.3582432480876894
0.08176000000000001	-2.3577042084945528
0.08177000000000001	-2.357165268337751
0.08178	-2.356626427602265
0.08179000000000002	-2.356087686255018
0.08180000000000001	-2.3555490442629488
0.08181000000000001	-2.355010501590433
0.08182	-2.35447205820288
0.08183000000000001	-2.353933714071421
0.08184000000000001	-2.353395469163028
0.08185	-2.35285732344475
0.08186000000000002	-2.3523192768835663
0.08187000000000001	-2.351781329446501
0.08188000000000001	-2.3512434811005987
0.08189	-2.3507057318129196
0.08190000000000001	-2.350168081550532
0.08191000000000001	-2.349630530280521
0.08192	-2.349093077969983
0.08193000000000002	-2.3485557245860273
0.08194000000000001	-2.3480184700957816
0.08195000000000001	-2.3474813144663815
0.08196	-2.3469442576649766
0.08197000000000002	-2.346407299658731
0.08198000000000001	-2.34587044041488
0.08199000000000001	-2.3453336799005595
0.08200000000000002	-2.344797018082969
0.08201000000000001	-2.344260454929373
0.08202000000000001	-2.3437239904069735
0.08203	-2.343187624482995
0.08204000000000002	-2.3426513571246925
0.08205000000000001	-2.342115188299336
0.08206000000000001	-2.341579117953406
0.08207	-2.341043146073574
0.08208000000000001	-2.3405072726286167
0.08209000000000001	-2.3399714975858696
0.0821	-2.339435820912679
0.08211000000000002	-2.3389002425764036
0.08212000000000001	-2.3383647625444204
0.08213000000000001	-2.3378293807841777
0.08214	-2.3372940972630105
0.08215000000000001	-2.336758911948331
0.08216000000000001	-2.3362238248076044
0.08217	-2.335688835768822
0.08218000000000002	-2.3351539448259446
0.08219000000000001	-2.3346191519594996
0.08220000000000001	-2.334084457136979
0.08221	-2.3335498603259137
0.08222000000000002	-2.3330153614938496
0.08223000000000001	-2.332480960595562
0.08224000000000001	-2.331946657609751
0.08225000000000002	-2.331412452505714
0.08226000000000001	-2.3308783452510715
0.08227000000000001	-2.3303443358134395
0.08228	-2.3298104241604594
0.08229000000000002	-2.329276610259783
0.08230000000000001	-2.328742894079078
0.08231000000000001	-2.3282092755860235
0.08232	-2.3276757547483125
0.08233000000000001	-2.3271423315336492
0.08234000000000001	-2.3266090059097637
0.08235	-2.3260757778444443
0.08236000000000002	-2.325542647305411
0.08237000000000001	-2.3250096142603764
0.08238000000000001	-2.3244766786771094
0.08239	-2.3239438405233943
0.08240000000000001	-2.3234110997670236
0.08241000000000001	-2.3228784563609985
0.08242000000000001	-2.3223459102699135
0.08243000000000002	-2.321813461479758
0.08244000000000001	-2.3212811099583943
0.08245000000000001	-2.3207488556737177
0.08246	-2.320216698593636
0.08247000000000002	-2.3196846386861028
0.08248000000000001	-2.3191526759190415
0.08249000000000001	-2.3186208102603794
0.0825	-2.318089041678075
0.08251000000000001	-2.3175573701401
0.08252000000000001	-2.317025795614442
0.08253	-2.316494318069098
0.08254000000000002	-2.3159629374720785
0.08255000000000001	-2.3154316537914075
0.08256000000000001	-2.3149004669951228
0.08257	-2.3143693770513
0.08258000000000001	-2.3138383839279872
0.08259000000000001	-2.313307487593246
0.0826	-2.3127766880151643
0.08261000000000002	-2.3122459851618395
0.08262000000000001	-2.311715379001388
0.08263000000000001	-2.311184869501935
0.08264	-2.310654456631618
0.08265000000000002	-2.310124140358589
0.08266000000000001	-2.309593920651011
0.08267000000000001	-2.3090637974531854
0.08268000000000002	-2.30853377074895
0.08269000000000001	-2.3080038405148358
0.08270000000000001	-2.307474006719055
0.08271	-2.306944269329859
0.08272000000000002	-2.3064146283155096
0.08273000000000001	-2.3058850836443394
0.08274000000000001	-2.3053556352846307
0.08275	-2.304826283204639
0.08276000000000001	-2.3042970273726744
0.08277000000000001	-2.303767867757064
0.08278	-2.3032388043261722
0.08279000000000002	-2.30270983704835
0.08280000000000001	-2.302180965891937
0.08281000000000001	-2.3016521908253096
0.08282	-2.301123511816857
0.08283000000000001	-2.300594928834981
0.08284000000000001	-2.3000664418480974
0.08285000000000001	-2.2995380508246326
0.08286000000000002	-2.299009755733027
0.08287000000000001	-2.298481556541733
0.08288000000000001	-2.2979534532192165
0.08289	-2.2974254457339542
0.08290000000000002	-2.296897534054438
0.08291000000000001	-2.2963697181491702
0.08292000000000001	-2.2958419979866664
0.08293000000000002	-2.2953143735354598
0.08294000000000001	-2.294786844751385
0.08295000000000001	-2.2942594116145876
0.08296	-2.293732074094796
0.08297000000000002	-2.2932048321270493
0.08298000000000001	-2.292677685709283
0.08299000000000001	-2.2921506348144622
0.083	-2.2916236794112628
0.08301000000000001	-2.291096819468374
0.08302000000000001	-2.290570054954554
0.08303	-2.290043385838442
0.08304000000000002	-2.289516812088733
0.08305000000000001	-2.2889903336728636
0.08306000000000001	-2.2884639505592985
0.08307	-2.2879376627183663
0.08308000000000001	-2.2874114701188324
0.08309000000000001	-2.286885372729497
0.08310000000000001	-2.2863593705191643
0.08311000000000002	-2.285833463456656
0.08312000000000001	-2.285307651510746
0.08313000000000001	-2.284781934644069
0.08314	-2.2842563128164843
0.08315000000000002	-2.283730785992898
0.08316000000000001	-2.283205354149043
0.08317000000000001	-2.2826800172662014
0.08318	-2.282154775313308
0.08319000000000001	-2.281629628259311
0.08320000000000001	-2.281104576073172
0.08321	-2.2805796187238645
0.08322000000000002	-2.2800547561803706
0.08323000000000001	-2.2795299884116917
0.08324000000000001	-2.279005315386835
0.08325	-2.2784807370748243
0.08326000000000001	-2.277956253444691
0.08327000000000001	-2.2774318644654845
0.08328	-2.2769075701062618
0.08329000000000002	-2.2763833703361143
0.08330000000000001	-2.275859265124112
0.08331000000000001	-2.2753352544393453
0.08332	-2.27481133825092
0.08333000000000002	-2.2742875165279752
0.08334000000000001	-2.2737637892396245
0.08335000000000001	-2.273240156355048
0.08336000000000002	-2.2727166178433893
0.08337000000000001	-2.2721931736737933
0.08338000000000001	-2.271669823815439
0.08339	-2.27114656823752
0.08340000000000002	-2.2706234069092543
0.08341000000000001	-2.2701003397998822
0.08342000000000001	-2.269577366878596
0.08343	-2.2690544881146355
0.08344000000000001	-2.2685317034772554
0.08345000000000001	-2.2680090129357264
0.08346	-2.2674864164593584
0.08347000000000002	-2.2669639140174027
0.08348000000000001	-2.26644150557918
0.08349000000000001	-2.265919191114027
0.0835	-2.2653969705912305
0.08351000000000001	-2.2648748439801265
0.08352000000000001	-2.264352811249396
0.08353000000000001	-2.263830872357365
0.08354000000000002	-2.2633090272851284
0.08355000000000001	-2.2627872760020797
0.08356000000000001	-2.2622656184776213
0.08357	-2.261744054678192
0.08358000000000002	-2.2612225845482916
0.08359000000000001	-2.2607012080853215
0.08360000000000001	-2.260179925258756
0.08361000000000002	-2.2596587360380798
0.08362000000000001	-2.2591376403927947
0.08363000000000001	-2.2586166382924286
0.08364	-2.2580957297041513
0.08365000000000002	-2.2575749145831314
0.08366000000000001	-2.257054192915027
0.08367000000000001	-2.2565335646700397
0.08368	-2.256013029817764
0.08369000000000001	-2.2554925883278476
0.08370000000000001	-2.254972240169847
0.08371	-2.254451985313396
0.08372000000000002	-2.2539318237281565
0.08373000000000001	-2.2534117553837416
0.08374000000000001	-2.2528917802498203
0.08375	-2.252371898296049
0.08376000000000001	-2.251852109492112
0.08377000000000001	-2.2513324137766415
0.08378000000000001	-2.250812811145244
0.08379000000000002	-2.250293301572909
0.08380000000000001	-2.2497738850294
0.08381000000000001	-2.2492545614844954
0.08382	-2.248735330907981
0.08383000000000002	-2.248216193269658
0.08384000000000001	-2.2476971485393578
0.08385000000000001	-2.2471781966868942
0.08386	-2.2466593376821304
0.08387000000000001	-2.2461405714948968
0.08388000000000001	-2.2456218980950333
0.08389	-2.2451033174288995
0.08390000000000002	-2.2445848294833364
0.08391000000000001	-2.2440664342348997
0.08392000000000001	-2.243548131653528
0.08393	-2.243029921709186
0.08394000000000001	-2.242511804371816
0.08395000000000001	-2.241993779611397
0.08396	-2.2414758473979126
0.08397000000000002	-2.240958007701362
0.08398000000000001	-2.2404402604917553
0.08399000000000001	-2.239922605739114
0.084	-2.239405043413473
0.08401000000000002	-2.2388875734848743
0.08402000000000001	-2.2383701959234235
0.08403000000000001	-2.237852910699205
0.08404000000000002	-2.2373357177822357
0.08405000000000001	-2.2368186171426165
0.08406000000000001	-2.236301608750442
0.08407	-2.2357846925758267
0.08408000000000002	-2.2352678685888976
0.08409000000000001	-2.234751136759794
0.08410000000000001	-2.2342344970586656
0.08411	-2.2337179494556745
0.08412000000000001	-2.2332014939209928
0.08413000000000001	-2.2326851304248088
0.08414	-2.2321688589373165
0.08415000000000002	-2.2316526794287257
0.08416000000000001	-2.2311365918692574
0.08417000000000001	-2.2306205962291443
0.08418	-2.230104692478629
0.08419000000000001	-2.229588880587965
0.08420000000000001	-2.229073160527424
0.08421000000000001	-2.2285575322513753
0.08422000000000002	-2.2280419957414446
0.08423000000000001	-2.2275265509725637
0.08424000000000001	-2.2270111979150866
0.08425	-2.2264959365392984
0.08426000000000002	-2.225980766815546
0.08427000000000001	-2.2254656887141895
0.08428000000000001	-2.224950702205599
0.08429000000000002	-2.2244358072601567
0.08430000000000001	-2.2239210038482575
0.08431000000000001	-2.2234062919403055
0.08432	-2.222891671506719
0.08433000000000002	-2.2223771425179297
0.08434000000000001	-2.2218627049444426
0.08435000000000001	-2.221348358756668
0.08436	-2.220834103912501
0.08437000000000001	-2.22031994039489
0.08438000000000001	-2.2198058681744373
0.08439	-2.219291887221672
0.08440000000000002	-2.2187779975071105
0.08441000000000001	-2.21826419900128
0.08442000000000001	-2.217750491674727
0.08443	-2.217236875498011
0.08444000000000002	-2.2167233504417005
0.08445000000000001	-2.216209916476381
0.08446000000000001	-2.215696573572643
0.08447000000000002	-2.215183321701095
0.08448000000000001	-2.2146701608167016
0.08449000000000001	-2.214157090891793
0.0845	-2.2136441119110213
0.08451000000000002	-2.213131223845057
0.08452000000000001	-2.212618426664592
0.08453000000000001	-2.2121057203403303
0.08454	-2.2115931048429656
0.08455000000000001	-2.211080580143214
0.08456000000000001	-2.2105681462118083
0.08457	-2.210055802989363
0.08458000000000002	-2.2095435504721497
0.08459000000000001	-2.2090313886356427
0.08460000000000001	-2.20851931745065
0.08461	-2.2080073368880195
0.08462000000000001	-2.2074954469185792
0.08463000000000001	-2.206983647485182
0.08464	-2.2064719385857936
0.08465000000000002	-2.205960320192275
0.08466000000000001	-2.2054487922754915
0.08467000000000001	-2.20493735480636
0.08468	-2.2044260077558118
0.08469000000000002	-2.2039147510948323
0.08470000000000001	-2.2034035847943425
0.08471000000000001	-2.2028925088252933
0.08472000000000002	-2.2023815231586577
0.08473000000000001	-2.2018706277654223
0.08474000000000001	-2.201359822616585
0.08475	-2.200849107683154
0.08476000000000002	-2.2003384829361474
0.08477000000000001	-2.199827948346598
0.08478000000000001	-2.1993175038855637
0.08479	-2.198807149524105
0.08480000000000001	-2.1982968852332614
0.08481000000000001	-2.19778671098411
0.08482	-2.197276626747744
0.08483000000000002	-2.196766632495267
0.08484000000000001	-2.1962567281977776
0.08485000000000001	-2.1957469138263943
0.08486	-2.195237189352248
0.08487000000000001	-2.194727554744255
0.08488000000000001	-2.1942180099661632
0.08489000000000001	-2.1937085549987847
0.08490000000000002	-2.1931991898132996
0.08491000000000001	-2.192689914380901
0.08492000000000001	-2.1921807286727897
0.08493	-2.191671632660182
0.08494000000000002	-2.1911626263143167
0.08495000000000001	-2.1906537096064276
0.08496000000000001	-2.190144882507792
0.08497000000000002	-2.189636144989626
0.08498000000000001	-2.189127497023198
0.08499000000000001	-2.188618938579842
0.085	-2.188110469630797
0.08501000000000002	-2.187602090147364
0.08502000000000001	-2.1870938001008793
0.08503000000000001	-2.1865855994626844
0.08504	-2.1860774882040777
0.08505000000000001	-2.1855694662964047
0.08506000000000001	-2.185061533710551
0.08507	-2.1845536904066867
0.08508000000000002	-2.1840459363678972
0.08509000000000001	-2.18353827156559
0.08510000000000001	-2.183030695971181
0.08511	-2.1825232095560994
0.08512000000000002	-2.1820158122917905
0.08513000000000001	-2.18150850414971
0.08514000000000001	-2.181001285101307
0.08515000000000002	-2.1804941551180534
0.08516000000000001	-2.1799871141714378
0.08517000000000001	-2.179480162232955
0.08518	-2.1789732992741047
0.08519000000000002	-2.178466525266404
0.08520000000000001	-2.1779598401813827
0.08521000000000001	-2.177453243990584
0.08522	-2.1769467366655726
0.08523000000000001	-2.1764403181779173
0.08524000000000001	-2.1759339884991618
0.08525	-2.175427747600889
0.08526000000000002	-2.1749215954546934
0.08527000000000001	-2.1744155320322234
0.08528000000000001	-2.173909557297252
0.08529	-2.173403671217335
0.08530000000000001	-2.172897873776011
0.08531000000000001	-2.1723921649449403
0.08532000000000001	-2.1718865446957927
0.08533000000000002	-2.1713810130002478
0.08534000000000001	-2.1708755698299997
0.08535000000000001	-2.1703702151567508
0.08536	-2.1698649489474073
0.08537000000000002	-2.1693597711250963
0.08538000000000001	-2.1688546817112284
0.08539000000000001	-2.1683496806542064
0.08540000000000002	-2.167844767953177
0.08541000000000001	-2.1673399435799956
0.08542000000000001	-2.166835207506531
0.08543	-2.166330559704654
0.08544000000000002	-2.165826000146239
0.08545000000000001	-2.1653215288031804
0.08546000000000001	-2.164817145647382
0.08547	-2.164312850646539
0.08548000000000001	-2.1638086437749116
0.08549000000000001	-2.1633045250063474
0.0855	-2.162800494312781
0.08551000000000002	-2.162296551666165
0.08552000000000001	-2.16179269703847
0.08553000000000001	-2.1612889304016774
0.08554	-2.160785251727777
0.08555000000000001	-2.160281660988771
0.08556000000000001	-2.1597781581566737
0.08557000000000001	-2.1592747432035115
0.08558000000000002	-2.1587714161013554
0.08559000000000001	-2.1582681768222116
0.08560000000000001	-2.1577650253381337
0.08561	-2.1572619616211894
0.08562000000000002	-2.156758985643454
0.08563000000000001	-2.156256097377017
0.08564000000000001	-2.1557532967939768
0.08565000000000002	-2.155250583866442
0.08566000000000001	-2.154747958566539
0.08567000000000001	-2.154245420866425
0.08568	-2.1537429707382083
0.08569000000000002	-2.153240608154073
0.08570000000000001	-2.152738333086173
0.08571000000000001	-2.1522361455066585
0.08572	-2.151734045387724
0.08573000000000001	-2.151232032701559
0.08574000000000001	-2.1507301074204137
0.08575	-2.150228269516453
0.08576000000000002	-2.149726518961901
0.08577000000000001	-2.149224855727876
0.08578000000000001	-2.148723279777234
0.08579	-2.1482217910927774
0.08580000000000002	-2.147720389646786
0.08581000000000001	-2.1472190754115563
0.08582000000000001	-2.1467178483593914
0.08583000000000002	-2.146216708460558
0.08584000000000001	-2.145715655688777
0.08585000000000001	-2.1452146900170375
0.08586	-2.1447138114176876
0.08587000000000002	-2.1442130198630838
0.08588000000000001	-2.1437123153255984
0.08589000000000001	-2.1432116977776463
0.0859	-2.142711167191576
0.08591000000000001	-2.142210723539786
0.08592000000000001	-2.141710366794688
0.08593	-2.1412100969287042
0.08594000000000002	-2.1407099139142622
0.08595000000000001	-2.1402098177238176
0.08596000000000001	-2.1397098083298176
0.08597	-2.139209885704721
0.08598000000000001	-2.138710049820998
0.08599000000000001	-2.138210300651135
0.08600000000000001	-2.137710638167627
0.08601000000000002	-2.137211062342978
0.08602000000000001	-2.136711573149733
0.08603000000000001	-2.136212170560436
0.08604	-2.1357128545475996
0.08605000000000002	-2.135213625083754
0.08606000000000001	-2.1347144821414537
0.08607000000000001	-2.134215425693266
0.08608000000000002	-2.1337164557117703
0.08609000000000001	-2.133217572169556
0.08610000000000001	-2.1327187750284096
0.08611	-2.1322200642556135
0.08612000000000002	-2.131721439839632
0.08613000000000001	-2.131222901753503
0.08614000000000001	-2.1307244499698963
0.08615	-2.1302260844614938
0.08616000000000001	-2.129727805200409
0.08617000000000001	-2.1292296121285044
0.08618	-2.128731505249981
0.08619000000000002	-2.128233484537595
0.08620000000000001	-2.1277355499641475
0.08621000000000001	-2.127237701502369
0.08622	-2.126739939118928
0.08623000000000001	-2.126242262787495
0.08624000000000001	-2.1257446724861317
0.08625000000000001	-2.1252471681876575
0.08626000000000002	-2.1247497498649004
0.08627000000000001	-2.1242524174907014
0.08628000000000001	-2.1237551710379177
0.08629	-2.123258010462028
0.08630000000000002	-2.122760935743385
0.08631000000000001	-2.1222639468648254
0.08632000000000001	-2.121767043799275
0.08633000000000002	-2.121270226519641
0.08634000000000001	-2.120773494998855
0.08635000000000001	-2.120276849206952
0.08636	-2.1197802891038653
0.08637000000000002	-2.119283814678515
0.08638000000000001	-2.1187874259038817
0.08639000000000001	-2.1182911227529564
0.0864	-2.1177949051987426
0.08641000000000001	-2.117298773214253
0.08642000000000001	-2.1168027267725122
0.08643	-2.1163067658465544
0.08644000000000002	-2.115810890409423
0.08645000000000001	-2.115315100434173
0.08646000000000001	-2.11481939589387
0.08647	-2.114323776761587
0.08648000000000002	-2.1138282430085575
0.08649000000000001	-2.113332794600493
0.08650000000000001	-2.1128374315197753
0.08651000000000002	-2.1123421537395597
0.08652000000000001	-2.11184696123295
0.08653000000000001	-2.1113518539730953
0.08654	-2.110856831933158
0.08655000000000002	-2.1103618950863394
0.08656000000000001	-2.1098670434057856
0.08657000000000001	-2.109372276864683
0.08658	-2.1088775954362355
0.08659000000000001	-2.1083829990936755
0.08660000000000001	-2.1078884878101998
0.08661	-2.1073940615590385
0.08662000000000002	-2.1068997203134483
0.08663000000000001	-2.106405464046663
0.08664000000000001	-2.105911292731943
0.08665	-2.105417206342561
0.08666000000000001	-2.1049232048517963
0.08667000000000001	-2.1044292882329407
0.08668000000000001	-2.103935456459296
0.08669000000000002	-2.1034417095042146
0.08670000000000001	-2.102948047341004
0.08671000000000001	-2.102454469942969
0.08672	-2.1019609772834507
0.08673000000000002	-2.1014675693358007
0.08674000000000001	-2.1009742460733825
0.08675000000000001	-2.1004810074695666
0.08676000000000002	-2.099987853497736
0.08677000000000001	-2.0994947841312848
0.08678000000000001	-2.099001799343613
0.08679	-2.0985088991081344
0.08680000000000002	-2.0980160833982713
0.08681000000000001	-2.097523352187468
0.08682000000000001	-2.097030705449188
0.08683	-2.0965381431568524
0.08684000000000001	-2.0960456652670225
0.08685000000000001	-2.095553271761601
0.08686	-2.095060962622659
0.08687000000000002	-2.094568737823697
0.08688000000000001	-2.0940765973382325
0.08689000000000001	-2.0935845411398066
0.0869	-2.0930925692019695
0.08691000000000002	-2.092600681498288
0.08692000000000001	-2.092108878002341
0.08693000000000001	-2.091617158687697
0.08694000000000002	-2.091125523527947
0.08695000000000001	-2.090633972496692
0.08696000000000001	-2.090142505562435
0.08697	-2.0896511226783345
0.08698000000000002	-2.089159823843665
0.08699000000000001	-2.08866860903213
0.08700000000000001	-2.0881774782173745
0.08701000000000002	-2.087686431373088
0.08702000000000001	-2.0871954684729848
0.08703000000000001	-2.086704589490797
0.08704	-2.0862137944002064
0.08705000000000002	-2.0857230831749414
0.08706000000000001	-2.0852324557887423
0.08707000000000001	-2.0847419122153568
0.08708	-2.084251452428545
0.08709000000000001	-2.0837610764020735
0.08710000000000001	-2.0832707841097236
0.08711	-2.0827805755252826
0.08712000000000002	-2.0822904506225623
0.08713000000000001	-2.0818004093753895
0.08714000000000001	-2.081310451757571
0.08715	-2.0808205777429127
0.08716000000000002	-2.080330787305254
0.08717000000000001	-2.0798410804184413
0.08718000000000001	-2.0793514570563336
0.08719000000000002	-2.0788619171817544
0.08720000000000001	-2.0783724607538154
0.08721000000000001	-2.077883087772303
0.08722	-2.077393798211151
0.08723000000000002	-2.076904592044302
0.08724000000000001	-2.076415469245722
0.08725000000000001	-2.0759264297893356
0.08726000000000002	-2.0754374736491106
0.08727000000000001	-2.074948600799026
0.08728000000000001	-2.0744598112130688
0.08729	-2.0739711048630984
0.08730000000000002	-2.0734824817215762
0.08731000000000001	-2.0729939417662084
0.08732000000000001	-2.072505484971021
0.08733	-2.0720171113100507
0.08734000000000001	-2.0715288207573455
0.08735000000000001	-2.071040613286962
0.08736000000000001	-2.0705524888730196
0.08737000000000002	-2.07006444748954
0.08738000000000001	-2.0695764891106108
0.08739000000000001	-2.0690886137103344
0.0874	-2.06860082126281
0.08741000000000002	-2.0681131117421527
0.08742000000000001	-2.067625485121562
0.08743000000000001	-2.067137941358971
0.08744000000000002	-2.066650480445698
0.08745000000000001	-2.0661631023558864
0.08746000000000001	-2.0656758070637067
0.08747	-2.0651885945433435
0.08748000000000002	-2.0647014647689876
0.08749000000000001	-2.0642144177148434
0.08750000000000001	-2.06372745335512
0.08751	-2.0632405716640516
0.08752000000000001	-2.062753772615864
0.08753000000000001	-2.0622670561847936
0.08754	-2.0617804223450893
0.08755000000000002	-2.0612938710710114
0.08756000000000001	-2.0608074023356506
0.08757000000000001	-2.0603210161047594
0.08758	-2.05983471233919
0.08759000000000002	-2.059348491035256
0.08760000000000001	-2.058862352168502
0.08761000000000001	-2.0583762957133214
0.08762000000000002	-2.057890321644028
0.08763000000000001	-2.0574044299349885
0.08764000000000001	-2.0569186205605803
0.08765	-2.0564328934951908
0.08766000000000002	-2.055947248713215
0.08767000000000001	-2.055461686189062
0.08768000000000001	-2.0549762058971583
0.08769000000000002	-2.054490807811968
0.08770000000000001	-2.0540054919078874
0.08771000000000001	-2.05352025815935
0.08772	-2.0530351065408086
0.08773000000000002	-2.0525500370267253
0.08774000000000001	-2.052065049591599
0.08775000000000001	-2.051580144209905
0.08776	-2.051095320845322
0.08777000000000001	-2.0506105794645273
0.08778000000000001	-2.050125920060727
0.08779	-2.049641342608469
0.08780000000000002	-2.0491568470823114
0.08781000000000001	-2.048672433456836
0.08782000000000001	-2.0481881017066077
0.08783	-2.0477038518062107
0.08784000000000002	-2.0472196837302397
0.08785000000000001	-2.046735597453301
0.08786000000000001	-2.0462515929500156
0.08787000000000002	-2.0457676701950307
0.08788000000000001	-2.0452838291629516
0.08789000000000001	-2.0448000698284208
0.0879	-2.044316392162414
0.08791000000000002	-2.0438327961367273
0.08792000000000001	-2.0433492817326075
0.08793000000000001	-2.0428658489247455
0.08794000000000002	-2.0423824976878446
0.08795000000000001	-2.0418992279966184
0.08796000000000001	-2.041416039825786
0.08797	-2.0409329331500814
0.08798000000000002	-2.040449907944275
0.08799000000000001	-2.0399669641831006
0.08800000000000001	-2.0394841018413024
0.08801	-2.039001320893648
0.08802000000000001	-2.0385186213149398
0.08803000000000001	-2.0380360030799656
0.08804000000000001	-2.0375534661634966
0.08805000000000002	-2.0370710105403655
0.08806000000000001	-2.0365886361853733
0.08807000000000001	-2.0361063430732482
0.08808	-2.035624131178805
0.08809000000000002	-2.0351420004747625
0.08810000000000001	-2.034659950915289
0.08811000000000001	-2.0341779824982207
0.08812000000000002	-2.0336960951984304
0.08813000000000001	-2.0332142889908207
0.08814000000000001	-2.0327325638502973
0.08815	-2.0322509197517795
0.08816000000000002	-2.0317693566701998
0.08817000000000001	-2.031287874580498
0.08818000000000001	-2.030806473457612
0.08819	-2.0303251532764954
0.08820000000000001	-2.029843914012114
0.08821000000000001	-2.0293627556394425
0.08822	-2.0288816781334633
0.08823000000000002	-2.0284006814691886
0.08824000000000001	-2.027919765621606
0.08825000000000001	-2.0274389305657223
0.08826	-2.0269581762765574
0.08827000000000002	-2.0264775027291417
0.08828000000000001	-2.0259969098985153
0.08829000000000001	-2.025516397759726
0.08830000000000002	-2.02503596628784
0.08831000000000001	-2.0245556154516815
0.08832000000000001	-2.0240753452154876
0.08833	-2.0235951555714826
0.08834000000000002	-2.0231150464947865
0.08835000000000001	-2.022635017960561
0.08836000000000001	-2.022155069944014
0.08837000000000002	-2.021675202420196
0.08838000000000001	-2.021195415364262
0.08839000000000001	-2.020715708751378
0.0884	-2.020236082556724
0.08841000000000002	-2.0197565367554904
0.08842000000000001	-2.0192770713228603
0.08843000000000001	-2.0187976862340378
0.08844	-2.018318381464234
0.08845000000000001	-2.0178391569886696
0.08846000000000001	-2.017360012782577
0.08847000000000001	-2.0168809488211954
0.08848000000000002	-2.0164019650797735
0.08849000000000001	-2.0159230615319834
0.08850000000000001	-2.015444238138884
0.08851	-2.0149654948915754
0.08852000000000002	-2.0144868317653506
0.08853000000000001	-2.014008248735515
0.08854000000000001	-2.01352974577738
0.08855000000000002	-2.0130513228662688
0.08856000000000001	-2.012572979959959
0.08857000000000001	-2.012094717040698
0.08858	-2.011616534094562
0.08859000000000002	-2.011138431096936
0.08860000000000001	-2.0106604080215313
0.08861000000000001	-2.010182464839806
0.08862000000000002	-2.009704601527793
0.08863000000000001	-2.0092268180659585
0.08864000000000001	-2.0087491144297447
0.08865	-2.008271490594605
0.08866000000000002	-2.007793946536
0.08867000000000001	-2.00731648222944
0.08868000000000001	-2.006839097650369
0.08869	-2.0063617927743143
0.08870000000000001	-2.0058845675767385
0.08871000000000001	-2.0054074220331457
0.08872000000000001	-2.004930356119048
0.08873000000000002	-2.004453369810006
0.08874000000000001	-2.003976463081528
0.08875000000000001	-2.003499635909161
0.08876	-2.003022888268435
0.08877000000000002	-2.0025462201349136
0.08878000000000001	-2.0020696314841824
0.08879000000000001	-2.0015931222917986
0.08880000000000002	-2.0011166925333503
0.08881000000000001	-2.000640342184434
0.08882000000000001	-2.0001640712206536
0.08883	-1.9996878796176243
0.08884000000000002	-1.9992117673509682
0.08885000000000001	-1.9987357343963181
0.08886000000000001	-1.9982597807293156
0.08887	-1.9977839063256102
0.08888000000000001	-1.9973081111608608
0.08889000000000001	-1.9968323952107379
0.0889	-1.996356758450929
0.08891000000000002	-1.9958812008477134
0.08892000000000001	-1.9954057223851602
0.08893000000000001	-1.9949303230400102
0.08894	-1.9944550027879788
0.08895000000000002	-1.9939797616047927
0.08896000000000001	-1.9935045994661866
0.08897000000000001	-1.9930295163479115
0.08898000000000002	-1.9925545122257422
0.08899000000000001	-1.992079587075411
0.08900000000000001	-1.991604740849764
0.08901	-1.9911299735463521
0.08902000000000002	-1.990655285142221
0.08903000000000001	-1.990180675613145
0.08904000000000001	-1.9897061449349431
0.08905000000000002	-1.9892316930695704
0.08906000000000001	-1.9887573199982724
0.08907000000000001	-1.9882830257054431
0.08908	-1.9878088101669675
0.08909000000000002	-1.987334673358738
0.08910000000000001	-1.9868606152566934
0.08911000000000001	-1.9863866358345226
0.08912	-1.9859127350669827
0.08913000000000001	-1.9854389129333532
0.08914000000000001	-1.9849651694095738
0.08915000000000001	-1.9844915044715907
0.08916000000000002	-1.984017918095359
0.08917000000000001	-1.9835444102568442
0.08918000000000001	-1.9830709809320395
0.08919	-1.9825976300969226
0.08920000000000002	-1.9821243577274676
0.08921000000000001	-1.9816511637996768
0.08922000000000001	-1.981178048289558
0.08923000000000002	-1.9807050111731277
0.08924000000000001	-1.9802320524264139
0.08925000000000001	-1.9797591720254515
0.08926	-1.979286369946284
0.08927000000000002	-1.9788136461649641
0.08928000000000001	-1.9783410006575701
0.08929000000000001	-1.9778684334001795
0.08930000000000002	-1.9773959443688618
0.08931000000000001	-1.9769235335396913
0.08932000000000001	-1.9764512008827677
0.08933	-1.9759789463768371
0.08934000000000002	-1.9755067700014008
0.08935000000000001	-1.9750346717326308
0.08936000000000001	-1.9745626515213452
0.08937	-1.9740907093672442
0.08938000000000001	-1.9736188452483088
0.08939000000000001	-1.9731470591407334
0.08940000000000001	-1.9726753510207224
0.08941000000000002	-1.9722037208644865
0.08942000000000001	-1.9717321686482467
0.08943000000000001	-1.9712606943482327
0.08944	-1.9707892979406816
0.08945000000000002	-1.9703179794018404
0.08946000000000001	-1.9698467387079655
0.08947000000000001	-1.9693755758353464
0.08948000000000002	-1.9689044907602469
0.08949000000000001	-1.9684334834589317
0.08950000000000001	-1.9679625539076901
0.08951	-1.9674917020828202
0.08952000000000002	-1.9670209279606299
0.08953000000000001	-1.966550231517436
0.08954000000000001	-1.9660796127295619
0.08955	-1.9656090715733416
0.08956000000000001	-1.9651386080205016
0.08957000000000001	-1.9646682220399443
0.08958	-1.9641979136201186
0.08959000000000002	-1.9637276827374317
0.08960000000000001	-1.9632575293682624
0.08961000000000001	-1.9627874534889842
0.08962	-1.9623174550760267
0.08963000000000002	-1.9618475341057844
0.08964000000000001	-1.961377690554671
0.08965000000000001	-1.9609079243991072
0.08966000000000002	-1.9604382356155294
0.08967000000000001	-1.9599686241803835
0.08968000000000001	-1.9594990900701548
0.08969	-1.9590296332612918
0.08970000000000002	-1.958560253730248
0.08971000000000001	-1.9580909514535045
0.08972000000000001	-1.9576217264075495
0.08973000000000002	-1.95715257856888
0.08974000000000001	-1.9566835079140017
0.08975000000000001	-1.9562145144194292
0.08976	-1.955745598061686
0.08977000000000002	-1.9552767588173012
0.08978000000000001	-1.9548079966626344
0.08979000000000001	-1.9543393115531384
0.0898	-1.9538707034867022
0.08981000000000001	-1.953402172439914
0.08982000000000001	-1.9529337183893745
0.08983000000000001	-1.9524653413116888
0.08984000000000002	-1.9519970411834897
0.08985000000000001	-1.951528817981411
0.08986000000000001	-1.9510606716820587
0.08987	-1.9505926022620952
0.08988000000000002	-1.9501246096981464
0.08989000000000001	-1.9496566939668827
0.08990000000000001	-1.9491888550239933
0.08991000000000002	-1.9487210928649967
0.08992000000000001	-1.9482534074687565
0.08993000000000001	-1.9477857988119784
0.08994	-1.9473182668713818
0.08995000000000002	-1.9468508116236904
0.08996000000000001	-1.9463834330456398
0.08997000000000001	-1.9459161311139728
0.08998000000000002	-1.945448905805438
0.08999000000000001	-1.9449817570967982
0.09000000000000001	-1.9445146849648227
0.09001	-1.94404768938631
0.09002000000000002	-1.9435807703380408
0.09003000000000001	-1.943113927789408
0.09004000000000001	-1.9426471617229912
0.09005	-1.9421804721172367
0.09006000000000002	-1.941713858949003
0.09007000000000001	-1.9412473221950977
0.09008000000000001	-1.9407808618323652
0.09009000000000002	-1.9403144778376604
0.09010000000000001	-1.939848170187847
0.09011000000000001	-1.9393819388597953
0.09012	-1.938915783830386
0.09013000000000002	-1.9384497050765057
0.09014000000000001	-1.937983702575054
0.09015000000000001	-1.9375177762949707
0.09016000000000002	-1.937051926203117
0.09017000000000001	-1.9365861522944958
0.09018000000000001	-1.9361204545460617
0.09019	-1.9356548329347896
0.09020000000000002	-1.9351892874376413
0.09021000000000001	-1.9347238180316355
0.09022000000000001	-1.93425842469375
0.09023	-1.9337931074009485
0.09024000000000001	-1.933327866130234
0.09025000000000001	-1.932862700849447
0.09026	-1.9323976115439827
0.09027000000000002	-1.9319325981916826
0.09028000000000001	-1.9314676607695904
0.09029000000000001	-1.931002799254753
0.0903	-1.9305380136242296
0.09031000000000002	-1.930073303855085
0.09032000000000001	-1.9296086699243946
0.09033000000000001	-1.9291441118092412
0.09034000000000002	-1.928679629486734
0.09035000000000001	-1.9282152229339802
0.09036000000000001	-1.9277508921280617
0.09037	-1.9272866370461055
0.09038000000000002	-1.9268224576652224
0.09039000000000001	-1.9263583539625462
0.09040000000000001	-1.9258943259152166
0.09041000000000002	-1.9254303735003953
0.09042000000000001	-1.9249664966952376
0.09043000000000001	-1.9245026954768982
0.09044	-1.9240389698225508
0.09045000000000002	-1.923575319709378
0.09046000000000001	-1.9231117451145696
0.09047000000000001	-1.9226482460153254
0.09048	-1.9221848223888576
0.09049000000000001	-1.921721474212394
0.09050000000000001	-1.9212582014631625
0.09051000000000001	-1.9207950041183859
0.09052000000000002	-1.9203318821463073
0.09053000000000001	-1.9198688355216003
0.09054000000000001	-1.9194058642331377
0.09055	-1.9189429682582075
0.09056000000000002	-1.9184801475741051
0.09057000000000001	-1.9180174021581347
0.09058000000000001	-1.917554731987612
0.09059000000000002	-1.917092137039891
0.09060000000000001	-1.9166296172922621
0.09061000000000001	-1.9161671727220615
0.09062	-1.9157048033066328
0.09063000000000002	-1.9152425090135692
0.09064000000000001	-1.914780289823758
0.09065000000000001	-1.9143181457208305
0.09066000000000002	-1.9138560766821724
0.09067000000000001	-1.9133940826851952
0.09068000000000001	-1.9129321637073111
0.09069	-1.9124703197259032
0.09070000000000002	-1.9120085507183895
0.09071000000000001	-1.911546856662196
0.09072000000000001	-1.9110852375347624
0.09073	-1.9106236933132659
0.09074000000000002	-1.9101622239670542
0.09075000000000001	-1.9097008294819733
0.09076000000000001	-1.9092395098355015
0.09077000000000002	-1.9087782650051235
0.09078000000000001	-1.9083170949683455
0.09079000000000001	-1.9078559997026598
0.0908	-1.9073949791642422
0.09081000000000002	-1.9069340333510802
0.09082000000000001	-1.906473162241643
0.09083000000000001	-1.9060123658134676
0.09084000000000002	-1.9055516440441025
0.09085000000000001	-1.9050909969111145
0.09086000000000001	-1.9046304243920782
0.09087	-1.9041699264645764
0.09088000000000002	-1.9037095031062
0.09089000000000001	-1.9032491542945487
0.09090000000000001	-1.90278888000723
0.09091	-1.902328680221859
0.09092000000000001	-1.9018685549160577
0.09093000000000001	-1.9014085040633655
0.09094000000000001	-1.9009485276443705
0.09095000000000002	-1.9004886256193783
0.09096000000000001	-1.9000287979781907
0.09097000000000001	-1.8995690447048899
0.09098	-1.8991093657771714
0.09099000000000002	-1.8986497611727393
0.09100000000000001	-1.8981902308693206
0.09101000000000001	-1.8977307748446504
0.09102000000000002	-1.8972713930764245
0.09103000000000001	-1.8968120855423822
0.09104000000000001	-1.8963528522202646
0.09105	-1.8958936930878245
0.09106000000000002	-1.8954346081228215
0.09107000000000001	-1.8949755973030253
0.09108000000000001	-1.8945166606062223
0.09109000000000002	-1.8940577980101818
0.09110000000000001	-1.8935990094927087
0.09111000000000001	-1.8931402950315932
0.09112	-1.89268165460464
0.09113000000000002	-1.8922230881896986
0.09114000000000001	-1.8917645957645597
0.09115000000000001	-1.8913061773070534
0.09116	-1.8908478327950193
0.09117000000000001	-1.8903895622063038
0.09118000000000001	-1.8899313655186625
0.09119000000000001	-1.889473242709323
0.09120000000000002	-1.8890151937568926
0.09121000000000001	-1.8885572186392505
0.09122000000000001	-1.8880993173342844
0.09123	-1.887641489819888
0.09124000000000002	-1.8871837360739656
0.09125000000000001	-1.886726056074428
0.09126000000000001	-1.886268449781264
0.09127000000000002	-1.8858109171885655
0.09128000000000001	-1.8853534582761013
0.09129000000000001	-1.8848960730218352
0.0913	-1.8844387614037392
0.09131000000000002	-1.8839815233997828
0.09132000000000001	-1.8835243589879667
0.09133000000000001	-1.8830672681463354
0.09134000000000002	-1.8826102508528781
0.09135000000000001	-1.8821533070855712
0.09136000000000001	-1.881696436822027
0.09137	-1.8812396400387428
0.09138000000000002	-1.880782916715698
0.09139000000000001	-1.88032626683093
0.09140000000000001	-1.8798696903624907
0.09141	-1.8794131872884368
0.09142000000000002	-1.8789567575868358
0.09143000000000001	-1.878500401235773
0.09144000000000001	-1.8780441182110752
0.09145000000000002	-1.8775879084870781
0.09146000000000001	-1.8771317720479037
0.09147000000000001	-1.8766757088716672
0.09148	-1.8762197189364918
0.09149000000000002	-1.8757638022205085
0.09150000000000001	-1.8753079587018735
0.09151000000000001	-1.8748521883587232
0.09152000000000002	-1.8743964911692053
0.09153000000000001	-1.8739408671114843
0.09154000000000001	-1.8734853161637297
0.09155	-1.8730298383041206
0.09156000000000002	-1.8725744335108414
0.09157000000000001	-1.8721191017620875
0.09158000000000001	-1.8716638430344879
0.09159	-1.871208657299843
0.09160000000000001	-1.8707535445443624
0.09161000000000001	-1.8702985047462752
0.09162000000000001	-1.8698435378838172
0.09163000000000002	-1.8693886439352319
0.09164000000000001	-1.8689338228787722
0.09165000000000001	-1.8684790746926974
0.09166	-1.868024399355287
0.09167000000000002	-1.8675697968448466
0.09168000000000001	-1.8671152671396176
0.09169000000000001	-1.8666608102140698
0.09170000000000002	-1.8662064260174822
0.09171000000000001	-1.8657521145610692
0.09172000000000001	-1.8652978758231613
0.09173	-1.8648437097821036
0.09174000000000002	-1.8643896164104776
0.09175000000000001	-1.8639355956743013
0.09176000000000001	-1.8634816475701146
0.09177000000000002	-1.863027772076316
0.09178000000000001	-1.8625739691713128
0.09179000000000001	-1.862120238833519
0.0918	-1.8616665810413686
0.09181000000000002	-1.8612129957732977
0.09182000000000001	-1.8607594830077245
0.09183000000000001	-1.8603060427231068
0.09184	-1.8598526748978899
0.09185000000000001	-1.859399379510527
0.09186000000000001	-1.8589461565394867
0.09187000000000001	-1.858493005963244
0.09188000000000002	-1.8580399277602813
0.09189000000000001	-1.85758692190909
0.09190000000000001	-1.8571339883881692
0.09191	-1.8566811271760233
0.09192000000000002	-1.8562283382511657
0.09193000000000001	-1.8557756215921195
0.09194000000000001	-1.855322977177413
0.09195000000000002	-1.8548704049855822
0.09196000000000001	-1.8544179049951772
0.09197000000000001	-1.853965477184753
0.09198	-1.8535131215328609
0.09199000000000002	-1.8530608380100355
0.09200000000000001	-1.8526086265920454
0.09201000000000001	-1.852156487268366
0.09202000000000002	-1.8517044200176098
0.09203000000000001	-1.851252424818394
0.09204000000000001	-1.8508005016493536
0.09205	-1.8503486504891575
0.09206000000000002	-1.8498968713163997
0.09207000000000001	-1.8494451641097647
0.09208000000000001	-1.848993528847881
0.09209	-1.8485419655094046
0.09210000000000002	-1.8480904740730066
0.09211000000000001	-1.847639054517366
0.09212000000000001	-1.8471877068211688
0.09213000000000002	-1.8467364309631078
0.09214000000000001	-1.8462852269218855
0.09215000000000001	-1.8458340946718212
0.09216	-1.8453830341924888
0.09217000000000002	-1.8449320454661688
0.09218000000000001	-1.8444811284716032
0.09219000000000001	-1.8440302831875401
0.09220000000000002	-1.8435795095927348
0.09221000000000001	-1.8431288076659524
0.09222000000000001	-1.842678177385963
0.09223	-1.8422276187315454
0.09224000000000002	-1.8417771316815106
0.09225000000000001	-1.841326716214634
0.09226000000000001	-1.8408763723097206
0.09227	-1.8404260999455708
0.09228000000000001	-1.8399758991009971
0.09229000000000001	-1.8395257697548253
0.09230000000000001	-1.839075711885885
0.09231000000000002	-1.8386257254730138
0.09232000000000001	-1.8381758104950743
0.09233000000000001	-1.8377259669309318
0.09234	-1.83727619475942
0.09235000000000002	-1.8368264939594192
0.09236000000000001	-1.8363768645098126
0.09237000000000001	-1.8359273063894648
0.09238000000000002	-1.835477819577265
0.09239000000000001	-1.8350284040521123
0.09240000000000001	-1.8345790597929124
0.09241	-1.8341297867785782
0.09242000000000002	-1.8336805849880295
0.09243000000000001	-1.8332314544001969
0.09244000000000001	-1.832782394994046
0.09245000000000002	-1.832333406748496
0.09246000000000001	-1.83188448964249
0.09247000000000001	-1.831435643654986
0.09248	-1.8309868687649493
0.09249000000000002	-1.830538164951352
0.09250000000000001	-1.8300895321931758
0.09251000000000001	-1.8296409704694083
0.09252	-1.829192479759045
0.09253000000000002	-1.828744060041088
0.09254000000000001	-1.8282957112759335
0.09255000000000001	-1.8278474334569075
0.09256000000000002	-1.8273992265674233
0.09257000000000001	-1.8269510905865285
0.09258000000000001	-1.826503025493281
0.09259	-1.8260550312592638
0.09260000000000002	-1.8256071078580662
0.09261000000000001	-1.825159255281785
0.09262000000000001	-1.824711473509527
0.09263000000000002	-1.8242637625204057
0.09264000000000001	-1.8238161222935434
0.09265000000000001	-1.8233685528080845
0.09266	-1.8229210540431982
0.09267000000000002	-1.8224736259779937
0.09268000000000001	-1.8220262685916282
0.09269000000000001	-1.821578981863237
0.09270000000000002	-1.8211317657719852
0.09271000000000001	-1.8206846202970464
0.09272000000000001	-1.820237545417599
0.09273	-1.8197905410948771
0.09274000000000002	-1.8193436073232472
0.09275000000000001	-1.8188967440823633
0.09276000000000001	-1.818449951343104
0.09277	-1.8180032290914898
0.09278000000000002	-1.817556577310758
0.09279000000000001	-1.81710999598017
0.09280000000000001	-1.8166634850789927
0.09281000000000002	-1.8162170445865324
0.09282000000000001	-1.8157706744820452
0.09283000000000001	-1.815324374744814
0.09284	-1.8148781453541338
0.09285000000000002	-1.8144319862893188
0.09286000000000001	-1.8139858975230518
0.09287000000000001	-1.8135398790403017
0.09288000000000002	-1.813093930821388
0.09289000000000001	-1.812648052845653
0.09290000000000001	-1.812202245092446
0.09291	-1.8117565075411208
0.09292000000000002	-1.8113108401651836
0.09293000000000001	-1.810865242946588
0.09294000000000001	-1.810419715868004
0.09295	-1.809974258908815
0.09296000000000001	-1.8095288720484226
0.09297000000000001	-1.809083555266248
0.09298000000000001	-1.8086383085416966
0.09299000000000002	-1.8081931318541837
0.09300000000000001	-1.8077480251831155
0.09301000000000001	-1.8073029885079204
0.09302	-1.8068580218080386
0.09303000000000002	-1.8064131250629132
0.09304000000000001	-1.8059682982519996
0.09305000000000001	-1.8055235413547566
0.09306000000000002	-1.8050788543506509
0.09307000000000001	-1.8046342372191577
0.09308000000000001	-1.8041896899397583
0.09309	-1.803745212491942
0.09310000000000002	-1.8033008048552033
0.09311000000000001	-1.8028564670090714
0.09312000000000001	-1.8024121989330377
0.09313000000000002	-1.801968000606633
0.09314000000000001	-1.8015238720093685
0.09315000000000001	-1.8010798131207797
0.09316	-1.8006358239203968
0.09317000000000002	-1.8001919043877643
0.09318000000000001	-1.7997480545024718
0.09319000000000001	-1.7993042742440497
0.0932	-1.7988605635920607
0.09321000000000002	-1.7984169225260789
0.09322000000000001	-1.7979733510256881
0.09323000000000001	-1.7975298490704767
0.09324000000000002	-1.7970864166400404
0.09325000000000001	-1.7966430537139841
0.09326000000000001	-1.7961997602719186
0.09327	-1.7957565362934806
0.09328000000000002	-1.7953133817582867
0.09329000000000001	-1.7948702966459635
0.09330000000000001	-1.7944272809361532
0.09331000000000002	-1.7939843346085174
0.09332000000000001	-1.7935414576427038
0.09333000000000001	-1.7930986500084445
0.09334	-1.7926559116832104
0.09335000000000002	-1.792213242658841
0.09336000000000001	-1.7917706429150415
0.09337000000000001	-1.7913281124315206
0.09338000000000002	-1.7908856511879951
0.09339000000000001	-1.790443259164191
0.09340000000000001	-1.7900009363398397
0.09341	-1.7895586826946788
0.09342000000000002	-1.7891164982084538
0.09343000000000001	-1.78867438286092
0.09344000000000001	-1.7882323366318453
0.09345	-1.7877903595009899
0.09346000000000002	-1.7873484514376157
0.09347000000000001	-1.7869066124251285
0.09348000000000001	-1.7864648424502567
0.09349000000000002	-1.7860231414785628
0.09350000000000001	-1.7855815094987362
0.09351000000000001	-1.7851399464960356
0.09352	-1.7846984524503122
0.09353000000000002	-1.7842570273414227
0.09354000000000001	-1.7838156711492428
0.09355000000000001	-1.7833743838536913
0.09356000000000002	-1.7829331654329186
0.09357000000000001	-1.7824920158628639
0.09358000000000001	-1.7820509351290852
0.09359	-1.7816099232114615
0.09360000000000002	-1.7811689800899073
0.09361000000000001	-1.780728105744347
0.09362000000000001	-1.7802873001547064
0.09363	-1.7798465633009233
0.09364000000000001	-1.7794058951629679
0.09365000000000001	-1.778965295720773
0.09366000000000001	-1.7785247649542846
0.09367000000000002	-1.7780843028434805
0.09368000000000001	-1.777643909368322
0.09369000000000001	-1.7772035845087806
0.0937	-1.7767633282448412
0.09371000000000002	-1.7763231405564939
0.09372000000000001	-1.775883021423739
0.09373000000000001	-1.7754429708265844
0.09374000000000002	-1.775002988745047
0.09375000000000001	-1.7745630751591377
0.09376000000000001	-1.7741232300488832
0.09377	-1.7736834533943158
0.09378000000000002	-1.7732437451754748
0.09379000000000001	-1.7728041053724086
0.09380000000000001	-1.7723645339651708
0.09381000000000002	-1.7719250309338213
0.09382000000000001	-1.7714855962510583
0.09383000000000001	-1.77104622989758
0.09384	-1.7706069318602395
0.09385000000000002	-1.7701677021191327
0.09386000000000001	-1.7697285406543635
0.09387000000000001	-1.7692894474460417
0.09388	-1.7688504224743002
0.09389000000000002	-1.7684114657192596
0.09390000000000001	-1.7679725771610377
0.09391000000000001	-1.767533756779776
0.09392000000000002	-1.7670950045556482
0.09393000000000001	-1.7666563204687726
0.09394000000000001	-1.7662177044993077
0.09395	-1.7657791566274172
0.09396000000000002	-1.7653406768332744
0.09397000000000001	-1.7649022650970914
0.09398000000000001	-1.7644639213990523
0.09399000000000002	-1.7640256457193195
0.09400000000000001	-1.7635874380380911
0.09401000000000001	-1.763149298335573
0.09402	-1.762711226591982
0.09403000000000002	-1.7622732227875528
0.09404000000000001	-1.761835286902502
0.09405000000000001	-1.7613974189170571
0.09406000000000002	-1.760959618811457
0.09407000000000001	-1.7605218865659493
0.09408000000000001	-1.7600842221607886
0.09409000000000001	-1.7596466255762369
0.09410000000000002	-1.7592090967925607
0.09411000000000001	-1.7587716357900374
0.09412000000000001	-1.7583342425448936
0.09413	-1.7578969170221497
0.09414000000000002	-1.757459659221475
0.09415000000000001	-1.757022469123194
0.09416000000000001	-1.7565853467076347
0.09417000000000002	-1.7561482919551352
0.09418000000000001	-1.7557113048460404
0.09419000000000001	-1.7552743853562063
0.0942	-1.7548375334583024
0.09421000000000002	-1.7544007491449312
0.09422000000000001	-1.753964032396478
0.09423000000000001	-1.7535273831933307
0.09424000000000002	-1.7530908015158913
0.09425000000000001	-1.752654287341511
0.09426000000000001	-1.7522178406479834
0.09427	-1.7517814614170124
0.09428000000000002	-1.751345149630879
0.09429000000000001	-1.7509089052726408
0.09430000000000001	-1.7504727283227592
0.09431	-1.7500366187616592
0.09432000000000001	-1.7496005765698113
0.09433000000000001	-1.7491646017276952
0.09434000000000001	-1.7487286942157836
0.09435000000000002	-1.7482928540145648
0.09436000000000001	-1.7478570811045337
0.09437000000000001	-1.7474213754661927
0.09438	-1.7469857370764579
0.09439000000000002	-1.746550165904163
0.09440000000000001	-1.74611466194514
0.09441000000000001	-1.7456792251799473
0.09442000000000002	-1.745243855589132
0.09443000000000001	-1.744808553153237
0.09444000000000001	-1.7443733178528238
0.09445	-1.7439381496684627
0.09446000000000002	-1.7435030485807292
0.09447000000000001	-1.7430680145702069
0.09448000000000001	-1.742633047617484
0.09449000000000002	-1.7421981477031736
0.09450000000000001	-1.7417633148078755
0.09451000000000001	-1.7413285489121855
0.09452	-1.7408938499967204
0.09453000000000002	-1.740459218042101
0.09454000000000001	-1.7400246530289594
0.09455000000000001	-1.739590154934946
0.09456	-1.739155723741907
0.09457000000000002	-1.7387213594322763
0.09458000000000001	-1.7382870619867132
0.09459000000000001	-1.73785283138588
0.09460000000000002	-1.7374186676104468
0.09461000000000001	-1.7369845706410927
0.09462000000000001	-1.7365505404585195
0.09463	-1.7361165770434275
0.09464000000000002	-1.7356826803764835
0.09465000000000001	-1.7352488504384067
0.09466000000000001	-1.7348150872099144
0.09467000000000002	-1.7343813906716992
0.09468000000000001	-1.7339477608044873
0.09469000000000001	-1.7335141975890074
0.0947	-1.7330807010059963
0.09471000000000002	-1.7326472710361962
0.09472000000000001	-1.7322139076603593
0.09473000000000001	-1.7317806108592406
0.09474000000000002	-1.7313473806136037
0.09475000000000001	-1.730914216904235
0.09476000000000001	-1.730481119711912
0.09477000000000001	-1.7300480890174004
0.09478000000000002	-1.72961512480149
0.09479000000000001	-1.7291822270449806
0.09480000000000001	-1.7287493957286986
0.09481	-1.728316630833428
0.09482000000000002	-1.7278839323399837
0.09483000000000001	-1.7274513002291907
0.09484000000000001	-1.7270187344818824
0.09485000000000002	-1.7265862350789138
0.09486000000000001	-1.7261538020011047
0.09487000000000001	-1.725721435229304
0.09488	-1.7252891347379777
0.09489000000000002	-1.7248569005072287
0.09490000000000001	-1.7244247325250999
0.09491000000000001	-1.7239926307724809
0.09492000000000002	-1.7235605952109938
0.09493000000000001	-1.723128625823885
0.09494000000000001	-1.722696722608955
0.09495	-1.7222648855472817
0.09496000000000002	-1.7218331146198218
0.09497000000000001	-1.7214014098069905
0.09498000000000001	-1.720969771084095
0.09499	-1.7205381984383086
0.09500000000000001	-1.720106691850619
0.09501000000000001	-1.7196752513020204
0.09502000000000001	-1.7192438767735336
0.09503000000000002	-1.718812568246159
0.09504000000000001	-1.7183813257008953
0.09505000000000001	-1.7179501491187619
0.09506	-1.7175190384807844
0.09507000000000002	-1.7170879937679948
0.09508000000000001	-1.7166570149614337
0.09509000000000001	-1.7162261020421463
0.09510000000000002	-1.715795254991201
0.09511000000000001	-1.7153644737896498
0.09512000000000001	-1.7149337584185476
0.09513	-1.7145031088589648
0.09514000000000002	-1.71407252509198
0.09515000000000001	-1.7136420070986822
0.09516000000000001	-1.7132115548601572
0.09517000000000002	-1.7127811683575007
0.09518000000000001	-1.712350847571818
0.09519000000000001	-1.711920592484219
0.0952	-1.7114904030758227
0.09521000000000002	-1.7110602793277578
0.09522000000000001	-1.7106302212211455
0.09523000000000001	-1.7102002287371216
0.09524	-1.7097703018568293
0.09525000000000002	-1.7093404405614154
0.09526000000000001	-1.7089106448320377
0.09527000000000001	-1.708480914649857
0.09528000000000002	-1.7080512499822327
0.09529000000000001	-1.707621650819946
0.09530000000000001	-1.7071921171484332
0.09531	-1.7067626489488845
0.09532000000000002	-1.706333246202508
0.09533000000000001	-1.7059039088905175
0.09534000000000001	-1.705474636994133
0.09535000000000002	-1.7050454304945806
0.09536000000000001	-1.7046162893730938
0.09537000000000001	-1.7041872136109126
0.09538	-1.7037582031892822
0.09539000000000002	-1.7033292580894832
0.09540000000000001	-1.7029003782927588
0.09541000000000001	-1.7024715637803827
0.09542000000000002	-1.7020428145336042
0.09543000000000001	-1.7016141305337011
0.09544000000000001	-1.7011855117619583
0.09545000000000001	-1.7007569581996647
0.09546000000000002	-1.7003284698281174
0.09547000000000001	-1.699900046628621
0.09548000000000001	-1.6994716885824903
0.09549	-1.6990433956710416
0.09550000000000002	-1.6986151678755994
0.09551000000000001	-1.698187005177487
0.09552000000000001	-1.697758907558037
0.09553000000000002	-1.6973308749985905
0.09554000000000001	-1.6969029074804967
0.09555000000000001	-1.696475004985109
0.09556	-1.6960471674937883
0.09557000000000002	-1.6956193949879022
0.09558000000000001	-1.695191687446361
0.09559000000000001	-1.694764044847112
0.09560000000000002	-1.6943364671774475
0.09561000000000001	-1.6939089544187984
0.09562000000000001	-1.693481506552533
0.09563	-1.693054123560059
0.09564000000000002	-1.6926268054227882
0.09565000000000001	-1.6921995521221447
0.09566000000000001	-1.6917723636276585
0.09567	-1.6913452399292004
0.09568000000000002	-1.6909181810080236
0.09569000000000001	-1.6904911868465577
0.09570000000000001	-1.6900642574290243
0.09571000000000002	-1.6896373927210768
0.09572000000000001	-1.6892105927164731
0.09573000000000001	-1.6887838574003298
0.09574	-1.6883571867541687
0.09575000000000002	-1.6879305807595193
0.09576000000000001	-1.687504039397946
0.09577000000000001	-1.6870775626509564
0.09578000000000002	-1.6866511505000956
0.09579000000000001	-1.6862248029269227
0.09580000000000001	-1.6857985199129961
0.09581	-1.6853723014398743
0.09582000000000002	-1.6849461474891287
0.09583000000000001	-1.684520058042349
0.09584000000000001	-1.6840940330811147
0.09585000000000002	-1.6836680725870077
0.09586000000000001	-1.6832421765416241
0.09587000000000001	-1.6828163449265663
0.09588	-1.6823905777234434
0.09589000000000002	-1.681964874913869
0.09590000000000001	-1.6815392364794646
0.09591000000000001	-1.6811136624018583
0.09592	-1.6806881526626833
0.09593000000000002	-1.6802627072435872
0.09594000000000001	-1.6798373261186774
0.09595000000000001	-1.679412009271715
0.09596000000000002	-1.6789867566898027
0.09597000000000001	-1.6785615683546125
0.09598000000000001	-1.6781364442478222
0.09599	-1.677711384351115
0.09600000000000002	-1.677286388646181
0.09601000000000001	-1.676861457114728
0.09602000000000001	-1.6764365897384643
0.09603000000000002	-1.6760117864990811
0.09604000000000001	-1.6755870473782948
0.09605000000000001	-1.6751623723578268
0.09606	-1.6747377614194041
0.09607000000000002	-1.674313214544759
0.09608000000000001	-1.673888731715634
0.09609000000000001	-1.6734643129137818
0.09610000000000002	-1.6730399581209443
0.09611000000000001	-1.6726156673188817
0.09612000000000001	-1.6721914404893696
0.09613000000000001	-1.6717672776141888
0.09614000000000002	-1.6713431786751034
0.09615000000000001	-1.6709191436539055
0.09616000000000001	-1.6704951725323651
0.09617	-1.6700712652844254
0.09618000000000002	-1.6696474218902233
0.09619000000000001	-1.6692236423411213
0.09620000000000001	-1.6687999266189468
0.09621000000000002	-1.6683762747055402
0.09622000000000001	-1.6679526865827359
0.09623000000000001	-1.6675291622323751
0.09624	-1.6671057016363113
0.09625000000000002	-1.6666823047757537
0.09626000000000001	-1.6662589716331335
0.09627000000000001	-1.6658357021904164
0.09628000000000002	-1.6654124964294632
0.09629000000000001	-1.6649893543321554
0.09630000000000001	-1.6645662758803832
0.09631	-1.66414326105604
0.09632000000000002	-1.6637203098410511
0.09633000000000001	-1.6632974222172991
0.09634000000000001	-1.662874598166696
0.09635	-1.6624518376707396
0.09636000000000002	-1.6620291407076695
0.09637000000000001	-1.6616065072635404
0.09638000000000001	-1.661183937319548
0.09639000000000002	-1.660761430843879
0.09640000000000001	-1.6603389878273076
0.09641000000000001	-1.659916608257524
0.09642	-1.659494292116515
0.09643000000000002	-1.6590720393862723
0.09644000000000001	-1.6586498500487958
0.09645000000000001	-1.658227724086091
0.09646000000000002	-1.657805661480166
0.09647000000000001	-1.65738366221304
0.09648000000000001	-1.6569617262667364
0.09649	-1.6565398536233051
0.09650000000000002	-1.6561180442505568
0.09651000000000001	-1.655696298140279
0.09652000000000001	-1.6552746152790292
0.09653000000000002	-1.6548529956488782
0.09654000000000001	-1.6544314392319042
0.09655000000000001	-1.6540099460101896
0.09656	-1.653588515965824
0.09657000000000002	-1.653167149080905
0.09658000000000001	-1.6527458453375559
0.09659000000000001	-1.6523246047178892
0.0966	-1.651903427203992
0.09661000000000002	-1.6514823127779785
0.09662000000000001	-1.6510612614219917
0.09663000000000001	-1.650640273118154
0.09664000000000002	-1.6502193478485925
0.09665000000000001	-1.6497984855954517
0.09666000000000001	-1.6493776863408793
0.09667	-1.6489569500670365
0.09668000000000002	-1.648536276756083
0.09669000000000001	-1.6481156663901806
0.09670000000000001	-1.6476951189515028
0.09671000000000002	-1.6472746344222269
0.09672000000000001	-1.6468542127845398
0.09673000000000001	-1.6464338540206316
0.09674	-1.6460135581126987
0.09675000000000002	-1.645593325042944
0.09676000000000001	-1.6451731547935773
0.09677000000000001	-1.644753047346813
0.09678000000000002	-1.6443330026848713
0.09679000000000001	-1.64391302078998
0.09680000000000001	-1.6434931016443715
0.09681000000000001	-1.6430732452302856
0.09682000000000002	-1.642653451529965
0.09683000000000001	-1.6422337205256623
0.09684000000000001	-1.6418140521996347
0.09685	-1.6413944465341443
0.09686000000000002	-1.6409749035114929
0.09687000000000001	-1.6405554231139072
0.09688000000000001	-1.6401360053216105
0.09689000000000002	-1.6397166501189628
0.09690000000000001	-1.6392973574882572
0.09691000000000001	-1.638878127408002
0.09692	-1.6384589598601567
0.09693000000000002	-1.6380398548311954
0.09694000000000001	-1.6376208123034304
0.09695000000000001	-1.637201832259175
0.09696000000000002	-1.6367829146807638
0.09697000000000001	-1.6363640595505382
0.09698000000000001	-1.6359452668508336
0.09699	-1.6355265365639988
0.09700000000000002	-1.6351078686617444
0.09701000000000001	-1.6346892631353083
0.09702000000000001	-1.6342707199688478
0.09703	-1.633852239144742
0.09704000000000002	-1.6334338206453765
0.09705000000000001	-1.6330154644531425
0.09706000000000001	-1.6325971705462292
0.09707000000000002	-1.6321789388987806
0.09708000000000001	-1.6317607695057066
0.09709000000000001	-1.6313426623451652
0.0971	-1.6309246174022143
0.09711000000000002	-1.6305066346609574
0.09712000000000001	-1.630088714096528
0.09713000000000001	-1.6296708556918755
0.09714000000000002	-1.629253059436335
0.09715000000000001	-1.6288353253123933
0.09716000000000001	-1.6284176533025423
0.09717	-1.628000043389279
0.09718000000000002	-1.6275824955551057
0.09719000000000001	-1.627165009782534
0.09720000000000001	-1.6267475860540785
0.09721000000000002	-1.626330224352259
0.09722000000000001	-1.6259129246596165
0.09723000000000001	-1.625495686958716
0.09724000000000001	-1.625078511232071
0.09725000000000002	-1.624661397462217
0.09726000000000001	-1.6242443456317017
0.09727000000000001	-1.6238273557230702
0.09728	-1.6234104277188834
0.09729000000000002	-1.6229935615875595
0.09730000000000001	-1.6225767573220506
0.09731000000000001	-1.622160014908758
0.09732000000000002	-1.6217433343302834
0.09733000000000001	-1.621326715569236
0.09734000000000001	-1.6209101586082273
0.09735	-1.6204936634298823
0.09736000000000002	-1.6200772300168218
0.09737000000000001	-1.6196608583516765
0.09738000000000001	-1.619244548417083
0.09739000000000002	-1.6188283001956827
0.09740000000000001	-1.6184121136701246
0.09741000000000001	-1.6179959888230624
0.09742	-1.6175799256371564
0.09743000000000002	-1.6171639240950708
0.09744000000000001	-1.6167479841795023
0.09745000000000001	-1.616332105873125
0.09746000000000002	-1.6159162891585999
0.09747000000000001	-1.6155005340186168
0.09748000000000001	-1.6150848404358686
0.09749000000000001	-1.6146692083930563
0.09750000000000002	-1.6142536378728847
0.09751000000000001	-1.613838128858066
0.09752000000000001	-1.6134226813313188
0.09753	-1.613007295275383
0.09754000000000002	-1.6125919706729763
0.09755000000000001	-1.6121767075068354
0.09756000000000001	-1.6117615057596943
0.09757000000000002	-1.6113463654143292
0.09758000000000001	-1.6109312864534595
0.09759000000000001	-1.6105162688598678
0.0976	-1.6101013126162997
0.09761000000000002	-1.6096864177055146
0.09762000000000001	-1.6092715841102891
0.09763000000000001	-1.6088568118134032
0.09764000000000002	-1.608442100797642
0.09765000000000001	-1.6080274510457984
0.09766000000000001	-1.607612862540676
0.09767	-1.6071983352650765
0.09768000000000002	-1.6067838692018046
0.09769000000000001	-1.606369464333675
0.09770000000000001	-1.6059551206435088
0.09771	-1.605540838114131
0.09772000000000002	-1.6051266167283749
0.09773000000000001	-1.6047124564690782
0.09774000000000001	-1.604298357319084
0.09775000000000002	-1.6038843192612422
0.09776000000000001	-1.6034703422784085
0.09777000000000001	-1.603056426353443
0.09778	-1.6026425714692123
0.09779000000000002	-1.6022287776064523
0.09780000000000001	-1.6018150447466353
0.09781000000000001	-1.6014013728762055
0.09782000000000002	-1.6009877619780575
0.09783000000000001	-1.6005742120351076
0.09784000000000001	-1.60016072303027
0.09785	-1.5997472949398541
0.09786000000000002	-1.5993339277463732
0.09787000000000001	-1.5989206214398046
0.09788000000000001	-1.5985073760030788
0.09789000000000002	-1.598094191419155
0.09790000000000001	-1.5976810676709956
0.09791000000000001	-1.5972680047415442
0.09792000000000001	-1.5968550026137684
0.09793000000000002	-1.5964420612706416
0.09794000000000001	-1.5960291806951459
0.09795000000000001	-1.5956163608675653
0.09796	-1.5952036017603186
0.09797000000000002	-1.5947909033697052
0.09798000000000001	-1.5943782656787435
0.09799000000000001	-1.5939656886704643
0.09800000000000002	-1.5935531723278773
0.09801000000000001	-1.5931407166340148
0.09802000000000001	-1.592728321571913
0.09803	-1.5923159871246146
0.09804000000000002	-1.5919037132751668
0.09805000000000001	-1.5914915000031313
0.09806000000000001	-1.591079347286622
0.09807000000000002	-1.5906672551171614
0.09808000000000001	-1.5902552234623
0.09809000000000001	-1.5898432523189785
0.0981	-1.589431341672005
0.09811000000000002	-1.58901949150449
0.09812000000000001	-1.5886077017995501
0.09813000000000001	-1.5881959725403152
0.09814000000000002	-1.5877843037099286
0.09815000000000002	-1.5873726952914975
0.09816000000000001	-1.58696114726418
0.09817000000000001	-1.586549659614788
0.09818000000000002	-1.5861382323267859
0.09819000000000001	-1.58572686538333
0.09820000000000001	-1.5853155587675816
0.09821	-1.584904312462707
0.09822000000000002	-1.5844931264519062
0.09823000000000001	-1.5840820007183334
0.09824000000000001	-1.583670935238294
0.09825000000000002	-1.5832599300010946
0.09826000000000001	-1.582848984990696
0.09827000000000001	-1.5824381001903007
0.09828	-1.5820272755831164
0.09829000000000002	-1.5816165111523557
0.09830000000000001	-1.5812058068812593
0.09831000000000001	-1.5807951627530379
0.09832000000000002	-1.580384578750935
0.09833000000000001	-1.5799740548581778
0.09834000000000001	-1.5795635910579955
0.09835	-1.579153187333635
0.09836000000000002	-1.5787428436683486
0.09837000000000001	-1.5783325600453941
0.09838000000000001	-1.5779223364480344
0.09839	-1.5775121728595496
0.09840000000000002	-1.577102069263203
0.09841000000000001	-1.576692025642275
0.09842000000000001	-1.5762820419800534
0.09843000000000002	-1.5758721182598332
0.09844000000000001	-1.5754622544649282
0.09845000000000001	-1.575052450578621
0.09846	-1.5746427065842163
0.09847000000000002	-1.5742330224650236
0.09848000000000001	-1.5738233982043641
0.09849000000000001	-1.5734138337850756
0.09850000000000002	-1.5730043291860034
0.09851000000000001	-1.572594884395467
0.09852000000000001	-1.572185499396822
0.09853	-1.5717761741734213
0.09854000000000002	-1.571366908708626
0.09855000000000001	-1.5709577029858084
0.09856000000000001	-1.5705485569883164
0.09857000000000002	-1.570139470699525
0.09858000000000001	-1.5697304440960351
0.09859000000000001	-1.5693214771617596
0.09860000000000001	-1.5689125698863822
0.09861000000000002	-1.5685037222533118
0.09862000000000001	-1.5680949342459674
0.09863000000000001	-1.56768620584777
0.09864	-1.5672775370421477
0.09865000000000002	-1.566868927812533
0.09866000000000001	-1.5664603781423654
0.09867000000000001	-1.5660518880150882
0.09868000000000002	-1.565643457414156
0.09869000000000001	-1.565235086323046
0.09870000000000001	-1.5648267747251918
0.09871	-1.5644185226040588
0.09872000000000002	-1.564010329943127
0.09873000000000001	-1.5636021967258837
0.09874000000000001	-1.5631941229358166
0.09875000000000002	-1.5627861085563928
0.09876000000000001	-1.5623781535711
0.09877000000000001	-1.561970257963437
0.09878	-1.5615624217169064
0.09879000000000002	-1.5611546448150182
0.09880000000000001	-1.5607469272412866
0.09881000000000001	-1.5603392689792317
0.09882000000000002	-1.5599316700123786
0.09883000000000002	-1.5595241303242586
0.09884000000000001	-1.5591166498952669
0.09885000000000001	-1.558709228699872
0.09886000000000002	-1.5583018667321875
0.09887000000000001	-1.5578945639626296
0.09888000000000001	-1.5574873203896362
0.09889	-1.5570801359967943
0.09890000000000002	-1.5566730107677
0.09891000000000001	-1.5562659446859548
0.09892000000000001	-1.5558589377351664
0.09893000000000002	-1.5554519898989463
0.09894000000000001	-1.5550451011609137
0.09895000000000001	-1.5546382715046903
0.09896	-1.5542315009139054
0.09897000000000002	-1.5538247893721921
0.09898000000000001	-1.5534181368631914
0.09899000000000001	-1.5530115433705463
0.09900000000000002	-1.552605008877907
0.09901000000000001	-1.5521985333689383
0.09902000000000001	-1.5517921168272935
0.09903	-1.5513857592366365
0.09904000000000002	-1.5509794605806524
0.09905000000000001	-1.5505732208430358
0.09906000000000001	-1.550167040007463
0.09907	-1.5497609180575989
0.09908000000000002	-1.5493548549771323
0.09909000000000001	-1.548948850749762
0.09910000000000001	-1.5485429053591917
0.09911000000000002	-1.548137018778866
0.09912000000000001	-1.547731191001613
0.09913000000000001	-1.5473254220123236
0.09914	-1.5469197117947295
0.09915000000000002	-1.5465140603325656
0.09916000000000001	-1.5461084676095942
0.09917000000000001	-1.5457029336095474
0.09918000000000002	-1.545297458316172
0.09919000000000001	-1.5448920417132381
0.09920000000000001	-1.544486683780003
0.09921	-1.5440813845040169
0.09922000000000002	-1.5436761438697821
0.09923000000000001	-1.5432709618610851
0.09924000000000001	-1.5428658384617153
0.09925000000000002	-1.5424607736554687
0.09926000000000001	-1.5420557674261466
0.09927000000000001	-1.5416508197575551
0.09928000000000001	-1.5412459306335056
0.09929000000000002	-1.5408411000378142
0.09930000000000001	-1.5404363279543123
0.09931000000000001	-1.5400316143590054
0.09932	-1.5396269592388518
0.09933000000000002	-1.5392223625824173
0.09934000000000001	-1.5388178243735688
0.09935000000000001	-1.5384133445961736
0.09936000000000002	-1.5380089232340848
0.09937000000000001	-1.5376045602711772
0.09938000000000001	-1.5372002556913285
0.09939	-1.5367960094784223
0.09940000000000002	-1.5363918216163472
0.09941000000000001	-1.5359876920890045
0.09942000000000001	-1.5355836208803118
0.09943000000000002	-1.535179607974148
0.09944000000000001	-1.5347756533544246
0.09945000000000001	-1.5343717570050566
0.09946	-1.5339679189099633
0.09947000000000002	-1.5335641390530712
0.09948000000000001	-1.5331604174183118
0.09949000000000001	-1.53275675398962
0.09950000000000002	-1.5323531487509383
0.09951000000000002	-1.531949601686214
0.09952000000000001	-1.5315461127794268
0.09953000000000001	-1.5311426820145069
0.09954000000000002	-1.5307393093754147
0.09955000000000001	-1.5303359948461235
0.09956000000000001	-1.5299327384064747
0.09957	-1.5295295400414117
0.09958000000000002	-1.5291263997380877
0.09959000000000001	-1.5287233174805266
0.09960000000000001	-1.5283202932527131
0.09961000000000002	-1.5279173270386268
0.09962000000000001	-1.52751441882161
0.09963000000000001	-1.5271115685850614
0.09964	-1.5267087763142833
0.09965000000000002	-1.5263060419871
0.09966000000000001	-1.5259033655840828
0.09967000000000001	-1.525500747098955
0.09968000000000002	-1.5250981865157691
0.09969000000000001	-1.524695683818585
0.09970000000000001	-1.5242932389914663
0.09971000000000001	-1.523890852018482
0.09972000000000002	-1.5234885228837052
0.09973000000000001	-1.5230862515658998
0.09974000000000001	-1.5226840380450548
0.09975	-1.522281882314703
0.09976000000000002	-1.5218797843589513
0.09977000000000001	-1.5214777441619114
0.09978000000000001	-1.5210757617077226
0.09979000000000002	-1.5206738369804897
0.09980000000000001	-1.5202719699643332
0.09981000000000001	-1.519870160643385
0.09982	-1.5194684090017818
0.09983000000000002	-1.519066715023667
0.09984000000000001	-1.5186650786932125
0.09985000000000001	-1.5182634999945606
0.09986000000000002	-1.517861978911853
0.09987000000000001	-1.517460515429254
0.09988000000000001	-1.5170591095309356
0.09989	-1.5166577612010697
0.09990000000000002	-1.5162564704203263
0.09991000000000001	-1.5158552371748828
0.09992000000000001	-1.5154540614504552
0.09993000000000002	-1.5150529432312427
0.09994000000000001	-1.5146518825014545
0.09995000000000001	-1.5142508792447893
0.09996000000000001	-1.513849933442426
0.09997000000000002	-1.5134490450821316
0.09998000000000001	-1.513048214148133
0.09999000000000001	-1.512647440624661
0.1	-1.5122467244959519
0.10001000000000002	-1.5118460657462462
0.10002000000000001	-1.5114454643598156
0.10003000000000001	-1.5110449203208884
0.10004000000000002	-1.5106444336041027
0.10005000000000001	-1.5102440042009604
0.10006000000000001	-1.509843632098147
0.10007	-1.509443317279948
0.10008000000000002	-1.5090430597306543
0.10009000000000001	-1.5086428594345627
0.10010000000000001	-1.5082427163759726
0.10011000000000002	-1.5078426305391894
0.10012000000000001	-1.5074426019085259
0.10013000000000001	-1.507042630468309
0.10014	-1.5066427162028664
0.10015000000000002	-1.5062428590965233
0.10016000000000001	-1.505843059126229
0.10017000000000001	-1.505443316280137
0.10018000000000002	-1.5050436305461605
0.10019000000000002	-1.5046440019086487
0.10020000000000001	-1.5042444303519584
0.10021000000000001	-1.5038449158604519
0.10022000000000002	-1.5034454584184962
0.10023000000000001	-1.503046058010465
0.10024000000000001	-1.5026467146207352
0.10025	-1.5022474282337113
0.10026000000000002	-1.5018481988337589
0.10027000000000001	-1.501449026405271
0.10028000000000001	-1.5010499109326456
0.10029000000000002	-1.5006508524002844
0.10030000000000001	-1.5002518507925968
0.10031000000000001	-1.499852906093995
0.10032	-1.4994540182888967
0.10033000000000002	-1.4990551873617244
0.10034000000000001	-1.4986564132969078
0.10035000000000001	-1.4982576960788794
0.10036000000000002	-1.497859035692077
0.10037000000000001	-1.4974604321209446
0.10038000000000001	-1.4970618853499296
0.10039000000000001	-1.4966633953634865
0.10040000000000002	-1.4962649621460726
0.10041000000000001	-1.4958665856821527
0.10042000000000001	-1.4954682659561944
0.10043	-1.4950700029526718
0.10044000000000002	-1.4946717966442984
0.10045000000000001	-1.4942736470239022
0.10046000000000001	-1.4938755540794417
0.10047000000000002	-1.4934775177954251
0.10048000000000001	-1.4930795381563624
0.10049000000000001	-1.4926816151467928
0.1005	-1.492283748751227
0.10051000000000002	-1.491885938954212
0.10052000000000001	-1.491488185740254
0.10053000000000001	-1.49109048909389
0.10054000000000002	-1.4906928489996634
0.10055000000000001	-1.4902952654421437
0.10056000000000001	-1.4898977384058723
0.10057	-1.4895002678753997
0.10058000000000002	-1.4891028538352868
0.10059000000000001	-1.4887054962701027
0.10060000000000001	-1.4883081951615382
0.10061000000000002	-1.4879109504951191
0.10062000000000001	-1.4875137622483294
0.10063000000000001	-1.4871166304097374
0.10064000000000001	-1.4867195549690484
0.10065000000000002	-1.4863225359108836
0.10066000000000001	-1.4859255732198606
0.10067000000000001	-1.4855286668806142
0.10068	-1.48513181687776
0.10069000000000002	-1.4847350231959322
0.10070000000000001	-1.4843382858197707
0.10071000000000001	-1.4839416047339202
0.10072000000000002	-1.4835449799230278
0.10073000000000001	-1.4831484113717506
0.10074000000000001	-1.4827518990647461
0.10075	-1.4823554429866834
0.10076000000000002	-1.481959043121653
0.10077000000000001	-1.4815626994439477
0.10078000000000001	-1.4811664119492307
0.10079000000000002	-1.4807701806221987
0.10080000000000001	-1.480374005447554
0.10081000000000001	-1.4799778864100142
0.10082	-1.4795818234942977
0.10083000000000002	-1.4791858166851026
0.10084000000000001	-1.478789865967151
0.10085000000000001	-1.4783939713251875
0.10086000000000002	-1.4779981327439269
0.10087000000000002	-1.4776023502081304
0.10088000000000001	-1.477206623699217
0.10089000000000001	-1.4768109532015878
0.10090000000000002	-1.47641533870364
0.10091000000000001	-1.4760197801901325
0.10092000000000001	-1.4756242776458273
0.10093	-1.475228831055492
0.10094000000000002	-1.474833440403899
0.10095000000000001	-1.474438105675826
0.10096000000000001	-1.474042826856055
0.10097000000000002	-1.4736476039293722
0.10098000000000001	-1.4732524368805715
0.10099000000000001	-1.4728573256944488
0.101	-1.4724622703558063
0.10101000000000002	-1.47206727084945
0.10102000000000001	-1.471672327160192
0.10103000000000001	-1.471277439272849
0.10104000000000002	-1.4708826071722456
0.10105000000000001	-1.4704878308432103
0.10106000000000001	-1.470093110270568
0.10107000000000001	-1.4696984454391555
0.10108000000000002	-1.4693038363338133
0.10109000000000001	-1.4689092829393875
0.10110000000000001	-1.468514785240729
0.10111	-1.4681203432226682
0.10112000000000002	-1.4677259568699694
0.10113000000000001	-1.4673316261676217
0.10114000000000001	-1.4669373511005195
0.10115000000000002	-1.466543131653528
0.10116000000000001	-1.4661489678115143
0.10117000000000001	-1.4657548595593577
0.10118	-1.4653608068819488
0.10119000000000002	-1.4649668097641808
0.10120000000000001	-1.4645728681909667
0.10121000000000001	-1.4641789821407056
0.10122000000000002	-1.463785151597189
0.10123000000000001	-1.4633913765419724
0.10124000000000001	-1.4629976569710197
0.10125	-1.462603992869257
0.10126000000000002	-1.4622103842216316
0.10127000000000001	-1.4618168310130981
0.10128000000000001	-1.461423333228619
0.10129000000000002	-1.4610298908531552
0.10130000000000002	-1.460636503868529
0.10131000000000001	-1.460243172260727
0.10132000000000001	-1.4598498960168687
0.10133000000000002	-1.4594566751219449
0.10134000000000001	-1.4590635095609494
0.10135000000000001	-1.4586703993188743
0.10136	-1.458277344380721
0.10137000000000002	-1.4578843447314964
0.10138000000000001	-1.4574914003562127
0.10139000000000001	-1.4570985112398853
0.10140000000000002	-1.4567056773675349
0.10141000000000001	-1.4563128987241887
0.10142000000000001	-1.4559201752948765
0.10143	-1.455527507064634
0.10144000000000002	-1.4551348940185012
0.10145000000000001	-1.4547423361415406
0.10146000000000001	-1.4543498334188099
0.10147000000000002	-1.4539573858353447
0.10148000000000001	-1.4535649933761985
0.10149000000000001	-1.4531726560222684
0.1015	-1.4527803737552933
0.10151000000000002	-1.4523881465549104
0.10152000000000001	-1.4519959744192006
0.10153000000000001	-1.4516038573332697
0.10154000000000002	-1.451211795282228
0.10155000000000002	-1.450819788251192
0.10156000000000001	-1.4504278362252818
0.10157000000000001	-1.4500359391896216
0.10158000000000002	-1.4496440971293407
0.10159000000000001	-1.4492523100295789
0.10160000000000001	-1.448860577875495
0.10161	-1.4484689006522085
0.10162000000000002	-1.4480772783448714
0.10163000000000001	-1.4476857109386383
0.10164000000000001	-1.447294198418662
0.10165000000000002	-1.4469027407701047
0.10166000000000001	-1.4465113379781345
0.10167000000000001	-1.4461199900279238
0.10168	-1.4457286969046488
0.10169000000000002	-1.4453374585934904
0.10170000000000001	-1.444946275079637
0.10171000000000001	-1.4445551463482775
0.10172000000000002	-1.4441640723846085
0.10173000000000001	-1.4437730531738548
0.10174000000000001	-1.4433820887012143
0.10175000000000001	-1.4429911789491876
0.10176000000000002	-1.4426003239045453
0.10177000000000001	-1.4422095235536465
0.10178000000000001	-1.4418187778817284
0.10179	-1.4414280868740226
0.10180000000000002	-1.4410374505157464
0.10181000000000001	-1.44064686879214
0.10182000000000001	-1.4402563416884466
0.10183000000000002	-1.4398658691899129
0.10184000000000001	-1.439475451281793
0.10185000000000001	-1.4390850879493435
0.10186	-1.4386947791778268
0.10187000000000002	-1.4383045249525095
0.10188000000000001	-1.4379143252586635
0.10189000000000001	-1.4375241800815648
0.10190000000000002	-1.437134089406494
0.10191000000000001	-1.4367440532187428
0.10192000000000001	-1.4363540715035996
0.10193	-1.4359641442463558
0.10194000000000002	-1.4355742714323105
0.10195000000000001	-1.4351844530467701
0.10196000000000001	-1.4347946890750674
0.10197000000000002	-1.4344049795024931
0.10198000000000002	-1.4340153243143652
0.10199000000000001	-1.4336257234960053
0.10200000000000001	-1.4332361770300814
0.10201000000000002	-1.4328466848913397
0.10202000000000001	-1.4324572470758525
0.10203000000000001	-1.4320678635715345
0.10204	-1.4316785343637528
0.10205000000000002	-1.4312892594378936
0.10206000000000001	-1.4309000387793196
0.10207000000000001	-1.4305108723734064
0.10208000000000002	-1.4301217602055374
0.10209000000000001	-1.4297327022611044
0.10210000000000001	-1.4293436985255041
0.10211	-1.4289547489841508
0.10212000000000002	-1.4285658536224244
0.10213000000000001	-1.4281770124257342
0.10214000000000001	-1.427788225379491
0.10215000000000002	-1.4273994924691125
0.10216000000000001	-1.4270108136800395
0.10217000000000001	-1.426622188997677
0.10218	-1.4262336184074556
0.10219000000000002	-1.4258451018948095
0.10220000000000001	-1.4254566394409678
0.10221000000000001	-1.4250682310331693
0.10222000000000002	-1.4246798766509954
0.10223000000000002	-1.4242915762858814
0.10224000000000001	-1.4239033299256372
0.10225000000000001	-1.42351513755574
0.10226000000000002	-1.423126999154242
0.10227000000000001	-1.4227389147114626
0.10228000000000001	-1.4223508842155081
0.10229	-1.42196290765188
0.10230000000000002	-1.4215749850060833
0.10231000000000001	-1.4211871162636291
0.10232000000000001	-1.4207993014100502
0.10233000000000002	-1.4204115404308553
0.10234000000000001	-1.420023833311561
0.10235000000000001	-1.4196361800377129
0.10236	-1.4192485805942958
0.10237000000000002	-1.4188610349660988
0.10238000000000001	-1.4184735431399438
0.10239000000000001	-1.418086105093884
0.10240000000000002	-1.4176987208154583
0.10241000000000001	-1.417311390295759
0.10242000000000001	-1.4169241135203559
0.10243000000000001	-1.4165368904748505
0.10244000000000002	-1.4161497211447962
0.10245000000000001	-1.4157626055157766
0.10246000000000001	-1.41537554357338
0.10247	-1.4149885353031992
0.10248000000000002	-1.4146015806908327
0.10249000000000001	-1.414214679721888
0.10250000000000001	-1.4138278323819682
0.10251000000000002	-1.4134410386566818
0.10252000000000001	-1.4130542985316457
0.10253000000000001	-1.4126676119924801
0.10254	-1.4122809790248094
0.10255000000000002	-1.4118943996142626
0.10256000000000001	-1.411507873746475
0.10257000000000001	-1.4111214014070843
0.10258000000000002	-1.4107349825817432
0.10259000000000001	-1.4103486172561033
0.10260000000000001	-1.4099623054158035
0.10261	-1.4095760470465006
0.10262000000000002	-1.4091898421338556
0.10263000000000001	-1.408803690663534
0.10264000000000001	-1.4084175926212066
0.10265000000000002	-1.4080315479925665
0.10266000000000002	-1.4076455567632762
0.10267000000000001	-1.4072596189190176
0.10268000000000001	-1.4068737344454931
0.10269000000000002	-1.4064879033283946
0.10270000000000001	-1.406102125550396
0.10271000000000001	-1.4057164010989658
0.10272	-1.4053307299610727
0.10273000000000002	-1.4049451121224352
0.10274000000000001	-1.4045595475687687
0.10275000000000001	-1.4041740362858184
0.10276000000000002	-1.4037885782592987
0.10277000000000001	-1.4034031734749388
0.10278000000000001	-1.4030178219184832
0.10279	-1.4026325235691104
0.10280000000000002	-1.40224727841224
0.10281000000000001	-1.4018620864405515
0.10282000000000001	-1.4014769476398095
0.10283000000000002	-1.401091861995787
0.10284000000000001	-1.4007068294942686
0.10285000000000001	-1.4003218501210326
0.10286000000000001	-1.3999369238618675
0.10287000000000002	-1.3995520507025632
0.10288000000000001	-1.3991672306289185
0.10289000000000001	-1.3987824636267334
0.10290000000000002	-1.398397749681813
0.10291000000000002	-1.3980130887799687
0.10292000000000001	-1.397628480907014
0.10293000000000001	-1.3972439260487688
0.10294000000000002	-1.3968594241883567
0.10295000000000001	-1.396474975306829
0.10296000000000001	-1.3960905793975227
0.10297	-1.3957062364462853
0.10298000000000002	-1.3953219464389701
0.10299000000000001	-1.3949377093614346
0.10300000000000001	-1.39455352519954
0.10301000000000002	-1.3941693939391708
0.10302000000000001	-1.393785315566184
0.10303000000000001	-1.39340129006645
0.10304	-1.3930173174258575
0.10305000000000002	-1.3926333976302983
0.10306000000000001	-1.3922495306656437
0.10307000000000001	-1.39186571651781
0.10308000000000002	-1.3914819551726796
0.10309000000000001	-1.3910982466161455
0.10310000000000001	-1.3907145908341123
0.10311000000000001	-1.3903309878124896
0.10312000000000002	-1.3899474375371927
0.10313000000000001	-1.389563939994141
0.10314000000000001	-1.3891804951692577
0.10315	-1.3887971030484703
0.10316000000000002	-1.388413763617711
0.10317000000000001	-1.3880304768629175
0.10318000000000001	-1.3876472427700313
0.10319000000000002	-1.3872640613249962
0.10320000000000001	-1.386880932513764
0.10321000000000001	-1.3864978563222887
0.10322	-1.3861148327365296
0.10323000000000002	-1.3857318617424492
0.10324000000000001	-1.3853489433260195
0.10325000000000001	-1.3849660774732253
0.10326000000000002	-1.3845832641700262
0.10327000000000001	-1.3842005033994496
0.10328000000000001	-1.3838177951409156
0.10329	-1.3834351393899598
0.10330000000000002	-1.3830525361322463
0.10331000000000001	-1.3826699853448372
0.10332000000000001	-1.382287487023045
0.10333000000000002	-1.3819050411528988
0.10334000000000002	-1.3815226477204277
0.10335000000000001	-1.3811403067116543
0.10336000000000001	-1.3807580181126202
0.10337000000000002	-1.3803757819093574
0.10338000000000001	-1.3799935980879119
0.10339000000000001	-1.3796114666343422
0.1034	-1.3792293875310868
0.10341000000000002	-1.3788473607673684
0.10342000000000001	-1.3784653863297016
0.10343000000000001	-1.3780834642041622
0.10344000000000002	-1.3777015943768387
0.10345000000000001	-1.3773197768337995
0.10346000000000001	-1.376938011561121
0.10347	-1.3765562985448907
0.10348000000000002	-1.3761746377712016
0.10349000000000001	-1.3757930292261513
0.10350000000000001	-1.3754114728958406
0.10351000000000002	-1.3750299687661052
0.10352000000000001	-1.3746485168172626
0.10353000000000001	-1.374267117041498
0.10354000000000001	-1.373885769422559
0.10355000000000002	-1.3735044739476923
0.10356000000000001	-1.3731232306042824
0.10357000000000001	-1.372742039375159
0.10358000000000002	-1.3723609002401516
0.10359000000000002	-1.37197981319505
0.10360000000000001	-1.3715987782260144
0.10361000000000001	-1.3712177953192097
0.10362000000000002	-1.3708368644608036
0.10363000000000001	-1.3704559856369707
0.10364000000000001	-1.3700751588338917
0.10365	-1.3696943840377496
0.10366000000000002	-1.3693136612347259
0.10367000000000001	-1.3689329904028735
0.10368000000000001	-1.3685523715348924
0.10369000000000002	-1.3681718046186475
0.10370000000000001	-1.3677912896403543
0.10371000000000001	-1.3674108265862401
0.10372	-1.3670304154425361
0.10373000000000002	-1.3666500561954527
0.10374000000000001	-1.3662697488312219
0.10375000000000001	-1.3658894933360792
0.10376000000000002	-1.3655092896962688
0.10377000000000002	-1.365129137898054
0.10378000000000001	-1.3647490379276608
0.10379000000000001	-1.364368989771342
0.10380000000000002	-1.3639889934153548
0.10381000000000001	-1.3636090488459618
0.10382000000000001	-1.3632291560494278
0.10383	-1.362849315012023
0.10384000000000002	-1.36246952572003
0.10385000000000001	-1.3620897881597305
0.10386000000000001	-1.3617101023174163
0.10387000000000002	-1.3613304681793703
0.10388000000000001	-1.360950885731869
0.10389000000000001	-1.360571354961206
0.1039	-1.3601918758536824
0.10391000000000002	-1.3598124483956011
0.10392000000000001	-1.359433072573272
0.10393000000000001	-1.3590537483730125
0.10394000000000002	-1.3586744757811404
0.10395000000000001	-1.3582952547839713
0.10396000000000001	-1.3579160853678298
0.10397	-1.3575369675190454
0.10398000000000002	-1.3571579012239523
0.10399000000000001	-1.356778886468889
0.10400000000000001	-1.356399923240198
0.10401000000000002	-1.3560210115242257
0.10402000000000002	-1.355642151307324
0.10403000000000001	-1.3552633425758536
0.10404000000000001	-1.3548845853161877
0.10405000000000002	-1.3545058795146705
0.10406000000000001	-1.3541272251576704
0.10407000000000001	-1.3537486222315598
0.10408	-1.3533700707227145
0.10409000000000002	-1.3529915706169648
0.10410000000000001	-1.3526131218978745
0.10411000000000001	-1.3522347245552158
0.10412000000000002	-1.3518563785753897
0.10413000000000001	-1.3514780839448202
0.10414000000000001	-1.351099840649902
0.10415	-1.3507216486766962
0.10416000000000002	-1.3503435080003385
0.10417000000000001	-1.3499654186188956
0.10418000000000001	-1.3495873805187937
0.10419000000000002	-1.3492093936864693
0.10420000000000001	-1.3488314581083654
0.10421000000000001	-1.3484535737709265
0.10422000000000001	-1.348075740660608
0.10423000000000002	-1.3476979587638602
0.10424000000000001	-1.34732022806714
0.10425000000000001	-1.3469425485569093
0.10426000000000002	-1.3465649202196341
0.10427000000000002	-1.3461873430417874
0.10428000000000001	-1.345809817009847
0.10429000000000001	-1.345432342110305
0.10430000000000002	-1.3450549183296272
0.10431000000000001	-1.3446775456543032
0.10432000000000001	-1.3443002240708235
0.10433	-1.3439229535656847
0.10434000000000002	-1.3435457341253865
0.10435000000000001	-1.343168565730177
0.10436000000000001	-1.3427914483574983
0.10437000000000002	-1.3424143820092316
0.10438000000000001	-1.342037366671913
0.10439000000000001	-1.3416604023275513
0.1044	-1.3412834889623746
0.10441000000000002	-1.3409066265678005
0.10442000000000001	-1.340529815130392
0.10443000000000001	-1.3401530546367144
0.10444000000000002	-1.3397763450733524
0.10445000000000002	-1.3393996864268682
0.10446000000000001	-1.3390230786838373
0.10447000000000001	-1.3386465218308417
0.10448000000000002	-1.3382700158544687
0.10449000000000001	-1.3378935607413323
0.10450000000000001	-1.3375171564780024
0.10451	-1.3371408030510852
0.10452000000000002	-1.3367645004471758
0.10453000000000001	-1.3363882486528817
0.10454000000000001	-1.3360120476548147
0.10455000000000002	-1.335635897439589
0.10456000000000001	-1.335259797993824
0.10457000000000001	-1.3348837493041446
0.10458	-1.3345077513571766
0.10459000000000002	-1.3341318041395525
0.10460000000000001	-1.3337559076379089
0.10461000000000001	-1.3333800618388851
0.10462000000000002	-1.3330042667291253
0.10463000000000001	-1.3326285222952783
0.10464000000000001	-1.3322528285239972
0.10465	-1.3318771854019371
0.10466000000000002	-1.331501592915759
0.10467000000000001	-1.3311260510521317
0.10468000000000001	-1.3307505597977427
0.10469000000000002	-1.3303751191392428
0.10470000000000002	-1.3299997290633094
0.10471000000000001	-1.32962438955664
0.10472000000000001	-1.3292491006059086
0.10473000000000002	-1.3288738621978002
0.10474000000000001	-1.3284986743190255
0.10475000000000001	-1.3281235369562643
0.10476	-1.3277484500962184
0.10477000000000002	-1.327373413725593
0.10478000000000001	-1.3269984278310996
0.10479000000000001	-1.3266234923976732
0.10480000000000002	-1.32624860741183
0.10481000000000001	-1.3258737728622856
0.10482000000000001	-1.3254989887357698
0.10483	-1.3251242550147804
0.10484000000000002	-1.3247495716885034
0.10485000000000001	-1.3243749387455048
0.10486000000000001	-1.3240003561725109
0.10487000000000002	-1.323625823956275
0.10488000000000001	-1.323251342083561
0.10489000000000001	-1.3228769105411287
0.10490000000000001	-1.3225025293157402
0.10491000000000002	-1.322128198394165
0.10492000000000001	-1.3217539177631796
0.10493000000000001	-1.3213796874095736
0.10494000000000002	-1.3210055073201155
0.10495000000000002	-1.3206313774815923
0.10496000000000001	-1.3202572978807938
0.10497000000000001	-1.3198832685045156
0.10498000000000002	-1.3195092893395544
0.10499000000000001	-1.3191353603727176
0.10500000000000001	-1.31876148159083
0.10501	-1.3183876529806815
0.10502000000000002	-1.3180138745290864
0.10503000000000001	-1.3176401462228742
0.10504000000000001	-1.3172664680379182
0.10505000000000002	-1.316892839971482
0.10506000000000001	-1.3165192620109305
0.10507000000000001	-1.3161457341431066
0.10508	-1.3157722563548626
0.10509000000000002	-1.3153988286330498
0.10510000000000001	-1.3150254509630734
0.10511000000000001	-1.3146521233310353
0.10512000000000002	-1.31427884571897
0.10513000000000002	-1.3139056181196118
0.10514000000000001	-1.313532440510357
0.10515000000000001	-1.313159312888804
0.10516000000000002	-1.312786235241854
0.10517000000000001	-1.3124132075564152
0.10518000000000001	-1.3120402298193976
0.10519	-1.3116673020177159
0.10520000000000002	-1.3112944241382924
0.10521000000000001	-1.3109215961680678
0.10522000000000001	-1.3105488180939475
0.10523000000000002	-1.3101760899028616
0.10524000000000001	-1.309803411581746
0.10525000000000001	-1.3094307831175385
0.10526	-1.3090582044971821
0.10527000000000002	-1.3086856757076228
0.10528000000000001	-1.3083131967358124
0.10529000000000001	-1.3079407675687051
0.10530000000000002	-1.3075683881932596
0.10531000000000001	-1.307196058596441
0.10532000000000001	-1.306823778765236
0.10533000000000001	-1.306451548683238
0.10534000000000002	-1.306079368340709
0.10535000000000001	-1.3057072377246992
0.10536000000000001	-1.3053351568221914
0.10537000000000002	-1.3049631256201781
0.10538000000000002	-1.3045911441056466
0.10539000000000001	-1.3042192122641467
0.10540000000000001	-1.3038473300767524
0.10541000000000002	-1.3034754975378493
0.10542000000000001	-1.3031037146344502
0.10543000000000001	-1.302731981353571
0.10544	-1.3023602976822306
0.10545000000000002	-1.301988663607455
0.10546000000000001	-1.3016170791162842
0.10547000000000001	-1.301245544195737
0.10548000000000002	-1.3008740588328478
0.10549000000000001	-1.300502623011464
0.10550000000000001	-1.3001312367214073
0.10551	-1.2997598999501545
0.10552000000000002	-1.2993886126847607
0.10553000000000001	-1.2990173749122884
0.10554000000000001	-1.2986461866198
0.10555000000000002	-1.2982750477943636
0.10556000000000001	-1.2979039584230772
0.10557000000000001	-1.2975329184930113
0.10558000000000001	-1.2971619279912256
0.10559000000000002	-1.296790986904804
0.10560000000000001	-1.296420095220842
0.10561000000000001	-1.296049252926426
0.10562000000000002	-1.295678460008649
0.10563000000000002	-1.2953077164546303
0.10564000000000001	-1.2949370222514769
0.10565000000000001	-1.2945663773862752
0.10566000000000002	-1.29419578184614
0.10567000000000001	-1.2938252356181819
0.10568000000000001	-1.2934547386895199
0.10569	-1.2930842910472768
0.10570000000000002	-1.2927138926785797
0.10571000000000001	-1.2923435435705601
0.10572000000000001	-1.2919732437103533
0.10573000000000002	-1.291602993085097
0.10574000000000001	-1.2912327916819362
0.10575000000000001	-1.2908626394880163
0.10576	-1.2904925364904885
0.10577000000000002	-1.2901224826765076
0.10578000000000001	-1.2897524780332332
0.10579000000000001	-1.2893825225478273
0.10580000000000002	-1.2890126162074564
0.10581000000000002	-1.288642758999292
0.10582000000000001	-1.2882729509105084
0.10583000000000001	-1.287903191927899
0.10584000000000002	-1.2875334820307607
0.10585000000000001	-1.287163821214573
0.10586000000000001	-1.2867942094665357
0.10587	-1.286424646773854
0.10588000000000002	-1.2860551331237347
0.10589000000000001	-1.285685668503391
0.10590000000000001	-1.285316252900039
0.10591000000000002	-1.2849468862986515
0.10592000000000001	-1.284577568668541
0.10593000000000001	-1.2842083000171725
0.10594	-1.2838390803317705
0.10595000000000002	-1.2834699095995934
0.10596000000000001	-1.2831007878079126
0.10597000000000001	-1.2827317149439719
0.10598000000000002	-1.2823626909950516
0.10599000000000001	-1.2819937159484285
0.10600000000000001	-1.2816247897913569
0.10601000000000001	-1.281255912511114
0.10602000000000002	-1.2808870840949826
0.10603000000000001	-1.2805183045302484
0.10604000000000001	-1.2801495738042017
0.10605000000000002	-1.279780891904135
0.10606000000000002	-1.2794122588173469
0.10607000000000001	-1.2790436745311387
0.10608000000000001	-1.278675139032815
0.10609000000000002	-1.2783066523096862
0.10610000000000001	-1.2779382143490656
0.10611000000000001	-1.2775698251382694
0.10612	-1.2772014846646218
0.10613000000000002	-1.2768331929154435
0.10614000000000001	-1.2764649498745246
0.10615000000000001	-1.276096755530531
0.10616000000000002	-1.2757286098730112
0.10617000000000001	-1.2753605128893084
0.10618000000000001	-1.2749924645654673
0.10619	-1.2746244648879697
0.10620000000000002	-1.2742565138463486
0.10621000000000001	-1.2738886114279664
0.10622000000000001	-1.2735207576201977
0.10623000000000002	-1.2731529524104153
0.10624000000000001	-1.272785195785981
0.10625000000000001	-1.2724174877342704
0.10626000000000001	-1.2720498282426644
0.10627000000000002	-1.271682217298553
0.10628000000000001	-1.271314654889348
0.10629000000000001	-1.270947141002426
0.10630000000000002	-1.2705796756251697
0.10631000000000002	-1.2702122587449804
0.10632000000000001	-1.2698448903492694
0.10633000000000001	-1.2694775704254355
0.10634000000000002	-1.2691102989603231
0.10635000000000001	-1.2687430759418885
0.10636000000000001	-1.2683759013575775
0.10637	-1.2680087751948128
0.10638000000000002	-1.2676416974410203
0.10639000000000001	-1.267274668083632
0.10640000000000001	-1.266907687110088
0.10641000000000002	-1.2665407545078327
0.10642000000000001	-1.2661738702642962
0.10643000000000001	-1.265807034366923
0.10644	-1.2654402467947337
0.10645000000000002	-1.265073507543624
0.10646000000000001	-1.2647068166010569
0.10647000000000001	-1.2643401739544986
0.10648000000000002	-1.263973579591417
0.10649000000000002	-1.2636070334992875
0.10650000000000001	-1.2632405356655871
0.10651000000000001	-1.2628740860778012
0.10652000000000002	-1.2625076847234409
0.10653000000000001	-1.2621413315899659
0.10654000000000001	-1.2617750266648664
0.10655	-1.2614087699356396
0.10656000000000002	-1.2610425613818088
0.10657000000000001	-1.2606764009985418
0.10658000000000001	-1.2603102887736888
0.10659000000000002	-1.2599442246947776
0.10660000000000001	-1.2595782087493417
0.10661000000000001	-1.2592122409248934
0.10662	-1.2588463212089658
0.10663000000000002	-1.2584804495890936
0.10664000000000001	-1.2581146260528326
0.10665000000000001	-1.2577488505877208
0.10666000000000002	-1.2573831231812957
0.10667000000000001	-1.25701744382111
0.10668000000000001	-1.256651812494718
0.10669000000000001	-1.2562862291856178
0.10670000000000002	-1.2559206938785428
0.10671000000000001	-1.2555552065679787
0.10672000000000001	-1.2551897672415047
0.10673000000000002	-1.2548243758867057
0.10674000000000002	-1.254459032491171
0.10675000000000001	-1.254093737042492
0.10676000000000001	-1.2537284895282652
0.10677000000000002	-1.25336328993609
0.10678000000000001	-1.25299813825357
0.10679000000000001	-1.2526330344660612
0.1068	-1.2522679785551432
0.10681000000000002	-1.251902970516741
0.10682000000000001	-1.2515380103384888
0.10683000000000001	-1.2511730980080216
0.10684000000000002	-1.250808233512955
0.10685000000000001	-1.250443416840927
0.10686000000000001	-1.2500786479795793
0.10687	-1.249713926916557
0.10688000000000002	-1.2493492536363455
0.10689000000000001	-1.248984628129599
0.10690000000000001	-1.2486200503841494
0.10691000000000002	-1.2482555203876704
0.10692000000000002	-1.2478910381278308
0.10693000000000001	-1.2475266035922907
0.10694000000000001	-1.2471622167687253
0.10695000000000002	-1.2467978776448139
0.10696000000000001	-1.2464335862082396
0.10697000000000001	-1.2460693424466878
0.10698000000000002	-1.2457051463478488
0.10699000000000002	-1.2453409978994177
0.10700000000000001	-1.2449768970891097
0.10701000000000001	-1.2446128439046116
0.10702000000000002	-1.2442488383336248
0.10703000000000001	-1.2438848803638618
0.10704000000000001	-1.24352096998304
0.10705	-1.2431571071788756
0.10706000000000002	-1.242793291939079
0.10707000000000001	-1.2424295242513732
0.10708000000000001	-1.2420658041034875
0.10709000000000002	-1.241702131483156
0.10710000000000001	-1.2413385063781086
0.10711000000000001	-1.240974928773881
0.10712	-1.2406113986593916
0.10713000000000002	-1.2402479160234148
0.10714000000000001	-1.2398844808537015
0.10715000000000001	-1.2395210931380047
0.10716000000000002	-1.239157752864082
0.10717000000000002	-1.238794460019695
0.10718000000000001	-1.238431214592608
0.10719000000000001	-1.238068016570589
0.10720000000000002	-1.2377048659414103
0.10721000000000001	-1.2373417626928527
0.10722000000000001	-1.236978706812692
0.10723	-1.2366156982887255
0.10724000000000002	-1.2362527371087322
0.10725000000000001	-1.235889823260513
0.10726000000000001	-1.2355269567318476
0.10727000000000002	-1.2351641375105307
0.10728000000000001	-1.2348013655766519
0.10729000000000001	-1.234438640925489
0.1073	-1.2340759635451195
0.10731000000000002	-1.233713333423366
0.10732000000000001	-1.2333507505480545
0.10733000000000001	-1.2329882149070135
0.10734000000000002	-1.2326257264880758
0.10735000000000001	-1.2322632852790798
0.10736000000000001	-1.231900891267887
0.10737000000000001	-1.2315385444423224
0.10738000000000002	-1.2311762447902321
0.10739000000000001	-1.2308139922994654
0.10740000000000001	-1.2304517869578797
0.10741000000000002	-1.2300896287533432
0.10742000000000002	-1.2297275176737068
0.10743000000000001	-1.229365453706835
0.10744000000000001	-1.229003436840597
0.10745000000000002	-1.2286414670585712
0.10746000000000001	-1.2282795443517591
0.10747000000000001	-1.2279176687020232
0.10748	-1.2275558400930855
0.10749000000000002	-1.2271940585242387
0.10750000000000001	-1.2268323239833923
0.10751000000000001	-1.2264706364584577
0.10752000000000002	-1.22610899593735
0.10753000000000001	-1.2257474024079886
0.10754000000000001	-1.225385855858297
0.10755	-1.2250243562762198
0.10756000000000002	-1.2246629036496703
0.10757000000000001	-1.2243014979646423
0.10758000000000001	-1.2239401392097686
0.10759000000000002	-1.2235788273742425
0.10760000000000002	-1.2232175624460133
0.10761000000000001	-1.2228563444130323
0.10762000000000001	-1.2224951732632554
0.10763000000000002	-1.2221340489846408
0.10764000000000001	-1.2217729715651526
0.10765000000000001	-1.2214119409927577
0.10766000000000002	-1.221050957255431
0.10767000000000002	-1.2206900203355873
0.10768000000000001	-1.220329130222235
0.10769000000000001	-1.2199682869079007
0.10770000000000002	-1.2196074903805851
0.10771000000000001	-1.2192467406282887
0.10772000000000001	-1.2188860376390132
0.10773	-1.2185253814007457
0.10774000000000002	-1.2181647719014916
0.10775000000000001	-1.2178042091292711
0.10776000000000001	-1.2174436930720896
0.10777000000000002	-1.217083223717963
0.10778000000000001	-1.2167228010549132
0.10779000000000001	-1.2163624250709635
0.1078	-1.2160020957541422
0.10781000000000002	-1.215641813092481
0.10782000000000001	-1.2152815770739305
0.10783000000000001	-1.2149213876851486
0.10784000000000002	-1.2145612449156438
0.10785000000000002	-1.214201148753463
0.10786000000000001	-1.213841099186657
0.10787000000000001	-1.2134810962032978
0.10788000000000002	-1.2131211397914206
0.10789000000000001	-1.212761229939088
0.10790000000000001	-1.2124013666343625
0.10791000000000002	-1.212041549865312
0.10792000000000002	-1.2116817796200074
0.10793000000000001	-1.2113220558865232
0.10794000000000001	-1.2109623786529415
0.10795000000000002	-1.2106027479073425
0.10796000000000001	-1.2102431636378097
0.10797000000000001	-1.209883625832432
0.10798	-1.2095241344793013
0.10799000000000002	-1.209164689565988
0.10800000000000001	-1.208805291074009
0.10801000000000001	-1.2084459389985962
0.10802000000000002	-1.2080866333278641
0.10803000000000001	-1.2077273740499332
0.10804000000000001	-1.2073681611529257
0.10805000000000001	-1.2070089946249678
0.10806000000000002	-1.2066498744541885
0.10807000000000001	-1.2062908006287354
0.10808000000000001	-1.205931773136741
0.10809000000000002	-1.2055727919663466
0.10810000000000002	-1.205213857105707
0.10811000000000001	-1.2048549685429517
0.10812000000000001	-1.204496126266228
0.10813000000000002	-1.2041373302636906
0.10814000000000001	-1.203778580523498
0.10815000000000001	-1.2034198770338123
0.10816	-1.203061219782798
0.10817000000000002	-1.2027026087586226
0.10818000000000001	-1.2023440439494668
0.10819000000000001	-1.201985525343514
0.10820000000000002	-1.2016270529289281
0.10821000000000001	-1.2012686266938923
0.10822000000000001	-1.2009102466265946
0.10823	-1.200551912715228
0.10824000000000002	-1.2001936249471872
0.10825000000000001	-1.1998353833021755
0.10826000000000001	-1.1994771877766166
0.10827000000000002	-1.1991190383578318
0.10828000000000002	-1.1987609350360293
0.10829000000000001	-1.198402877799442
0.10830000000000001	-1.1980448666363
0.10831000000000002	-1.197686901534824
0.10832000000000001	-1.1973289824832507
0.10833000000000001	-1.1969711094698177
0.10834000000000002	-1.1966132824827667
0.10835000000000002	-1.1962555015103458
0.10836000000000001	-1.1958977665408028
0.10837000000000001	-1.1955400775623914
0.10838000000000002	-1.1951824345633664
0.10839000000000001	-1.1948248375319892
0.10840000000000001	-1.1944672864565227
0.10841	-1.194109781325234
0.10842000000000002	-1.1937523221263924
0.10843000000000001	-1.1933949088482934
0.10844000000000001	-1.1930375414791954
0.10845000000000002	-1.1926802200073765
0.10846000000000001	-1.192322944421127
0.10847000000000001	-1.191965714708734
0.10848000000000001	-1.1916085308584838
0.10849000000000002	-1.1912513928586717
0.10850000000000001	-1.190894300697609
0.10851000000000001	-1.1905372543618558
0.10852000000000002	-1.190180253835504
0.10853000000000002	-1.1898232991128181
0.10854000000000001	-1.1894663901818334
0.10855000000000001	-1.1891095270217498
0.10856000000000002	-1.1887527096303092
0.10857000000000001	-1.1883959379958464
0.10858000000000001	-1.1880392121067016
0.10859000000000002	-1.1876825319512259
0.10860000000000002	-1.187325897517752
0.10861000000000001	-1.186969308794628
0.10862000000000001	-1.1866127657702066
0.10863000000000002	-1.186256268432853
0.10864000000000001	-1.1858998167709152
0.10865000000000001	-1.185543410772754
0.10866	-1.1851870504267357
0.10867000000000002	-1.1848307357212287
0.10868000000000001	-1.1844744666446054
0.10869000000000001	-1.1841182431852422
0.10870000000000002	-1.1837620653315182
0.10871000000000001	-1.1834059330698632
0.10872000000000001	-1.1830498463852324
0.10873000000000001	-1.18269380527142
0.10874000000000002	-1.1823378097168284
0.10875000000000001	-1.1819818597087566
0.10876000000000001	-1.1816259552326238
0.10877000000000002	-1.181270096280944
0.10878000000000002	-1.1809142828421413
0.10879000000000001	-1.180558514904647
0.10880000000000001	-1.1802027924568725
0.10881000000000002	-1.179847115487241
0.10882000000000001	-1.179491483984202
0.10883000000000001	-1.179135897936174
0.10884	-1.1787803573315923
0.10885000000000002	-1.1784248621588964
0.10886000000000001	-1.1780694124065338
0.10887000000000001	-1.1777140080629507
0.10888000000000002	-1.1773586491166086
0.10889000000000001	-1.1770033355536111
0.10890000000000001	-1.1766480673640494
0.10891	-1.1762928445370966
0.10892000000000002	-1.1759376670612187
0.10893000000000001	-1.1755825349248925
0.10894000000000001	-1.1752274481165939
0.10895000000000002	-1.1748724066242313
0.10896000000000002	-1.1745174104344522
0.10897000000000001	-1.1741624595381361
0.10898000000000001	-1.1738075539237733
0.10899000000000002	-1.173452693579856
0.10900000000000001	-1.1730978784948825
0.10901000000000001	-1.1727431086573519
0.10902000000000002	-1.1723883840499454
0.10903000000000002	-1.1720337046631575
0.10904000000000001	-1.1716790704893614
0.10905000000000001	-1.1713244815170802
0.10906000000000002	-1.1709699377348406
0.10907000000000001	-1.1706154391311736
0.10908000000000001	-1.1702609856946178
0.10909	-1.1699065774137052
0.10910000000000002	-1.1695522142769754
0.10911000000000001	-1.169197896272973
0.10912000000000001	-1.1688436233902444
0.10913000000000002	-1.168489395617344
0.10914000000000001	-1.1681352129428528
0.10915000000000001	-1.16778107535531
0.10916000000000001	-1.1674269828432704
0.10917000000000002	-1.1670729353952949
0.10918000000000001	-1.1667189329999648
0.10919000000000001	-1.166364975645832
0.10920000000000002	-1.1660110633214702
0.10921000000000002	-1.1656571960154576
0.10922000000000001	-1.1653033737163736
0.10923000000000001	-1.164949596412803
0.10924000000000002	-1.1645958640933325
0.10925000000000001	-1.1642421767465545
0.10926000000000001	-1.1638885343610617
0.10927000000000002	-1.163534936925452
0.10928000000000002	-1.1631813844283267
0.10929000000000001	-1.16282787685829
0.10930000000000001	-1.1624744142039496
0.10931000000000002	-1.162120996453916
0.10932000000000001	-1.1617676235968057
0.10933000000000001	-1.1614142956212343
0.10934	-1.1610610125158245
0.10935000000000002	-1.1607077742692065
0.10936000000000001	-1.1603545808700169
0.10937000000000001	-1.1600014323068746
0.10938000000000002	-1.1596483285684125
0.10939000000000002	-1.1592952696432721
0.10940000000000001	-1.1589422555200912
0.10941000000000001	-1.158589286187514
0.10942000000000002	-1.1582363616281603
0.10943000000000001	-1.1578834818295276
0.10944000000000001	-1.1575306467843904
0.10945000000000002	-1.1571778564845334
0.10946000000000002	-1.1568251109186323
0.10947000000000001	-1.1564724100753696
0.10948000000000001	-1.1561197539434194
0.10949000000000002	-1.1557671425114673
0.10950000000000001	-1.1554145757682217
0.10951000000000001	-1.1550620537023568
0.10952	-1.1547095763025699
0.10953000000000002	-1.1543571435575597
0.10954000000000001	-1.1540047554560315
0.10955000000000001	-1.1536524119821163
0.10956000000000002	-1.1533001131263192
0.10957000000000001	-1.1529478588801487
0.10958000000000001	-1.1525956492323246
0.10959	-1.1522434841715716
0.10960000000000002	-1.1518913636866173
0.10961000000000001	-1.1515392877661927
0.10962000000000001	-1.1511872563990322
0.10963000000000002	-1.1508352695738724
0.10964000000000002	-1.1504833272791368
0.10965000000000001	-1.1501314295013854
0.10966000000000001	-1.1497795762318765
0.10967000000000002	-1.1494277674593634
0.10968000000000001	-1.1490760031726157
0.10969000000000001	-1.1487242833603848
0.10970000000000002	-1.148372608011433
0.10971000000000002	-1.1480209771145278
0.10972000000000001	-1.1476693906584403
0.10973000000000001	-1.147317848631945
0.10974000000000002	-1.1469663510238186
0.10975000000000001	-1.1466148978228428
0.10976000000000001	-1.1462634890178085
0.10977	-1.145912124597529
0.10978000000000002	-1.1455608045507726
0.10979000000000001	-1.1452095288640913
0.10980000000000001	-1.1448582975214756
0.10981000000000002	-1.144507110518786
0.10982000000000001	-1.1441559678448368
0.10983000000000001	-1.143804869488443
0.10984000000000001	-1.143453815438425
0.10985000000000002	-1.1431028056836159
0.10986000000000001	-1.1427518402128403
0.10987000000000001	-1.1424009190149185
0.10988000000000002	-1.1420500420786825
0.10989000000000002	-1.1416992093929756
0.10990000000000001	-1.1413484209466314
0.10991000000000001	-1.1409976767284904
0.10992000000000002	-1.1406469767273981
0.10993000000000001	-1.140296320932209
0.10994000000000001	-1.1399457093317713
0.10995000000000002	-1.139595141914939
0.10996000000000002	-1.139244618670572
0.10997000000000001	-1.1388941395875314
0.10998000000000001	-1.138543704654683
0.10999000000000002	-1.1381933138608942
0.11000000000000001	-1.1378429671950387
0.11001000000000001	-1.1374926646459902
0.11002	-1.1371424062026283
0.11003000000000002	-1.1367921918538333
0.11004000000000001	-1.1364420215884916
0.11005000000000001	-1.136091895395493
0.11006000000000002	-1.135741813259287
0.11007000000000002	-1.1353917751727205
0.11008000000000001	-1.1350417811251936
0.11009000000000001	-1.1346918311056162
0.11010000000000002	-1.134341925102881
0.11011000000000001	-1.1339920631058975
0.11012000000000001	-1.133642245103578
0.11013000000000002	-1.1332924710848378
0.11014000000000002	-1.1329427410385975
0.11015000000000001	-1.1325930549473289
0.11016000000000001	-1.1322434128061147
0.11017000000000002	-1.1318938146042015
0.11018000000000001	-1.13154426033053
0.11019000000000001	-1.131194749974051
0.1102	-1.1308452835237173
0.11021000000000002	-1.1304958609684943
0.11022000000000001	-1.1301464822973089
0.11023000000000001	-1.1297971474991135
0.11024000000000002	-1.1294478565628667
0.11025000000000001	-1.1290986094775324
0.11026000000000001	-1.1287494062320762
0.11027	-1.128400246815467
0.11028000000000002	-1.128051131216677
0.11029000000000001	-1.1277020594209899
0.11030000000000001	-1.1273530314158964
0.11031000000000002	-1.1270040471955778
0.11032000000000002	-1.1266551067490287
0.11033000000000001	-1.126306210064892
0.11034000000000001	-1.125957357130157
0.11035000000000002	-1.1256085479362063
0.11036000000000001	-1.125259782472039
0.11037000000000001	-1.1249110607266644
0.11038000000000002	-1.124562382689097
0.11039000000000002	-1.1242137483483559
0.11040000000000001	-1.123865157693477
0.11041000000000001	-1.1235166107134746
0.11042000000000002	-1.1231681073973707
0.11043000000000001	-1.1228196477341978
0.11044000000000001	-1.1224712317129892
0.11045	-1.1221228593227826
0.11046000000000002	-1.1217745305526177
0.11047000000000001	-1.121426245391542
0.11048000000000001	-1.121078003828601
0.11049000000000002	-1.1207298058528439
0.11050000000000001	-1.1203816514533287
0.11051000000000001	-1.1200335406191062
0.11052000000000001	-1.119685473339237
0.11053000000000002	-1.119337449602783
0.11054000000000001	-1.1189894693988118
0.11055000000000001	-1.1186415327151489
0.11056000000000002	-1.1182936395419376
0.11057000000000002	-1.1179457898595822
0.11058000000000001	-1.1175979836645462
0.11059000000000001	-1.1172502209418176
0.11060000000000002	-1.116902501686091
0.11061000000000001	-1.1165548258864766
0.11062000000000001	-1.1162071935320732
0.11063000000000002	-1.1158596046119802
0.11064000000000002	-1.115512059115318
0.11065000000000001	-1.1151645570311974
0.11066000000000001	-1.1148170983480499
0.11067000000000002	-1.1144696830534817
0.11068000000000001	-1.1141223111388143
0.11069000000000001	-1.1137749825931746
0.1107	-1.1134276974056925
0.11071000000000002	-1.1130804555655058
0.11072000000000001	-1.112733257061762
0.11073000000000001	-1.1123861018835972
0.11074000000000002	-1.112038990020144
0.11075000000000002	-1.1116919214605483
0.11076000000000001	-1.1113448961939587
0.11077000000000001	-1.1109979142095276
0.11078000000000002	-1.1106509754964158
0.11079000000000001	-1.1103040800437771
0.11080000000000001	-1.1099572278407739
0.11081000000000002	-1.1096104188765699
0.11082000000000002	-1.1092636531403344
0.11083000000000001	-1.1089169306212388
0.11084000000000001	-1.1085702513084572
0.11085000000000002	-1.108223615191167
0.11086000000000001	-1.1078770222556367
0.11087000000000001	-1.1075304724904
0.11088	-1.107183965888227
0.11089000000000002	-1.1068375024383157
0.11090000000000001	-1.106491082129868
0.11091000000000001	-1.1061447049520894
0.11092000000000002	-1.1057983708942025
0.11093000000000001	-1.1054520799454048
0.11094000000000001	-1.1051058320949163
0.11095000000000001	-1.1047596273319427
0.11096000000000002	-1.104413465645704
0.11097000000000001	-1.1040673470254239
0.11098000000000001	-1.1037212714603282
0.11099000000000002	-1.1033752389396452
0.11100000000000002	-1.1030292494526086
0.11101000000000001	-1.102683302988453
0.11102000000000001	-1.102337399535794
0.11103000000000002	-1.101991539082544
0.11104000000000001	-1.1016457216199185
0.11105000000000001	-1.101299947137158
0.11106000000000002	-1.1009542156235208
0.11107000000000002	-1.1006085270682622
0.11108000000000001	-1.1002628814606417
0.11109000000000001	-1.0999172787899223
0.11110000000000002	-1.0995717190453702
0.11111000000000001	-1.099226202216256
0.11112000000000001	-1.0988807282918536
0.11113	-1.098535297261438
0.11114000000000002	-1.098189909114288
0.11115000000000001	-1.0978445638396872
0.11116000000000001	-1.097499261424134
0.11117000000000002	-1.0971540018539934
0.11118000000000001	-1.096808785124287
0.11119000000000001	-1.0964636112243151
0.11120000000000001	-1.0961184801433836
0.11121000000000002	-1.0957733918707988
0.11122000000000001	-1.0954283463958738
0.11123000000000001	-1.0950833437079341
0.11124000000000002	-1.0947383837962839
0.11125000000000002	-1.0943934666502493
0.11126000000000001	-1.0940485922591545
0.11127000000000001	-1.0937037606123328
0.11128000000000002	-1.0933589716991055
0.11129000000000001	-1.0930142255087996
0.11130000000000001	-1.0926695220307505
0.11131000000000002	-1.0923248612543002
0.11132000000000002	-1.0919802431687924
0.11133000000000001	-1.0916356677635661
0.11134000000000001	-1.0912911350205612
0.11135000000000002	-1.090946644935463
0.11136000000000001	-1.0906021974945765
0.11137000000000001	-1.0902577926903623
0.11138	-1.0899134305132525
0.11139000000000002	-1.0895691109526202
0.11140000000000001	-1.089224833997843
0.11141000000000001	-1.0888805996382998
0.11142000000000002	-1.0885364078633732
0.11143000000000002	-1.08819225866245
0.11144000000000001	-1.0878481520249188
0.11145000000000001	-1.087504087940187
0.11146000000000002	-1.0871600663976344
0.11147000000000001	-1.0868160873866597
0.11148000000000001	-1.0864721508966626
0.11149000000000002	-1.0861282569170474
0.11150000000000002	-1.085784405437223
0.11151000000000001	-1.085440596446598
0.11152000000000001	-1.0850968299345978
0.11153000000000002	-1.0847531058906295
0.11154000000000001	-1.0844094243041118
0.11155000000000001	-1.084065785164466
0.11156	-1.0837221884611221
0.11157000000000002	-1.0833786341832141
0.11158000000000001	-1.0830351223145371
0.11159000000000001	-1.08269165285047
0.11160000000000002	-1.082348225780457
0.11161000000000001	-1.0820048410939478
0.11162000000000001	-1.0816614987738185
0.11163000000000001	-1.0813181988159966
0.11164000000000002	-1.080974941210055
0.11165000000000001	-1.0806317259454585
0.11166000000000001	-1.0802885530116884
0.11167000000000002	-1.0799454223982037
0.11168000000000002	-1.0796023340944747
0.11169000000000001	-1.0792592880899776
0.11170000000000001	-1.0789162843741908
0.11171000000000002	-1.0785733229354846
0.11172000000000001	-1.0782304037630746
0.11173000000000001	-1.0778875268478394
0.11174000000000002	-1.077544692179273
0.11175000000000002	-1.0772018997468744
0.11176000000000001	-1.0768591495401432
0.11177000000000001	-1.0765164415485844
0.11178000000000002	-1.076173775761714
0.11179000000000001	-1.0758311521690318
0.11180000000000001	-1.07548857076005
0.11181	-1.0751460315242922
0.11182000000000002	-1.0748035344512739
0.11183000000000001	-1.0744610795305127
0.11184000000000001	-1.0741186667515328
0.11185000000000002	-1.0737762961038615
0.11186000000000001	-1.0734339675770337
0.11187000000000001	-1.0730916811605926
0.11188000000000001	-1.0727494368440622
0.11189000000000002	-1.072407234616982
0.11190000000000001	-1.0720650744688955
0.11191000000000001	-1.0717229563893529
0.11192000000000002	-1.0713808803678977
0.11193000000000002	-1.071038846394083
0.11194000000000001	-1.0706968544574624
0.11195000000000001	-1.0703549045475953
0.11196000000000002	-1.070012996654041
0.11197000000000001	-1.0696711307663715
0.11198000000000001	-1.069329306874176
0.11199000000000002	-1.0689875249669951
0.11200000000000002	-1.0686457850344013
0.11201000000000001	-1.0683040870659712
0.11202000000000001	-1.0679624310512863
0.11203000000000002	-1.0676208169767722
0.11204000000000001	-1.0672792448301933
0.11205000000000001	-1.0669377146061296
0.11206	-1.0665962262941786
0.11207000000000002	-1.0662547798839401
0.11208000000000001	-1.0659133753650185
0.11209000000000001	-1.0655720127270212
0.11210000000000002	-1.065230691959561
0.11211000000000002	-1.0648894130451902
0.11212000000000001	-1.064548175979489
0.11213000000000001	-1.0642069807531926
0.11214000000000002	-1.0638658273559292
0.11215000000000001	-1.0635247157773329
0.11216000000000001	-1.0631836460070383
0.11217000000000002	-1.062842618034684
0.11218000000000002	-1.062501631849912
0.11219000000000001	-1.0621606874423715
0.11220000000000001	-1.0618197848017052
0.11221000000000002	-1.0614789239175628
0.11222000000000001	-1.061138104779599
0.11223000000000001	-1.060797327377469
0.11224	-1.0604565917008324
0.11225000000000002	-1.0601158977393517
0.11226000000000001	-1.059775245482692
0.11227000000000001	-1.0594346349205224
0.11228000000000002	-1.0590940660425199
0.11229000000000001	-1.0587535388339127
0.11230000000000001	-1.0584130532873395
0.11231000000000001	-1.0580726093939816
0.11232000000000002	-1.0577322071435253
0.11233000000000001	-1.0573918465256773
0.11234000000000001	-1.0570515275301267
0.11235000000000002	-1.0567112501465656
0.11236000000000002	-1.056371014364697
0.11237000000000001	-1.0560308201742246
0.11238000000000001	-1.055690667564856
0.11239000000000002	-1.0553505565263055
0.11240000000000001	-1.0550104870465016
0.11241000000000001	-1.0546704591163423
0.11242000000000002	-1.0543304727261553
0.11243000000000002	-1.0539905278654182
0.11244000000000001	-1.053650624521658
0.11245000000000001	-1.0533107626870584
0.11246000000000002	-1.0529709423513531
0.11247000000000001	-1.052631163504286
0.11248000000000001	-1.0522914261355925
0.11249	-1.051951730235016
0.11250000000000002	-1.0516120757923026
0.11251000000000001	-1.0512724627972025
0.11252000000000001	-1.0509328912394678
0.11253000000000002	-1.0505933611088527
0.11254000000000002	-1.050253872395117
0.11255000000000001	-1.0499144250880212
0.11256000000000001	-1.0495750191773296
0.11257000000000002	-1.0492356546528085
0.11258000000000001	-1.0488963315042288
0.11259000000000001	-1.0485570497213637
0.11260000000000002	-1.048217809293998
0.11261000000000002	-1.0478786102119084
0.11262000000000001	-1.0475394524648693
0.11263000000000001	-1.0472003360426654
0.11264000000000002	-1.0468612609350858
0.11265000000000001	-1.046522227125558
0.11266000000000001	-1.0461832346057531
0.11267000000000002	-1.0458442833699706
0.11268000000000002	-1.045505373408023
0.11269000000000001	-1.045166504709732
0.11270000000000001	-1.044827677264897
0.11271000000000002	-1.044488891063323
0.11272000000000001	-1.044150146094822
0.11273000000000001	-1.0438114423492162
0.11274	-1.043472779816329
0.11275000000000002	-1.0431341584859835
0.11276000000000001	-1.0427955783480058
0.11277000000000001	-1.0424570393922248
0.11278000000000002	-1.042118541608474
0.11279000000000002	-1.0417800849865897
0.11280000000000001	-1.0414416695164117
0.11281000000000001	-1.0411032951877817
0.11282000000000002	-1.0407649619905504
0.11283000000000001	-1.0404266699145668
0.11284000000000001	-1.0400884189496753
0.11285000000000002	-1.0397502090857298
0.11286000000000002	-1.039412040312588
0.11287000000000001	-1.0390739126201085
0.11288000000000001	-1.0387358259904742
0.11289000000000002	-1.0383977804210998
0.11290000000000001	-1.038059775897356
0.11291000000000001	-1.037721812410659
0.11292	-1.037383889954042
0.11293000000000002	-1.037046008517381
0.11294000000000001	-1.0367081680905719
0.11295000000000001	-1.0363703686635106
0.11296000000000002	-1.0360326102260975
0.11297000000000001	-1.0356948927682357
0.11298000000000001	-1.0353572162798423
0.11299000000000001	-1.0350195807508136
0.11300000000000002	-1.034681986167876
0.11301000000000001	-1.0343444325216014
0.11302000000000001	-1.0340069198044524
0.11303000000000002	-1.0336694480063608
0.11304000000000002	-1.0333320171172695
0.11305000000000001	-1.0329946271270922
0.11306000000000001	-1.0326572780257646
0.11307000000000002	-1.0323199698032235
0.11308000000000001	-1.0319827024490698
0.11309000000000001	-1.0316454759516327
0.11310000000000002	-1.031308290302821
0.11311000000000002	-1.0309711454925892
0.11312000000000001	-1.0306340415109039
0.11313000000000001	-1.03029697834771
0.11314000000000002	-1.0299599559929675
0.11315000000000001	-1.0296229744366416
0.11316000000000001	-1.0292860336686982
0.11317	-1.0289491336791066
0.11318000000000002	-1.0286122744578388
0.11319000000000001	-1.028275455994871
0.11320000000000001	-1.0279386782801807
0.11321000000000002	-1.0276019413037485
0.11322000000000002	-1.027265245055559
0.11323000000000001	-1.0269285895256137
0.11324000000000001	-1.026591974703888
0.11325000000000002	-1.0262554005803723
0.11326000000000001	-1.0259188671446493
0.11327000000000001	-1.0255823743862469
0.11328000000000002	-1.0252459222960497
0.11329000000000002	-1.0249095108640605
0.11330000000000001	-1.0245731400802869
0.11331000000000001	-1.0242368099347408
0.11332000000000002	-1.0239005204174318
0.11333000000000001	-1.0235642715183748
0.11334000000000001	-1.0232280632275905
0.11335000000000002	-1.022891895535104
0.11336000000000002	-1.0225557684309305
0.11337000000000001	-1.0222196819050975
0.11338000000000001	-1.0218836359476327
0.11339000000000002	-1.0215476305485844
0.11340000000000001	-1.0212116656979742
0.11341000000000001	-1.020875741385837
0.11342	-1.020539857602213
0.11343000000000002	-1.0202040143371462
0.11344000000000001	-1.0198682115806865
0.11345000000000001	-1.019532449322883
0.11346000000000002	-1.0191967275537825
0.11347000000000002	-1.0188610462634418
0.11348000000000001	-1.018525405441917
0.11349000000000001	-1.0181898050792695
0.11350000000000002	-1.0178542451655606
0.11351000000000001	-1.0175187256908584
0.11352000000000001	-1.0171832466452313
0.11353000000000002	-1.0168478080187577
0.11354000000000002	-1.0165124098015244
0.11355000000000001	-1.016177051983595
0.11356000000000001	-1.0158417345550552
0.11357000000000002	-1.0155064575059773
0.11358000000000001	-1.0151712208264472
0.11359000000000001	-1.0148360245065553
0.1136	-1.014500868536392
0.11361000000000002	-1.0141657529060497
0.11362000000000001	-1.013830677605626
0.11363000000000001	-1.0134956426252208
0.11364000000000002	-1.013160647953275
0.11365000000000001	-1.0128256935757192
0.11366000000000001	-1.0124907794885172
0.11367000000000001	-1.012155905681094
0.11368000000000002	-1.0118210721388539
0.11369000000000001	-1.0114862788573435
0.11370000000000001	-1.011151525826693
0.11371000000000002	-1.0108168130344453
0.11372000000000002	-1.0104821404704407
0.11373000000000001	-1.0101475081277245
0.11374000000000001	-1.0098129159964557
0.11375000000000002	-1.0094783640667766
0.11376000000000001	-1.0091438523288379
0.11377000000000001	-1.0088093807642198
0.11378000000000002	-1.0084749493705998
0.11379000000000002	-1.0081405581392267
0.11380000000000001	-1.007806207060274
0.11381000000000001	-1.0074718961239184
0.11382000000000002	-1.0071376253203388
0.11383000000000001	-1.0068033946397177
0.11384000000000001	-1.006469204072241
0.11385	-1.006135053608112
0.11386000000000002	-1.0058009432375175
0.11387000000000001	-1.00546687295065
0.11388000000000001	-1.0051328427376944
0.11389000000000002	-1.0047988525888478
0.11390000000000002	-1.004464902494312
0.11391000000000001	-1.0041309924442898
0.11392000000000001	-1.003797122428989
0.11393000000000002	-1.0034632924386184
0.11394000000000001	-1.0031295024633915
0.11395000000000001	-1.0027957524912445
0.11396000000000002	-1.0024620425127475
0.11397000000000002	-1.0021283725200538
0.11398000000000001	-1.001794742503388
0.11399000000000001	-1.0014611524529773
0.11400000000000002	-1.0011276023590523
0.11401000000000001	-1.0007940922118466
0.11402000000000001	-1.0004606220015952
0.11403000000000002	-1.0001271917185375
0.11404000000000002	-0.999793801352915
0.11405000000000001	-0.9994604508949716
0.11406000000000001	-0.9991271403349544
0.11407000000000002	-0.9987938696631125
0.11408000000000001	-0.9984606388696999
0.11409000000000001	-0.9981274479449816
0.11410000000000001	-0.9977942968792123
0.11411000000000002	-0.9974611856626442
0.11412000000000001	-0.9971281142855297
0.11413000000000001	-0.9967950827380546
0.11414000000000002	-0.9964620910105899
0.11415000000000002	-0.9961291390934068
0.11416000000000001	-0.9957962269767772
0.11417000000000001	-0.995463354650985
0.11418000000000002	-0.9951305221062955
0.11419000000000001	-0.9947977293329925
0.11420000000000001	-0.9944649763205119
0.11421000000000002	-0.9941322630583118
0.11422000000000002	-0.9937995895383644
0.11423000000000001	-0.9934669557509637
0.11424000000000001	-0.9931343616864065
0.11425000000000002	-0.9928018073349916
0.11426000000000001	-0.9924692926870222
0.11427000000000001	-0.9921368177328026
0.11428	-0.9918043824626412
0.11429000000000002	-0.9914719868668477
0.11430000000000001	-0.9911396309357362
0.11431000000000001	-0.9908073146596221
0.11432000000000002	-0.9904750380288244
0.11433000000000001	-0.9901428010336645
0.11434000000000001	-0.989810603664467
0.11435000000000001	-0.9894784459115588
0.11436000000000002	-0.9891463277652756
0.11437000000000001	-0.9888142492159524
0.11438000000000001	-0.9884822102539168
0.11439000000000002	-0.9881502108695157
0.11440000000000002	-0.98781825105308
0.11441000000000001	-0.9874863307907362
0.11442000000000001	-0.9871544500714755
0.11443000000000002	-0.9868226088886134
0.11444000000000001	-0.9864908072351627
0.11445000000000001	-0.9861590451009528
0.11446000000000002	-0.9858273224753047
0.11447000000000002	-0.9854956393501753
0.11448000000000001	-0.9851639957159575
0.11449000000000001	-0.9848323915630185
0.11450000000000002	-0.9845008268817408
0.11451000000000001	-0.9841693016625117
0.11452000000000001	-0.9838378158957206
0.11453	-0.9835063695717587
0.11454000000000002	-0.983174962681021
0.11455000000000001	-0.9828435952139055
0.11456000000000001	-0.982512267160812
0.11457000000000002	-0.9821809785121425
0.11458000000000002	-0.9818497292583037
0.11459000000000001	-0.9815185193897034
0.11460000000000001	-0.9811873488967523
0.11461000000000002	-0.980856217769864
0.11462000000000001	-0.9805251259994555
0.11463000000000001	-0.9801940735725719
0.11464000000000002	-0.9798630604792667
0.11465000000000002	-0.9795320867137234
0.11466000000000001	-0.9792011522663744
0.11467000000000001	-0.9788702571276549
0.11468000000000002	-0.9785394012880028
0.11469000000000001	-0.9782085847378595
0.11470000000000001	-0.9778778074649095
0.11471000000000002	-0.977547069459306
0.11472000000000002	-0.9772163707145743
0.11473000000000001	-0.9768857112211555
0.11474000000000001	-0.976555090969508
0.11475000000000002	-0.9762245099500902
0.11476000000000001	-0.9758939681533672
0.11477000000000001	-0.9755634655698033
0.11478000000000001	-0.975233002189881
0.11479000000000002	-0.9749025780040756
0.11480000000000001	-0.9745721930028562
0.11481000000000001	-0.9742418471766875
0.11482000000000002	-0.9739115405160446
0.11483000000000002	-0.9735812730114092
0.11484000000000001	-0.9732510446532656
0.11485000000000001	-0.9729208554321
0.11486000000000002	-0.9725907053384079
0.11487000000000001	-0.9722605943626762
0.11488000000000001	-0.9719305224953986
0.11489000000000002	-0.9716004897270718
0.11490000000000002	-0.9712704960481978
0.11491000000000001	-0.9709405414492882
0.11492000000000001	-0.9706106259208381
0.11493000000000002	-0.970280749453355
0.11494000000000001	-0.9699509120373507
0.11495000000000001	-0.969621113663338
0.11496	-0.9692913543218333
0.11497000000000002	-0.9689616340033541
0.11498000000000001	-0.9686319526984233
0.11499000000000001	-0.9683023103975675
0.11500000000000002	-0.9679727070913116
0.11501000000000001	-0.9676431427701946
0.11502000000000001	-0.9673136174247369
0.11503000000000001	-0.9669841310454738
0.11504000000000002	-0.966654683622942
0.11505000000000001	-0.9663252751476819
0.11506000000000001	-0.9659959056102361
0.11507000000000002	-0.9656665750011498
0.11508000000000002	-0.9653372833109711
0.11509000000000001	-0.9650080305302509
0.11510000000000001	-0.9646788166495514
0.11511000000000002	-0.9643496416594247
0.11512000000000001	-0.9640205055504241
0.11513000000000001	-0.9636914083099235
0.11514000000000002	-0.9633623499278888
0.11515000000000002	-0.9630333303986237
0.11516000000000001	-0.9627043497127757
0.11517000000000001	-0.9623754078603824
0.11518000000000002	-0.9620465048262328
0.11519000000000001	-0.9617176406072738
0.11520000000000001	-0.9613888151940999
0.11521	-0.9610600285773019
0.11522000000000002	-0.9607312807474796
0.11523000000000001	-0.9604025716952376
0.11524000000000001	-0.9600739014100201
0.11525000000000002	-0.9597452698807617
0.11526000000000002	-0.9594166771009139
0.11527000000000001	-0.9590881230610956
0.11528000000000001	-0.9587596077519206
0.11529000000000002	-0.9584311311640101
0.11530000000000001	-0.9581026932879957
0.11531000000000001	-0.957774294114493
0.11532000000000002	-0.9574459336341291
0.11533000000000002	-0.9571176118375363
0.11534000000000001	-0.9567893287153466
0.11535000000000001	-0.9564610842581968
0.11536000000000002	-0.9561328784567241
0.11537000000000001	-0.955804711301571
0.11538000000000001	-0.9554765827833805
0.11539000000000002	-0.9551484928927989
0.11540000000000002	-0.9548204416204759
0.11541000000000001	-0.9544924289570706
0.11542000000000001	-0.9541644548932369
0.11543000000000002	-0.9538365194196333
0.11544000000000001	-0.95350862252691
0.11545000000000001	-0.9531807642057284
0.11546000000000001	-0.9528529444467528
0.11547000000000002	-0.9525251632406507
0.11548000000000001	-0.9521974205780915
0.11549000000000001	-0.9518697164487823
0.11550000000000002	-0.9515420508385413
0.11551000000000002	-0.9512144237438833
0.11552000000000001	-0.9508868351554932
0.11553000000000001	-0.9505592850640595
0.11554000000000002	-0.9502317734602725
0.11555000000000001	-0.9499043003348306
0.11556000000000001	-0.9495768656784271
0.11557000000000002	-0.9492494694817631
0.11558000000000002	-0.9489221117355389
0.11559000000000001	-0.9485947924304622
0.11560000000000001	-0.9482675115572339
0.11561000000000002	-0.9479402691065719
0.11562000000000001	-0.947613065069177
0.11563000000000001	-0.9472858994357625
0.11564	-0.946958772197045
0.11565000000000002	-0.9466316833437437
0.11566000000000001	-0.9463046328665805
0.11567000000000001	-0.9459776207562804
0.11568000000000002	-0.945650647003569
0.11569000000000002	-0.9453237115991774
0.11570000000000001	-0.9449968145338373
0.11571000000000001	-0.9446699557982831
0.11572000000000002	-0.9443431353830746
0.11573000000000001	-0.944016353273782
0.11574000000000001	-0.9436896094665046
0.11575000000000002	-0.9433629039519902
0.11576000000000002	-0.9430362367209907
0.11577000000000001	-0.942709607764259
0.11578000000000001	-0.9423830170725507
0.11579000000000002	-0.9420564646366245
0.11580000000000001	-0.9417299504472423
0.11581000000000001	-0.9414034744951676
0.11582000000000002	-0.9410770367696671
0.11583000000000002	-0.940750637262574
0.11584000000000001	-0.9404242759608573
0.11585000000000001	-0.9400979528589805
0.11586000000000002	-0.9397716679482979
0.11587000000000001	-0.9394454212196021
0.11588000000000001	-0.9391192126636847
0.11589	-0.9387930422713345
0.11590000000000002	-0.9384669100333433
0.11591000000000001	-0.9381408159405094
0.11592000000000001	-0.9378147599836321
0.11593000000000002	-0.937488742153514
0.11594000000000002	-0.9371627624363538
0.11595000000000001	-0.936836820825607
0.11596000000000001	-0.9365109173140632
0.11597000000000002	-0.936185051889787
0.11598000000000001	-0.9358592245455599
0.11599000000000001	-0.9355334352730063
0.11600000000000002	-0.9352076840629541
0.11601000000000002	-0.9348819709062343
0.11602000000000001	-0.9345562957936904
0.11603000000000001	-0.9342306587161553
0.11604000000000002	-0.9339050596644671
0.11605000000000001	-0.9335794986294582
0.11606000000000001	-0.9332539756019707
0.11607000000000002	-0.9329284905728503
0.11608000000000002	-0.9326030435329462
0.11609000000000001	-0.9322776344731077
0.11610000000000001	-0.9319522633841898
0.11611000000000002	-0.9316269302570478
0.11612000000000001	-0.931301635082539
0.11613000000000001	-0.9309763778515232
0.11614000000000001	-0.9306511585548636
0.11615000000000002	-0.9303259771834257
0.11616000000000001	-0.9300008337280854
0.11617000000000001	-0.9296757281797099
0.11618000000000002	-0.9293506605291683
0.11619000000000002	-0.9290256307673439
0.11620000000000001	-0.9287006388851172
0.11621000000000001	-0.9283756848733598
0.11622000000000002	-0.9280507687229547
0.11623000000000001	-0.9277258904247888
0.11624000000000001	-0.9274010499697498
0.11625000000000002	-0.9270762473487284
0.11626000000000002	-0.9267514825526187
0.11627000000000001	-0.9264267555723213
0.11628000000000001	-0.9261020663987317
0.11629000000000002	-0.9257774150227492
0.11630000000000001	-0.9254528014352777
0.11631000000000001	-0.9251282256272231
0.11632	-0.9248036875894944
0.11633000000000002	-0.9244791873130017
0.11634000000000001	-0.9241547247886654
0.11635000000000001	-0.9238303000074056
0.11636000000000002	-0.9235059129538362
0.11637000000000002	-0.923181563624979
0.11638000000000001	-0.9228572520115834
0.11639000000000001	-0.9225329781049173
0.11640000000000002	-0.9222087418959655
0.11641000000000001	-0.9218845433756653
0.11642000000000001	-0.9215603825349558
0.11643000000000002	-0.9212362593647843
0.11644000000000002	-0.9209121738560967
0.11645000000000001	-0.9205881259998403
0.11646000000000001	-0.9202641157869599
0.11647000000000002	-0.9199401432084101
0.11648000000000001	-0.9196162082551379
0.11649000000000001	-0.9192923109180999
0.11650000000000002	-0.9189684511869698
0.11651000000000002	-0.9186446290534206
0.11652000000000001	-0.9183208445089969
0.11653000000000001	-0.9179970975435069
0.11654000000000002	-0.9176733881453546
0.11655000000000001	-0.9173497163057502
0.11656000000000001	-0.9170260820191828
0.11657000000000001	-0.9167024852766381
0.11658000000000002	-0.9163789260691039
0.11659000000000001	-0.9160554043875722
0.11660000000000001	-0.915731920223036
0.11661000000000002	-0.9154084735664907
0.11662000000000002	-0.9150850644089354
0.11663000000000001	-0.9147616927413703
0.11664000000000001	-0.9144383585547993
0.11665000000000002	-0.9141150618402318
0.11666000000000001	-0.9137918025886861
0.11667000000000001	-0.9134685807911593
0.11668000000000002	-0.9131453964386638
0.11669000000000002	-0.9128222495222158
0.11670000000000001	-0.9124991400299945
0.11671000000000001	-0.9121760679523991
0.11672000000000002	-0.9118530332839303
0.11673000000000001	-0.9115300360156213
0.11674000000000001	-0.9112070761385157
0.11675000000000002	-0.9108841536394612
0.11676000000000002	-0.9105612685125888
0.11677000000000001	-0.9102384207500397
0.11678000000000001	-0.909915610342861
0.11679000000000002	-0.9095928372821019
0.11680000000000001	-0.9092701015588162
0.11681000000000001	-0.9089474031640574
0.11682000000000001	-0.9086247420888836
0.11683000000000002	-0.9083021183243535
0.11684000000000001	-0.9079795318615331
0.11685000000000001	-0.9076569826914943
0.11686000000000002	-0.9073344708052928
0.11687000000000002	-0.9070119961939993
0.11688000000000001	-0.906689558848685
0.11689000000000001	-0.9063671587604344
0.11690000000000002	-0.9060447959203195
0.11691000000000001	-0.905722470319415
0.11692000000000001	-0.9054001819488022
0.11693000000000002	-0.9050779307995647
0.11694000000000002	-0.9047557168627939
0.11695000000000001	-0.9044335401295746
0.11696000000000001	-0.9041114005910041
0.11697000000000002	-0.903789298238183
0.11698000000000001	-0.9034672330622056
0.11699000000000001	-0.9031452050541653
0.117	-0.9028232142051583
0.11701000000000002	-0.9025012605062878
0.11702000000000001	-0.9021793439486638
0.11703000000000001	-0.9018574645233983
0.11704000000000002	-0.9015356222215951
0.11705000000000002	-0.9012138170343681
0.11706000000000001	-0.9008920489528331
0.11707000000000001	-0.9005703179681083
0.11708000000000002	-0.9002486240713143
0.11709000000000001	-0.899926967253575
0.11710000000000001	-0.8996053475060157
0.11711000000000002	-0.8992837648197642
0.11712000000000002	-0.8989622191859522
0.11713000000000001	-0.8986407105957122
0.11714000000000001	-0.8983192390401794
0.11715000000000002	-0.897997804510492
0.11716000000000001	-0.8976764069977912
0.11717000000000001	-0.8973550464932188
0.11718000000000002	-0.8970337229866436
0.11719000000000002	-0.8967124364699867
0.11720000000000001	-0.8963911869349088
0.11721000000000001	-0.8960699743725663
0.11722000000000002	-0.8957487987682105
0.11723000000000001	-0.8954276601186156
0.11724000000000001	-0.8951065584152633
0.11725000000000001	-0.8947854936461306
0.11726000000000002	-0.8944644658043439
0.11727000000000001	-0.8941434748823273
0.11728000000000001	-0.8938225208712632
0.11729000000000002	-0.8935016037623288
0.11730000000000002	-0.8931807235467116
0.11731000000000001	-0.8928598802156068
0.11732000000000001	-0.8925390737602042
0.11733000000000002	-0.8922183041716935
0.11734000000000001	-0.891897571441272
0.11735000000000001	-0.8915768755601389
0.11736000000000002	-0.8912562165194945
0.11737000000000002	-0.8909355943105444
0.11738000000000001	-0.890615008924494
0.11739000000000001	-0.890294460352552
0.11740000000000002	-0.8899739485859293
0.11741000000000001	-0.8896534736158401
0.11742000000000001	-0.8893330354335005
0.11743000000000002	-0.889012634030128
0.11744000000000002	-0.8886922693969439
0.11745000000000001	-0.8883719415251721
0.11746000000000001	-0.8880516504040339
0.11747000000000002	-0.8877313960227353
0.11748000000000001	-0.8874111783765496
0.11749000000000001	-0.8870909974567177
0.11750000000000001	-0.8867708532544871
0.11751000000000002	-0.8864507457610952
0.11752000000000001	-0.8861306749677869
0.11753000000000001	-0.88581064086581
0.11754000000000002	-0.8854906434464153
0.11755000000000002	-0.8851706827008571
0.11756000000000001	-0.8848507586203906
0.11757000000000001	-0.8845308711962749
0.11758000000000002	-0.8842110204197763
0.11759000000000001	-0.8838912062821729
0.11760000000000001	-0.8835714287747181
0.11761000000000002	-0.8832516878886698
0.11762000000000002	-0.882931983615299
0.11763000000000001	-0.8826123159458769
0.11764000000000001	-0.8822926848716783
0.11765000000000002	-0.8819730903839803
0.11766000000000001	-0.8816535324740633
0.11767000000000001	-0.8813340111332192
0.11768	-0.8810145263527293
0.11769000000000002	-0.8806950781238735
0.11770000000000001	-0.8803756664379405
0.11771000000000001	-0.8800562912862215
0.11772000000000002	-0.8797369526600103
0.11773000000000002	-0.8794176505484103
0.11774000000000001	-0.8790983849449053
0.11775000000000001	-0.8787791558408072
0.11776000000000002	-0.8784599632274195
0.11777000000000001	-0.8781408070922743
0.11778000000000001	-0.8778216874292231
0.11779000000000002	-0.8775026042308183
0.11780000000000002	-0.877183557488378
0.11781000000000001	-0.8768645471932192
0.11782000000000001	-0.8765455733345385
0.11783000000000002	-0.8762266359043426
0.11784000000000001	-0.8759077348954046
0.11785000000000001	-0.8755888702990545
0.11786000000000002	-0.8752700421051685
0.11787000000000002	-0.8749512503062861
0.11788000000000001	-0.8746324948940026
0.11789000000000001	-0.8743137758596732
0.11790000000000002	-0.87399509319463
0.11791000000000001	-0.8736764468902146
0.11792000000000001	-0.8733578369377748
0.11793000000000001	-0.8730392633286641
0.11794000000000002	-0.8727207260542438
0.11795000000000001	-0.8724022251045331
0.11796000000000001	-0.8720837604692986
0.11797000000000002	-0.8717653321428281
0.11798000000000002	-0.8714469401164905
0.11799000000000001	-0.8711285843816546
0.11800000000000001	-0.8708102649296934
0.11801000000000002	-0.8704919817519801
0.11802000000000001	-0.870173734839903
0.11803000000000001	-0.8698555241848309
0.11804000000000002	-0.869537349778148
0.11805000000000002	-0.86921921161124
0.11806000000000001	-0.8689011096754895
0.11807000000000001	-0.8685830439617296
0.11808000000000002	-0.8682650144565439
0.11809000000000001	-0.8679470211567051
0.11810000000000001	-0.8676290640536091
0.11811000000000002	-0.8673111431386583
0.11812000000000002	-0.8669932584032588
0.11813000000000001	-0.8666754098388179
0.11814000000000001	-0.866357597436745
0.11815000000000002	-0.8660398211884521
0.11816000000000002	-0.8657220810853549
0.11817000000000001	-0.8654043771188755
0.11818000000000001	-0.8650867092804307
0.11819000000000002	-0.864769077561438
0.11820000000000001	-0.8644514819533325
0.11821000000000001	-0.8641339224475325
0.11822000000000002	-0.8638163990334617
0.11823000000000002	-0.8634989117007882
0.11824000000000001	-0.8631814604447254
0.11825000000000001	-0.8628640452567147
0.11826000000000002	-0.8625466661281993
0.11827000000000001	-0.8622293230506264
0.11828000000000001	-0.8619120160154502
0.11829000000000002	-0.8615947450141227
0.11830000000000002	-0.8612775100380895
0.11831000000000001	-0.8609603110788057
0.11832000000000001	-0.860643148127732
0.11833000000000002	-0.8603260211763255
0.11834000000000001	-0.8600089302160485
0.11835000000000001	-0.8596918752383653
0.11836	-0.859374856234743
0.11837000000000002	-0.85905787319665
0.11838000000000001	-0.8587409261155616
0.11839000000000001	-0.8584240149829521
0.11840000000000002	-0.858107139790294
0.11841000000000002	-0.8577903005290659
0.11842000000000001	-0.8574734971907488
0.11843000000000001	-0.857156729766826
0.11844000000000002	-0.8568399982487821
0.11845000000000001	-0.8565233026281059
0.11846000000000001	-0.8562066428962968
0.11847000000000002	-0.8558900190448369
0.11848000000000002	-0.8555734310652218
0.11849000000000001	-0.8552568789489557
0.11850000000000001	-0.8549403626875356
0.11851000000000002	-0.8546238822724698
0.11852000000000001	-0.8543074376952515
0.11853000000000001	-0.8539910289472307
0.11854000000000002	-0.8536746560185974
0.11855000000000002	-0.8533583189023407
0.11856000000000001	-0.8530420175899759
0.11857000000000001	-0.8527257520730206
0.11858000000000002	-0.8524095223429936
0.11859000000000001	-0.8520933283914193
0.11860000000000001	-0.8517771702098234
0.11861000000000001	-0.8514610477897301
0.11862000000000002	-0.851144961122668
0.11863000000000001	-0.8508289102001799
0.11864000000000001	-0.8505128950137918
0.11865000000000002	-0.8501969155549398
0.11866000000000002	-0.8498809718112921
0.11867000000000001	-0.8495650637782606
0.11868000000000001	-0.8492491914465256
0.11869000000000002	-0.8489333548086117
0.11870000000000001	-0.8486175538560715
0.11871000000000001	-0.8483017885804597
0.11872000000000002	-0.8479860589733332
0.11873000000000002	-0.8476703650262521
0.11874000000000001	-0.8473547067307814
0.11875000000000001	-0.8470390840784865
0.11876000000000002	-0.8467234970609278
0.11877000000000001	-0.8464079456696749
0.11878000000000001	-0.8460924298962981
0.11879000000000002	-0.8457769497279973
0.11880000000000002	-0.8454615051603347
0.11881000000000001	-0.845146096185287
0.11882000000000001	-0.8448307227944457
0.11883000000000002	-0.8445153849793843
0.11884000000000002	-0.8442000827316911
0.11885000000000001	-0.8438848160429552
0.11886000000000001	-0.8435695849047682
0.11887000000000002	-0.843254389308726
0.11888000000000001	-0.8429392292464246
0.11889000000000001	-0.8426241047094617
0.11890000000000002	-0.8423090156894433
0.11891000000000002	-0.8419939621779733
0.11892000000000001	-0.8416789441666506
0.11893000000000001	-0.8413639616448372
0.11894000000000002	-0.8410490146029831
0.11895000000000001	-0.8407341030361208
0.11896000000000001	-0.8404192269358685
0.11897000000000002	-0.8401043862938488
0.11898000000000002	-0.8397895810989617
0.11899000000000001	-0.8394748113427803
0.11900000000000001	-0.8391600770197244
0.11901000000000002	-0.8388453781214296
0.11902000000000001	-0.8385307146395357
0.11903000000000001	-0.8382160865656907
0.11904	-0.8379014938915308
0.11905000000000002	-0.8375869366087068
0.11906000000000001	-0.8372724147088616
0.11907000000000001	-0.8369579281836428
0.11908000000000002	-0.8366434770247027
0.11909000000000002	-0.8363290612237004
0.11910000000000001	-0.8360146807717598
0.11911000000000001	-0.8357003356582278
0.11912000000000002	-0.8353860258776158
0.11913000000000001	-0.8350717514215905
0.11914000000000001	-0.8347575122818097
0.11915000000000002	-0.834443308449945
0.11916000000000002	-0.8341291399176648
0.11917000000000001	-0.8338150066766417
0.11918000000000001	-0.833500908718552
0.11919000000000002	-0.8331868460350725
0.11920000000000001	-0.8328728186178848
0.11921000000000001	-0.8325588264579565
0.11922000000000002	-0.832244869546833
0.11923000000000002	-0.8319309478770599
0.11924000000000001	-0.8316170614403279
0.11925000000000001	-0.8313032102283306
0.11926000000000002	-0.8309893942327631
0.11927000000000001	-0.8306756134453243
0.11928000000000001	-0.8303618678577135
0.11929000000000001	-0.8300481574616337
0.11930000000000002	-0.8297344822487887
0.11931000000000001	-0.8294208422108957
0.11932000000000001	-0.8291072373396713
0.11933000000000002	-0.8287936676268164
0.11934000000000002	-0.8284801330640379
0.11935000000000001	-0.8281666336430507
0.11936000000000001	-0.8278531693522476
0.11937000000000002	-0.8275397401861182
0.11938000000000001	-0.8272263461369556
0.11939000000000001	-0.8269129871964884
0.11940000000000002	-0.8265996633564479
0.11941000000000002	-0.8262863746085692
0.11942000000000001	-0.8259731209445894
0.11943000000000001	-0.8256599023562547
0.11944000000000002	-0.8253467188352996
0.11945000000000001	-0.825033570373463
0.11946000000000001	-0.8247204569624897
0.11947000000000002	-0.8244073785941263
0.11948000000000002	-0.8240943352592701
0.11949000000000001	-0.82378132694933
0.11950000000000001	-0.823468353657257
0.11951000000000002	-0.8231554153748075
0.11952000000000002	-0.8228425120937406
0.11953000000000001	-0.8225296438058165
0.11954000000000001	-0.8222168105027988
0.11955000000000002	-0.8219040121764525
0.11956000000000001	-0.8215912488185473
0.11957000000000001	-0.8212785204208578
0.11958000000000002	-0.8209658269751486
0.11959000000000002	-0.8206531684731947
0.11960000000000001	-0.8203405449067795
0.11961000000000001	-0.8200279562676756
0.11962000000000002	-0.8197154025476617
0.11963000000000001	-0.819402883738522
0.11964000000000001	-0.8190903998320412
0.11965000000000002	-0.8187779508200059
0.11966000000000002	-0.8184655366942074
0.11967000000000001	-0.8181531574464482
0.11968000000000001	-0.8178408130685129
0.11969000000000002	-0.817528503552196
0.11970000000000001	-0.8172162288892991
0.11971000000000001	-0.8169039890716198
0.11972000000000001	-0.8165917840909676
0.11973000000000002	-0.8162796139391456
0.11974000000000001	-0.8159674786038538
0.11975000000000001	-0.8156553780798558
0.11976000000000002	-0.8153433123601286
0.11977000000000002	-0.8150312814364922
0.11978000000000001	-0.8147192853007681
0.11979000000000001	-0.8144073239401347
0.11980000000000002	-0.8140953973490358
0.11981000000000001	-0.8137835055181137
0.11982000000000001	-0.8134716484424405
0.11983000000000002	-0.8131598261138554
0.11984000000000002	-0.812848038524201
0.11985000000000001	-0.812536285665321
0.11986000000000001	-0.8122245675290617
0.11987000000000002	-0.8119128841072708
0.11988000000000001	-0.8116012353918038
0.11989000000000001	-0.8112896213731233
0.11990000000000002	-0.8109780420443631
0.11991000000000002	-0.8106664973974942
0.11992000000000001	-0.8103549874243768
0.11993000000000001	-0.8100435121168749
0.11994000000000002	-0.8097320714668533
0.11995000000000001	-0.8094206654661811
0.11996000000000001	-0.8091092941067276
0.11997000000000001	-0.808797957380367
0.11998000000000002	-0.8084866552789729
0.11999000000000001	-0.8081753877944207
0.12000000000000001	-0.807864154918589
0.12001000000000002	-0.807552956643362
0.12002000000000002	-0.8072417929606293
0.12003000000000001	-0.8069306638622661
0.12004000000000001	-0.8066195693401633
0.12005000000000002	-0.8063085093862163
0.12006000000000001	-0.8059974839893048
0.12007000000000001	-0.8056864931436151
0.12008000000000002	-0.8053755368417732
0.12009000000000002	-0.8050646150756783
0.12010000000000001	-0.8047537278372321
0.12011000000000001	-0.8044428751183422
0.12012000000000002	-0.8041320569109174
0.12013000000000001	-0.8038212732068766
0.12014000000000001	-0.8035105239981303
0.12015000000000002	-0.8031998092765894
0.12016000000000002	-0.8028891290341723
0.12017000000000001	-0.8025784832628068
0.12018000000000001	-0.8022678719544077
0.12019000000000002	-0.8019572951008987
0.12020000000000002	-0.8016467526942087
0.12021000000000001	-0.8013362447262636
0.12022000000000001	-0.8010257711889938
0.12023000000000002	-0.8007153320743322
0.12024000000000001	-0.8004049273742154
0.12025000000000001	-0.800094557080582
0.12026000000000002	-0.7997842211853683
0.12027000000000002	-0.7994739196805165
0.12028000000000001	-0.7991636525579703
0.12029000000000001	-0.7988534198096753
0.12030000000000002	-0.7985432214275792
0.12031000000000001	-0.7982330574036329
0.12032000000000001	-0.7979229277297885
0.12033000000000002	-0.7976128323980001
0.12034000000000002	-0.797302771400225
0.12035000000000001	-0.7969927447284294
0.12036000000000001	-0.796682752374581
0.12037000000000002	-0.7963727943306314
0.12038000000000001	-0.796062870588543
0.12039000000000001	-0.7957529811371367
0.12040000000000001	-0.7954431259715083
0.12041000000000002	-0.7951333050836547
0.12042000000000001	-0.7948235184655515
0.12043000000000001	-0.7945137661091761
0.12044000000000002	-0.7942040480065063
0.12045000000000002	-0.7938943641495299
0.12046000000000001	-0.7935847145302289
0.12047000000000001	-0.7932750991405856
0.12048000000000002	-0.7929655179725867
0.12049000000000001	-0.7926559710172113
0.12050000000000001	-0.7923464582634452
0.12051000000000002	-0.7920369797073137
0.12052000000000002	-0.7917275353408227
0.12053000000000001	-0.7914181251559729
0.12054000000000001	-0.7911087491447786
0.12055000000000002	-0.7907994072992417
0.12056000000000001	-0.7904900996106333
0.12057000000000001	-0.7901808260710047
0.12058000000000002	-0.7898715866730728
0.12059000000000002	-0.7895623814088605
0.12060000000000001	-0.7892532102703904
0.12061000000000001	-0.7889440732496797
0.12062000000000002	-0.7886349703387532
0.12063000000000001	-0.7883259015296388
0.12064000000000001	-0.7880168668118381
0.12065000000000001	-0.7877078661773025
0.12066000000000002	-0.7873988996206971
0.12067000000000001	-0.7870899671340507
0.12068000000000001	-0.7867810687094048
0.12069000000000002	-0.7864722043388026
0.12070000000000002	-0.7861633740142951
0.12071000000000001	-0.7858545777279359
0.12072000000000001	-0.7855458154717662
0.12073000000000002	-0.7852370872378384
0.12074000000000001	-0.7849283930182152
0.12075000000000001	-0.7846197328049447
0.12076000000000002	-0.7843111065869485
0.12077000000000002	-0.7840025143590116
0.12078000000000001	-0.7836939561136236
0.12079000000000001	-0.7833854318428561
0.12080000000000002	-0.78307694153878
0.12081000000000001	-0.7827684851934688
0.12082000000000001	-0.7824600627952991
0.12083000000000002	-0.7821516743394573
0.12084000000000002	-0.7818433198186234
0.12085000000000001	-0.7815349992248815
0.12086000000000001	-0.7812267125503185
0.12087000000000002	-0.7809184597870228
0.12088000000000002	-0.7806102409270864
0.12089000000000001	-0.7803020559626015
0.12090000000000001	-0.7799939048856633
0.12091000000000002	-0.779685787688369
0.12092000000000001	-0.7793777043628186
0.12093000000000001	-0.7790696549011129
0.12094000000000002	-0.7787616392953555
0.12095000000000002	-0.7784536575376632
0.12096000000000001	-0.7781457096201383
0.12097000000000001	-0.7778377955348919
0.12098000000000002	-0.7775299152740287
0.12099000000000001	-0.7772220688296634
0.12100000000000001	-0.7769142561939113
0.12101000000000002	-0.7766064773588909
0.12102000000000002	-0.7762987323167289
0.12103000000000001	-0.7759910210595433
0.12104000000000001	-0.7756833435794562
0.12105000000000002	-0.7753756998686039
0.12106000000000001	-0.7750680899191085
0.12107000000000001	-0.7747605137231004
0.12108000000000001	-0.7744529712727094
0.12109000000000002	-0.7741454625600698
0.12110000000000001	-0.7738379875773193
0.12111000000000001	-0.7735305463166052
0.12112000000000002	-0.7732231387700593
0.12113000000000002	-0.7729157649298262
0.12114000000000001	-0.7726084247880505
0.12115000000000001	-0.7723011183368794
0.12116000000000002	-0.7719938455684622
0.12117000000000001	-0.771686606474951
0.12118000000000001	-0.7713794010484999
0.12119000000000002	-0.771072229281268
0.12120000000000002	-0.7707650911654107
0.12121000000000001	-0.7704579866930865
0.12122000000000001	-0.7701509158564579
0.12123000000000002	-0.769843878646949
0.12124000000000001	-0.7695368750549323
0.12125000000000001	-0.7692299050714493
0.12126000000000002	-0.7689229686912031
0.12127000000000002	-0.7686160659075337
0.12128000000000001	-0.7683091967126118
0.12129000000000001	-0.7680023610986191
0.12130000000000002	-0.767695559057745
0.12131000000000002	-0.7673887905821793
0.12132000000000001	-0.767082055664107
0.12133000000000001	-0.7667753542957205
0.12134000000000002	-0.7664686864692156
0.12135000000000001	-0.7661620521767896
0.12136000000000001	-0.7658554514106475
0.12137000000000002	-0.7655488841625498
0.12138000000000002	-0.7652423504243405
0.12139000000000001	-0.7649358501888958
0.12140000000000001	-0.764629383448548
0.12141000000000002	-0.7643229501954983
0.12142000000000001	-0.764016550421958
0.12143000000000001	-0.7637101841201399
0.12144000000000002	-0.763403851282258
0.12145000000000002	-0.7630975519002609
0.12146000000000001	-0.7627912859635038
0.12147000000000001	-0.7624850534673503
0.12148000000000002	-0.7621788544040274
0.12149000000000001	-0.7618726887643662
0.12150000000000001	-0.7615665565385047
0.12151000000000002	-0.7612604577221799
0.12152000000000002	-0.7609543923076325
0.12153000000000001	-0.7606483602871035
0.12154000000000001	-0.7603423616528373
0.12155000000000002	-0.7600363963970789
0.12156000000000002	-0.7597304645120769
0.12157000000000001	-0.7594245659900851
0.12158000000000001	-0.7591187008233597
0.12159000000000002	-0.7588128690041529
0.12160000000000001	-0.7585070705247148
0.12161000000000001	-0.7582013053773038
0.12162000000000002	-0.7578955735541858
0.12163000000000002	-0.757589875047619
0.12164000000000001	-0.7572842098498643
0.12165000000000001	-0.7569785779531879
0.12166000000000002	-0.7566729793495457
0.12167000000000001	-0.7563674140288518
0.12168000000000001	-0.7560618819860512
0.12169000000000002	-0.7557563832134194
0.12170000000000002	-0.7554509177032341
0.12171000000000001	-0.7551454854477753
0.12172000000000001	-0.7548400864393235
0.12173000000000002	-0.7545347206701629
0.12174000000000001	-0.7542293881325914
0.12175000000000001	-0.7539240888188848
0.12176000000000001	-0.7536188227213367
0.12177000000000002	-0.7533135898322407
0.12178000000000001	-0.753008390143885
0.12179000000000001	-0.752703223648565
0.12180000000000002	-0.7523980903385776
0.12181000000000002	-0.7520929902062239
0.12182000000000001	-0.7517879232438056
0.12183000000000001	-0.7514828894410052
0.12184000000000002	-0.7511778887913058
0.12185000000000001	-0.750872921288469
0.12186000000000001	-0.7505679869248068
0.12187000000000002	-0.7502630856926399
0.12188000000000002	-0.7499582175842903
0.12189000000000001	-0.7496533825920741
0.12190000000000001	-0.7493485807082566
0.12191000000000002	-0.7490438119239371
0.12192000000000001	-0.7487390762327133
0.12193000000000001	-0.7484343736269135
0.12194000000000002	-0.7481297040988675
0.12195000000000002	-0.7478250676409084
0.12196000000000001	-0.7475204642453703
0.12197000000000001	-0.7472158939045899
0.12198000000000002	-0.7469113566109047
0.12199000000000002	-0.7466068523566568
0.12200000000000001	-0.7463023811320663
0.12201000000000001	-0.7459979429291326
0.12202000000000002	-0.7456935377426823
0.12203000000000001	-0.7453891655650702
0.12204000000000001	-0.745084826388652
0.12205000000000002	-0.7447805202057836
0.12206000000000002	-0.7444762470088256
0.12207000000000001	-0.7441720067901393
0.12208000000000001	-0.7438677995420954
0.12209000000000002	-0.7435636252570562
0.12210000000000001	-0.7432594839273858
0.12211000000000001	-0.7429553755454533
0.12212000000000002	-0.7426513001036295
0.12213000000000002	-0.7423472575942929
0.12214000000000001	-0.7420432480098194
0.12215000000000001	-0.7417392713412777
0.12216000000000002	-0.7414353275804165
0.12217000000000001	-0.7411314167215707
0.12218000000000001	-0.7408275387571279
0.12219000000000002	-0.7405236936794768
0.12220000000000002	-0.7402198814810022
0.12221000000000001	-0.7399161021540972
0.12222000000000001	-0.7396123556911577
0.12223000000000002	-0.7393086420845806
0.12224000000000002	-0.7390049613267661
0.12225000000000001	-0.7387013134101154
0.12226000000000001	-0.738397698327032
0.12227000000000002	-0.7380941160699209
0.12228000000000001	-0.7377905666311905
0.12229000000000001	-0.7374870500032499
0.12230000000000002	-0.7371835661785102
0.12231000000000002	-0.7368801151493856
0.12232000000000001	-0.7365766969082915
0.12233000000000001	-0.736273311447645
0.12234000000000002	-0.7359699587587201
0.12235000000000001	-0.7356666388315763
0.12236000000000001	-0.7353633516621564
0.12237000000000002	-0.7350600972428887
0.12238000000000002	-0.7347568755662056
0.12239000000000001	-0.7344536866245399
0.12240000000000001	-0.7341505304103269
0.12241000000000002	-0.7338474069160038
0.12242000000000001	-0.7335443161340138
0.12243000000000001	-0.7332412580568077
0.12244000000000001	-0.7329382326768215
0.12245000000000002	-0.7326352399864939
0.12246000000000001	-0.732332279978273
0.12247000000000001	-0.7320293526446077
0.12248000000000002	-0.731726457977948
0.12249000000000002	-0.7314235959707589
0.12250000000000001	-0.731120766615485
0.12251000000000001	-0.7308179699045828
0.12252000000000002	-0.7305152058305111
0.12253000000000001	-0.7302124743857311
0.12254000000000001	-0.7299097755627059
0.12255000000000002	-0.7296071093538998
0.12256000000000002	-0.7293044757517809
0.12257000000000001	-0.7290018747488176
0.12258000000000001	-0.7286993063362667
0.12259000000000002	-0.7283967705077904
0.12260000000000001	-0.7280942672558939
0.12261000000000001	-0.7277917965730556
0.12262000000000002	-0.7274893584517554
0.12263000000000002	-0.7271869528844767
0.12264000000000001	-0.7268845798637052
0.12265000000000001	-0.7265822393819321
0.12266000000000002	-0.7262799314316389
0.12267000000000002	-0.7259776560053167
0.12268000000000001	-0.7256754130954579
0.12269000000000001	-0.7253732026945567
0.12270000000000002	-0.7250710247951104
0.12271000000000001	-0.7247688793896193
0.12272000000000001	-0.7244667664705874
0.12273000000000002	-0.7241646860305097
0.12274000000000002	-0.7238626380618914
0.12275000000000001	-0.7235606225559121
0.12276000000000001	-0.7232586395033529
0.12277000000000002	-0.722956688899801
0.12278000000000001	-0.722654770737762
0.12279000000000001	-0.7223528850097595
0.12280000000000002	-0.7220510317083132
0.12281000000000002	-0.721749210825942
0.12282000000000001	-0.7214474223551695
0.12283000000000001	-0.7211456662885222
0.12284000000000002	-0.7208439426160764
0.12285000000000001	-0.7205422513287737
0.12286000000000001	-0.7202405924227395
0.12287000000000002	-0.7199389658909783
0.12288000000000002	-0.7196373717260333
0.12289000000000001	-0.719335809920448
0.12290000000000001	-0.7190342804667691
0.12291000000000002	-0.7187327833575445
0.12292000000000002	-0.7184313185853249
0.12293000000000001	-0.7181298861426623
0.12294000000000001	-0.717828486020725
0.12295000000000002	-0.7175271182120435
0.12296000000000001	-0.7172257827105921
0.12297000000000001	-0.716924479508932
0.12298000000000002	-0.7166232085988438
0.12299000000000002	-0.7163219699727138
0.12300000000000001	-0.7160207636240781
0.12301000000000001	-0.7157195895454991
0.12302000000000002	-0.7154184477295469
0.12303000000000001	-0.7151173381687949
0.12304000000000001	-0.7148162608558176
0.12305000000000002	-0.7145152157831918
0.12306000000000002	-0.7142142029434964
0.12307000000000001	-0.713913222329312
0.12308000000000001	-0.7136122739332208
0.12309000000000002	-0.7133113577478092
0.12310000000000001	-0.7130104737656711
0.12311000000000001	-0.7127096219793944
0.12312000000000001	-0.7124088023815638
0.12313000000000002	-0.7121080149647676
0.12314000000000001	-0.7118072597216014
0.12315000000000001	-0.7115065366446615
0.12316000000000002	-0.7112058457265513
0.12317000000000002	-0.7109051869598647
0.12318000000000001	-0.7106045603372034
0.12319000000000001	-0.7103039658495106
0.12320000000000002	-0.7100034034882856
0.12321000000000001	-0.7097028732489148
0.12322000000000001	-0.7094023751240106
0.12323000000000002	-0.7091019091061879
0.12324000000000002	-0.7088014751880264
0.12325000000000001	-0.7085010733610232
0.12326000000000001	-0.7082007036189625
0.12327000000000002	-0.7079003659544689
0.12328000000000001	-0.707600060360177
0.12329000000000001	-0.7072997868287126
0.12330000000000002	-0.7069995453527005
0.12331000000000002	-0.7066993359247735
0.12332000000000001	-0.7063991585375656
0.12333000000000001	-0.7060990131837128
0.12334000000000002	-0.7057988998558525
0.12335000000000002	-0.7054988185466257
0.12336000000000001	-0.7051987692486738
0.12337000000000001	-0.7048987519546401
0.12338000000000002	-0.7045987666571706
0.12339000000000001	-0.7042988133489214
0.12340000000000001	-0.7039988920225441
0.12341000000000002	-0.7036990026706829
0.12342000000000002	-0.7033991452859889
0.12343000000000001	-0.7030993198611163
0.12344000000000001	-0.7027995263887222
0.12345000000000002	-0.7024997648614715
0.12346000000000001	-0.7022000352720243
0.12347000000000001	-0.7019003376130387
0.12348000000000002	-0.7016006718771788
0.12349000000000002	-0.7013010380571122
0.12350000000000001	-0.7010014361443133
0.12351000000000001	-0.7007018661296642
0.12352000000000002	-0.700402328008834
0.12353000000000001	-0.700102821774499
0.12354000000000001	-0.6998033474180718
0.12355000000000002	-0.6995039049318059
0.12356000000000002	-0.6992044943100981
0.12357000000000001	-0.6989051155456354
0.12358000000000001	-0.6986057686311081
0.12359000000000002	-0.6983064535592088
0.12360000000000002	-0.6980071703226347
0.12361000000000001	-0.6977079189140828
0.12362000000000001	-0.6974086993262529
0.12363000000000002	-0.6971095115518459
0.12364000000000001	-0.6968103555835663
0.12365000000000001	-0.6965112314141189
0.12366000000000002	-0.6962121390362104
0.12367000000000002	-0.6959130784425582
0.12368000000000001	-0.695614049625865
0.12369000000000001	-0.6953150525788445
0.12370000000000002	-0.6950160872942154
0.12371000000000001	-0.6947171537646952
0.12372000000000001	-0.6944182519829976
0.12373000000000002	-0.6941193819418419
0.12374000000000002	-0.6938205436339514
0.12375000000000001	-0.6935217370520499
0.12376000000000001	-0.6932229621888635
0.12377000000000002	-0.69292421903712
0.12378000000000002	-0.6926255075895494
0.12379000000000001	-0.6923268278388933
0.12380000000000001	-0.6920281797778896
0.12381000000000002	-0.6917295633992593
0.12382000000000001	-0.6914309786957407
0.12383000000000001	-0.6911324256600724
0.12384000000000002	-0.6908339042849995
0.12385000000000002	-0.6905354145602073
0.12386000000000001	-0.6902369564809139
0.12387000000000001	-0.6899385300404554
0.12388000000000002	-0.6896401352315817
0.12389000000000001	-0.6893417720470469
0.12390000000000001	-0.6890434404796051
0.12391000000000002	-0.6887451405217683
0.12392000000000002	-0.6884468721656359
0.12393000000000001	-0.6881486354048754
0.12394000000000001	-0.6878504302322502
0.12395000000000002	-0.6875522566405258
0.12396000000000001	-0.6872541146224705
0.12397000000000001	-0.6869560041708532
0.12398000000000002	-0.6866579252784473
0.12399000000000002	-0.6863598779380264
0.12400000000000001	-0.6860618621423648
0.12401000000000001	-0.6857638778842459
0.12402000000000002	-0.6854659251564402
0.12403000000000002	-0.6851680039517284
0.12404000000000001	-0.6848701142600626
0.12405000000000001	-0.6845722560756832
0.12406000000000002	-0.6842744293923954
0.12407000000000001	-0.6839766342028608
0.12408000000000001	-0.6836788705003704
0.12409000000000002	-0.6833811382777194
0.12410000000000002	-0.6830834375277061
0.12411000000000001	-0.6827857682431291
0.12412000000000001	-0.682488130416793
0.12413000000000002	-0.6821905240415024
0.12414000000000001	-0.681892949110066
0.12415000000000001	-0.6815954056152809
0.12416000000000002	-0.6812978935499557
0.12417000000000002	-0.6810004129069014
0.12418000000000001	-0.6807029636789371
0.12419000000000001	-0.6804055458588693
0.12420000000000002	-0.6801081594395214
0.12421000000000001	-0.6798108044132739
0.12422000000000001	-0.6795134807711881
0.12423000000000002	-0.6792161885079039
0.12424000000000002	-0.6789189276141615
0.12425000000000001	-0.6786216980836122
0.12426000000000001	-0.6783244999083922
0.12427000000000002	-0.6780273330836835
0.12428000000000002	-0.6777301976023262
0.12429000000000001	-0.6774330934571619
0.12430000000000001	-0.6771360206410332
0.12431000000000002	-0.6768389791467944
0.12432000000000001	-0.6765419689672844
0.12433000000000001	-0.6762449900953538
0.12434000000000002	-0.67594804252385
0.12435000000000002	-0.6756511262456265
0.12436000000000001	-0.6753542412535369
0.12437000000000001	-0.6750573875404375
0.12438000000000002	-0.6747605650991857
0.12439000000000001	-0.6744637739226422
0.12440000000000001	-0.6741670140036715
0.12441000000000002	-0.6738702853351369
0.12442000000000002	-0.673573587909901
0.12443000000000001	-0.6732769217208309
0.12444000000000001	-0.672980286760795
0.12445000000000002	-0.6726836830226638
0.12446000000000002	-0.6723871104993113
0.12447000000000001	-0.6720905691836122
0.12448000000000001	-0.6717940590684532
0.12449000000000002	-0.6714975801467017
0.12450000000000001	-0.6712011324112375
0.12451000000000001	-0.6709047158549426
0.12452000000000002	-0.6706083304706996
0.12453000000000002	-0.670311976251395
0.12454000000000001	-0.6700156531899161
0.12455000000000001	-0.669719361279152
0.12456000000000002	-0.6694231005119929
0.12457000000000001	-0.6691268708813333
0.12458000000000001	-0.6688306723795023
0.12459000000000002	-0.6685345049994306
0.12460000000000002	-0.6682383687345572
0.12461000000000001	-0.6679422635777919
0.12462000000000001	-0.6676461895220267
0.12463000000000002	-0.6673501465601646
0.12464000000000001	-0.6670541346851128
0.12465000000000001	-0.6667581538897802
0.12466000000000002	-0.6664622041670771
0.12467000000000002	-0.6661662855099174
0.12468000000000001	-0.6658703979112229
0.12469000000000001	-0.6655745413639127
0.12470000000000002	-0.6652787158608936
0.12471000000000002	-0.6649829213950867
0.12472000000000001	-0.6646871579593091
0.12473000000000001	-0.6643914255450778
0.12474000000000002	-0.6640957241468305
0.12475000000000001	-0.663800053757496
0.12476000000000001	-0.6635044143700031
0.12477000000000002	-0.6632088059772825
0.12478000000000002	-0.6629132285722683
0.12479000000000001	-0.6626176821478954
0.12480000000000001	-0.6623221666971003
0.12481000000000002	-0.6620266822128217
0.12482000000000001	-0.6617312286880105
0.12483000000000001	-0.6614358061155984
0.12484000000000002	-0.6611404144885291
0.12485000000000002	-0.6608450537988763
0.12486000000000001	-0.6605497240378941
0.12487000000000001	-0.6602544252011077
0.12488000000000002	-0.6599591572809094
0.12489000000000001	-0.6596639202673764
0.12490000000000001	-0.6593687141569118
0.12491000000000002	-0.659073538942483
0.12492000000000002	-0.6587783946170543
0.12493000000000001	-0.6584832811709747
0.12494000000000001	-0.6581881985997402
0.12495000000000002	-0.6578931468964143
0.12496000000000002	-0.6575981260539759
0.12497000000000001	-0.6573031360654009
0.12498000000000001	-0.6570081769236648
0.12499000000000002	-0.6567132486217468
0.125	-0.6564183511500373
0.12501	-0.6561234845029263
0.12502000000000002	-0.6558286486745981
0.12503	-0.655533843658044
0.12504	-0.6552390694462558
0.12505	-0.6549443260322299
0.12506	-0.6546496134089617
0.12507000000000001	-0.6543549315694499
0.12508	-0.6540602805066963
0.12509	-0.6537656602137011
0.12510000000000002	-0.653471070683469
0.12511	-0.6531765119090065
0.12512	-0.6528819838833196
0.12513000000000002	-0.6525874865994188
0.12514	-0.6522930200503173
0.12515	-0.6519985842290253
0.12516	-0.6517041791285684
0.12517	-0.6514098047419518
0.12518	-0.651115461062194
0.12519	-0.650821148082317
0.1252	-0.650526865795346
0.12521000000000002	-0.6502326141943027
0.12522	-0.6499383932722158
0.12523	-0.6496442030221051
0.12524000000000002	-0.6493500434370035
0.12525	-0.6490559145089578
0.12526	-0.6487618162319205
0.12527000000000002	-0.6484677485989906
0.12528	-0.6481737116032064
0.12529	-0.6478797052376056
0.1253	-0.647585729495231
0.12531	-0.6472917843691233
0.12532000000000001	-0.6469978698523284
0.12533	-0.6467039859378931
0.12534	-0.6464101326188644
0.12535000000000002	-0.6461163098882928
0.12536	-0.645822517739231
0.12537	-0.6455287561647329
0.12538000000000002	-0.6452350251578552
0.12539	-0.6449413247116536
0.1254	-0.644647654819185
0.12541	-0.6443540154735194
0.12542	-0.644060406667714
0.12543	-0.6437668283948298
0.12544	-0.6434732806479339
0.12545	-0.6431797634200923
0.12546000000000002	-0.6428862767043754
0.12547	-0.6425928204938555
0.12548	-0.6422993947813198
0.12549000000000002	-0.642005999557963
0.1255	-0.6417126348190418
0.12551	-0.6414193005576265
0.12552000000000002	-0.6411259967668077
0.12553	-0.6408327234396607
0.12554	-0.6405394805692658
0.12555	-0.6402462681487128
0.12556	-0.6399530861710875
0.12557000000000001	-0.6396599346294797
0.12558	-0.6393668135169821
0.12559	-0.6390737228266867
0.12560000000000002	-0.6387806625516896
0.12561	-0.6384876326850888
0.12562	-0.63819463321758
0.12563000000000002	-0.6379016641444971
0.12564	-0.6376087254591233
0.12565	-0.6373158171545638
0.12566	-0.63702293922393
0.12567	-0.6367300916603312
0.12568000000000001	-0.6364372744568834
0.12569	-0.6361444876066996
0.1257	-0.6358517311028965
0.12571000000000002	-0.635559004938596
0.12572	-0.6352663091069138
0.12573	-0.6349736435980149
0.12574000000000002	-0.6346810084067841
0.12575	-0.6343884035243075
0.12576	-0.634095828946969
0.12577000000000002	-0.6338032846679053
0.12578	-0.6335107706802542
0.12579	-0.6332182869771539
0.1258	-0.6329258335517516
0.12581	-0.632633410397189
0.12582000000000002	-0.6323410175066209
0.12583	-0.6320486548731797
0.12584	-0.6317563224900212
0.12585000000000002	-0.6314640203502866
0.12586	-0.6311717484442648
0.12587	-0.6308795067675927
0.12588000000000002	-0.6305872953138114
0.12589	-0.6302951140760805
0.1259	-0.6300029630475584
0.12591	-0.6297108422209188
0.12592	-0.6294187515893065
0.12593000000000001	-0.6291266911463991
0.12594	-0.6288346608853665
0.12595	-0.6285426607993788
0.12596000000000002	-0.6282506908816072
0.12597	-0.6279587511252265
0.12598	-0.6276668415234099
0.12599000000000002	-0.6273749620693367
0.126	-0.6270831127561867
0.12601	-0.6267912935771387
0.12602000000000002	-0.6264995045253758
0.12603	-0.6262077455940834
0.12604	-0.6259160167764458
0.12605	-0.6256243180656524
0.12606	-0.6253326494548913
0.12607000000000002	-0.6250410109373588
0.12608	-0.6247494025062494
0.12609	-0.6244578241547524
0.12610000000000002	-0.6241662758760638
0.12611	-0.6238747576633829
0.12612	-0.6235832695099163
0.12613000000000002	-0.6232918114088577
0.12614	-0.6230003833534115
0.12615	-0.6227089853367809
0.12616	-0.6224176173521745
0.12617	-0.6221262793928
0.12618000000000001	-0.6218349714518766
0.12619	-0.6215436935226083
0.1262	-0.6212524455982071
0.12621000000000002	-0.6209612276718934
0.12622	-0.6206700397368948
0.12623	-0.6203788817864152
0.12624000000000002	-0.6200877538136752
0.12625	-0.6197966558118988
0.12626	-0.6195055877743081
0.12627000000000002	-0.61921454969413
0.12628	-0.6189235415645924
0.12629	-0.6186325633789235
0.1263	-0.6183416151302837
0.12631	-0.6180506968095925
0.12632000000000002	-0.6177598084124759
0.12633	-0.6174689499321745
0.12634	-0.6171781213619275
0.12635000000000002	-0.6168873226949788
0.12636	-0.6165965539245795
0.12637	-0.6163058150437644
0.12638000000000002	-0.6160151060458886
0.12639	-0.6157244269243004
0.1264	-0.6154337776722499
0.12641	-0.6151431582829917
0.12642	-0.614852568749788
0.12643000000000001	-0.614562009065887
0.12644	-0.6142714792245482
0.12645	-0.6139809792190297
0.12646000000000002	-0.6136905090424724
0.12647	-0.6134000686869048
0.12648	-0.613109658146951
0.12649000000000002	-0.6128192774135953
0.1265	-0.6125289264812469
0.12651	-0.6122386053443313
0.12652	-0.6119483139961319
0.12653	-0.6116580524299173
0.12654	-0.6113678206389678
0.12655	-0.6110776186165654
0.12656	-0.6107874463559912
0.12657000000000002	-0.6104973038482465
0.12658	-0.610207191086645
0.12659	-0.6099171080667439
0.12660000000000002	-0.609627054781838
0.12661	-0.6093370312252242
0.12662	-0.6090470373902066
0.12663000000000002	-0.6087570732700798
0.12664	-0.6084671388581471
0.12665	-0.6081772341477044
0.12666	-0.6078873591320577
0.12667	-0.6075975138045114
0.12668000000000001	-0.6073076981583734
0.12669	-0.6070179121869544
0.1267	-0.6067281558835633
0.12671000000000002	-0.6064384292415139
0.12672	-0.6061487322541351
0.12673	-0.6058590649147291
0.12674000000000002	-0.605569427216575
0.12675	-0.6052798191515061
0.12676	-0.604990240712887
0.12677	-0.6047006918955286
0.12678	-0.6044111726927524
0.12679	-0.6041216830978868
0.1268	-0.6038322231042614
0.12681	-0.6035427927052052
0.12682000000000002	-0.6032533918940509
0.12683	-0.6029640206641335
0.12684	-0.6026746790087869
0.12685000000000002	-0.6023853669213522
0.12686	-0.6020960843929566
0.12687	-0.6018068314183119
0.12688000000000002	-0.6015176079916058
0.12689	-0.6012284141061842
0.1269	-0.6009392497553934
0.12691	-0.6006501149325866
0.12692	-0.6003610096311142
0.12693000000000002	-0.6000719338443261
0.12694	-0.5997828875655775
0.12695	-0.5994938707882227
0.12696000000000002	-0.5992048835056201
0.12697	-0.5989159257111297
0.12698	-0.5986269973981115
0.12699000000000002	-0.5983380985593195
0.127	-0.5980492291869992
0.12701	-0.5977603892762521
0.12702	-0.597471578820465
0.12703	-0.5971827978129973
0.12704000000000001	-0.5968940462472203
0.12705	-0.5966053241165103
0.12706	-0.5963166314142433
0.12707000000000002	-0.5960279681337991
0.12708	-0.595739334268559
0.12709	-0.595450729811904
0.12710000000000002	-0.5951621547571989
0.12711	-0.594873609097805
0.12712	-0.5945850928271531
0.12713000000000002	-0.5942966059386341
0.12714	-0.5940081484256392
0.12715	-0.5937197202815594
0.12716	-0.5934313214997904
0.12717	-0.5931429520737266
0.12718000000000002	-0.5928546119967663
0.12719	-0.5925663012623181
0.1272	-0.5922780198637793
0.12721000000000002	-0.5919897677945464
0.12722	-0.5917015450480255
0.12723	-0.5914133516163926
0.12724000000000002	-0.5911251874913765
0.12725	-0.5908370526692795
0.12726	-0.5905489471435428
0.12727	-0.5902608709075854
0.12728	-0.5899728239548249
0.12729000000000001	-0.5896848062786848
0.1273	-0.5893968178725859
0.12731	-0.5891088587299514
0.12732000000000002	-0.5888209288442147
0.12733	-0.5885330282087962
0.12734	-0.588245156817123
0.12735000000000002	-0.5879573146626265
0.12736	-0.5876695017387398
0.12737	-0.5873817180388953
0.12738000000000002	-0.5870939635565293
0.12739	-0.5868062382850798
0.1274	-0.5865185422179839
0.12741	-0.586230875346719
0.12742	-0.5859432376652607
0.12743000000000002	-0.5856556291684977
0.12744	-0.5853680498498744
0.12745	-0.5850804997028412
0.12746000000000002	-0.5847929787208513
0.12747	-0.5845054868973618
0.12748	-0.5842180242258214
0.12749000000000002	-0.5839305906996868
0.1275	-0.583643186312417
0.12751	-0.5833558110574705
0.12752	-0.5830684649283101
0.12753	-0.5827811479184047
0.12754000000000001	-0.5824938600212152
0.12755	-0.5822066012302075
0.12756	-0.5819193715388489
0.12757000000000002	-0.581632170940608
0.12758	-0.5813449994289576
0.12759	-0.581057856997369
0.12760000000000002	-0.5807707436393178
0.12761	-0.5804836593482825
0.12762	-0.5801966041177449
0.12763000000000002	-0.5799095779411788
0.12764	-0.5796225808120663
0.12765	-0.5793356127238887
0.12766	-0.5790486736701321
0.12767	-0.5787617636442813
0.12768000000000002	-0.5784748826384337
0.12769	-0.5781880306466417
0.1277	-0.5779012076632325
0.12771000000000002	-0.5776144136817025
0.12772	-0.5773276486955499
0.12773	-0.5770409126982751
0.12774000000000002	-0.5767542056833808
0.12775	-0.5764675276443701
0.12776	-0.5761808785747411
0.12777	-0.5758942584680004
0.12778	-0.5756076673176539
0.12779000000000001	-0.5753211051172111
0.1278	-0.575034571860183
0.12781	-0.5747480675400805
0.12782000000000002	-0.5744615921504223
0.12783	-0.5741751456847257
0.12784	-0.5738887281365006
0.12785000000000002	-0.5736023394992661
0.12786	-0.5733159797642907
0.12787	-0.5730296489267392
0.12788000000000002	-0.5727433469807511
0.12789	-0.5724570739198542
0.1279	-0.5721708297367963
0.12791	-0.571884614425807
0.12792	-0.5715984279805068
0.12793000000000002	-0.5713122703944252
0.12794	-0.5710261416610994
0.12795	-0.5707400417740653
0.12796000000000002	-0.5704539707268634
0.12797	-0.5701679285122929
0.12798	-0.5698819151222845
0.12799000000000002	-0.5695959305527453
0.128	-0.5693099747972253
0.12801	-0.5690240478492742
0.12802	-0.5687381497006052
0.12803	-0.5684522803463363
0.12804000000000001	-0.5681664397803035
0.12805	-0.5678806279960656
0.12806	-0.567594844987181
0.12807000000000002	-0.5673090907472118
0.12808	-0.5670233652697221
0.12809	-0.5667376685482768
0.12810000000000002	-0.5664520005764406
0.12811	-0.5661663613477826
0.12812	-0.5658807508558704
0.12813	-0.565595169094277
0.12814	-0.5653096160565737
0.12815000000000001	-0.5650240917363392
0.12816	-0.564738596127146
0.12817	-0.5644531292225706
0.12818000000000002	-0.5641676910161928
0.12819	-0.5638822815015945
0.1282	-0.5635969006716781
0.12821000000000002	-0.563311548520049
0.12822	-0.5630262250409603
0.12823	-0.5627409302279961
0.12824000000000002	-0.5624556640747465
0.12825	-0.5621704265724203
0.12826	-0.56188521771615
0.12827	-0.5616000375003759
0.12828	-0.5613148859186948
0.12829000000000002	-0.561029762964707
0.1283	-0.5607446686320199
0.12831	-0.5604596029142306
0.12832000000000002	-0.5601745658049441
0.12833	-0.5598895572977673
0.12834	-0.5596045773863063
0.12835000000000002	-0.5593196260641725
0.12836	-0.5590347033247121
0.12837	-0.5587498091599498
0.12838	-0.558464943565359
0.12839	-0.558180106534557
0.12840000000000001	-0.5578952980611643
0.12841	-0.5576105181388039
0.12842	-0.5573257667610974
0.12843000000000002	-0.5570410439216703
0.12844	-0.5567563496141503
0.12845	-0.5564716838321642
0.12846000000000002	-0.5561870465693418
0.12847	-0.5559024378193161
0.12848	-0.5556178575757181
0.12849000000000002	-0.5553333058321831
0.1285	-0.5550487825823481
0.12851	-0.5547642878198544
0.12852	-0.5544798215383409
0.12853	-0.5541953837314437
0.12854000000000002	-0.5539109743928116
0.12855	-0.5536265935160875
0.12856	-0.5533422410941216
0.12857000000000002	-0.5530579171213242
0.12858	-0.5527736215913809
0.12859	-0.5524893544979375
0.12860000000000002	-0.5522051158346479
0.12861	-0.551920905595168
0.12862	-0.5516367237731564
0.12863	-0.5513525703622743
0.12864	-0.5510684453561735
0.12865000000000001	-0.5507843487485163
0.12866	-0.5505002805329661
0.12867	-0.5502162407031853
0.12868000000000002	-0.5499322292528408
0.12869	-0.5496482461756007
0.1287	-0.5493642914651327
0.12871000000000002	-0.549080365114366
0.12872	-0.5487964671155205
0.12873	-0.5485125974644723
0.12874000000000002	-0.5482287561549035
0.12875	-0.547944943180498
0.12876	-0.5476611585349305
0.12877	-0.5473774022118857
0.12878	-0.5470936742050472
0.12879000000000002	-0.5468099745081022
0.1288	-0.5465263031147397
0.12881	-0.5462426600186541
0.12882000000000002	-0.5459590452135322
0.12883	-0.5456754586930667
0.12884	-0.5453919004509539
0.12885000000000002	-0.5451083704807289
0.12886	-0.5448248687737137
0.12887	-0.5445413953261458
0.12888	-0.5442579501317371
0.12889	-0.5439745331841837
0.12890000000000001	-0.5436911444771894
0.12891	-0.5434077840044621
0.12892	-0.5431244517597089
0.12893000000000002	-0.5428411477366407
0.12894	-0.5425578719289696
0.12895	-0.542274624330408
0.12896000000000002	-0.5419914049346709
0.12897	-0.5417082137354757
0.12898	-0.541425050726539
0.12899000000000002	-0.541141915901581
0.129	-0.5408588092543235
0.12901	-0.5405757307784879
0.12902	-0.5402926804678027
0.12903	-0.5400096583159942
0.12904000000000002	-0.5397266643167861
0.12905	-0.5394436984623732
0.12906	-0.5391607607475462
0.12907000000000002	-0.5388778511665188
0.12908	-0.5385949697127966
0.12909	-0.5383121163775407
0.12910000000000002	-0.5380292911573065
0.12911	-0.5377464940458447
0.12912	-0.5374637250368925
0.12913	-0.537180984124202
0.12914	-0.5368982713015155
0.12915000000000001	-0.5366155865625843
0.12916	-0.5363329299011602
0.12917	-0.5360503013109941
0.12918000000000002	-0.5357677007858408
0.12919	-0.5354851283194572
0.1292	-0.535202583905599
0.12921000000000002	-0.5349200675379113
0.12922	-0.5346375792096117
0.12923	-0.5343551189151223
0.12924000000000002	-0.5340726866482084
0.12925	-0.5337902824026431
0.12926	-0.5335079061721871
0.12927	-0.5332255579506112
0.12928	-0.5329432377303628
0.12929000000000002	-0.5326609455058922
0.1293	-0.5323786812716235
0.12931	-0.5320964450213312
0.12932000000000002	-0.5318142367487945
0.12933	-0.5315320564477934
0.12934	-0.5312499041121074
0.12935000000000002	-0.53096777973552
0.12936	-0.530685683311816
0.12937	-0.5304036148347797
0.12938	-0.5301215742982
0.12939	-0.5298395616958639
0.12940000000000002	-0.5295575770215686
0.12941	-0.5292756202691079
0.12942	-0.5289936914320602
0.12943000000000002	-0.5287117905039771
0.12944	-0.5284299174791071
0.12945	-0.5281480723500864
0.12946000000000002	-0.5278662551102536
0.12947	-0.527584465755042
0.12948	-0.5273027042782555
0.12949	-0.5270209706737031
0.1295	-0.5267392649351922
0.12951000000000001	-0.5264575870565337
0.12952	-0.5261759370315403
0.12953	-0.5258943148540277
0.12954000000000002	-0.5256127205178083
0.12955	-0.5253311540167054
0.12956	-0.5250496153445311
0.12957000000000002	-0.524768104495104
0.12958	-0.5244866214622459
0.12959	-0.524205166239778
0.12960000000000002	-0.5239237388215254
0.12961	-0.5236423392013144
0.12962	-0.523360967372971
0.12963	-0.5230796233303255
0.12964	-0.5227983070672066
0.12965000000000002	-0.522517018577447
0.12966	-0.5222357578548812
0.12967	-0.5219545248933429
0.12968000000000002	-0.5216733196866746
0.12969	-0.5213921422287104
0.1297	-0.5211109925132922
0.12971000000000002	-0.5208298705342592
0.12972	-0.5205487762854532
0.12973	-0.5202677097596895
0.12974	-0.5199866709509605
0.12975	-0.5197056598540037
0.12976000000000001	-0.5194246764626701
0.12977	-0.5191437207708111
0.12978	-0.5188627927722792
0.12979000000000002	-0.5185818924609308
0.1298	-0.5183010198306242
0.12981	-0.5180201748752183
0.12982000000000002	-0.5177393575885771
0.12983	-0.517458567964562
0.12984	-0.5171778059970318
0.12985000000000002	-0.5168970716784501
0.12986	-0.5166163650029639
0.12987	-0.516335685965217
0.12988	-0.5160550345590432
0.12989	-0.5157744107787122
0.12990000000000002	-0.5154938146180937
0.12991	-0.5152132460710656
0.12992	-0.5149327051298073
0.12993000000000002	-0.5146521917883239
0.12994	-0.5143717060412628
0.12995	-0.5140912478833298
0.12996000000000002	-0.5138108173084094
0.12997	-0.5135304143103888
0.12998	-0.513250038883156
0.12999	-0.5129696910206045
0.13	-0.5126893707166322
0.13001000000000001	-0.5124090779651277
0.13002000000000002	-0.5121288127599867
0.13003	-0.5118485750951073
0.13004000000000002	-0.5115683649643868
0.13005000000000003	-0.5112881823617267
0.13006	-0.5110080272810295
0.13007000000000002	-0.5107278997161973
0.13008	-0.5104477996611365
0.13009	-0.5101677271097522
0.13010000000000002	-0.5098876820559531
0.13011	-0.5096076644936494
0.13012	-0.5093276744167505
0.13013000000000002	-0.5090477118191703
0.13014	-0.508767776694823
0.13015000000000002	-0.5084878690376229
0.13016000000000003	-0.5082079888414877
0.13017	-0.5079281361003369
0.13018000000000002	-0.5076483108080891
0.13019000000000003	-0.5073685129567331
0.1302	-0.5070887425414281
0.13021000000000002	-0.5068089995568065
0.13022	-0.5065292839968131
0.13023	-0.5062495958553688
0.13024000000000002	-0.5059699351263985
0.13025	-0.5056903018038379
0.13026000000000001	-0.5054106958816231
0.13027000000000002	-0.505131117353687
0.13028	-0.5048515662139683
0.13029000000000002	-0.5045720424564075
0.13030000000000003	-0.5042925460749487
0.13031	-0.5040130770635299
0.13032000000000002	-0.5037336354160938
0.13033	-0.5034542211265873
0.13034	-0.5031748341889557
0.13035000000000002	-0.5028954745971482
0.13036	-0.5026161423451155
0.13037	-0.5023368374268076
0.13038000000000002	-0.5020575598361778
0.13039	-0.5017783095671816
0.13040000000000002	-0.5014990866137733
0.13041000000000003	-0.5012198909690955
0.13042	-0.5009407226269286
0.13043000000000002	-0.5006615815822327
0.13044000000000003	-0.5003824678289732
0.13045	-0.5001033813611163
0.13046000000000002	-0.499824322172628
0.13047	-0.4995452902574788
0.13048	-0.49926628560963854
0.13049000000000002	-0.4989873082230779
0.1305	-0.49870835809177494
0.13051000000000001	-0.4984294352096999
0.13052000000000002	-0.49815053957082867
0.13053	-0.49787167116848646
0.13054000000000002	-0.4975928299958672
0.13055000000000003	-0.49731401604796355
0.13056	-0.49703522931919725
0.13057000000000002	-0.49675646980354665
0.13058	-0.49647773749499985
0.13059	-0.49619903238754876
0.13060000000000002	-0.4959203544751804
0.13061	-0.4956417037518849
0.13062	-0.49536308021166003
0.13063000000000002	-0.495084483848494
0.13064	-0.4948059146563832
0.13065000000000002	-0.494527372629323
0.13066000000000003	-0.49424885776131283
0.13067	-0.49397037004635314
0.13068000000000002	-0.4936919094784444
0.13069000000000003	-0.49341347605158997
0.1307	-0.49313506975979526
0.13071000000000002	-0.49285669059706483
0.13072	-0.49257833855740724
0.13073	-0.4923000136348303
0.13074000000000002	-0.49202171582334675
0.13075	-0.4917434451161973
0.13076000000000002	-0.4914652015062416
0.13077000000000003	-0.49118698498942703
0.13078	-0.49090879555977385
0.13079000000000002	-0.4906306332112979
0.13080000000000003	-0.49035249793802155
0.13081	-0.49007438973396866
0.13082000000000002	-0.48979630859316203
0.13083	-0.48951825450962927
0.13084	-0.4892402274767611
0.13085000000000002	-0.4889622274874975
0.13086	-0.4886842545376001
0.13087000000000001	-0.4884063086211018
0.13088000000000002	-0.4881283897320395
0.13089	-0.4878504978644597
0.13090000000000002	-0.48757263301238835
0.13091000000000003	-0.48729479516986707
0.13092	-0.4870169843304259
0.13093000000000002	-0.4867392004866293
0.13094000000000003	-0.48646144363451344
0.13095	-0.48618371376812713
0.13096000000000002	-0.48590601088151764
0.13097	-0.48562833496873786
0.13098	-0.4853506860238381
0.13099000000000002	-0.48507306404087286
0.131	-0.4847954690138989
0.13101000000000002	-0.48451790093697283
0.13102000000000003	-0.48424035980415636
0.13103	-0.48396284560950426
0.13104000000000002	-0.4836853583470765
0.13105000000000003	-0.48340789801094014
0.13106	-0.4831304645951554
0.13107000000000002	-0.4828530580937864
0.13108	-0.4825756785009012
0.13109	-0.48229832580970344
0.13110000000000002	-0.48202100001427406
0.13111	-0.48174370110954395
0.13112000000000001	-0.4814664290895865
0.13113000000000002	-0.48118918394847887
0.13114	-0.48091196568029937
0.13115000000000002	-0.4806347742791257
0.13116000000000003	-0.48035760973903935
0.13117	-0.4800804720541232
0.13118000000000002	-0.47980336121812067
0.13119	-0.4795262772251332
0.1312	-0.47924922006957205
0.13121000000000002	-0.47897218974552686
0.13122	-0.47869518624709195
0.13123	-0.47841820956835807
0.13124000000000002	-0.478141259703415
0.13125	-0.47786433664635825
0.13126000000000002	-0.4775874403912868
0.13127000000000003	-0.4773105709322969
0.13128	-0.4770337282634857
0.13129000000000002	-0.47675691237895224
0.13130000000000003	-0.4764801232727987
0.13131	-0.4762033609391296
0.13132000000000002	-0.4759266253720509
0.13133	-0.4756499165656688
0.13134	-0.47537323451408764
0.13135000000000002	-0.47509657921120346
0.13136	-0.47481995065132093
0.13137000000000001	-0.47454334882857124
0.13138000000000002	-0.47426677373706844
0.13139	-0.47399022537092855
0.13140000000000002	-0.47371370372426586
0.13141000000000003	-0.47343720879120255
0.13142	-0.4731607405658581
0.13143000000000002	-0.4728842990423487
0.13144	-0.4726078842147976
0.13145	-0.4723314960773273
0.13146000000000002	-0.47205513462406307
0.13147	-0.47177879984913323
0.13148	-0.47150249174666875
0.13149000000000002	-0.47122621031079415
0.1315	-0.47094995553564073
0.13151000000000002	-0.47067372741533925
0.13152000000000003	-0.47039752594402423
0.13153	-0.4701213511158326
0.13154000000000002	-0.4698452029248985
0.13155000000000003	-0.46956908136536113
0.13156	-0.46929298643136597
0.13157000000000002	-0.4690169181170461
0.13158	-0.46874087641614226
0.13159	-0.46846486132106796
0.13160000000000002	-0.46818887282811256
0.13161	-0.46791291093142046
0.13162000000000001	-0.46763697562514084
0.13163000000000002	-0.4673610669034255
0.13164	-0.4670851847604288
0.13165000000000002	-0.4668093291903034
0.13166000000000003	-0.46653350018463075
0.13167	-0.46625769773927206
0.13168000000000002	-0.46598192184926773
0.13169	-0.4657061725087825
0.1317	-0.46543044971197944
0.13171000000000002	-0.46515475345302537
0.13172	-0.4648790837260884
0.13173	-0.46460344052533575
0.13174000000000002	-0.46432782384493865
0.13175	-0.46405223367906945
0.13176000000000002	-0.4637766700219033
0.13177000000000003	-0.4635011328664873
0.13178	-0.4632256222076326
0.13179000000000002	-0.46295013803977714
0.13180000000000003	-0.46267468035589976
0.13181	-0.46239924915163
0.13182000000000002	-0.4621238444211459
0.13183	-0.4618484661580366
0.13184	-0.46157311435484694
0.13185000000000002	-0.46129778900801166
0.13186	-0.4610224901117249
0.13187000000000001	-0.46074721766018173
0.13188000000000002	-0.46047197164757425
0.13189	-0.46019675206810545
0.13190000000000002	-0.45992155891596714
0.13191000000000003	-0.45964639218535835
0.13192	-0.459371251870481
0.13193000000000002	-0.45909613796553583
0.13194	-0.45882105046472815
0.13195	-0.4585459893622605
0.13196000000000002	-0.45827095465233975
0.13197	-0.45799594632917456
0.13198000000000001	-0.45772096438697274
0.13199000000000002	-0.4574460088199454
0.132	-0.45717107962230535
0.13201000000000002	-0.45689617678826483
0.13202000000000003	-0.4566213003120389
0.13203	-0.45634645018784503
0.13204000000000002	-0.4560716264098991
0.13205000000000003	-0.4557968289724217
0.13206	-0.45552205786963584
0.13207000000000002	-0.45524731309576427
0.13208	-0.454972594645027
0.13209	-0.4546979025115151
0.13210000000000002	-0.45442323668914847
0.13211	-0.45414859717259526
0.13212000000000002	-0.4538739839560826
0.13213000000000003	-0.4535993970338419
0.13214	-0.45332483640010945
0.13215000000000002	-0.45305030204911345
0.13216000000000003	-0.4527757939750889
0.13217	-0.45250131217227246
0.13218000000000002	-0.45222685663490014
0.13219	-0.45195242735721225
0.1322	-0.45167802433344906
0.13221000000000002	-0.45140364755785584
0.13222	-0.45112929702467564
0.13223000000000001	-0.4508549727281506
0.13224000000000002	-0.4505806746625244
0.13225	-0.45030640282204476
0.13226000000000002	-0.4500321572009618
0.13227000000000003	-0.4497579377935254
0.13228	-0.4494837445939879
0.13229000000000002	-0.44920957759659985
0.13230000000000003	-0.448935436795615
0.13231	-0.44866132218529
0.13232000000000002	-0.44838723375988165
0.13233	-0.44811317151364854
0.13234	-0.4478391354408492
0.13235000000000002	-0.4475651255357454
0.13236	-0.4472911417926059
0.13237000000000002	-0.44701718420568926
0.13238000000000003	-0.44674325276926075
0.13239	-0.4464693474762338
0.13240000000000002	-0.4461954683213659
0.13241000000000003	-0.4459216152992944
0.13242	-0.44564778840292546
0.13243000000000002	-0.445373987628412
0.13244	-0.44510021296998953
0.13245	-0.44482646442048746
0.13246000000000002	-0.44455274197568606
0.13247	-0.4442790456298708
0.13248000000000001	-0.44400537537727397
0.13249000000000002	-0.4437317312116875
0.1325	-0.4434581131279516
0.13251000000000002	-0.44318452112035545
0.13252000000000003	-0.44291095518319296
0.13253	-0.4426374153107582
0.13254000000000002	-0.4423639014973449
0.13255	-0.4420904137372534
0.13256	-0.4418169520247826
0.13257000000000002	-0.44154351635422784
0.13258	-0.4412701067198923
0.13259	-0.440996723116075
0.13260000000000002	-0.44072336553708463
0.13261	-0.4404500339772238
0.13262000000000002	-0.44017672843079575
0.13263000000000003	-0.4399034488921087
0.13264	-0.4396301953554725
0.13265000000000002	-0.4393569678151986
0.13266000000000003	-0.43908376626560014
0.13267	-0.43881059070098766
0.13268000000000002	-0.4385374411156762
0.13269	-0.43826431750398304
0.1327	-0.43799121986022177
0.13271000000000002	-0.43771814817871185
0.13272	-0.437445102453774
0.13273000000000001	-0.437172082679728
0.13274000000000002	-0.4368990888508975
0.13275	-0.43662612096160724
0.13276000000000002	-0.4363531790061838
0.13277000000000003	-0.4360802629789544
0.13278	-0.435807372874246
0.13279000000000002	-0.43553450868638655
0.1328	-0.4352616704097087
0.13281	-0.4349888580385435
0.13282000000000002	-0.43471607156648456
0.13283	-0.4344433109873031
0.13284	-0.43417057629664607
0.13285000000000002	-0.43389786748885245
0.13286	-0.4336251845582632
0.13287000000000002	-0.43335252749921876
0.13288000000000003	-0.43307989630606414
0.13289	-0.43280729097314935
0.13290000000000002	-0.43253471149481354
0.13291000000000003	-0.43226215786540484
0.13292	-0.43198963007927266
0.13293000000000002	-0.4317171281307656
0.13294	-0.4314446520142377
0.13295	-0.43117220172404624
0.13296000000000002	-0.4308997772545419
0.13297	-0.43062737860008193
0.13298000000000001	-0.43035500575501856
0.13299000000000002	-0.43008265871371304
0.133	-0.42981033747052905
0.13301000000000002	-0.4295380420198212
0.13302000000000003	-0.42926577235595215
0.13303	-0.4289935284732869
0.13304000000000002	-0.428721310366189
0.13305	-0.42844911802778496
0.13306	-0.42817695145339274
0.13307000000000002	-0.42790481063767616
0.13308	-0.4276326955750073
0.13309	-0.4273606062597572
0.13310000000000002	-0.42708854268630175
0.13311	-0.4268165048490169
0.13312000000000002	-0.4265444927403984
0.13313000000000003	-0.426272506354999
0.13314	-0.42600054568839363
0.13315000000000002	-0.4257286107354916
0.13316000000000003	-0.42545670149068093
0.13317	-0.4251848179483511
0.13318000000000002	-0.42491296010289076
0.13319	-0.4246411279486927
0.1332	-0.4243693214801484
0.13321000000000002	-0.4240975406916526
0.13322	-0.42382578557760847
0.13323000000000002	-0.42355405613240776
0.13324000000000003	-0.42328235234944844
0.13325	-0.4230106742229022
0.13326000000000002	-0.4227390217484038
0.13327000000000003	-0.42246739492035734
0.13328	-0.42219579373316707
0.13329000000000002	-0.4219242181812386
0.1333	-0.4216526682589813
0.13331	-0.42138114396080323
0.13332000000000002	-0.421109645281116
0.13333	-0.4208381722143327
0.13334000000000001	-0.4205667247548652
0.13335000000000002	-0.4202953028971291
0.13336	-0.4200239066355423
0.13337000000000002	-0.41975253596452095
0.13338000000000003	-0.4194811908782761
0.13339	-0.4192098713706685
0.13340000000000002	-0.4189385774368894
0.13341000000000003	-0.4186673090713613
0.13342	-0.4183960662685094
0.13343000000000002	-0.41812484902275815
0.13344	-0.41785365732853647
0.13345	-0.41758249118027096
0.13346000000000002	-0.41731135057239266
0.13347	-0.41704023549933344
0.13348000000000002	-0.4167691459555245
0.13349000000000003	-0.41649808193540083
0.1335	-0.41622704343340144
0.13351000000000002	-0.4159560304439579
0.13352000000000003	-0.4156850429615092
0.13353	-0.41541408098049803
0.13354000000000002	-0.41514314449536355
0.13355	-0.4148722335005514
0.13356	-0.41460134799049964
0.13357000000000002	-0.4143304879596523
0.13358	-0.41405965340245626
0.13359000000000001	-0.41378884431335716
0.13360000000000002	-0.41351806068680463
0.13361	-0.4132473025172492
0.13362000000000002	-0.4129765697991416
0.13363000000000003	-0.41270586252693553
0.13364	-0.4124351806950848
0.13365000000000002	-0.4121645242980445
0.13366000000000003	-0.4118938933302726
0.13367	-0.4116232877862265
0.13368000000000002	-0.41135270766036375
0.13369	-0.41108215294714684
0.1337	-0.4108116236410364
0.13371000000000002	-0.4105411197364967
0.13372	-0.41027064122799317
0.13373000000000002	-0.41000018810999056
0.13374000000000003	-0.4097297603769571
0.13375	-0.4094593580233626
0.13376000000000002	-0.4091889810436787
0.13377000000000003	-0.4089186294323794
0.13378	-0.40864830318382483
0.13379000000000002	-0.4083780022920024
0.1338	-0.40810772675078727
0.13381	-0.40783747655444913
0.13382000000000002	-0.40756725169839364
0.13383	-0.407297052177598
0.13384000000000001	-0.40702687798654114
0.13385000000000002	-0.40675672911844724
0.13386	-0.40648660556836574
0.13387000000000002	-0.4062165073314921
0.13388000000000003	-0.40594643440232436
0.13389	-0.4056763867753545
0.13390000000000002	-0.4054063644450728
0.13391	-0.4051363674059769
0.13392	-0.4048663956525625
0.13393000000000002	-0.40459644917932924
0.13394	-0.40432652798077745
0.13395	-0.4040566320514076
0.13396000000000002	-0.40378676138572295
0.13397	-0.40351691597822803
0.13398000000000002	-0.4032470958234268
0.13399000000000003	-0.4029773009158266
0.134	-0.40270753124993625
0.13401000000000002	-0.4024377868202635
0.13402000000000003	-0.4021680676213197
0.13403	-0.4018983736476177
0.13404000000000002	-0.4016287048936726
0.13405	-0.40135906135399824
0.13406	-0.4010894430231081
0.13407000000000002	-0.40081984989371033
0.13408	-0.4005502819618621
0.13409000000000001	-0.40028073922236046
0.13410000000000002	-0.4000112216697293
0.13411	-0.3997417292984939
0.13412000000000002	-0.3994722621031832
0.13413000000000003	-0.3992028200783199
0.13414	-0.39893340321843335
0.13415000000000002	-0.39866401151805203
0.13416	-0.3983946449717076
0.13417	-0.3981253035739304
0.13418000000000002	-0.39785598731926
0.13419	-0.39758669620222686
0.1342	-0.39731743021736554
0.13421000000000002	-0.3970481893592181
0.13422	-0.39677897362232184
0.13423000000000002	-0.39650978300121353
0.13424000000000003	-0.3962406174904351
0.13425	-0.39597147708453
0.13426000000000002	-0.395702361778044
0.13427000000000003	-0.39543327156552077
0.13428	-0.39516420644150674
0.13429000000000002	-0.3948951664005483
0.1343	-0.3946261514361207
0.13431	-0.39435716154353107
0.13432000000000002	-0.3940881967176527
0.13433	-0.39381925695303993
0.13434000000000001	-0.3935503422442488
0.13435000000000002	-0.3932814525858339
0.13436	-0.3930125879723535
0.13437000000000002	-0.3927437483983649
0.13438000000000003	-0.39247493385842924
0.13439	-0.39220614434710876
0.13440000000000002	-0.3919373798589654
0.13441	-0.3916686403885696
0.13442	-0.39139992593048073
0.13443000000000002	-0.39113123647902676
0.13444	-0.3908625720287487
0.13445000000000001	-0.3905939325744831
0.13446000000000002	-0.3903253181108021
0.13447	-0.3900567286311319
0.13448000000000002	-0.38978816413105327
0.13449000000000003	-0.3895196246052873
0.1345	-0.3892511100484131
0.13451000000000002	-0.38898262045500875
0.13452000000000003	-0.38871415581965624
0.13453	-0.38844571613693835
0.13454000000000002	-0.388177301401441
0.13455	-0.38790891160774876
0.13456	-0.38764054675044435
0.13457000000000002	-0.3873722068241194
0.13458	-0.3871038918217129
0.13459000000000002	-0.3868356017392716
0.13460000000000003	-0.38656733657158404
0.13461	-0.3862990963132455
0.13462000000000002	-0.38603088095885063
0.13463000000000003	-0.38576269050299733
0.13464	-0.38549452494028513
0.13465000000000002	-0.3852263842653122
0.13466	-0.38495826847268194
0.13467	-0.3846901775569956
0.13468000000000002	-0.3844221115128568
0.13469	-0.38415407033487153
0.13470000000000001	-0.38388605401764797
0.13471000000000002	-0.3836180625557925
0.13472	-0.3833500959439132
0.13473000000000002	-0.38308215417661906
0.13474000000000003	-0.38281423724852204
0.13475	-0.38254634515423586
0.13476000000000002	-0.38227847788799707
0.13477000000000003	-0.3820106354446993
0.13478	-0.38174281781905933
0.13479000000000002	-0.38147502500508473
0.1348	-0.3812072569968613
0.13481	-0.38093951379015645
0.13482000000000002	-0.38067179537959406
0.13483	-0.380404101759799
0.13484000000000002	-0.3801364329253959
0.13485000000000003	-0.3798687888710148
0.13486	-0.37960116959128154
0.13487000000000002	-0.37933357508082804
0.13488000000000003	-0.3790660053342834
0.13489	-0.3787984603453645
0.13490000000000002	-0.3785309401085886
0.13491	-0.3782634446196268
0.13492	-0.37799597387311507
0.13493000000000002	-0.3777285278636938
0.13494	-0.3774611065860028
0.13495000000000001	-0.3771937100346818
0.13496000000000002	-0.37692633820437627
0.13497	-0.3766589910897321
0.13498000000000002	-0.37639166868539004
0.13499000000000003	-0.37612437098599993
0.135	-0.3758570979862096
0.13501000000000002	-0.37558984968066433
0.13502000000000003	-0.37532262606401695
0.13503	-0.37505542713091905
0.13504000000000002	-0.3747882528760212
0.13505	-0.37452110329397875
0.13506	-0.37425397837944585
0.13507000000000002	-0.3739868781270799
0.13508	-0.3737198025311222
0.13509000000000002	-0.3734527515865901
0.13510000000000003	-0.3731857252879739
0.13511	-0.3729187236295363
0.13512000000000002	-0.3726517466065754
0.13513000000000003	-0.3723847942137551
0.13514	-0.3721178664447736
0.13515000000000002	-0.37185096329502443
0.13516	-0.37158408475942506
0.13517	-0.37131723083264606
0.13518000000000002	-0.3710504015093618
0.13519	-0.37078359678424777
0.13520000000000001	-0.3705168166519817
0.13521000000000002	-0.3702500611072384
0.13522	-0.36998333014469575
0.13523000000000002	-0.3697166237590316
0.13524000000000003	-0.36944994194492786
0.13525	-0.3691832846970682
0.13526000000000002	-0.3689166520101363
0.13527	-0.3686500438788155
0.13528	-0.36838346029779273
0.13529000000000002	-0.36811690126175567
0.1353	-0.36785036676485877
0.13531	-0.36758385680112743
0.13532000000000002	-0.36731737136645465
0.13533	-0.36705091045553545
0.13534000000000002	-0.3667844740630636
0.13535000000000003	-0.36651806218373745
0.13536	-0.3662516748122594
0.13537000000000002	-0.3659853119433229
0.13538000000000003	-0.36571897357163013
0.13539	-0.36545265969188473
0.13540000000000002	-0.36518637029878626
0.13541	-0.36492010538704034
0.13542	-0.36465386495135105
0.13543000000000002	-0.36438764898642584
0.13544	-0.36412145748697433
0.13545000000000001	-0.3638552904477042
0.13546000000000002	-0.36358914786332625
0.13547	-0.3633230297285531
0.13548000000000002	-0.3630569360380962
0.13549000000000003	-0.36279086678667094
0.1355	-0.3625248219689935
0.13551000000000002	-0.3622588015797795
0.13552	-0.36199280561374847
0.13553	-0.361726834065623
0.13554000000000002	-0.36146088693009404
0.13555	-0.36119496420066977
0.13556	-0.360929065873315
0.13557000000000002	-0.3606631919427575
0.13558	-0.36039734240372484
0.13559000000000002	-0.3601315172509402
0.13560000000000003	-0.3598657164791332
0.13561	-0.35959994008303436
0.13562000000000002	-0.3593341880573736
0.13563000000000003	-0.35906846039688417
0.13564	-0.3588027570963004
0.13565000000000002	-0.3585370781503574
0.13566	-0.3582714235537933
0.13567	-0.35800579330134225
0.13568000000000002	-0.3577401873877437
0.13569	-0.35747460580773865
0.13570000000000002	-0.35720904855606855
0.13571000000000003	-0.35694351562701215
0.13572	-0.3566780070142465
0.13573000000000002	-0.35641252271379104
0.13574000000000003	-0.35614706272065644
0.13575	-0.35588162702959986
0.13576000000000002	-0.35561621563536616
0.13577	-0.35535082853242106
0.13578	-0.35508546571447547
0.13579000000000002	-0.3548201271776163
0.1358	-0.3545548129166016
0.13581000000000001	-0.35428952292521676
0.13582000000000002	-0.3540242571990294
0.13583	-0.35375901573297047
0.13584000000000002	-0.3534937985218019
0.13585000000000003	-0.3532286055602898
0.13586	-0.3529634368432078
0.13587000000000002	-0.3526982923653171
0.13588000000000003	-0.35243317212138414
0.13589	-0.35216807610617956
0.13590000000000002	-0.3519030043144727
0.13591	-0.3516379567410372
0.13592	-0.35137293338064746
0.13593000000000002	-0.3511079342280775
0.13594	-0.3508429592781032
0.13595000000000002	-0.3505780085255
0.13596000000000003	-0.3503130819650485
0.13597	-0.3500481795915276
0.13598000000000002	-0.34978330139971703
0.13599000000000003	-0.34951844738439947
0.136	-0.34925361754035883
0.13601000000000002	-0.34898881186237857
0.13602	-0.3487240303452458
0.13603	-0.3484592729823224
0.13604000000000002	-0.3481945397696332
0.13605	-0.3479298307021633
0.13606000000000001	-0.3476651457747042
0.13607000000000002	-0.3474004849820502
0.13608	-0.3471358483189971
0.13609000000000002	-0.3468712357803399
0.13610000000000003	-0.34660664736087704
0.13611	-0.34634208305540803
0.13612000000000002	-0.34607754285873127
0.13613000000000003	-0.3458130267656489
0.13614	-0.34554853477096786
0.13615000000000002	-0.3452840668694898
0.13616	-0.34501962305602124
0.13617	-0.3447552033253644
0.13618000000000002	-0.34449080767232765
0.13619	-0.3442264360917262
0.13620000000000002	-0.3439620885783621
0.13621000000000003	-0.34369776512704686
0.13622	-0.34343346573259437
0.13623000000000002	-0.3431691903898156
0.13624000000000003	-0.3429049390935262
0.13625	-0.3426407118385462
0.13626000000000002	-0.34237650861968794
0.13627	-0.3421123294317713
0.13628	-0.34184817426961456
0.13629000000000002	-0.34158404312803914
0.1363	-0.3413199360018681
0.13631000000000001	-0.34105585288585943
0.13632000000000002	-0.34079179377479657
0.13633	-0.34052775866361207
0.13634000000000002	-0.3402637475471316
0.13635000000000003	-0.3399997604201843
0.13636	-0.3397357972775573
0.13637000000000002	-0.3394718581137454
0.13638000000000003	-0.33920794292396095
0.13639	-0.33894405170304004
0.13640000000000002	-0.3386801844458146
0.13641	-0.33841634114712205
0.13642	-0.33815252180179867
0.13643000000000002	-0.337888726404684
0.13644	-0.3376249549506207
0.13645000000000002	-0.33736120743444914
0.13646000000000003	-0.33709748385101257
0.13647	-0.33683378419509513
0.13648000000000002	-0.33657010846058977
0.13649000000000003	-0.3363064566433554
0.1365	-0.33604282873824115
0.13651000000000002	-0.3357792247400974
0.13652	-0.3355156446437781
0.13653	-0.335252088443749
0.13654000000000002	-0.3349885561339572
0.13655	-0.33472504771055295
0.13656000000000001	-0.3344615631683921
0.13657000000000002	-0.3341981025023343
0.13658	-0.3339346657072402
0.13659000000000002	-0.3336712527779694
0.13660000000000003	-0.3334078637093852
0.13661	-0.333144498496352
0.13662000000000002	-0.332881157133733
0.13663	-0.3326178396163958
0.13664	-0.3323545459392064
0.13665000000000002	-0.3320912760970337
0.13666	-0.3318280300847483
0.13667	-0.3315648078972197
0.13668000000000002	-0.33130160952932086
0.13669	-0.3310384349759258
0.13670000000000002	-0.3307752842319076
0.13671000000000003	-0.33051215729214284
0.13672	-0.33024905415151024
0.13673000000000002	-0.3299859748048906
0.13674000000000003	-0.329722919247163
0.13675	-0.3294598874719335
0.13676000000000002	-0.3291968794736447
0.13677	-0.32893389524890015
0.13678	-0.3286709347925855
0.13679000000000002	-0.32840799809894344
0.1368	-0.3281450851630176
0.13681000000000001	-0.3278821959801923
0.13682000000000002	-0.3276193305448061
0.13683	-0.3273564888521086
0.13684000000000002	-0.32709367089719626
0.13685000000000003	-0.32683087667496447
0.13686	-0.3265681061803093
0.13687000000000002	-0.32630535940812766
0.13688	-0.32604263635332054
0.13689	-0.32577993701078706
0.13690000000000002	-0.32551726137542997
0.13691	-0.325254609442153
0.13692000000000001	-0.32499198120586203
0.13693000000000002	-0.3247293766614618
0.13694	-0.32446679580385834
0.13695000000000002	-0.32420423862795805
0.13696000000000003	-0.32394170512867093
0.13697	-0.32367919530090794
0.13698000000000002	-0.32341670913957904
0.13699000000000003	-0.3231542466396006
0.137	-0.3228918077958857
0.13701000000000002	-0.32262939260298157
0.13702	-0.3223670010561464
0.13703	-0.3221046331503243
0.13704000000000002	-0.3218422888804338
0.13705	-0.32157996824139634
0.13706000000000002	-0.321317671228132
0.13707000000000003	-0.3210553978355664
0.13708	-0.3207931480586224
0.13709000000000002	-0.32053092189222376
0.13710000000000003	-0.3202687193312976
0.13711	-0.32000654037077203
0.13712000000000002	-0.319744385005575
0.13713	-0.3194822532306376
0.13714	-0.31922014504048746
0.13715000000000002	-0.31895806042986685
0.13716	-0.3186959993943074
0.13717000000000001	-0.31843396192874834
0.13718000000000002	-0.3181719480281238
0.13719	-0.3179099576873728
0.13720000000000002	-0.3176479909014334
0.13721000000000003	-0.31738604766524753
0.13722	-0.3171241279737591
0.13723000000000002	-0.31686223182190887
0.13724000000000003	-0.3166003592046454
0.13725	-0.31633851011691294
0.13726000000000002	-0.31607668455365856
0.13727	-0.31581488250982914
0.13728	-0.3155531039803724
0.13729000000000002	-0.3152913489602396
0.1373	-0.31502961744438296
0.13731000000000002	-0.3147679094277601
0.13732000000000003	-0.314506224905322
0.13733	-0.31424456387202204
0.13734000000000002	-0.31398292632281555
0.13735000000000003	-0.31372131225205785
0.13736	-0.3134597216543666
0.13737000000000002	-0.31319815452565003
0.13738	-0.3129366108608725
0.13739	-0.31267509065499594
0.13740000000000002	-0.3124135939029863
0.13741	-0.31215212059980757
0.13742000000000001	-0.31189067074004156
0.13743000000000002	-0.31162924431904504
0.13744	-0.3113678413317883
0.13745000000000002	-0.3111064617732409
0.13746000000000003	-0.31084510563837553
0.13747	-0.3105837729214496
0.13748000000000002	-0.31032246361747046
0.13749000000000003	-0.3100611777221035
0.1375	-0.3097999152303307
0.13751000000000002	-0.3095386761371268
0.13752	-0.3092774604374744
0.13753	-0.30901626812635496
0.13754000000000002	-0.3087550991987505
0.13755	-0.30849395364964594
0.13756000000000002	-0.3082328314740253
0.13757000000000003	-0.30797173266687616
0.13758	-0.3077106572231867
0.13759000000000002	-0.3074496051379449
0.13760000000000003	-0.3071885764061454
0.13761	-0.3069275710227763
0.13762000000000002	-0.3066665889828287
0.13763	-0.3064056302812978
0.13764	-0.30614469491317703
0.13765000000000002	-0.30588378287313434
0.13766	-0.30562289415645827
0.13767000000000001	-0.3053620287581858
0.13768000000000002	-0.3051011866733178
0.13769	-0.3048403678968567
0.13770000000000002	-0.30457957242380573
0.13771000000000003	-0.3043188002491684
0.13772	-0.30405805136794845
0.13773000000000002	-0.3037973257744542
0.13774000000000003	-0.30353662346374366
0.13775	-0.3032759444314783
0.13776000000000002	-0.30301528867266636
0.13777	-0.3027546561823196
0.13778	-0.30249404695544935
0.13779000000000002	-0.302233460987072
0.1378	-0.30197289827220225
0.13781000000000002	-0.30171235880501707
0.13782000000000003	-0.30145184258128527
0.13783	-0.3011913495961187
0.13784000000000002	-0.30093087984453526
0.13785000000000003	-0.30067043332155763
0.13786	-0.30041001002220985
0.13787000000000002	-0.3001496099415151
0.13788	-0.2998892330745011
0.13789	-0.29962887941619565
0.13790000000000002	-0.2993685489616242
0.13791	-0.2991082417058165
0.13792000000000001	-0.29884795764380145
0.13793000000000002	-0.29858769677061137
0.13794	-0.2983274590812794
0.13795000000000002	-0.2980672445708379
0.13796000000000003	-0.29780705323432266
0.13797	-0.2975468850667704
0.13798000000000002	-0.2972867400632171
0.13799	-0.2970266182187026
0.138	-0.2967665195282648
0.13801000000000002	-0.2965064439869459
0.13802	-0.2962463915897889
0.13803	-0.2959863623314208
0.13804000000000002	-0.2957263562066985
0.13805	-0.29546637321127317
0.13806000000000002	-0.29520641334019243
0.13807000000000003	-0.2949464765885025
0.13808	-0.29468656295125367
0.13809000000000002	-0.2944266724234978
0.13810000000000003	-0.29416680500028547
0.13811	-0.293906960676669
0.13812000000000002	-0.293647139447701
0.13813	-0.293387341308438
0.13814	-0.2931275662539351
0.13815000000000002	-0.2928678142792544
0.13816	-0.292608085379451
0.13817000000000002	-0.2923483795485362
0.13818000000000003	-0.2920886967822474
0.13819	-0.2918290370752827
0.13820000000000002	-0.2915694004228913
0.13821000000000003	-0.29130978682070024
0.13822	-0.291050196263779
0.13823000000000002	-0.29079062874719797
0.13824	-0.2905310842660266
0.13825	-0.2902715628153351
0.13826000000000002	-0.2900120643901971
0.13827	-0.2897525889856891
0.13828000000000001	-0.28949313659688347
0.13829000000000002	-0.28923370721851394
0.1383	-0.28897430084600334
0.13831000000000002	-0.2887149174744291
0.13832000000000003	-0.2884555570988741
0.13833	-0.28819621971441994
0.13834000000000002	-0.2879369053161468
0.13835000000000003	-0.2876776138991392
0.13836	-0.28741834545848277
0.13837000000000002	-0.2871590999892619
0.13838	-0.28689987748656554
0.13839	-0.2866406779454806
0.13840000000000002	-0.28638150136109713
0.13841	-0.28612234772850664
0.13842000000000002	-0.28586321704279954
0.13843000000000003	-0.2856041092990715
0.13844	-0.2853450244924152
0.13845000000000002	-0.28508596261792457
0.13846000000000003	-0.28482692367069956
0.13847	-0.2845679076453654
0.13848000000000002	-0.28430891453710544
0.13849	-0.28404994434140923
0.1385	-0.2837909970533772
0.13851000000000002	-0.2835320726681132
0.13852	-0.28327317118072265
0.13853000000000001	-0.2830142925859116
0.13854000000000002	-0.2827554368789384
0.13855	-0.2824966040551599
0.13856000000000002	-0.282237794109684
0.13857000000000003	-0.2819790070376216
0.13858	-0.28172024283408476
0.13859000000000002	-0.2814615014941869
0.13860000000000003	-0.28120278301304014
0.13861	-0.2809440873857599
0.13862000000000002	-0.28068541460746066
0.13863	-0.2804267646732609
0.13864	-0.2801681375782777
0.13865000000000002	-0.2799095333176307
0.13866	-0.27965095188644146
0.13867000000000002	-0.2793923932798301
0.13868000000000003	-0.2791338574929203
0.13869	-0.2788753445208365
0.13870000000000002	-0.2786168543586657
0.13871000000000003	-0.27835838700038723
0.13872	-0.2780999424423193
0.13873000000000002	-0.2778415206795882
0.13874	-0.2775831217073253
0.13875	-0.27732474552066394
0.13876000000000002	-0.27706639211473416
0.13877	-0.2768080614846704
0.13878000000000001	-0.27654975362560685
0.13879000000000002	-0.27629146853267994
0.1388	-0.2760332062010312
0.13881000000000002	-0.2757749666257938
0.13882000000000003	-0.27551674980210783
0.13883	-0.27525855572511465
0.13884000000000002	-0.2750003843899545
0.13885000000000003	-0.2747422357917724
0.13886	-0.27448410992571304
0.13887000000000002	-0.2742260067869222
0.13888	-0.27396792637054423
0.13889	-0.27370986867172525
0.13890000000000002	-0.2734518336856142
0.13891	-0.27319382140640985
0.13892000000000002	-0.2729358318298877
0.13893000000000003	-0.27267786495129326
0.13894	-0.2724199207660215
0.13895000000000002	-0.2721619992692272
0.13896000000000003	-0.27190410045606817
0.13897	-0.27164622432170354
0.13898000000000002	-0.2713883708609378
0.13899	-0.2711305400683352
0.139	-0.27087273194001193
0.13901000000000002	-0.270614946471133
0.13902	-0.2703571836568641
0.13903000000000001	-0.27009944349237186
0.13904000000000002	-0.2698417259728255
0.13905	-0.26958403109339163
0.13906000000000002	-0.26932635884923817
0.13907000000000003	-0.269068709235537
0.13908	-0.26881108224746036
0.13909000000000002	-0.2685534778801801
0.13910000000000003	-0.2682958961288711
0.13911	-0.26803833698871116
0.13912000000000002	-0.2677808004548773
0.13913	-0.26752328652227125
0.13914	-0.2672657951858181
0.13915000000000002	-0.2670083264412271
0.13916	-0.2667508802836807
0.13917000000000002	-0.2664934567083607
0.13918000000000003	-0.26623605571045206
0.13919	-0.26597867728514063
0.13920000000000002	-0.2657213214276114
0.13921000000000003	-0.26546398813305416
0.13922	-0.26520667739665804
0.13923000000000002	-0.26494938921361016
0.13924	-0.2646921235791027
0.13925	-0.26443488048832736
0.13926000000000002	-0.2641776599364793
0.13927	-0.2639204619182635
0.13928000000000001	-0.26366328642895276
0.13929000000000002	-0.2634061334641562
0.1393	-0.2631490030190719
0.13931000000000002	-0.26289189508889726
0.13932000000000003	-0.2626348096688364
0.13933	-0.2623777467540891
0.13934000000000002	-0.26212070633985524
0.13935	-0.26186368842133967
0.13936	-0.2616066929937456
0.13937000000000002	-0.2613497200522794
0.13938	-0.2610927695921501
0.13939000000000001	-0.26083584160856366
0.13940000000000002	-0.2605789360967288
0.13941	-0.2603220530518565
0.13942000000000002	-0.26006519246915666
0.13943000000000003	-0.2598083543438423
0.13944	-0.2595515386711278
0.13945000000000002	-0.25929474544622977
0.13946000000000003	-0.2590379746643612
0.13947	-0.2587812263207394
0.13948000000000002	-0.2585245004105812
0.13949	-0.2582677969291069
0.1395	-0.2580111158715353
0.13951000000000002	-0.25775445723308843
0.13952	-0.2574978210089894
0.13953000000000002	-0.2572412071944603
0.13954000000000003	-0.25698461578472687
0.13955	-0.25672804677501576
0.13956000000000002	-0.2564715001603599
0.13957000000000003	-0.25621497593607667
0.13958	-0.25595847409750083
0.13959000000000002	-0.2557019946398615
0.1396	-0.25544553755839244
0.13961	-0.2551891028483273
0.13962000000000002	-0.2549326905046991
0.13963	-0.2546763005220375
0.13964000000000001	-0.2544199328964893
0.13965000000000002	-0.25416358762329416
0.13966	-0.25390726469768965
0.13967000000000002	-0.253650964114915
0.13968000000000003	-0.2533946858693643
0.13969	-0.25313842995688224
0.13970000000000002	-0.2528821963729638
0.13971000000000003	-0.2526259851128564
0.13972	-0.2523697961718061
0.13973000000000002	-0.25211362954505956
0.13974	-0.25185748522786733
0.13975	-0.2516013632154785
0.13976000000000002	-0.251345263503145
0.13977	-0.25108918608612246
0.13978000000000002	-0.2508331309596631
0.13979000000000003	-0.25057709811880646
0.1398	-0.2503210875573143
0.13981000000000002	-0.2500650992721515
0.13982000000000003	-0.24980913325858514
0.13983	-0.24955318951187708
0.13984000000000002	-0.2492972680272882
0.13985	-0.2490413688000833
0.13986	-0.24878549182552548
0.13987000000000002	-0.24852963709888093
0.13988	-0.24827380461541712
0.13989000000000001	-0.24801799437040234
0.13990000000000002	-0.24776220635910523
0.13991	-0.24750644057679716
0.13992000000000002	-0.24725069701874614
0.13993000000000003	-0.2469949756802246
0.13994	-0.24673927655650646
0.13995000000000002	-0.2464835996428646
0.13996000000000003	-0.24622794493457503
0.13997	-0.245972312426915
0.13998000000000002	-0.24571670211516056
0.13999	-0.24546111399459183
0.14	-0.24520554806048703
0.14001000000000002	-0.24495000430812783
0.14002	-0.24469448273279673
0.14003000000000002	-0.24443898332977818
0.14004000000000003	-0.2441835060943546
0.14005	-0.24392805102179121
0.14006000000000002	-0.24367261810738594
0.14007000000000003	-0.24341720734616953
0.14008	-0.24316181873365794
0.14009000000000002	-0.24290645226517865
0.1401	-0.2426511079360254
0.14011	-0.24239578574148593
0.14012000000000002	-0.2421404856768538
0.14013	-0.2418852077374237
0.14014000000000001	-0.24162995191848904
0.14015000000000002	-0.24137471821534687
0.14016	-0.24111950662329493
0.14017000000000002	-0.24086431713763157
0.14018000000000003	-0.24060914975365919
0.14019	-0.24035400446662408
0.14020000000000002	-0.24009888127165763
0.14021000000000003	-0.23984378016428426
0.14022	-0.23958870113980882
0.14023000000000002	-0.2393336441935349
0.14024	-0.2390786093202752
0.14025	-0.23882359651578539
0.14026000000000002	-0.23856860577542152
0.14027	-0.23831363709449402
0.14028000000000002	-0.23805869046831216
0.14029000000000003	-0.2378037658921886
0.1403	-0.2375488633614371
0.14031000000000002	-0.23729398287137077
0.14032000000000003	-0.23703912441730474
0.14033	-0.23678428799455592
0.14034000000000002	-0.23652947359769902
0.14035	-0.23627468122252698
0.14036	-0.23601991086463067
0.14037000000000002	-0.23576516251933324
0.14038	-0.23551043618195783
0.14039000000000001	-0.2352557318478267
0.14040000000000002	-0.2350010495122654
0.14041	-0.2347463891706016
0.14042000000000002	-0.23449175081816556
0.14043000000000003	-0.23423713445028152
0.14044	-0.2339825400622803
0.14045000000000002	-0.23372796764922507
0.14046000000000003	-0.233473417206299
0.14047	-0.23321888872925345
0.14048000000000002	-0.2329643822134198
0.14049	-0.2327098976541349
0.1405	-0.23245543504673427
0.14051000000000002	-0.2322009943857926
0.14052	-0.2319465756673967
0.14053000000000002	-0.23169217888690402
0.14054000000000003	-0.23143780403965633
0.14055	-0.23118345112099675
0.14056000000000002	-0.23092912012626807
0.14057000000000003	-0.23067481105081478
0.14058	-0.2304205238899831
0.14059000000000002	-0.2301662586391183
0.1406	-0.2299120152935695
0.14061	-0.22965779384770366
0.14062000000000002	-0.22940359429775714
0.14063	-0.22914941663918095
0.14064000000000002	-0.2288952608673268
0.14065000000000003	-0.22864112697681988
0.14066	-0.22838701496349753
0.14067000000000002	-0.22813292482296618
0.14068000000000003	-0.22787885655058487
0.14069	-0.2276248101417149
0.14070000000000002	-0.22737078559171478
0.14071	-0.22711678289594509
0.14072	-0.2268628020497666
0.14073000000000002	-0.22660884304854323
0.14074	-0.22635490588764248
0.14075000000000001	-0.22610099056242924
0.14076000000000002	-0.225847097068267
0.14077	-0.22559322540052407
0.14078000000000002	-0.2253393755545674
0.14079000000000003	-0.22508554752576732
0.1408	-0.22483174130949724
0.14081000000000002	-0.22457795690112675
0.14082000000000003	-0.22432419429602835
0.14083	-0.22407045348935603
0.14084000000000002	-0.22381673447667277
0.14085	-0.22356303725338797
0.14086	-0.22330936181487782
0.14087000000000002	-0.22305570815652132
0.14088	-0.2228020762736988
0.14089000000000002	-0.22254846616178942
0.14090000000000003	-0.22229487781617555
0.14091	-0.22204131123224058
0.14092000000000002	-0.221787766405367
0.14093000000000003	-0.22153424333094024
0.14094	-0.22128074200434703
0.14095000000000002	-0.22102726242097298
0.14096	-0.22077380457620877
0.14097	-0.22052036846544135
0.14098000000000002	-0.22026695408406113
0.14099	-0.22001356142745981
0.14100000000000001	-0.2197601904910286
0.14101000000000002	-0.21950684127016132
0.14102	-0.2192535137602532
0.14103000000000002	-0.21900020795670033
0.14104000000000003	-0.21874692385489866
0.14105	-0.21849366144982996
0.14106000000000002	-0.21824042073680364
0.14107000000000003	-0.21798720171173022
0.14108	-0.21773400437001006
0.14109000000000002	-0.21748082870704452
0.1411	-0.2172276747182391
0.14111	-0.216974542398599
0.14112000000000002	-0.21672143174370503
0.14113	-0.2164683427491927
0.14114000000000002	-0.21621527541047098
0.14115000000000003	-0.21596222972294934
0.14116	-0.21570920568203944
0.14117000000000002	-0.21545620328315265
0.14118000000000003	-0.2152032225217046
0.14119	-0.21495026339311069
0.14120000000000002	-0.21469732589278234
0.14121	-0.21444441001613743
0.14122	-0.21419151575859277
0.14123000000000002	-0.21393864311556782
0.14124	-0.21368579208248165
0.14125000000000001	-0.21343296265475364
0.14126000000000002	-0.213180154827798
0.14127	-0.21292736859694755
0.14128000000000002	-0.21267460395772358
0.14129000000000003	-0.21242186090555162
0.1413	-0.21216913943585827
0.14131000000000002	-0.21191643954407002
0.14132000000000003	-0.2116637612256169
0.14133	-0.21141110447592623
0.14134000000000002	-0.2111584692904267
0.14135	-0.21090585566455078
0.14136	-0.21065326359372927
0.14137000000000002	-0.21040069307339607
0.14138	-0.2101481440989867
0.14139000000000002	-0.20989561666593695
0.14140000000000003	-0.20964311076968156
0.14141	-0.209390626405645
0.14142000000000002	-0.20913816356832174
0.14143000000000003	-0.208885722254112
0.14144	-0.20863330245845785
0.14145000000000002	-0.20838090417680025
0.14146	-0.20812852740442137
0.14147	-0.2078761721368601
0.14148000000000002	-0.20762383836963183
0.14149	-0.20737152609818488
0.14150000000000001	-0.20711923531796475
0.14151000000000002	-0.20686696602442117
0.14152	-0.2066147182130051
0.14153000000000002	-0.2063624918791662
0.14154000000000003	-0.20611028701835754
0.14155	-0.20585810362603307
0.14156000000000002	-0.2056059416976457
0.14157000000000003	-0.20535380122865393
0.14158	-0.20510168221451347
0.14159000000000002	-0.2048495846506794
0.1416	-0.20459750853261416
0.14161	-0.2043454538557733
0.14162000000000002	-0.20409342061479838
0.14163	-0.20384140880592908
0.14164000000000002	-0.20358941842467262
0.14165000000000003	-0.20333744946649393
0.14166	-0.20308550192685934
0.14167000000000002	-0.20283357580123512
0.14168000000000003	-0.20258167108508765
0.14169	-0.2023297877738861
0.14170000000000002	-0.2020779258630985
0.14171	-0.20182608534819957
0.14172	-0.2015742662246566
0.14173000000000002	-0.20132246848794305
0.14174	-0.2010706921330588
0.14175000000000001	-0.20081893715575894
0.14176000000000002	-0.20056720355141136
0.14177	-0.20031549131469673
0.14178000000000002	-0.20006380044219835
0.14179000000000003	-0.19981213092939784
0.1418	-0.1995604827717777
0.14181000000000002	-0.19930885596482018
0.14182000000000003	-0.1990572505040104
0.14183	-0.1988056663848329
0.14184000000000002	-0.19855410360277223
0.14185	-0.19830256215331668
0.14186	-0.19805104203195292
0.14187000000000002	-0.19779954323417065
0.14188	-0.19754806575546255
0.14189000000000002	-0.1972966095913173
0.14190000000000003	-0.1970451747372269
0.14191	-0.1967937611886853
0.14192000000000002	-0.19654236894118532
0.14193000000000003	-0.1962909979902228
0.14194	-0.19603964833101784
0.14195000000000002	-0.19578831995918078
0.14196	-0.19553701287037714
0.14197	-0.19528572706010297
0.14198000000000002	-0.1950344625238594
0.14199	-0.1947832192571486
0.14200000000000002	-0.19453199725547166
0.14201000000000003	-0.19428079651433453
0.14202	-0.19402961702924074
0.14203000000000002	-0.19377845879569683
0.14204000000000003	-0.1935273218092082
0.14205	-0.19327620606528265
0.14206000000000002	-0.19302511155942761
0.14207	-0.19277403828715445
0.14208	-0.1925229862439724
0.14209000000000002	-0.19227195542524966
0.1421	-0.192020945826578
0.14211000000000001	-0.19176995744353667
0.14212000000000002	-0.19151899027164157
0.14213	-0.19126804430640942
0.14214000000000002	-0.19101711954335615
0.14215000000000003	-0.19076621597800117
0.14216	-0.1905153336058663
0.14217000000000002	-0.1902644724224694
0.14218000000000003	-0.19001363242333094
0.14219	-0.18976281360397407
0.14220000000000002	-0.18951201595992057
0.14221	-0.18926123948669635
0.14222	-0.18901048417955627
0.14223000000000002	-0.18875975003370107
0.14224	-0.1885090370452581
0.14225000000000002	-0.18825834520975507
0.14226000000000003	-0.18800767452272316
0.14227	-0.18775702497969565
0.14228000000000002	-0.1875063965762022
0.14229000000000003	-0.18725578930777656
0.1423	-0.18700520316995392
0.14231000000000002	-0.1867546381582682
0.14232	-0.1865040942682576
0.14233	-0.1862535714954579
0.14234000000000002	-0.18600306983540996
0.14235	-0.18575258928365457
0.14236000000000001	-0.1855021298357287
0.14237000000000002	-0.185251691487174
0.14238	-0.1850012742335338
0.14239000000000002	-0.1847508780703499
0.14240000000000003	-0.18450050299316784
0.14241	-0.18425014899753364
0.14242000000000002	-0.18399981607868504
0.14243000000000003	-0.18374950423227138
0.14244	-0.1834992134540517
0.14245000000000002	-0.18324894373957648
0.14246	-0.18299869508439656
0.14247	-0.1827484674837723
0.14248000000000002	-0.1824982609330892
0.14249	-0.18224807542836646
0.14250000000000002	-0.18199791096515783
0.14251000000000003	-0.18174776753902125
0.14252	-0.18149764514551572
0.14253000000000002	-0.18124754378020055
0.14254000000000003	-0.18099746343863568
0.14255	-0.18074740411638285
0.14256000000000002	-0.18049736580900308
0.14257	-0.1802473485120615
0.14258	-0.17999735222083166
0.14259000000000002	-0.1797473769307054
0.1426	-0.1794974226377161
0.14261000000000001	-0.17924748933743026
0.14262000000000002	-0.17899757702541755
0.14263	-0.17874768569724847
0.14264000000000002	-0.17849781534849335
0.14265000000000003	-0.17824796597472503
0.14266	-0.17799813757151614
0.14267000000000002	-0.17774833013444086
0.14268000000000003	-0.1774985436590739
0.14269	-0.17724877814099096
0.14270000000000002	-0.1769990335757677
0.14271	-0.1767493099588969
0.14272	-0.17649960728575725
0.14273000000000002	-0.17624992555218338
0.14274	-0.1760002647537903
0.14275000000000002	-0.17575062488615878
0.14276000000000003	-0.1755010059448727
0.14277	-0.175251407925517
0.14278000000000002	-0.17500183082367565
0.14279000000000003	-0.1747522746349368
0.1428	-0.17450273935488742
0.14281000000000002	-0.1742532249791141
0.14282	-0.17400373150320778
0.14283	-0.1737542589227574
0.14284000000000002	-0.17350480723335468
0.14285	-0.17325537643059244
0.14286000000000001	-0.17300596651006275
0.14287000000000002	-0.17275657746736045
0.14288	-0.1725072092980817
0.14289000000000002	-0.17225786199782128
0.14290000000000003	-0.17200853556217724
0.14291	-0.17175922998674856
0.14292000000000002	-0.1715099452671332
0.14293000000000003	-0.17126068139893222
0.14294	-0.1710114383777476
0.14295000000000002	-0.17076221619918022
0.14296	-0.1705130148588349
0.14297	-0.1702638343518993
0.14298000000000002	-0.17001467467424983
0.14299	-0.16976553582164217
0.14300000000000002	-0.16951641778968168
0.14301000000000003	-0.16926732057397853
0.14302	-0.1690182441701418
0.14303000000000002	-0.1687691885731693
0.14304000000000003	-0.16852015377913382
0.14305	-0.1682711397838041
0.14306000000000002	-0.1680221465827919
0.14307	-0.16777317417157186
0.14308	-0.16752422254558014
0.14309000000000002	-0.16727529170075775
0.1431	-0.16702638163272454
0.14311000000000001	-0.16677749233710062
0.14312000000000002	-0.16652862380950562
0.14313	-0.1662797760455634
0.14314000000000002	-0.16603094904089466
0.14315000000000003	-0.1657821427911235
0.14316	-0.16553335729187618
0.14317000000000002	-0.1652845925387767
0.14318000000000003	-0.16503584852704492
0.14319	-0.16478712525245545
0.14320000000000002	-0.16453842271090072
0.14321	-0.1642897408980126
0.14322000000000001	-0.16404107980942137
0.14323000000000002	-0.16379243944076022
0.14324	-0.16354381978766355
0.14325000000000002	-0.16329522084576442
0.14326000000000003	-0.1630466426106991
0.14327	-0.1627980850781049
0.14328000000000002	-0.16254954824361784
0.14329000000000003	-0.1623010321028784
0.1433	-0.16205253665152633
0.14331000000000002	-0.16180406188520277
0.14332	-0.1615556077995487
0.14333	-0.1613071743902044
0.14334000000000002	-0.16105876165279934
0.14335	-0.16081036958283607
0.14336000000000002	-0.1605619981761164
0.14337000000000003	-0.16031364742828774
0.14338	-0.1600653173349983
0.14339000000000002	-0.1598170078918953
0.14340000000000003	-0.1595687190946291
0.14341	-0.1593204509388509
0.14342000000000002	-0.159072203420211
0.14343	-0.1588239765343632
0.14344	-0.15857577027695968
0.14345000000000002	-0.1583275846436557
0.14346	-0.15807941963010744
0.14347000000000001	-0.15783127523197008
0.14348000000000002	-0.15758315144490168
0.14349	-0.15733504826456324
0.14350000000000002	-0.15708696568661126
0.14351000000000003	-0.15683890370670692
0.14352	-0.15659086232051236
0.14353000000000002	-0.15634284152368835
0.14354000000000003	-0.15609484131186513
0.14355	-0.15584686168012965
0.14356000000000002	-0.15559890262476056
0.14357	-0.1553509641414284
0.14358	-0.15510304622579835
0.14359000000000002	-0.15485514887353855
0.1436	-0.1546072720803192
0.14361000000000002	-0.15435941584180987
0.14362000000000003	-0.15411158015368423
0.14363	-0.15386376501161583
0.14364000000000002	-0.15361597041101488
0.14365000000000003	-0.15336819634773602
0.14366	-0.15312044281753767
0.14367000000000002	-0.15287270981609513
0.14368	-0.15262499733908738
0.14369	-0.1523773053821918
0.14370000000000002	-0.15212963394108853
0.14371	-0.15188198301145872
0.14372000000000001	-0.15163435258891172
0.14373000000000002	-0.15138674266885924
0.14374	-0.15113915324733
0.14375000000000002	-0.1508915843200077
0.14376000000000003	-0.15064403588257919
0.14377	-0.15039650793073203
0.14378000000000002	-0.15014900046015286
0.14379000000000003	-0.14990151346653144
0.1438	-0.14965404694555828
0.14381000000000002	-0.149406600892923
0.14382	-0.1491591753043192
0.14383	-0.148911770175119
0.14384000000000002	-0.14866438550099337
0.14385	-0.14841702127798462
0.14386000000000002	-0.14816967750178803
0.14387000000000003	-0.14792235416810187
0.14388	-0.14767505127262456
0.14389000000000002	-0.14742776881046396
0.14390000000000003	-0.14718050677791106
0.14391	-0.14693326517067096
0.14392000000000002	-0.1466860439844451
0.14393	-0.14643884321493886
0.14394	-0.14619166285785562
0.14395000000000002	-0.1459445029089038
0.14396	-0.14569736336378922
0.14397000000000001	-0.1454502442181407
0.14398000000000002	-0.14520314546767
0.14399	-0.14495606710816344
0.14400000000000002	-0.1447090091353306
0.14401000000000003	-0.14446197154488397
0.14402	-0.14421495433253706
0.14403000000000002	-0.14396795749400226
0.14404000000000003	-0.1437209810249951
0.14405	-0.1434740249212319
0.14406000000000002	-0.14322708917842802
0.14407	-0.1429801737923028
0.14408	-0.14273327875857347
0.14409000000000002	-0.14248640407296087
0.1441	-0.14223954973118577
0.14411000000000002	-0.1419927157289688
0.14412000000000003	-0.14174590206203214
0.14413	-0.14149910872610047
0.14414000000000002	-0.14125233571689735
0.14415000000000003	-0.1410055830301476
0.14416	-0.14075885066157834
0.14417000000000002	-0.14051213860691533
0.14418	-0.14026544686188833
0.14419	-0.1400187754221929
0.14420000000000002	-0.13977212428316763
0.14421	-0.1395254934409708
0.14422000000000001	-0.13927888289133317
0.14423000000000002	-0.1390322926299888
0.14424	-0.13878572265267258
0.14425000000000002	-0.13853917295511922
0.14426000000000003	-0.13829264353306547
0.14427	-0.13804613438225005
0.14428000000000002	-0.1377996454984079
0.14429000000000003	-0.13755317687727867
0.1443	-0.13730672851460293
0.14431000000000002	-0.13706030040612033
0.14432	-0.13681389254757456
0.14433	-0.13656750493470673
0.14434000000000002	-0.13632113756326175
0.14435	-0.13607479042898535
0.14436000000000002	-0.13582846352762123
0.14437000000000003	-0.135582156854847
0.14438	-0.13533587040618597
0.14439000000000002	-0.13508960417768245
0.14440000000000003	-0.13484335816508713
0.14441	-0.1345971323641525
0.14442000000000002	-0.13435092677062957
0.14443	-0.13410474138027173
0.14444	-0.13385857618883146
0.14445000000000002	-0.13361243119206442
0.14446	-0.1333663063857272
0.14447000000000002	-0.13312020176557515
0.14448000000000003	-0.13287411732736676
0.14449	-0.13262805306686148
0.14450000000000002	-0.1323820089798179
0.14451000000000003	-0.13213598506148083
0.14452	-0.131889981308107
0.14453000000000002	-0.13164399771548232
0.14454000000000003	-0.1313980342793714
0.14455	-0.13115209099553982
0.14456000000000002	-0.13090616785975248
0.14457	-0.13066026486777743
0.14458000000000001	-0.13041438201538091
0.14459000000000002	-0.13016851929803785
0.1446	-0.1299226767114611
0.14461000000000002	-0.12967685425177586
0.14462000000000003	-0.12943105191475465
0.14463	-0.1291852696959679
0.14464000000000002	-0.12893950759102793
0.14465000000000003	-0.12869376559607779
0.14466	-0.12844804370689483
0.14467000000000002	-0.12820234191925528
0.14468	-0.12795666022893898
0.14469	-0.12771099863172472
0.14470000000000002	-0.12746535712339394
0.14471	-0.12721973569972772
0.14472000000000002	-0.12697413435650695
0.14473000000000003	-0.12672855308951567
0.14474	-0.12648299189453865
0.14475000000000002	-0.12623745076735973
0.14476000000000003	-0.12599192970376563
0.14477	-0.1257464286995441
0.14478000000000002	-0.12550094775048173
0.14479	-0.12525548685236884
0.1448	-0.12501004600099386
0.14481000000000002	-0.12476462519214847
0.14482	-0.12451922442162525
0.14483000000000001	-0.1242738436852152
0.14484000000000002	-0.12402848297871272
0.14485	-0.123783142297913
0.14486000000000002	-0.12353782163861103
0.14487000000000003	-0.12329252099660344
0.14488	-0.123047240367688
0.14489000000000002	-0.12280197974766181
0.14490000000000003	-0.12255673913232548
0.14491	-0.1223115185174802
0.14492000000000002	-0.12206631789892486
0.14493	-0.12182113727246291
0.14494	-0.12157597663389605
0.14495000000000002	-0.12133083597902901
0.14496	-0.1210857153036674
0.14497000000000002	-0.12084061460361643
0.14498000000000003	-0.12059553387468379
0.14499	-0.1203504731126771
0.14500000000000002	-0.12010543231340377
0.14501000000000003	-0.11986041147267466
0.14502	-0.11961541058618472
0.14503000000000002	-0.11937042964965948
0.14504	-0.11912546865911532
0.14505	-0.11888052761036483
0.14506000000000002	-0.11863560649922379
0.14507	-0.11839070532150879
0.14508000000000001	-0.11814582407303574
0.14509000000000002	-0.11790096274962199
0.1451	-0.11765612134708686
0.14511000000000002	-0.11741129986124843
0.14512000000000003	-0.1171664982879289
0.14513	-0.11692171662294934
0.14514000000000002	-0.11667695486213076
0.14515000000000003	-0.11643221300129708
0.14516	-0.11618749103627325
0.14517000000000002	-0.11594278896288307
0.14518	-0.11569810677695479
0.14519	-0.11545344447431324
0.14520000000000002	-0.11520880205078715
0.14521	-0.11496417950220607
0.14522000000000002	-0.1147195768243058
0.14523000000000003	-0.114474994012988
0.14524	-0.11423043106410845
0.14525000000000002	-0.11398588797349955
0.14526000000000003	-0.11374136473699553
0.14527	-0.11349686135043122
0.14528000000000002	-0.11325237780964087
0.14529	-0.11300791411033745
0.1453	-0.11276347024816612
0.14531000000000002	-0.11251904621928516
0.14532	-0.11227464201953499
0.14533000000000001	-0.11203025764467742
0.14534000000000002	-0.11178589309046301
0.14535	-0.11154154835282679
0.14536000000000002	-0.1112972234276321
0.14537000000000003	-0.11105291831078336
0.14538	-0.11080863299812721
0.14539000000000002	-0.11056436748550862
0.14540000000000003	-0.11032012176877622
0.14541	-0.11007589584377808
0.14542000000000002	-0.10983168970611237
0.14543	-0.10958750335157164
0.14544	-0.10934333677604452
0.14545000000000002	-0.10909918997565898
0.14546	-0.10885506294622851
0.14547000000000002	-0.10861095568324784
0.14548000000000003	-0.10836686818297483
0.14549	-0.10812280044126682
0.14550000000000002	-0.10787875245398008
0.14551000000000003	-0.10763472421697383
0.14552	-0.1073907157261082
0.14553000000000002	-0.10714672697724308
0.14554	-0.10690275796624214
0.14555	-0.10665880868896441
0.14556000000000002	-0.10641487914127477
0.14557	-0.10617096931903708
0.14558000000000001	-0.10592707921811473
0.14559000000000002	-0.1056832088343743
0.1456	-0.10543935816368355
0.14561000000000002	-0.10519552720190878
0.14562000000000003	-0.10495171594491919
0.14563	-0.10470792438858559
0.14564000000000002	-0.10446415252877694
0.14565000000000003	-0.1042204003613652
0.14566	-0.10397666788222325
0.14567000000000002	-0.10373295508703242
0.14568	-0.10348926197177825
0.14569000000000001	-0.10324558853241729
0.14570000000000002	-0.10300193476482664
0.14571	-0.10275830066488431
0.14572000000000002	-0.10251468622846727
0.14573000000000003	-0.10227109145145541
0.14574	-0.10202751632972952
0.14575000000000002	-0.1017839608591693
0.14576000000000003	-0.1015404250356574
0.14577	-0.10129690885507778
0.14578000000000002	-0.10105341231331333
0.14579	-0.10080993540624926
0.1458	-0.10056647812977001
0.14581000000000002	-0.10032304047976387
0.14582	-0.10007962245211796
0.14583000000000002	-0.09983622404271911
0.14584000000000003	-0.09959284524738997
0.14585	-0.09934948606205708
0.14586000000000002	-0.09910614648264368
0.14587000000000003	-0.09886282650504175
0.14588	-0.09861952612514503
0.14589000000000002	-0.09837624533884708
0.14590000000000003	-0.09813298414204273
0.14591	-0.09788974253062852
0.14592000000000002	-0.09764652050049986
0.14593	-0.09740331804755586
0.14594000000000001	-0.09716013516769376
0.14595000000000002	-0.09691697185681386
0.14596	-0.0966738281108172
0.14597000000000002	-0.0964307039256039
0.14598000000000003	-0.09618759929707689
0.14599	-0.09594451422107278
0.14600000000000002	-0.09570144869325911
0.14601000000000003	-0.0954584027098468
0.14602	-0.09521537626674287
0.14603000000000002	-0.0949723693598534
0.14604	-0.09472938198508828
0.14605	-0.09448641413835582
0.14606000000000002	-0.094243465815566
0.14607	-0.09400053701263036
0.14608000000000002	-0.09375762772545955
0.14609000000000003	-0.09351473794996805
0.1461	-0.09327186768206917
0.14611000000000002	-0.09302901691767618
0.14612000000000003	-0.0927861856527053
0.14613	-0.0925433738830736
0.14614000000000002	-0.09230058160469741
0.14615	-0.09205780881349707
0.14616	-0.09181505550539007
0.14617000000000002	-0.09157232167629738
0.14618	-0.09132960732214014
0.14619000000000001	-0.09108691243883858
0.14620000000000002	-0.09084423702231557
0.14621	-0.09060158106845104
0.14622000000000002	-0.0903589445732136
0.14623000000000003	-0.09011632753225962
0.14624	-0.08987372994166919
0.14625000000000002	-0.08963115179748815
0.14626000000000003	-0.08938859309564585
0.14627	-0.08914605383207257
0.14628000000000002	-0.08890353400269739
0.14629	-0.0886610336034531
0.1463	-0.0884185526302708
0.14631000000000002	-0.0881760910790411
0.14632	-0.08793364894555686
0.14633000000000002	-0.0876912262259385
0.14634000000000003	-0.08744882291612292
0.14635	-0.087206439012048
0.14636000000000002	-0.08696407450965067
0.14637000000000003	-0.08672172940487108
0.14638	-0.08647940369364894
0.14639000000000002	-0.08623709737192375
0.1464	-0.08599481043563899
0.14641	-0.08575254288073551
0.14642000000000002	-0.08551029470299785
0.14643	-0.08526806589834882
0.14644000000000001	-0.08502585646291644
0.14645000000000002	-0.08478366639264778
0.14646	-0.08454149568343232
0.14647000000000002	-0.08429934433124994
0.14648000000000003	-0.08405721233207678
0.14649	-0.08381509968186447
0.14650000000000002	-0.08357300637656172
0.14651000000000003	-0.08333093241212125
0.14652	-0.08308887778449688
0.14653000000000002	-0.082846842489642
0.14654	-0.08260482652351171
0.14655	-0.08236282988205967
0.14656000000000002	-0.08212085256124291
0.14657	-0.08187889455701941
0.14658000000000002	-0.08163695586534601
0.14659000000000003	-0.08139503648218255
0.1466	-0.08115313640348967
0.14661000000000002	-0.08091125562522698
0.14662000000000003	-0.080669394143357
0.14663	-0.08042755195384309
0.14664000000000002	-0.0801857290524842
0.14665	-0.07994392543531871
0.14666	-0.07970214109840378
0.14667000000000002	-0.07946037603770595
0.14668	-0.07921863024919325
0.14669000000000001	-0.07897690372875663
0.14670000000000002	-0.07873519647221713
0.14671	-0.07849350847577254
0.14672000000000002	-0.07825183973539271
0.14673000000000003	-0.07801019024705053
0.14674	-0.07776856000671972
0.14675000000000002	-0.07752694901037285
0.14676000000000003	-0.07728535725398544
0.14677	-0.07704378473353389
0.14678000000000002	-0.07680223144499349
0.14679	-0.07656069738434332
0.1468	-0.07631918254756083
0.14681000000000002	-0.07607768693062579
0.14682	-0.07583621052951867
0.14683000000000002	-0.07559475334021919
0.14684000000000003	-0.07535331535870997
0.14685	-0.0751118965809746
0.14686000000000002	-0.07487049700299551
0.14687000000000003	-0.07462911662075798
0.14688	-0.07438775543024828
0.14689000000000002	-0.07414641342745153
0.1469	-0.07390509060835637
0.14691	-0.07366378696895076
0.14692000000000002	-0.07342250250522463
0.14693	-0.07318123721316758
0.14694000000000002	-0.07293999108876906
0.14695000000000003	-0.07269876412802148
0.14696	-0.07245755632676312
0.14697000000000002	-0.07221636768111216
0.14698000000000003	-0.07197519818709473
0.14699	-0.07173404784070714
0.14700000000000002	-0.07149291663794463
0.14701000000000003	-0.0712518045748057
0.14702	-0.07101071164719722
0.14703000000000002	-0.07076963785084366
0.14704	-0.07052858318211516
0.14705000000000001	-0.07028754763701159
0.14706000000000002	-0.07004653121153576
0.14707	-0.06980553390169142
0.14708000000000002	-0.06956455570342172
0.14709000000000003	-0.0693235966127829
0.1471	-0.06908265662579069
0.14711000000000002	-0.06884173573845058
0.14712000000000003	-0.06860083394677151
0.14713	-0.06835995124676175
0.14714000000000002	-0.06811908763442938
0.14715	-0.06787824310578584
0.14716	-0.06763741765684107
0.14717000000000002	-0.06739661128360805
0.14718	-0.0671558239821
0.14719000000000002	-0.06691505574832966
0.14720000000000003	-0.06667430657831251
0.14721	-0.06643357646806404
0.14722000000000002	-0.06619286541359935
0.14723000000000003	-0.06595217341093637
0.14724	-0.06571150045609392
0.14725000000000002	-0.0654708465450897
0.14726000000000003	-0.06523021167394431
0.14727	-0.06498959583867923
0.14728000000000002	-0.06474899903531502
0.14729	-0.06450842125987616
0.14730000000000001	-0.06426786250838401
0.14731000000000002	-0.06402732277686356
0.14732	-0.06378680206134069
0.14733000000000002	-0.06354630035784016
0.14734000000000003	-0.06330581766238964
0.14735	-0.06306535397101766
0.14736000000000002	-0.06282490927975165
0.14737000000000003	-0.0625844835846034
0.14738	-0.062344076881394116
0.14739000000000002	-0.06210368916626881
0.1474	-0.061863320435259786
0.14741	-0.06162297068451862
0.14742000000000002	-0.06138263991008081
0.14743	-0.06114232810798265
0.14744000000000002	-0.06090203527425871
0.14745000000000003	-0.06066176140494648
0.14746	-0.06042150649608455
0.14747000000000002	-0.06018127054371088
0.14748000000000003	-0.05994105354386578
0.14749	-0.05970085549259053
0.14750000000000002	-0.05946067638592521
0.14751	-0.059220516219913255
0.14752	-0.05898037499059667
0.14753000000000002	-0.058740252694020154
0.14754	-0.05850014932622933
0.14755000000000001	-0.05826006488326869
0.14756000000000002	-0.05801999936118565
0.14757	-0.05777995275602847
0.14758000000000002	-0.057539925063844324
0.14759000000000003	-0.05729991628068325
0.1476	-0.057059926402503715
0.14761000000000002	-0.05681995542539708
0.14762000000000003	-0.056580003345468484
0.14763	-0.056340070158771655
0.14764000000000002	-0.056100155861359184
0.14765	-0.055860260449287255
0.14766	-0.05562038391861036
0.14767000000000002	-0.05538052626538621
0.14768	-0.05514068748567262
0.14769000000000002	-0.05490086757551608
0.14770000000000003	-0.05466106653094351
0.14771	-0.05442128434805923
0.14772000000000002	-0.05418152102292286
0.14773000000000003	-0.053941776551596946
0.14774	-0.05370205093014503
0.14775000000000002	-0.05346234415463039
0.14776	-0.05322265622111772
0.14777	-0.0529829871256711
0.14778000000000002	-0.05274333686435725
0.14779	-0.052503705433243904
0.14780000000000001	-0.05226409282839769
0.14781000000000002	-0.05202449904588809
0.14782	-0.05178492408160773
0.14783000000000002	-0.051545367931764986
0.14784000000000003	-0.051305830592473
0.14785	-0.05106631205980515
0.14786000000000002	-0.05082681232969205
0.14787000000000003	-0.05058733139833146
0.14788	-0.050347869261819174
0.14789000000000002	-0.050108425916229875
0.1479	-0.04986900135764179
0.14791	-0.04962959558213134
0.14792000000000002	-0.04939020858577781
0.14793	-0.049150840364661746
0.14794000000000002	-0.048911490914861765
0.14795000000000003	-0.04867216023245975
0.14796	-0.04843284831353845
0.14797000000000002	-0.04819355515417965
0.14798000000000003	-0.04795428075044356
0.14799	-0.047715025098405396
0.14800000000000002	-0.04747578819418417
0.14801	-0.047236570033867685
0.14802	-0.04699737061354207
0.14803000000000002	-0.04675818992929619
0.14804	-0.046519027977219664
0.14805000000000001	-0.046279884753400974
0.14806000000000002	-0.04604076025393176
0.14807	-0.045801654474903856
0.14808000000000002	-0.04556256741240827
0.14809000000000003	-0.045323499062385544
0.1481	-0.045084449421070344
0.14811000000000002	-0.0448454184845723
0.14812000000000003	-0.04460640624898813
0.14813	-0.04436741271041549
0.14814000000000002	-0.04412843786495092
0.14815	-0.043889481708694396
0.14816000000000001	-0.043650544237744164
0.14817000000000002	-0.04341162544820128
0.14818	-0.04317272533616787
0.14819000000000002	-0.0429338438977447
0.14820000000000003	-0.04269498112903528
0.14821	-0.042456137026144106
0.14822000000000002	-0.042217311585174576
0.14823000000000003	-0.04197850480223292
0.14824	-0.04173971667336319
0.14825000000000002	-0.04150094719469412
0.14826	-0.04126219636237703
0.14827	-0.04102346417251969
0.14828000000000002	-0.040784750621232733
0.14829	-0.04054605570462771
0.14830000000000002	-0.04030737941881544
0.14831000000000003	-0.04006872175988298
0.14832	-0.039830082723957876
0.14833000000000002	-0.039591462307023026
0.14834000000000003	-0.03935286050532693
0.14835	-0.03911427731499876
0.14836000000000002	-0.0388757127321542
0.14837000000000003	-0.038637166752912046
0.14838	-0.03839863937339165
0.14839000000000002	-0.03816013058971101
0.1484	-0.03792164039799187
0.14841000000000001	-0.03768316879435418
0.14842000000000002	-0.03744471577492116
0.14843	-0.03720628133581611
0.14844000000000002	-0.03696786547316163
0.14845000000000003	-0.03672946818308297
0.14846	-0.03649108946170647
0.14847000000000002	-0.03625272930515691
0.14848000000000003	-0.036014387709562196
0.14849	-0.035776064671051086
0.14850000000000002	-0.03553776018575129
0.14851	-0.03529947424979382
0.14852	-0.035061206859308205
0.14853000000000002	-0.034822958010426425
0.14854	-0.03458472769928145
0.14855000000000002	-0.03434651592200516
0.14856000000000003	-0.03410832267473229
0.14857	-0.03387014795359854
0.14858000000000002	-0.033631991754738445
0.14859000000000003	-0.03339385407428902
0.1486	-0.0331557349083884
0.14861000000000002	-0.03291763425308171
0.14862000000000003	-0.03267955210455705
0.14863	-0.03244148845900094
0.14864000000000002	-0.03220344331255307
0.14865	-0.031965416661356584
0.14866000000000001	-0.031727408501552874
0.14867000000000002	-0.031489418829286124
0.14868	-0.031251447640701466
0.14869000000000002	-0.031013494931943306
0.14870000000000003	-0.0307755606991578
0.14871	-0.030537644938447104
0.14872000000000002	-0.030299747645982974
0.14873000000000003	-0.030061868817935967
0.14874	-0.029824008450456234
0.14875000000000002	-0.02958616653969275
0.14876	-0.02934834308179799
0.14877	-0.02911053807292268
0.14878000000000002	-0.028872751509167655
0.14879	-0.0286349833866878
0.14880000000000002	-0.028397233701690797
0.14881000000000003	-0.02815950245033262
0.14882	-0.027921789628770316
0.14883000000000002	-0.027684095233159806
0.14884000000000003	-0.027446419259659814
0.14885	-0.027208761704430224
0.14886000000000002	-0.02697112256362918
0.14887000000000003	-0.026733501833417956
0.14888	-0.02649589950991106
0.14889000000000002	-0.02625831558930024
0.1489	-0.026020750067768137
0.14891000000000001	-0.025783202941477495
0.14892000000000002	-0.02554567420658658
0.14893	-0.02530816385925247
0.14894000000000002	-0.025070671895657905
0.14895000000000003	-0.02483319831197073
0.14896	-0.024595743104359833
0.14897000000000002	-0.024358306268993043
0.14898000000000003	-0.02412088780204104
0.14899	-0.02388348769967527
0.14900000000000002	-0.02364610595806634
0.14901	-0.023408742573387778
0.14902	-0.02317139754181158
0.14903000000000002	-0.02293407085951256
0.14904	-0.02269676252266638
0.14905000000000002	-0.022459472527447583
0.14906000000000003	-0.02222220087003349
0.14907	-0.02198494754657331
0.14908000000000002	-0.021747712553234058
0.14909000000000003	-0.02151049588623615
0.1491	-0.0212732975417603
0.14911000000000002	-0.021036117515986087
0.14912	-0.020798955805096702
0.14913	-0.020561812405273376
0.14914000000000002	-0.020324687312700065
0.14915	-0.020087580523561663
0.14916000000000001	-0.01985049203404195
0.14917000000000002	-0.0196134218403277
0.14918	-0.0193763699386062
0.14919000000000002	-0.019139336325063823
0.14920000000000003	-0.01890232099588955
0.14921	-0.01866532394727324
0.14922000000000002	-0.01842834517540369
0.14923000000000003	-0.01819138467647253
0.14924	-0.017954442446672148
0.14925000000000002	-0.017717518482193856
0.14926	-0.017480612779232418
0.14927	-0.017243725333980456
0.14928000000000002	-0.017006856142568496
0.14929	-0.01677000520126069
0.14930000000000002	-0.016533172506252542
0.14931000000000003	-0.016296358053742563
0.14932	-0.016059561839929806
0.14933000000000002	-0.015822783861012255
0.14934000000000003	-0.015586024113190738
0.14935	-0.015349282592666927
0.14936000000000002	-0.015112559295641361
0.14937	-0.01487585421831804
0.14938	-0.014639167356899168
0.14939000000000002	-0.014402498707589782
0.1494	-0.014165848266553652
0.14941000000000002	-0.013929216030023112
0.14942000000000003	-0.013692601994222254
0.14943	-0.013456006155359374
0.14944000000000002	-0.013219428509641763
0.14945000000000003	-0.01298286905327951
0.14946	-0.01274632778248344
0.14947000000000002	-0.01250980469345166
0.14948000000000003	-0.012273299782375548
0.14949	-0.012036813045503095
0.14950000000000002	-0.011800344479046598
0.14951	-0.011563894079221542
0.14952000000000001	-0.011327461842214717
0.14953000000000002	-0.011091047764270596
0.14954	-0.01085465184159841
0.14955000000000002	-0.010618274070424425
0.14956000000000003	-0.010381914446967797
0.14957	-0.010145572967448606
0.14958000000000002	-0.009909249628085785
0.14959000000000003	-0.009672944425101056
0.1496	-0.009436657354716967
0.14961000000000002	-0.009200388413154919
0.14962	-0.008964137596639814
0.14963	-0.008727904901394688
0.14964000000000002	-0.008491690323645308
0.14965	-0.00825549385961833
0.14966000000000002	-0.008019315505539264
0.14967000000000003	-0.007783155257636471
0.14968	-0.007547013112139014
0.14969000000000002	-0.007310889065274849
0.14970000000000003	-0.0070747831132747805
0.14971	-0.006838695252370356
0.14972000000000002	-0.006602625478791994
0.14973000000000003	-0.0063665737887729145
0.14974	-0.0061305401785471635
0.14975000000000002	-0.005894524644347648
0.14976	-0.005658527182410722
0.14977000000000001	-0.005422547788970924
0.14978000000000002	-0.005186586460265581
0.14979	-0.004950643192532843
0.14980000000000002	-0.004714717982009724
0.14981000000000003	-0.004478810824936022
0.14982	-0.0042429217175523545
0.14983000000000002	-0.0040070506560982
0.14984000000000003	-0.0037711976368158184
0.14985	-0.003535362655948316
0.14986000000000002	-0.003299545709737614
0.14987	-0.0030637467944290924
0.14988	-0.0028279659062663337
0.14989000000000002	-0.0025922030414957183
0.1499	-0.002356458196364441
0.14991000000000002	-0.002120731367118534
0.14992000000000003	-0.0018850225500068546
0.14993	-0.0016493317412790422
0.14994000000000002	-0.0014136589371836169
0.14995000000000003	-0.001178004133971871
0.14996	-0.0009423673278959004
0.14997000000000002	-0.0007067485152066838
0.14998000000000003	-0.0004711476921579854
0.14999	-0.00023556485500439095


==> anc/weakres/pot3loopus_as0.1167.dat <==
0.005	-39.47712081671381
0.00501	-39.41264673110248
0.00502	-39.34840531841733
0.00503	-39.28439524725012
0.00504	-39.22061527219022
0.00505	-39.15706406065987
0.00506	-39.09374034348414
0.00507	-39.030642879754154
0.00508	-38.967770377211394
0.00509	-38.90512157486367
0.0051	-38.842695265571734
0.00511	-38.78049023228245
0.00512	-38.718505250001115
0.00513	-38.6567390929073
0.0051400000000000005	-38.595190496600665
0.00515	-38.53385827633721
0.0051600000000000005	-38.47274130154368
0.00517	-38.41183834864779
0.00518	-38.35114827404612
0.00519	-38.29066992440797
0.0052	-38.230402156039574
0.00521	-38.17034381978318
0.00522	-38.11049377585208
0.00523	-38.05085090095519
0.00524	-37.99141406299323
0.00525	-37.9321821085296
0.00526	-37.873153921675964
0.00527	-37.81432845499545
0.00528	-37.75570456027874
0.00529	-37.697281233464096
0.0053	-37.63905740378865
0.0053100000000000005	-37.58103198580349
0.00532	-37.52320386049594
0.0053300000000000005	-37.465572055251855
0.00534	-37.408135540596
0.005350000000000001	-37.35089328096961
0.00536	-37.29384425218687
0.00537	-37.23698743486287
0.00538	-37.18032178556128
0.00539	-37.123846193304814
0.0054	-37.067559778915076
0.00541	-37.011461563136145
0.00542	-36.955550556624125
0.00543	-36.89982580191086
0.00544	-36.844286329307664
0.00545	-36.78893117567566
0.0054600000000000004	-36.733759386151675
0.00547	-36.67877000393361
0.0054800000000000005	-36.62396208535742
0.00549	-36.569334669759726
0.0055	-36.51488684993913
0.00551	-36.46061770341704
0.005520000000000001	-36.40652632000035
0.00553	-36.3526117844399
0.00554	-36.298873091643486
0.00555	-36.24530941544609
0.00556	-36.19191988691243
0.00557	-36.13870363706769
0.00558	-36.08565978578764
0.00559	-36.0327874093906
0.0056	-35.98008565002098
0.00561	-35.927553689857405
0.00562	-35.875190673502345
0.0056300000000000005	-35.8229957253128
0.00564	-35.7709679462187
0.0056500000000000005	-35.71910656581204
0.00566	-35.66741074738914
0.00567	-35.61587968366597
0.00568	-35.564512556370374
0.005690000000000001	-35.513308550190054
0.0057	-35.46226680991269
0.00571	-35.411386566562065
0.00572	-35.36066702348016
0.00573	-35.31010739235743
0.00574	-35.259706884709686
0.00575	-35.209464705924056
0.00576	-35.159380079334184
0.00577	-35.109452239300595
0.00578	-35.05968042114178
0.00579	-35.010063862960905
0.0058000000000000005	-34.9606017550459
0.00581	-34.91129336067184
0.0058200000000000005	-34.86213792898184
0.00583	-34.81313473702053
0.00584	-34.76428303330938
0.00585	-34.71558212005694
0.005860000000000001	-34.667031269061304
0.00587	-34.618629723139385
0.00588	-34.57037676861181
0.00589	-34.522271675777034
0.0059	-34.47431373297059
0.00591	-34.426502280564186
0.00592	-34.3788366238586
0.00593	-34.33131606649026
0.00594	-34.28393990196939
0.00595	-34.23670744957005
0.00596	-34.18961803099422
0.0059700000000000005	-34.14267097402535
0.00598	-34.095865607372026
0.0059900000000000005	-34.049201258712145
0.006	-34.00267726227221
0.00601	-33.956292929697184
0.00602	-33.910047615784364
0.006030000000000001	-33.863940678950115
0.00604	-33.81797148084055
0.00605	-33.77213935600429
0.00606	-33.72644367455369
0.00607	-33.68088380088996
0.00608	-33.63545907442386
0.00609	-33.59016890689581
0.0061	-33.545012674230755
0.00611	-33.49998975616132
0.0061200000000000004	-33.45509952420109
0.00613	-33.41034134951812
0.0061400000000000005	-33.36571461471688
0.00615	-33.32121869914694
0.0061600000000000005	-33.27685296058733
0.00617	-33.23261688681555
0.00618	-33.1885098981045
0.00619	-33.14453140384073
0.006200000000000001	-33.10068081440798
0.00621	-33.05695754824977
0.00622	-33.01336102896933
0.00623	-32.969890680383465
0.00624	-32.92654593215103
0.00625	-32.88332621675468
0.00626	-32.8402309691552
0.00627	-32.79725962947998
0.00628	-32.754411641039425
0.0062900000000000005	-32.711686445531626
0.0063	-32.669083477179115
0.0063100000000000005	-32.62660218884012
0.00632	-32.584242049349925
0.0063300000000000006	-32.542002498328
0.00634	-32.49988300407044
0.00635	-32.45788303203331
0.00636	-32.41600203995922
0.006370000000000001	-32.37423952608492
0.00638	-32.332594966261425
0.00639	-32.2910678386759
0.0064	-32.24965762246108
0.00641	-32.208363772713795
0.00642	-32.1671857890144
0.00643	-32.1261231621028
0.00644	-32.08517535527556
0.00645	-32.044341872838885
0.0064600000000000005	-32.00362224470682
0.00647	-31.963015981951134
0.0064800000000000005	-31.922522593817312
0.00649	-31.882141571547958
0.006500000000000001	-31.841872419446677
0.00651	-31.8017146771429
0.00652	-31.761667862492885
0.00653	-31.721731496587772
0.006540000000000001	-31.681905101314655
0.00655	-31.642188204313893
0.00656	-31.60258033383815
0.00657	-31.563081011734223
0.00658	-31.523689766727866
0.00659	-31.484406147589898
0.0066	-31.445229690842346
0.00661	-31.40615991483037
0.00662	-31.367196392045994
0.0066300000000000005	-31.328338669453792
0.00664	-31.289586261116604
0.0066500000000000005	-31.250938727281476
0.00666	-31.21239562482598
0.006670000000000001	-31.173956538120848
0.00668	-31.13562102693481
0.00669	-31.097388652228
0.0067	-31.059258972206802
0.006710000000000001	-31.021231563216382
0.00672	-30.98330597645829
0.00673	-30.945481795240763
0.00674	-30.907758602059126
0.00675	-30.87013591872019
0.00676	-30.832613378892905
0.00677	-30.795190566407793
0.0067800000000000004	-30.757867066458203
0.00679	-30.72064246601186
0.0068000000000000005	-30.683516354148388
0.00681	-30.64648827448675
0.0068200000000000005	-30.609557850451054
0.00683	-30.57272469704146
0.006840000000000001	-30.535988412030456
0.00685	-30.499348592210623
0.00686	-30.462804842383676
0.00687	-30.426356752791023
0.006880000000000001	-30.39000391919648
0.00689	-30.353745957592615
0.0069	-30.31758250127031
0.00691	-30.281513164690253
0.006920000000000001	-30.245537518154435
0.00693	-30.209655216096202
0.00694	-30.173865887075728
0.0069500000000000004	-30.138169154845023
0.006960000000000001	-30.102564643864813
0.0069700000000000005	-30.067051977373456
0.00698	-30.031630786759298
0.00699	-29.996300687855104
0.007	-29.96106132017563
0.007010000000000001	-29.925912326389543
0.00702	-29.890853335526977
0.00703	-29.855883975266835
0.00704	-29.821003904155994
0.007050000000000001	-29.78621276224453
0.00706	-29.751510187686605
0.00707	-29.716895792183642
0.00708	-29.682369265589863
0.007090000000000001	-29.64793025856931
0.0071	-29.613578423848715
0.00711	-29.579313358785257
0.0071200000000000005	-29.545134775043188
0.007130000000000001	-29.51104232590244
0.0071400000000000005	-29.477035676803844
0.00715	-29.443114489052505
0.00716	-29.40927842568995
0.00717	-29.375527151525265
0.007180000000000001	-29.34186033318351
0.00719	-29.30827763889376
0.0072	-29.27477871473647
0.00721	-29.24136323055438
0.007220000000000001	-29.20803088607103
0.00723	-29.17478132673743
0.00724	-29.141614256035453
0.00725	-29.108529357401274
0.007260000000000001	-29.07552631142243
0.00727	-29.042604766013792
0.00728	-29.009764438936912
0.0072900000000000005	-28.977005005288724
0.007300000000000001	-28.94432616263814
0.0073100000000000005	-28.911727599619436
0.00732	-28.879209007299384
0.00733	-28.846770078425187
0.00734	-28.81441050657482
0.007350000000000001	-28.782129987185442
0.00736	-28.74992821694183
0.00737	-28.71780489270258
0.00738	-28.685759714603368
0.007390000000000001	-28.653792351490715
0.0074	-28.621902506064885
0.00741	-28.590089884515578
0.00742	-28.55835420725358
0.007430000000000001	-28.526695201411947
0.00744	-28.495112576362033
0.00745	-28.46360604253021
0.0074600000000000005	-28.432175308320588
0.007470000000000001	-28.400820091572943
0.0074800000000000005	-28.36954010754517
0.00749	-28.33833505256424
0.0075	-28.30720464459588
0.00751	-28.27614862408208
0.007520000000000001	-28.245166710500836
0.00753	-28.214258625174615
0.00754	-28.18342409447571
0.00755	-28.15266283168953
0.007560000000000001	-28.12197456878061
0.00757	-28.09135903621611
0.00758	-28.060815946632438
0.00759	-28.030345042628245
0.007600000000000001	-27.99994606559336
0.0076100000000000004	-27.96961874893751
0.00762	-27.939362826735014
0.0076300000000000005	-27.90917803356001
0.007640000000000001	-27.879064108758456
0.0076500000000000005	-27.849020790904127
0.00766	-27.81904781987724
0.00767	-27.789144925534618
0.00768	-27.75931185843889
0.007690000000000001	-27.729548364532413
0.0077	-27.699854188879215
0.00771	-27.670229070816227
0.00772	-27.640672707632874
0.007730000000000001	-27.61118487749512
0.00774	-27.581765358904274
0.00775	-27.552413902903183
0.00776	-27.523130263786864
0.007770000000000001	-27.49391419543843
0.0077800000000000005	-27.464765431715158
0.00779	-27.43568371777377
0.0078000000000000005	-27.406668840420156
0.007810000000000001	-27.377720562317556
0.00782	-27.348838643484676
0.00783	-27.320022844653067
0.00784	-27.29127291622879
0.00785	-27.262588630805393
0.00786	-27.233969756357453
0.00787	-27.205416058627687
0.00788	-27.17692730439856
0.007890000000000001	-27.14850326137774
0.0079	-27.12014369873381
0.00791	-27.09184838666968
0.00792	-27.063617094683046
0.00793	-27.0354495958246
0.007940000000000001	-27.00734564056548
0.00795	-26.979305023092607
0.00796	-26.95132752174608
0.007970000000000001	-26.923412914674874
0.007980000000000001	-26.89556097960373
0.00799	-26.86777149507716
0.008	-26.8400442393994
0.00801	-26.812378988555388
0.00802	-26.784775529780887
0.00803	-26.757233644477267
0.00804	-26.729753082173083
0.00805	-26.70233366521564
0.008060000000000001	-26.67497514608394
0.00807	-26.64767734417798
0.00808	-26.620440038459428
0.00809	-26.593263007828945
0.0081	-26.566146053812936
0.008110000000000001	-26.539088977892064
0.00812	-26.512091572263508
0.00813	-26.485153626828378
0.008140000000000001	-26.458274923290816
0.008150000000000001	-26.431455271309098
0.00816	-26.404694461779698
0.00817	-26.377992288774667
0.00818	-26.351348559705706
0.00819	-26.324763074111743
0.0082	-26.298235630901075
0.00821	-26.271766031625223
0.00822	-26.245354078830896
0.008230000000000001	-26.218999572803195
0.00824	-26.192702319031568
0.00825	-26.166462120664853
0.00826	-26.14027878414999
0.00827	-26.114152116043567
0.008280000000000001	-26.08808192336994
0.00829	-26.062068014017214
0.0083	-26.03611018454923
0.008310000000000001	-26.010208243405327
0.008320000000000001	-25.98436201442511
0.00833	-25.95857130936521
0.00834	-25.932835939854158
0.00835	-25.907155719319213
0.00836	-25.88153043362304
0.00837	-25.855959920649294
0.00838	-25.830444001834707
0.00839	-25.804982493835247
0.008400000000000001	-25.779575169706483
0.00841	-25.7542218796481
0.00842	-25.72892245611233
0.00843	-25.703676717873726
0.00844	-25.678484477042023
0.008450000000000001	-25.653345564507312
0.00846	-25.62825979632113
0.00847	-25.60322700307602
0.008480000000000001	-25.578247009311458
0.008490000000000001	-25.55331962995894
0.0085	-25.528444697076623
0.00851	-25.503622040782034
0.00852	-25.478851488019004
0.00853	-25.454132866791518
0.00854	-25.429466005990903
0.00855	-25.40485073156504
0.00856	-25.380286865240173
0.008570000000000001	-25.355774247553448
0.00858	-25.33131270842433
0.00859	-25.306902084669737
0.0086	-25.282542208341624
0.00861	-25.258232914481496
0.008620000000000001	-25.233974037014278
0.00863	-25.209765411482508
0.00864	-25.185606874001103
0.008650000000000001	-25.16149826173266
0.008660000000000001	-25.137439411465618
0.00867	-25.113430150951345
0.00868	-25.089470318737845
0.00869	-25.065559735584568
0.0087	-25.041698272517515
0.00871	-25.017885761223248
0.00872	-24.994122039233083
0.00873	-24.97040696173265
0.008740000000000001	-24.946740368931025
0.00875	-24.923122079704605
0.00876	-24.899551963249117
0.00877	-24.87602987039243
0.00878	-24.85255564792509
0.008790000000000001	-24.8291291427478
0.0088	-24.80575020228803
0.00881	-24.782418674627806
0.008820000000000001	-24.75913440850724
0.008830000000000001	-24.735897253325135
0.00884	-24.712707058923115
0.00885	-24.68956367528983
0.00886	-24.66646695434254
0.00887	-24.64341674800186
0.00888	-24.62041290875352
0.00889	-24.5974552896013
0.0089	-24.574543744274777
0.008910000000000001	-24.55167811773584
0.00892	-24.528858270356267
0.00893	-24.506084061212952
0.00894	-24.48335534703337
0.00895	-24.4606719781818
0.00896	-24.438033808888292
0.00897	-24.41544070638286
0.00898	-24.39289252851222
0.008990000000000001	-24.37038913444919
0.009000000000000001	-24.34793038326817
0.00901	-24.325516133976613
0.00902	-24.303146231785178
0.00903	-24.280820538762974
0.00904	-24.25853892248461
0.00905	-24.236301244163105
0.00906	-24.214107371067275
0.009070000000000002	-24.191957179341735
0.009080000000000001	-24.169850533806123
0.00909	-24.14778729950569
0.0091	-24.125767334845975
0.00911	-24.103790497225646
0.00912	-24.08185667033534
0.00913	-24.059965720830974
0.00914	-24.038117516685695
0.00915	-24.01631192770116
0.009160000000000001	-23.994548823045427
0.009170000000000001	-23.97282807232354
0.00918	-23.951149544889407
0.00919	-23.92951311241358
0.0092	-23.90791864615965
0.00921	-23.886366016768946
0.00922	-23.864855097162895
0.00923	-23.843385760649262
0.009240000000000002	-23.821957880297617
0.009250000000000001	-23.80057132976855
0.009260000000000001	-23.779225983809127
0.00927	-23.75792171665616
0.00928	-23.73665840153451
0.00929	-23.715435916621175
0.0093	-23.694254138047143
0.00931	-23.67311294246084
0.00932	-23.652012207984143
0.009330000000000001	-23.630951809794396
0.009340000000000001	-23.609931622790622
0.00935	-23.58895153097722
0.00936	-23.568011378698266
0.00937	-23.547111063612352
0.00938	-23.526250474619694
0.00939	-23.505429503099457
0.0094	-23.48464803055549
0.009410000000000002	-23.463905938955797
0.009420000000000001	-23.443203110737823
0.009430000000000001	-23.422539418763687
0.00944	-23.401914749843307
0.00945	-23.38132899457324
0.00946	-23.360782029715367
0.00947	-23.340273727307935
0.00948	-23.319803990720207
0.00949	-23.299372707834927
0.009500000000000001	-23.27897976536442
0.009510000000000001	-23.258625049748254
0.00952	-23.238308448215506
0.00953	-23.218029848480455
0.00954	-23.19778913846845
0.00955	-23.17758620461582
0.00956	-23.157420937503687
0.00957	-23.13729322662294
0.009580000000000002	-23.117202960869086
0.009590000000000001	-23.097150031300814
0.009600000000000001	-23.077134328480778
0.00961	-23.057155741769925
0.00962	-23.037214164213275
0.00963	-23.01730948777967
0.00964	-22.997441604728152
0.00965	-22.977610407735874
0.00966	-22.95781578989795
0.009670000000000002	-22.93805764418748
0.009680000000000001	-22.918335864796
0.00969	-22.898650339883652
0.0097	-22.879000956254362
0.00971	-22.859387601323494
0.00972	-22.83981018989794
0.00973	-22.82026862088272
0.00974	-22.80076279117735
0.009750000000000002	-22.781292598009976
0.009760000000000001	-22.76185793538587
0.009770000000000001	-22.742458688014523
0.00978	-22.72309477059926
0.00979	-22.70376608169169
0.0098	-22.68447252016327
0.00981	-22.665213983687245
0.00982	-22.645990361771084
0.00983	-22.626801554444082
0.009840000000000002	-22.607647462469195
0.009850000000000001	-22.588527997608466
0.00986	-22.56944306247405
0.00987	-22.550392558037473
0.00988	-22.531376386159653
0.00989	-22.512394449969634
0.0099	-22.49344665253514
0.00991	-22.47453289440208
0.009920000000000002	-22.455653078550633
0.009930000000000001	-22.43680711210947
0.009940000000000001	-22.417994899346347
0.00995	-22.39921634483523
0.00996	-22.38047135353999
0.00997	-22.361759830854332
0.00998	-22.343081681369767
0.00999	-22.324436809333406
0.01	-22.305825123795493
0.010010000000000002	-22.287246531720847
0.010020000000000001	-22.268700940224107
0.01003	-22.25018824820276
0.01004	-22.231708360149533
0.01005	-22.213261196292052
0.01006	-22.194846654323726
0.01007	-22.176464646177216
0.01008	-22.158115089177663
0.010090000000000002	-22.139797891496684
0.010100000000000001	-22.12151296347271
0.010110000000000001	-22.10326021586972
0.01012	-22.085039559967804
0.01013	-22.06685090673301
0.01014	-22.04869416744895
0.01015	-22.030569253723527
0.01016	-22.01247607748612
0.01017	-21.994414550986086
0.010180000000000002	-21.97638458073131
0.010190000000000001	-21.958386080778492
0.0102	-21.94041896248695
0.01021	-21.922483123843975
0.01022	-21.904578492516084
0.01023	-21.886704991847335
0.01024	-21.868862536475255
0.01025	-21.851051041333037
0.010260000000000002	-21.833270421672225
0.010270000000000001	-21.815520592965854
0.010280000000000001	-21.79780147079738
0.01029	-21.780112971638907
0.0103	-21.762455011944652
0.01031	-21.74482750698545
0.01032	-21.72723037339183
0.01033	-21.709663530345452
0.01034	-21.69212689480988
0.010350000000000002	-21.674620382592956
0.010360000000000001	-21.65714391468769
0.01037	-21.63969740443192
0.01038	-21.622280758934206
0.01039	-21.604893914717373
0.0104	-21.587536791004464
0.01041	-21.57020930758872
0.01042	-21.552911373274135
0.010430000000000002	-21.535642915551477
0.010440000000000001	-21.518403859596553
0.010450000000000001	-21.501194125542142
0.01046	-21.484013635743445
0.01047	-21.466862311749253
0.01048	-21.449740075250446
0.01049	-21.43264684667333
0.0105	-21.41558254961875
0.01051	-21.398547105988655
0.010520000000000002	-21.38154043952543
0.010530000000000001	-21.364562473792674
0.01054	-21.34761313227773
0.01055	-21.330692338909916
0.01056	-21.31380001686108
0.01057	-21.296936090376075
0.01058	-21.280100480388732
0.01059	-21.26329310481556
0.010600000000000002	-21.246513896598554
0.010610000000000001	-21.229762775643728
0.010620000000000001	-21.2130396690347
0.01063	-21.196344510733685
0.01064	-21.17967722533527
0.01065	-21.163037736327038
0.01066	-21.146425974068837
0.01067	-21.129841866359392
0.01068	-21.1132853407898
0.010690000000000002	-21.09675632444764
0.010700000000000001	-21.080254744699246
0.01071	-21.063780530057294
0.01072	-21.047333604553785
0.01073	-21.03091389119956
0.01074	-21.014521328155837
0.010750000000000001	-20.998155845557932
0.01076	-20.981817372600332
0.010770000000000002	-20.965505838980565
0.010780000000000001	-20.94922117101173
0.010790000000000001	-20.932963289942432
0.0108	-20.916732137540166
0.01081	-20.900527645107786
0.01082	-20.88434974381272
0.01083	-20.86819836330536
0.01084	-20.852073433749847
0.01085	-20.83597488941099
0.010860000000000002	-20.819902662085866
0.010870000000000001	-20.80385668381599
0.01088	-20.787836886839493
0.01089	-20.771843202351548
0.0109	-20.755875563978595
0.01091	-20.739933905053896
0.010920000000000001	-20.724018158761748
0.01093	-20.708128258488138
0.010940000000000002	-20.692264137547777
0.010950000000000001	-20.676425729550026
0.010960000000000001	-20.660612968623468
0.01097	-20.644825780080637
0.01098	-20.629064104306458
0.01099	-20.61332787983333
0.011	-20.597617040959918
0.01101	-20.58193152269753
0.01102	-20.56627125248335
0.011030000000000002	-20.550636165686633
0.011040000000000001	-20.53502620340523
0.01105	-20.5194413051746
0.01106	-20.503881407621943
0.01107	-20.488346442780852
0.01108	-20.47283635052319
0.011090000000000001	-20.457351059475272
0.0111	-20.44189051408498
0.011110000000000002	-20.42645465489909
0.011120000000000001	-20.411043420094522
0.011130000000000001	-20.395656747671232
0.01114	-20.380294575770336
0.01115	-20.36495684040876
0.01116	-20.34964347195139
0.01117	-20.334354419799645
0.01118	-20.319089622959844
0.01119	-20.30384902059737
0.011200000000000002	-20.288632550949814
0.011210000000000001	-20.273440154214953
0.01122	-20.258271769744788
0.01123	-20.2431273378368
0.01124	-20.22800679944106
0.01125	-20.212910094978078
0.011260000000000001	-20.19783716504199
0.01127	-20.18278794984616
0.011280000000000002	-20.167762389098954
0.011290000000000001	-20.15276042576168
0.011300000000000001	-20.137781999584
0.01131	-20.122827051800524
0.01132	-20.107895526219686
0.01133	-20.092987364718542
0.01134	-20.0781025093614
0.01135	-20.0632409025486
0.01136	-20.048402479525514
0.011370000000000002	-20.033587185951937
0.011380000000000001	-20.018794969285885
0.01139	-20.00402577264263
0.0114	-19.98927953928488
0.01141	-19.97455621263644
0.01142	-19.959855735104902
0.011430000000000001	-19.945178044306452
0.01144	-19.930523086110913
0.011450000000000002	-19.91589080208084
0.011460000000000001	-19.901281141584008
0.011470000000000001	-19.886694048848913
0.01148	-19.87212947305391
0.01149	-19.85758735924259
0.0115	-19.84306765263052
0.01151	-19.82857029861622
0.01152	-19.814095241899793
0.01153	-19.799642422491143
0.011540000000000002	-19.7852117868762
0.011550000000000001	-19.770803282020708
0.01156	-19.756416858656678
0.01157	-19.74205246248411
0.01158	-19.727710041088418
0.01159	-19.713389541994918
0.011600000000000001	-19.699090912390652
0.01161	-19.68481409854784
0.011620000000000002	-19.670559048629528
0.011630000000000001	-19.656325710247685
0.011640000000000001	-19.642114031082798
0.01165	-19.627923958982834
0.01166	-19.613755441967758
0.01167	-19.599608428207624
0.01168	-19.58548286604265
0.01169	-19.57137870398175
0.0117	-19.55729589000059
0.011710000000000002	-19.543234371950923
0.011720000000000001	-19.529194100124048
0.01173	-19.515175024051402
0.01174	-19.501177093048845
0.01175	-19.48720025658756
0.01176	-19.473244453688228
0.011770000000000001	-19.459309642746966
0.01178	-19.44539577195607
0.011790000000000002	-19.43150279153202
0.011800000000000001	-19.41763065520509
0.011810000000000001	-19.40377931378832
0.01182	-19.38994870953989
0.01183	-19.376138801821728
0.01184	-19.36234954172442
0.01185	-19.348580873549487
0.01186	-19.334832753682733
0.01187	-19.321105134982773
0.011880000000000002	-19.30739796921142
0.011890000000000001	-19.293711208410045
0.0119	-19.280044800882315
0.01191	-19.266398696589413
0.01192	-19.25277284609175
0.01193	-19.239167209301545
0.011940000000000001	-19.225581738817326
0.01195	-19.212016387361462
0.011960000000000002	-19.198471107790773
0.011970000000000001	-19.18494585310239
0.011980000000000001	-19.171440576443835
0.01199	-19.157955230142434
0.012	-19.144489767734804
0.01201	-19.131044139438675
0.01202	-19.117618303244406
0.01203	-19.10421221303215
0.01204	-19.090825822439093
0.012050000000000002	-19.077459084900138
0.012060000000000001	-19.064111955485593
0.01207	-19.05078438785943
0.01208	-19.037476337626067
0.01209	-19.02418775916725
0.0121	-19.01091860778277
0.012110000000000001	-18.997668837195143
0.01212	-18.98443840362184
0.012130000000000002	-18.97122726246049
0.012140000000000001	-18.95803536887694
0.012150000000000001	-18.944862677078078
0.01216	-18.931709136261787
0.01217	-18.918574707350487
0.01218	-18.905459349380664
0.01219	-18.89236301468752
0.0122	-18.879285659322868
0.01221	-18.866227243657953
0.012220000000000002	-18.853187723864167
0.012230000000000001	-18.84016705652633
0.012240000000000001	-18.8271651992154
0.01225	-18.814182108874125
0.01226	-18.801217737691488
0.01227	-18.78827204410581
0.012280000000000001	-18.77534498499353
0.01229	-18.76243652209194
0.012300000000000002	-18.749546609004113
0.012310000000000001	-18.736675202398132
0.012320000000000001	-18.723822265095954
0.01233	-18.710987755044087
0.01234	-18.698171630027048
0.01235	-18.685373843959383
0.01236	-18.672594360150075
0.01237	-18.659833136626084
0.01238	-18.647090132642056
0.012390000000000002	-18.63436530693054
0.012400000000000001	-18.621658618718385
0.012410000000000001	-18.608970027088652
0.01242	-18.59629949123378
0.01243	-18.583646970433513
0.01244	-18.571012424098797
0.012450000000000001	-18.558395811716093
0.01246	-18.54579709293514
0.012470000000000002	-18.533216225085543
0.012480000000000002	-18.52065316881777
0.012490000000000001	-18.508107885907453
0.0125	-18.495580336494317
0.01251	-18.483070480830364
0.01252	-18.470578279258465
0.01253	-18.45810368903194
0.01254	-18.44564667319213
0.01255	-18.433207192187556
0.012560000000000002	-18.42078520786846
0.012570000000000001	-18.40838067039246
0.012580000000000001	-18.39599354566316
0.01259	-18.383623800880734
0.0126	-18.37127139756074
0.01261	-18.358936293582154
0.012620000000000001	-18.34661846224528
0.01263	-18.334317857353717
0.012640000000000002	-18.322034440713473
0.012650000000000002	-18.309768173787674
0.012660000000000001	-18.29751901471731
0.01267	-18.285286929739378
0.01268	-18.27307188078788
0.01269	-18.260873821219015
0.0127	-18.248692716591425
0.01271	-18.236528535841966
0.01272	-18.224381242057312
0.012730000000000002	-18.212250797857074
0.012740000000000001	-18.200137165806787
0.012750000000000001	-18.18804030721594
0.01276	-18.175960187646773
0.01277	-18.1638967703811
0.01278	-18.15185001880638
0.012790000000000001	-18.139819896418167
0.0128	-18.12780636681873
0.012810000000000002	-18.11580939370209
0.012820000000000002	-18.10382894087474
0.012830000000000001	-18.09186497224715
0.01284	-18.079917447964178
0.01285	-18.067986329194007
0.01286	-18.056071581188455
0.01287	-18.044173174277113
0.012879999999999999	-18.032291072945217
0.012890000000000002	-18.020425241772514
0.012900000000000002	-18.00857564464045
0.012910000000000001	-17.996742246956117
0.012920000000000001	-17.984925013790914
0.01293	-17.973123910131164
0.01294	-17.96133890095175
0.01295	-17.949569942292865
0.01296	-17.937817007855514
0.012970000000000002	-17.926080063989076
0.012980000000000002	-17.914359076159563
0.012990000000000002	-17.902654010046824
0.013000000000000001	-17.890964831366432
0.01301	-17.879291505764026
0.01302	-17.867633999241583
0.01303	-17.855992277859297
0.01304	-17.844366307661183
0.013049999999999999	-17.832756054888193
0.013060000000000002	-17.821161485759124
0.013070000000000002	-17.809582566361115
0.013080000000000001	-17.798019263308767
0.013090000000000001	-17.78647154340446
0.0131	-17.774939373315636
0.01311	-17.76342271980767
0.01312	-17.75192154973214
0.01313	-17.74043582842104
0.013140000000000002	-17.728965517004013
0.013150000000000002	-17.717510590205713
0.013160000000000002	-17.706071014488387
0.013170000000000001	-17.694646756336134
0.01318	-17.683237777737233
0.01319	-17.6718440506058
0.0132	-17.66046554483931
0.01321	-17.64910222854656
0.013219999999999999	-17.63775406860642
0.013230000000000002	-17.626421030789036
0.013240000000000002	-17.615103086363845
0.013250000000000001	-17.603800203121025
0.013260000000000001	-17.59251234935413
0.01327	-17.58123948841841
0.01328	-17.569981588160132
0.01329	-17.558738622316344
0.0133	-17.547510558100996
0.013310000000000002	-17.536297365191945
0.013320000000000002	-17.525099013223233
0.013330000000000002	-17.5139154710403
0.013340000000000001	-17.502746707567034
0.01335	-17.491592682902414
0.01336	-17.4804533750345
0.01337	-17.46932875315793
0.01338	-17.45821878632095
0.013389999999999999	-17.447123444155842
0.013400000000000002	-17.436042696299186
0.013410000000000002	-17.424976512289817
0.013420000000000001	-17.413924861768614
0.013430000000000001	-17.402887714448262
0.01344	-17.39186504012916
0.01345	-17.38085680869782
0.01346	-17.369862990121646
0.01347	-17.35888355444996
0.013480000000000002	-17.34791847180972
0.013490000000000002	-17.33696771239837
0.013500000000000002	-17.32603124638034
0.013510000000000001	-17.315109043722096
0.01352	-17.304201075052553
0.01353	-17.29330731128611
0.01354	-17.282427723042403
0.01355	-17.271562281009366
0.01356	-17.260710955961535
0.013570000000000002	-17.24987371875276
0.013580000000000002	-17.239050540315937
0.013590000000000001	-17.228241385453437
0.013600000000000001	-17.217446229480455
0.01361	-17.20666504523816
0.01362	-17.195897801064866
0.01363	-17.185144471679564
0.01364	-17.17440502842496
0.013650000000000002	-17.163679442862914
0.013660000000000002	-17.152967686639563
0.013670000000000002	-17.142269727696128
0.013680000000000001	-17.131585539465473
0.01369	-17.120915095834107
0.0137	-17.110258357561047
0.01371	-17.099615305662894
0.01372	-17.08898591446871
0.01373	-17.07837015615187
0.013740000000000002	-17.067768002965714
0.013750000000000002	-17.057179422292464
0.013760000000000001	-17.046604386443413
0.013770000000000001	-17.03604287264693
0.01378	-17.025494853845554
0.01379	-17.014960302685758
0.0138	-17.004439191860214
0.01381	-16.99393149404203
0.013820000000000002	-16.983437182224897
0.013830000000000002	-16.97295622930369
0.013840000000000002	-16.962488608259335
0.013850000000000001	-16.952034292207575
0.01386	-16.94159325271623
0.01387	-16.931165463375333
0.01388	-16.92075089873334
0.01389	-16.910349532168738
0.0139	-16.89996133712488
0.013910000000000002	-16.889586287104557
0.013920000000000002	-16.879224355473376
0.013930000000000001	-16.868875515848757
0.013940000000000001	-16.85853974218727
0.01395	-16.848217008274716
0.01396	-16.83790728797001
0.01397	-16.827610554987288
0.01398	-16.817326783278663
0.013990000000000002	-16.807055947149706
0.014000000000000002	-16.796798020727984
0.014010000000000002	-16.786552976947178
0.014020000000000001	-16.77632078927492
0.01403	-16.76610143394184
0.01404	-16.75589488503865
0.01405	-16.74570111171689
0.01406	-16.73552009278854
0.01407	-16.725351804525346
0.014080000000000002	-16.715196221610125
0.014090000000000002	-16.705053318632274
0.014100000000000001	-16.694923070602705
0.014110000000000001	-16.68480545234939
0.01412	-16.674700438884557
0.01413	-16.66460799804816
0.01414	-16.654528109755937
0.01415	-16.64446075147869
0.014160000000000002	-16.634405894230007
0.014170000000000002	-16.624363509405057
0.014180000000000002	-16.614333580838384
0.014190000000000001	-16.604316084001344
0.0142	-16.59431099442685
0.01421	-16.584318287683942
0.01422	-16.57433793948605
0.01423	-16.5643699230691
0.01424	-16.554414215738067
0.014250000000000002	-16.544470794347703
0.014260000000000002	-16.534539634821844
0.014270000000000001	-16.524620713146305
0.014280000000000001	-16.514714005363487
0.01429	-16.504819487580406
0.0143	-16.494937135967383
0.01431	-16.485066926756808
0.01432	-16.475208836233122
0.014330000000000002	-16.46536284074675
0.014340000000000002	-16.455528916488973
0.014350000000000002	-16.44570703897595
0.014360000000000001	-16.43589718592071
0.01437	-16.426099333917136
0.01438	-16.416313459623638
0.01439	-16.406539539754252
0.0144	-16.39677755107933
0.01441	-16.387027470173106
0.014420000000000002	-16.377289270974757
0.014430000000000002	-16.36756293194551
0.014440000000000001	-16.357848431836995
0.014450000000000001	-16.34814574763892
0.01446	-16.338454856204123
0.01447	-16.328775734948586
0.01448	-16.319108361287675
0.01449	-16.309452712534394
0.014500000000000002	-16.299808766059282
0.014510000000000002	-16.290176497459516
0.014520000000000002	-16.280555881110537
0.014530000000000001	-16.270946899554854
0.01454	-16.26134953012029
0.01455	-16.25176375058828
0.01456	-16.242189538204286
0.01457	-16.23262686367733
0.01458	-16.22307570735994
0.014590000000000002	-16.21353605126428
0.014600000000000002	-16.204007874636932
0.014610000000000001	-16.194491155453242
0.014620000000000001	-16.1849858719278
0.01463	-16.175492002232417
0.01464	-16.16600952457802
0.01465	-16.156538417234042
0.01466	-16.147078657437568
0.014670000000000002	-16.137630220931662
0.014680000000000002	-16.128193089717733
0.014690000000000002	-16.118767242356107
0.014700000000000001	-16.109352656957427
0.01471	-16.099949312658936
0.01472	-16.090557188158527
0.01473	-16.08117626218361
0.01474	-16.071806513500775
0.01475	-16.06244792028768
0.014760000000000002	-16.053100461138644
0.014770000000000002	-16.043764113491058
0.014780000000000001	-16.03443885875088
0.014790000000000001	-16.025124675639663
0.0148	-16.015821543406624
0.01481	-16.006529441345833
0.01482	-15.99724834804801
0.01483	-15.987978241276686
0.014840000000000002	-15.978719102441433
0.014850000000000002	-15.96947091089115
0.014860000000000002	-15.960233646030517
0.014870000000000001	-15.951007287319623
0.01488	-15.941791814264427
0.01489	-15.932587206420479
0.0149	-15.923393443395161
0.01491	-15.914210504845022
0.01492	-15.905038370477255
0.014930000000000002	-15.895877020049493
0.014940000000000002	-15.886726432838767
0.014950000000000001	-15.87758658822687
0.014960000000000001	-15.868457467133155
0.01497	-15.859339049459408
0.01498	-15.850231313862611
0.01499	-15.841134236444606
0.015	-15.83204779753953
0.015010000000000003	-15.82297197479862
0.015020000000000002	-15.813906754702874
0.015030000000000002	-15.804852119136697
0.015040000000000001	-15.795808048458618
0.015050000000000001	-15.786774523084649
0.01506	-15.777751523352302
0.01507	-15.768739029840408
0.01508	-15.759737023114303
0.01509	-15.75074548377561
0.015100000000000002	-15.741764392366743
0.015110000000000002	-15.732793729590894
0.015120000000000001	-15.723833476227728
0.015130000000000001	-15.714883613100193
0.01514	-15.705944121036477
0.01515	-15.697014980912758
0.01516	-15.688096173366443
0.01517	-15.679187676245947
0.015180000000000003	-15.67028947282807
0.015190000000000002	-15.66140154534299
0.015200000000000002	-15.652523874595945
0.015210000000000001	-15.643656441902852
0.015220000000000001	-15.634799228256128
0.01523	-15.625952215207084
0.01524	-15.617115382176047
0.01525	-15.608288711983144
0.01526	-15.599472186510992
0.015270000000000002	-15.590665787202486
0.015280000000000002	-15.581869495535045
0.015290000000000002	-15.573083293034998
0.015300000000000001	-15.564307160471923
0.01531	-15.555541078140102
0.01532	-15.546785029824235
0.01533	-15.53803899724425
0.01534	-15.529302962155178
0.015350000000000003	-15.520576906300258
0.015360000000000002	-15.511860811316751
0.015370000000000002	-15.503154659145522
0.015380000000000001	-15.494458431193756
0.015390000000000001	-15.485772110116994
0.0154	-15.477095677966105
0.01541	-15.468429116799655
0.01542	-15.459772408714834
0.01543	-15.451125530755018
0.015440000000000002	-15.442488469613286
0.015450000000000002	-15.43386120804713
0.015460000000000002	-15.425243718632789
0.015470000000000001	-15.416635991450079
0.01548	-15.408038011058483
0.01549	-15.39944975991785
0.0155	-15.390871220513517
0.01551	-15.382302375350008
0.015520000000000003	-15.373743206912359
0.015530000000000002	-15.365193697866285
0.015540000000000002	-15.356653830863694
0.015550000000000001	-15.348123587194895
0.015560000000000001	-15.339602950981753
0.01557	-15.33109190343044
0.01558	-15.322590428628803
0.01559	-15.314098509791478
0.0156	-15.305616129816038
0.015610000000000002	-15.297143271643446
0.015620000000000002	-15.288679918248093
0.01563	-15.28022605264627
0.01564	-15.271781657894905
0.01565	-15.263346717090199
0.01566	-15.254921211571329
0.01567	-15.246505125939873
0.01568	-15.238098440856279
0.015690000000000003	-15.229701141504957
0.015700000000000002	-15.221313212249523
0.015710000000000002	-15.212934636437039
0.01572	-15.204565397452342
0.01573	-15.196205478580254
0.01574	-15.187854863322467
0.01575	-15.17951353522217
0.01576	-15.171181477809007
0.01577	-15.162858674728374
0.015780000000000002	-15.154545109596658
0.015790000000000002	-15.146240766068416
0.0158	-15.13794562783594
0.01581	-15.129659678629208
0.01582	-15.121382902215938
0.01583	-15.113115282402937
0.01584	-15.104856802965504
0.01585	-15.096607445364775
0.015860000000000003	-15.088367192445666
0.015870000000000002	-15.08013602946609
0.015880000000000002	-15.071913942751953
0.01589	-15.06370091635306
0.0159	-15.055496934086738
0.01591	-15.047301976524896
0.01592	-15.039116029571893
0.01593	-15.030939079562424
0.01594	-15.022771108015693
0.015950000000000002	-15.014612099592455
0.015960000000000002	-15.006462041004847
0.01597	-14.998320916622465
0.01598	-14.99018871074382
0.01599	-14.98206540787686
0.016	-14.973950992344985
0.01601	-14.96584544835363
0.01602	-14.957748760794068
0.016030000000000003	-14.949660914269266
0.016040000000000002	-14.941581893532426
0.016050000000000002	-14.933511683236421
0.01606	-14.925450268069397
0.01607	-14.917397632753914
0.01608	-14.909353761471188
0.01609	-14.90131863819245
0.0161	-14.893292249143524
0.01611	-14.885274579114748
0.016120000000000002	-14.87726561310385
0.016130000000000002	-14.86926533604613
0.01614	-14.861273732839845
0.01615	-14.85329078660675
0.01616	-14.845316483211349
0.01617	-14.837350808751927
0.01618	-14.829393748453226
0.01619	-14.821445286603396
0.016200000000000003	-14.813505406283378
0.016210000000000002	-14.805574095672268
0.016220000000000002	-14.797651340031265
0.01623	-14.7897371246458
0.01624	-14.781831434827913
0.01625	-14.773934255909591
0.01626	-14.766045573302165
0.01627	-14.75816537242256
0.01628	-14.750293638720738
0.016290000000000002	-14.742430357670374
0.016300000000000002	-14.734575511406035
0.01631	-14.726729087687565
0.01632	-14.718891073187836
0.01633	-14.711061453666542
0.01634	-14.70324021478688
0.01635	-14.695427342236055
0.01636	-14.687622821634758
0.016370000000000003	-14.679826634836491
0.016380000000000002	-14.672038770401338
0.016390000000000002	-14.664259215377825
0.0164	-14.656487953493535
0.01641	-14.648724972442352
0.01642	-14.640970258523891
0.01643	-14.633223793498715
0.01644	-14.625485567195193
0.01645	-14.617755566077571
0.016460000000000002	-14.610033776214731
0.016470000000000002	-14.602320183703249
0.01648	-14.594614774670983
0.01649	-14.58691753519481
0.0165	-14.579228451294178
0.01651	-14.57154750906145
0.01652	-14.563874693665605
0.01653	-14.556209992717353
0.016540000000000003	-14.548553392607785
0.016550000000000002	-14.540904879676606
0.016560000000000002	-14.533264440392514
0.01657	-14.525632061007279
0.01658	-14.518007727824376
0.01659	-14.510391427254456
0.0166	-14.502783146138842
0.01661	-14.495182871007154
0.01662	-14.487590588415742
0.016630000000000002	-14.48000628494897
0.016640000000000002	-14.472429946687559
0.01665	-14.46486156072513
0.01666	-14.457301113828052
0.01667	-14.449748592699722
0.01668	-14.442203984073469
0.01669	-14.43466727457787
0.0167	-14.427138451004295
0.016710000000000003	-14.41961749953313
0.016720000000000002	-14.412104405218239
0.016730000000000002	-14.404599156536712
0.01674	-14.397101739246004
0.01675	-14.38961213996955
0.01676	-14.382130348132115
0.01677	-14.374656349771314
0.01678	-14.367190132962396
0.01679	-14.359731684797348
0.016800000000000002	-14.352280992376773
0.016810000000000002	-14.344838042829316
0.01682	-14.337402823311486
0.01683	-14.329975319306651
0.01684	-14.322555516667787
0.01685	-14.315143405738791
0.01686	-14.307738973799914
0.01687	-14.300342208156195
0.016880000000000003	-14.292953096145144
0.016890000000000002	-14.285571625121104
0.016900000000000002	-14.27819778207093
0.01691	-14.270831554773645
0.01692	-14.263472927449072
0.01693	-14.256121889895848
0.01694	-14.248778430594275
0.01695	-14.24144253507917
0.01696	-14.234114191046174
0.016970000000000002	-14.226793387981877
0.016980000000000002	-14.219480113510695
0.01699	-14.212174355287608
0.017	-14.204876100990788
0.01701	-14.197585338319437
0.01702	-14.19030205488199
0.01703	-14.18302623852638
0.01704	-14.175757877065916
0.017050000000000003	-14.168496958308914
0.017060000000000002	-14.161243470090103
0.017070000000000002	-14.153997400204556
0.01708	-14.146758736309081
0.01709	-14.139527466595869
0.0171	-14.132303579020181
0.01711	-14.125087061548424
0.01712	-14.117877902172317
0.01713	-14.110676088905825
0.017140000000000002	-14.103481609787359
0.017150000000000002	-14.096294452603773
0.01716	-14.089114605696563
0.01717	-14.081942057147609
0.01718	-14.074776795142022
0.01719	-14.067618806148896
0.0172	-14.06046807819638
0.01721	-14.053324601382002
0.017220000000000003	-14.046188364006731
0.017230000000000002	-14.039059354346087
0.017240000000000002	-14.031937558437908
0.01725	-14.02482296604716
0.01726	-14.017715566336179
0.01727	-14.010615347654571
0.01728	-14.003522297539327
0.01729	-13.996436405071291
0.0173	-13.989357657147385
0.017310000000000002	-13.982286041647505
0.017320000000000002	-13.975221548242953
0.01733	-13.9681641665047
0.01734	-13.961113885325638
0.01735	-13.954070693299723
0.01736	-13.94703457903029
0.01737	-13.940005530943147
0.01738	-13.932983537512126
0.017390000000000003	-13.925968586688464
0.017400000000000002	-13.918960667471215
0.017410000000000002	-13.911959769010021
0.01742	-13.904965877169381
0.01743	-13.897978984127771
0.01744	-13.890999078654012
0.01745	-13.884026149669872
0.01746	-13.877060186042613
0.01747	-13.870101176664202
0.017480000000000002	-13.863149110449381
0.017490000000000002	-13.856203976309974
0.0175	-13.84926576322961
0.01751	-13.842334458950239
0.01752	-13.835410052775604
0.01753	-13.828492534699247
0.01754	-13.82158189377731
0.01755	-13.81467811908601
0.017560000000000003	-13.807781199726836
0.017570000000000002	-13.800891124823881
0.017580000000000002	-13.79400788352407
0.01759	-13.787131464996243
0.0176	-13.780261858423685
0.01761	-13.773399053004951
0.01762	-13.766543038002332
0.01763	-13.759693802663753
0.01764	-13.75285133574487
0.017650000000000002	-13.746015623976009
0.017660000000000002	-13.73918665981608
0.01767	-13.732364432623513
0.01768	-13.725548931773982
0.01769	-13.71874014666794
0.0177	-13.711938066727381
0.01771	-13.705142681386716
0.01772	-13.698353980084644
0.017730000000000003	-13.691571952332406
0.017740000000000002	-13.684796587563447
0.017750000000000002	-13.678027875396154
0.01776	-13.671265805383381
0.01777	-13.664510364970994
0.01778	-13.657761541330263
0.01779	-13.651019328598476
0.0178	-13.644283716458192
0.01781	-13.63755469438209
0.017820000000000003	-13.630832252300767
0.017830000000000002	-13.624116379854962
0.01784	-13.61740706583418
0.01785	-13.610704300372888
0.01786	-13.60400807393382
0.01787	-13.597318376310076
0.01788	-13.590635197336471
0.01789	-13.583958526863956
0.017900000000000003	-13.577288354757773
0.017910000000000002	-13.570624670128286
0.017920000000000002	-13.56396745921995
0.01793	-13.557316716224529
0.01794	-13.55067243131138
0.01795	-13.54403459446098
0.01796	-13.537403195674022
0.01797	-13.530778224701042
0.01798	-13.524159671795257
0.017990000000000003	-13.517547527077358
0.018000000000000002	-13.510941780050192
0.01801	-13.50434242075436
0.01802	-13.497749439957458
0.01803	-13.491162827802757
0.01804	-13.48458257439508
0.01805	-13.478008669727227
0.01806	-13.471441104235492
0.018070000000000003	-13.464879867729675
0.018080000000000002	-13.45832494938859
0.018090000000000002	-13.451776340982686
0.0181	-13.445234032532802
0.01811	-13.438698011812686
0.01812	-13.432168271756652
0.01813	-13.42564480288299
0.01814	-13.419127595597697
0.01815	-13.412616640296926
0.018160000000000003	-13.406111927390732
0.018170000000000002	-13.399613447308473
0.01818	-13.3931211904985
0.01819	-13.386635147428493
0.0182	-13.380155308534373
0.01821	-13.373681664335859
0.01822	-13.367214205394111
0.01823	-13.36075292224551
0.018240000000000003	-13.354297805455836
0.018250000000000002	-13.347848845533989
0.018260000000000002	-13.341406029631749
0.01827	-13.334969351918048
0.01828	-13.328538803039521
0.01829	-13.32211437302297
0.0183	-13.315696051873479
0.01831	-13.309283829801153
0.01832	-13.302877699367654
0.018330000000000003	-13.2964776513236
0.018340000000000002	-13.290083676436641
0.01835	-13.283695765487803
0.01836	-13.277313909277998
0.01837	-13.270938098628053
0.01838	-13.264568324167639
0.01839	-13.258204576873506
0.0184	-13.251846847690665
0.018410000000000003	-13.245495127460185
0.018420000000000002	-13.239149406098377
0.018430000000000002	-13.23280967344094
0.01844	-13.226475922619944
0.01845	-13.220148144607453
0.01846	-13.213826330391873
0.01847	-13.207510470718475
0.01848	-13.201200556847741
0.01849	-13.194896579739519
0.018500000000000003	-13.18859853051251
0.018510000000000002	-13.182306399186764
0.018520000000000002	-13.176020177848258
0.01853	-13.169739857705762
0.01854	-13.16346542988989
0.01855	-13.157196885593038
0.01856	-13.150934215917918
0.01857	-13.144677410059973
0.018580000000000003	-13.13842646023329
0.018590000000000002	-13.132181358730893
0.018600000000000002	-13.125942096787774
0.01861	-13.119708665666245
0.01862	-13.113481056470416
0.01863	-13.107259259863094
0.01864	-13.101043267181844
0.01865	-13.094833069524274
0.01866	-13.088628659239523
0.018670000000000003	-13.082430027374906
0.018680000000000002	-13.076237165629333
0.018690000000000002	-13.070050065453136
0.0187	-13.063868718266374
0.01871	-13.057693115505582
0.01872	-13.051523248358452
0.01873	-13.045359108260403
0.01874	-13.039200685152801
0.018750000000000003	-13.033047970012944
0.018760000000000002	-13.026900956487149
0.018770000000000002	-13.02075963639881
0.01878	-13.014624001247396
0.01879	-13.008494042652995
0.0188	-13.002369752236515
0.01881	-12.996251121608804
0.01882	-12.99013814239727
0.01883	-12.984030806248832
0.018840000000000003	-12.977929103964822
0.018850000000000002	-12.971833026560066
0.018860000000000002	-12.965742567260389
0.01887	-12.95965771778085
0.01888	-12.953578469846779
0.01889	-12.947504815164223
0.0189	-12.94143674546587
0.01891	-12.935374252582939
0.018920000000000003	-12.929317328201787
0.018930000000000002	-12.923265963616515
0.018940000000000002	-12.917220148904502
0.01895	-12.911179878309543
0.01896	-12.905145143693002
0.01897	-12.899115936932429
0.01898	-12.893092249887294
0.01899	-12.887074074486767
0.019	-12.88106140266418
0.019010000000000003	-12.87505422635107
0.019020000000000002	-12.86905253751489
0.019030000000000002	-12.863056328128014
0.01904	-12.85706558868384
0.01905	-12.85108031172237
0.01906	-12.845100490233161
0.01907	-12.83912611625462
0.01908	-12.833157181761642
0.019090000000000003	-12.827193678894938
0.019100000000000002	-12.821235599743378
0.019110000000000002	-12.815282935502701
0.01912	-12.80933567893507
0.01913	-12.803393822033307
0.01914	-12.797457357209144
0.01915	-12.79152627674916
0.01916	-12.785600572831008
0.01917	-12.77968023765024
0.019180000000000003	-12.773765263413773
0.019190000000000002	-12.76785564233795
0.019200000000000002	-12.761951366656927
0.01921	-12.756052427776531
0.01922	-12.750158816550556
0.01923	-12.744270525743623
0.01924	-12.738387548159643
0.01925	-12.732509877381553
0.019260000000000003	-12.726637505070732
0.019270000000000002	-12.720770424294717
0.019280000000000002	-12.71490862741846
0.01929	-12.709052106822435
0.0193	-12.703200854900938
0.01931	-12.69735486406223
0.01932	-12.691514126729867
0.01933	-12.685678635342306
0.01934	-12.679848382348759
0.019350000000000003	-12.674023360214399
0.019360000000000002	-12.66820356138361
0.019370000000000002	-12.662388978100314
0.01938	-12.656579603155588
0.01939	-12.650775426934935
0.0194	-12.64497644384735
0.01941	-12.639182646628178
0.01942	-12.633394027843785
0.019430000000000003	-12.627610580112691
0.019440000000000002	-12.621832295922918
0.019450000000000002	-12.616059166342755
0.01946	-12.610291184429432
0.01947	-12.604528344082652
0.01948	-12.598770638002971
0.01949	-12.593018058863247
0.0195	-12.58727059926505
0.01951	-12.581528251703046
0.019520000000000003	-12.575791007200268
0.019530000000000002	-12.570058860475992
0.019540000000000002	-12.564331804275556
0.01955	-12.558609831357856
0.01956	-12.552892934495077
0.01957	-12.547181106473548
0.01958	-12.541474340093163
0.01959	-12.535772628160139
0.019600000000000003	-12.530075963447889
0.019610000000000002	-12.524384338851434
0.019620000000000002	-12.51869774722304
0.01963	-12.513016181427792
0.01964	-12.507339634344032
0.01965	-12.50166809886344
0.01966	-12.496001567893387
0.01967	-12.490340034349634
0.01968	-12.484683490399462
0.019690000000000003	-12.479031929506029
0.019700000000000002	-12.473385344878386
0.019710000000000002	-12.4677437292282
0.01972	-12.46210707461862
0.01973	-12.456475372702684
0.01974	-12.450848619046047
0.01975	-12.445226806613906
0.01976	-12.439609928423558
0.019770000000000003	-12.433997977628046
0.019780000000000002	-12.428390947297927
0.019790000000000002	-12.42278882982092
0.0198	-12.417191618044168
0.01981	-12.411599305927139
0.01982	-12.406011886698163
0.01983	-12.400429353494893
0.01984	-12.39485169946478
0.01985	-12.389278917729762
0.019860000000000003	-12.383711001498236
0.019870000000000002	-12.378147943673689
0.019880000000000002	-12.372589737321952
0.01989	-12.367036375537449
0.0199	-12.361487851929786
0.01991	-12.355944159886032
0.01992	-12.350405292662927
0.01993	-12.344871243339586
0.019940000000000003	-12.33934200355645
0.019950000000000002	-12.333817568438663
0.019960000000000002	-12.328297931290646
0.01997	-12.322783084236704
0.01998	-12.317273020468837
0.01999	-12.311767734452573
0.02	-12.306267217952307
0.02001	-12.300771466161134
0.02002	-12.29528047246556
0.020030000000000003	-12.289794230264551
0.020040000000000002	-12.284312732968758
0.020050000000000002	-12.278835974000067
0.02006	-12.273363946757662
0.02007	-12.267896644541025
0.02008	-12.2624340608962
0.02009	-12.256976189386265
0.0201	-12.251523023388266
0.020110000000000003	-12.246074556414541
0.020120000000000002	-12.240630782056318
0.020130000000000002	-12.235191693831384
0.02014	-12.229757285215031
0.02015	-12.224327549362254
0.02016	-12.218902479862924
0.02017	-12.21348207034775
0.02018	-12.208066314575237
0.02019	-12.202655206295486
0.020200000000000003	-12.197248739109426
0.020210000000000002	-12.191846906630012
0.020220000000000002	-12.18644970204516
0.02023	-12.181057117343853
0.02024	-12.175669148261317
0.02025	-12.17028578844926
0.02026	-12.164907031603423
0.02027	-12.159532871345142
0.020280000000000003	-12.154163301423601
0.020290000000000002	-12.148798315561454
0.020300000000000002	-12.14343790747871
0.02031	-12.138082070906576
0.02032	-12.132730799302983
0.02033	-12.127384085883639
0.02034	-12.122041925168503
0.02035	-12.116704311008291
0.020360000000000003	-12.111371237192234
0.020370000000000003	-12.106042697068652
0.020380000000000002	-12.100718683954721
0.020390000000000002	-12.09539919262474
0.0204	-12.090084216912807
0.02041	-12.084773750665038
0.02042	-12.079467787738439
0.02043	-12.074166321984688
0.02044	-12.068869347151804
0.020450000000000003	-12.063576857272942
0.020460000000000002	-12.058288846252971
0.020470000000000002	-12.053005307944867
0.02048	-12.04772623504779
0.02049	-12.042451620618754
0.0205	-12.037181458298798
0.02051	-12.031915744324975
0.02052	-12.026654472847396
0.020530000000000003	-12.021397636905796
0.020540000000000003	-12.016145231342643
0.020550000000000002	-12.010897250334478
0.020560000000000002	-12.005653687903534
0.02057	-12.000414538082646
0.02058	-11.995179794916814
0.02059	-11.989949452458958
0.0206	-11.98472350476871
0.02061	-11.979501945794652
0.020620000000000003	-11.974284769707417
0.020630000000000003	-11.969071969915603
0.020640000000000002	-11.96386354099458
0.02065	-11.958659477329919
0.02066	-11.953459773049946
0.02067	-11.948264422294628
0.020680000000000004	-11.943073419211334
0.020690000000000004	-11.937886757959575
0.020700000000000003	-11.932704432655218
0.020710000000000003	-11.927526437526929
0.020720000000000002	-11.922352766734402
0.020730000000000002	-11.917183412810614
0.02074	-11.912018371077139
0.02075	-11.90685763636327
0.02076	-11.90170120289181
0.020770000000000004	-11.896549064915723
0.020780000000000003	-11.891401216474312
0.020790000000000003	-11.88625765198171
0.020800000000000003	-11.881118365655635
0.020810000000000002	-11.875983351914872
0.02082	-11.87085260504374
0.02083	-11.86572611929117
0.02084	-11.860603889041926
0.020850000000000004	-11.855485908621883
0.020860000000000004	-11.850372172366345
0.020870000000000003	-11.845262674622607
0.020880000000000003	-11.840157409744304
0.020890000000000002	-11.835056372086733
0.020900000000000002	-11.829959555778219
0.02091	-11.824866955460992
0.02092	-11.819778565528434
0.02093	-11.814694380384783
0.020940000000000004	-11.80961439360017
0.020950000000000003	-11.804538600339969
0.020960000000000003	-11.79946699399885
0.020970000000000003	-11.794399568810235
0.020980000000000002	-11.789336319954199
0.02099	-11.784277242550242
0.021	-11.779222331078891
0.02101	-11.774171580029403
0.021020000000000004	-11.769124983890574
0.021030000000000004	-11.764082535346745
0.021040000000000003	-11.759044230466575
0.021050000000000003	-11.754010062378216
0.021060000000000002	-11.748980027328898
0.021070000000000002	-11.743954119871443
0.02108	-11.73893233456764
0.02109	-11.733914665991476
0.0211	-11.728901108721962
0.021110000000000004	-11.723891657023788
0.021120000000000003	-11.718886305409868
0.021130000000000003	-11.713885048872047
0.021140000000000003	-11.70888788205562
0.021150000000000002	-11.70389479946919
0.02116	-11.698905795801156
0.02117	-11.69392086507824
0.02118	-11.688940002648414
0.021190000000000004	-11.683963202956694
0.021200000000000004	-11.678990460772177
0.021210000000000003	-11.6740217709242
0.021220000000000003	-11.669057128074153
0.021230000000000002	-11.664096526861664
0.021240000000000002	-11.65913996034034
0.02125	-11.654187424628832
0.02126	-11.649238914834367
0.02127	-11.64429442570308
0.021280000000000004	-11.639353951986905
0.021290000000000003	-11.63441748844799
0.021300000000000003	-11.629485029840222
0.021310000000000003	-11.62455657090284
0.021320000000000002	-11.619632106482152
0.021330000000000002	-11.614711631375762
0.02134	-11.609795140331101
0.02135	-11.604882628132362
0.021360000000000004	-11.599974089695536
0.021370000000000004	-11.59506951985242
0.021380000000000003	-11.59016891342414
0.021390000000000003	-11.585272265063157
0.021400000000000002	-11.580379569846258
0.021410000000000002	-11.575490822632421
0.02142	-11.570606018227965
0.02143	-11.565725151598544
0.02144	-11.560848217637941
0.021450000000000004	-11.555975211248647
0.021460000000000003	-11.551106127099224
0.021470000000000003	-11.546240958976497
0.021480000000000003	-11.541379703195679
0.021490000000000002	-11.53652235441345
0.021500000000000002	-11.531668907745702
0.02151	-11.526819358251341
0.02152	-11.52197370086682
0.021530000000000004	-11.51713193061621
0.021540000000000004	-11.512294042461955
0.021550000000000003	-11.507460030314181
0.021560000000000003	-11.502629888544648
0.021570000000000002	-11.497803612695376
0.021580000000000002	-11.492981199008888
0.02159	-11.488162642497764
0.0216	-11.48334793775141
0.02161	-11.478537078861955
0.021620000000000004	-11.473730062015735
0.021630000000000003	-11.468926882398508
0.021640000000000003	-11.464127535228167
0.021650000000000003	-11.45933201564742
0.021660000000000002	-11.454540318756386
0.021670000000000002	-11.449752439658683
0.02168	-11.444968373465748
0.02169	-11.440188115297342
0.021700000000000004	-11.43541166028135
0.021710000000000004	-11.430639003553745
0.021720000000000003	-11.42587014025858
0.021730000000000003	-11.421105065547968
0.021740000000000002	-11.416343774450437
0.021750000000000002	-11.411586261360995
0.02176	-11.406832521284148
0.02177	-11.402082550496026
0.02178	-11.397336344192855
0.021790000000000004	-11.39259389757914
0.021800000000000003	-11.387855205825105
0.021810000000000003	-11.383120263810474
0.021820000000000003	-11.378389066890115
0.021830000000000002	-11.373661610446229
0.021840000000000002	-11.368937889761689
0.02185	-11.364217900149411
0.02186	-11.359501636553547
0.021870000000000004	-11.354789094570886
0.021880000000000004	-11.35008026948503
0.021890000000000003	-11.345375156580937
0.021900000000000003	-11.340673751152057
0.021910000000000002	-11.33597604849791
0.021920000000000002	-11.331282043926514
0.02193	-11.326591732753446
0.02194	-11.321905110302366
0.02195	-11.31722217190475
0.021960000000000004	-11.312542912631741
0.021970000000000003	-11.307867326950046
0.021980000000000003	-11.303195411371124
0.021990000000000003	-11.298527161260367
0.022000000000000002	-11.293862571979831
0.022010000000000002	-11.289201638814324
0.02202	-11.284544357236362
0.02203	-11.279890722663561
0.022040000000000004	-11.275240730499268
0.022050000000000004	-11.270594376155284
0.022060000000000003	-11.265951655048902
0.022070000000000003	-11.261312562606882
0.022080000000000002	-11.256677094261926
0.022090000000000002	-11.252045245172823
0.0221	-11.247417010029803
0.02211	-11.242792384312093
0.02212	-11.238171364517166
0.022130000000000004	-11.233553946075702
0.022140000000000003	-11.228940124066554
0.022150000000000003	-11.22432989351009
0.022160000000000003	-11.219723250697937
0.022170000000000002	-11.215120191040363
0.022180000000000002	-11.210520708280198
0.02219	-11.205924799829983
0.0222	-11.201332461208477
0.022210000000000004	-11.196743687881817
0.022220000000000004	-11.192158475606426
0.022230000000000003	-11.187576819937549
0.022240000000000003	-11.182998716437226
0.022250000000000002	-11.1784241606727
0.022260000000000002	-11.173853148223039
0.02227	-11.169285673628742
0.02228	-11.16472173279956
0.02229	-11.160161322071096
0.022300000000000004	-11.155604437052293
0.022310000000000003	-11.151051073359323
0.022320000000000003	-11.146501226593887
0.022330000000000003	-11.141954892359774
0.022340000000000002	-11.137412066299593
0.022350000000000002	-11.132872744067743
0.02236	-11.128336921294519
0.02237	-11.123804593514068
0.022380000000000004	-11.119275756571685
0.022390000000000004	-11.114750406131254
0.022400000000000003	-11.110228537797326
0.022410000000000003	-11.105710147306993
0.022420000000000002	-11.101195230386491
0.022430000000000002	-11.096683782736374
0.02244	-11.092175800064272
0.02245	-11.087671278084763
0.02246	-11.083170212144347
0.022470000000000004	-11.078672597144358
0.022480000000000003	-11.074178429653255
0.022490000000000003	-11.069687705775396
0.022500000000000003	-11.065200421221682
0.022510000000000002	-11.060716571771472
0.022520000000000002	-11.056236153051326
0.02253	-11.051759160528857
0.02254	-11.047285590463243
0.022550000000000004	-11.042815438650631
0.022560000000000004	-11.038348700884892
0.022570000000000003	-11.033885372966745
0.022580000000000003	-11.029425450703648
0.022590000000000002	-11.02496892949878
0.022600000000000002	-11.020515805447726
0.02261	-11.016066074509002
0.02262	-11.011619732526508
0.02263	-11.007176775345002
0.022640000000000004	-11.002737198770443
0.022650000000000003	-10.998300997102092
0.022660000000000003	-10.993868167808166
0.022670000000000003	-10.989438706760398
0.022680000000000002	-10.985012609836879
0.022690000000000002	-10.980589872922538
0.0227	-10.97617049190874
0.02271	-10.971754462693283
0.022720000000000004	-10.96734178118069
0.022730000000000004	-10.962932443282488
0.022740000000000003	-10.958526444259029
0.022750000000000003	-10.954123778975557
0.022760000000000002	-10.94972444509013
0.022770000000000002	-10.945328438543605
0.02278	-10.94093575528331
0.02279	-10.936546390810275
0.0228	-10.932160340064403
0.022810000000000004	-10.927777600059226
0.022820000000000003	-10.923398167211394
0.022830000000000003	-10.919022037505155
0.022840000000000003	-10.914649206923773
0.022850000000000002	-10.910279671377271
0.022860000000000002	-10.905913426962627
0.02287	-10.901550469687834
0.02288	-10.89719079556967
0.022890000000000004	-10.892834400587848
0.022900000000000004	-10.88848128065968
0.022910000000000003	-10.88413143169128
0.022920000000000003	-10.879784849873317
0.022930000000000002	-10.875441531293532
0.022940000000000002	-10.871101472095791
0.02295	-10.866764668339933
0.02296	-10.86243111609183
0.02297	-10.85810081135223
0.022980000000000004	-10.853773749174051
0.022990000000000003	-10.849449926587667
0.023000000000000003	-10.845129339844522
0.023010000000000003	-10.840811985044052
0.023020000000000002	-10.836497858292793
0.023030000000000002	-10.832186955690242
0.02304	-10.827879273314572
0.02305	-10.823574807340822
0.023060000000000004	-10.819273553898377
0.023070000000000004	-10.814975509123446
0.023080000000000003	-10.810680669158765
0.023090000000000003	-10.8063890298633
0.023100000000000002	-10.802100587410017
0.023110000000000002	-10.797815337853159
0.02312	-10.793533277489885
0.02313	-10.789254402744966
0.02314	-10.784978709798338
0.023150000000000004	-10.780706194837798
0.023160000000000004	-10.776436854054246
0.023170000000000003	-10.772170683644523
0.023180000000000003	-10.767907679806303
0.023190000000000002	-10.76364783837919
0.023200000000000002	-10.759391154364282
0.02321	-10.755137625447954
0.02322	-10.750887247993825
0.023230000000000004	-10.74664001823771
0.023240000000000004	-10.742395932426422
0.023250000000000003	-10.73815498680832
0.023260000000000003	-10.733917177637604
0.023270000000000002	-10.729682501174304
0.023280000000000002	-10.725450953684431
0.02329	-10.72122253143983
0.0233	-10.716997230718444
0.02331	-10.712775047802722
0.023320000000000004	-10.708555977322785
0.023330000000000004	-10.704340015986412
0.023340000000000003	-10.700127159334777
0.023350000000000003	-10.695917409100357
0.023360000000000002	-10.691710758040522
0.023370000000000002	-10.687507202528835
0.02338	-10.68330673888338
0.02339	-10.679109362496181
0.023400000000000004	-10.674915070044133
0.023410000000000004	-10.670723858586008
0.023420000000000003	-10.666535724415297
0.023430000000000003	-10.662350663963743
0.023440000000000003	-10.65816867359349
0.023450000000000002	-10.653989749612412
0.02346	-10.649813888438997
0.02347	-10.645641085982753
0.02348	-10.641471338726769
0.023490000000000004	-10.637304643458775
0.023500000000000004	-10.633140995603174
0.023510000000000003	-10.628980391355519
0.023520000000000003	-10.62482282832207
0.023530000000000002	-10.620668302919732
0.023540000000000002	-10.616516811575572
0.02355	-10.612368350720201
0.02356	-10.60822291678937
0.023570000000000004	-10.604080506224742
0.023580000000000004	-10.599941115422974
0.023590000000000003	-10.59580474087533
0.023600000000000003	-10.591671379051398
0.023610000000000003	-10.587541026412197
0.023620000000000002	-10.583413679425698
0.02363	-10.579289334565452
0.02364	-10.575167988310533
0.02365	-10.571049637145265
0.023660000000000004	-10.566934277559328
0.023670000000000004	-10.562821906048985
0.023680000000000003	-10.558712518718426
0.023690000000000003	-10.554606112424267
0.023700000000000002	-10.550502683723833
0.023710000000000002	-10.546402229113752
0.02372	-10.542304745128998
0.02373	-10.538210228302738
0.023740000000000004	-10.53411867509333
0.023750000000000004	-10.530030081472322
0.023760000000000003	-10.525944444625418
0.023770000000000003	-10.52186176110175
0.023780000000000003	-10.517782027455704
0.023790000000000002	-10.5137052385953
0.0238	-10.509631392525703
0.02381	-10.505560486042558
0.02382	-10.501492515726563
0.023830000000000004	-10.497427478160189
0.023840000000000004	-10.493365369918983
0.023850000000000003	-10.489306187611588
0.023860000000000003	-10.485249927837705
0.023870000000000002	-10.481196587202156
0.023880000000000002	-10.477146162314904
0.02389	-10.473098649791044
0.0239	-10.46905404625187
0.023910000000000004	-10.465012348321473
0.023920000000000004	-10.460973552630852
0.023930000000000003	-10.456937655814759
0.023940000000000003	-10.452904654484875
0.023950000000000003	-10.44887454528741
0.023960000000000002	-10.444847324559717
0.02397	-10.440822988535135
0.02398	-10.436801534321363
0.02399	-10.432782957284985
0.024000000000000004	-10.428767255096247
0.024010000000000004	-10.424754425029363
0.024020000000000003	-10.42074446380975
0.024030000000000003	-10.41673736813211
0.024040000000000002	-10.412733134693456
0.024050000000000002	-10.408731760189113
0.02406	-10.40473324005065
0.02407	-10.400737571565035
0.024080000000000004	-10.396744752171566
0.024090000000000004	-10.392754778593734
0.024100000000000003	-10.388767647561487
0.024110000000000003	-10.38478335580961
0.024120000000000003	-10.38080190007781
0.024130000000000002	-10.376823277110521
0.02414	-10.372847483657011
0.02415	-10.368874516471404
0.02416	-10.364904372167747
0.024170000000000004	-10.360937047534282
0.024180000000000004	-10.356972539457
0.024190000000000003	-10.353010844713399
0.024200000000000003	-10.349051960083026
0.024210000000000002	-10.345095882348058
0.024220000000000002	-10.34114260829751
0.02423	-10.337192134725564
0.02424	-10.33324445842776
0.024250000000000004	-10.329299576205667
0.024260000000000004	-10.325357484866148
0.024270000000000003	-10.321418181220874
0.024280000000000003	-10.317481662086253
0.024290000000000003	-10.313547924283426
0.024300000000000002	-10.30961696463824
0.024310000000000002	-10.305688779981859
0.02432	-10.301763365607142
0.02433	-10.297840719673562
0.024340000000000004	-10.293920839261373
0.024350000000000004	-10.290003721202254
0.024360000000000003	-10.286089362273321
0.024370000000000003	-10.282177759406817
0.024380000000000002	-10.278268909500769
0.024390000000000002	-10.274362809414134
0.0244	-10.270459456036024
0.02441	-10.266558846247062
0.024420000000000004	-10.262660976889341
0.024430000000000004	-10.258765844633771
0.024440000000000003	-10.254873446462405
0.024450000000000003	-10.250983778830285
0.024460000000000003	-10.24709683919704
0.024470000000000002	-10.243212624524299
0.024480000000000002	-10.239331131740279
0.02449	-10.235452357765503
0.0245	-10.231576298936663
0.024510000000000004	-10.22770295261348
0.024520000000000004	-10.223832315886217
0.024530000000000003	-10.219964385692661
0.024540000000000003	-10.216099158975464
0.024550000000000002	-10.21223663268177
0.024560000000000002	-10.20837680376454
0.02457	-10.20451966917859
0.02458	-10.200665225878442
0.024590000000000004	-10.1968134702966
0.024600000000000004	-10.192964398972695
0.024610000000000003	-10.189118009678353
0.024620000000000003	-10.185274297960962
0.024630000000000003	-10.181433261335181
0.024640000000000002	-10.17759489788893
0.024650000000000002	-10.173759204620914
0.02466	-10.169926178534208
0.02467	-10.166095816636277
0.024680000000000004	-10.162268115938907
0.024690000000000004	-10.158443073438168
0.024700000000000003	-10.154620686171844
0.024710000000000003	-10.150800951167538
0.024720000000000002	-10.146983865454576
0.024730000000000002	-10.143169426066255
0.02474	-10.139357630040438
0.02475	-10.135548474411607
0.024760000000000004	-10.131741956207833
0.024770000000000004	-10.127938072505287
0.024780000000000003	-10.124136820358828
0.024790000000000003	-10.120338196828465
0.024800000000000003	-10.116542198976575
0.024810000000000002	-10.112748823868408
0.024820000000000002	-10.10895806857834
0.02483	-10.105169930177642
0.02484	-10.101384405618337
0.024850000000000004	-10.09760149142322
0.024860000000000004	-10.093821184451816
0.024870000000000003	-10.090043482732222
0.024880000000000003	-10.0862683833654
0.024890000000000002	-10.082495883455781
0.024900000000000002	-10.078725980112065
0.02491	-10.074958670445408
0.02492	-10.071193951573939
0.024930000000000004	-10.067431820619902
0.024940000000000004	-10.063672274708788
0.024950000000000003	-10.05991531096444
0.024960000000000003	-10.056160926440741
0.024970000000000003	-10.052409118189178
0.024980000000000002	-10.04865988352456
0.024990000000000002	-10.044913219593223
0.025	-10.041169123545599
0.02501	-10.037427592536282
0.025020000000000004	-10.033688623225144
0.025030000000000004	-10.029952213094084
0.025040000000000003	-10.026218359494518
0.025050000000000003	-10.02248705959897
0.025060000000000002	-10.018758310584111
0.025070000000000002	-10.015032109630287
0.02508	-10.011308453923135
0.02509	-10.007587340650556
0.025100000000000004	-10.003868767005422
0.025110000000000004	-10.00015273016592
0.025120000000000003	-9.996439227318769
0.025130000000000003	-9.992728255699173
0.025140000000000003	-9.989019812512279
0.025150000000000002	-9.985313894708359
0.025160000000000002	-9.981610499397839
0.02517	-9.977909624175428
0.02518	-9.97421126626635
0.025190000000000004	-9.97051542119194
0.025200000000000004	-9.966822086527323
0.025210000000000003	-9.963131260408
0.025220000000000003	-9.959442940566637
0.025230000000000002	-9.95575712425407
0.025240000000000002	-9.952073808725022
0.02525	-9.94839299123803
0.02526	-9.944714669055443
0.025270000000000004	-9.941038838789034
0.025280000000000004	-9.937365498055962
0.025290000000000003	-9.933694644425387
0.025300000000000003	-9.930026275139952
0.025310000000000003	-9.926360387537233
0.025320000000000002	-9.922696978903755
0.025330000000000002	-9.919036046530355
0.02534	-9.915377587703333
0.02535	-9.911721599653083
0.025360000000000004	-9.908068079750358
0.025370000000000004	-9.90441702530984
0.025380000000000003	-9.900768433641264
0.025390000000000003	-9.897122301286718
0.025400000000000002	-9.893478625666138
0.025410000000000002	-9.889837404780572
0.02542	-9.886198635957498
0.02543	-9.882562316528972
0.025440000000000004	-9.87892844383046
0.025450000000000004	-9.875297015201099
0.025460000000000003	-9.871668027948981
0.025470000000000003	-9.868041479429326
0.025480000000000003	-9.864417367019309
0.025490000000000002	-9.860795688073232
0.025500000000000002	-9.857176439944405
0.02551	-9.853559619992168
0.02552	-9.849945225589277
0.025530000000000004	-9.846333254105115
0.025540000000000004	-9.842723702764799
0.025550000000000003	-9.839116568611681
0.025560000000000003	-9.835511849512502
0.025570000000000002	-9.831909542850305
0.025580000000000002	-9.82830964600591
0.02559	-9.824712156366257
0.0256	-9.821117071341504
0.025610000000000004	-9.817524388332416
0.025620000000000004	-9.813934104741335
0.025630000000000003	-9.81034621797528
0.025640000000000003	-9.806760725445645
0.025650000000000003	-9.803177624566901
0.025660000000000002	-9.799596912756137
0.025670000000000002	-9.796018587434931
0.02568	-9.792442645961174
0.02569	-9.788869085766471
0.025700000000000004	-9.785297904348068
0.025710000000000004	-9.781729099143003
0.025720000000000003	-9.778162667589932
0.025730000000000003	-9.774598607132114
0.025740000000000002	-9.771036915208967
0.025750000000000002	-9.76747758927116
0.02576	-9.763920625640772
0.02577	-9.760366022257674
0.025780000000000004	-9.756813777191795
0.025790000000000004	-9.753263887969094
0.025800000000000003	-9.749716352061089
0.025810000000000003	-9.746171166201702
0.025820000000000003	-9.742628328050516
0.025830000000000002	-9.739087835655031
0.025840000000000002	-9.735549686502857
0.02585	-9.732013878085354
0.02586	-9.728480407556097
0.025870000000000004	-9.724949272507512
0.025880000000000004	-9.721420470688363
0.025890000000000003	-9.717893999603966
0.025900000000000003	-9.714369856763085
0.025910000000000002	-9.710848039677934
0.025920000000000002	-9.707328545864208
0.02593	-9.703811371773128
0.02594	-9.70029651475933
0.025950000000000004	-9.696783973264637
0.025960000000000004	-9.693273745155661
0.025970000000000003	-9.689765827969442
0.025980000000000003	-9.686260219246414
0.025990000000000003	-9.682756916530437
0.026000000000000002	-9.679255917368689
0.026010000000000002	-9.67575721931238
0.02602	-9.67226081991494
0.02603	-9.668766716733332
0.026040000000000004	-9.665274907328213
0.026050000000000004	-9.661785389263578
0.026060000000000003	-9.658298160107206
0.026070000000000003	-9.654813217195292
0.026080000000000002	-9.651330557926165
0.026090000000000002	-9.64785018029091
0.0261	-9.644372081872344
0.02611	-9.640896260254763
0.026120000000000004	-9.637422713027107
0.026130000000000004	-9.633951437780976
0.026140000000000004	-9.63048243211085
0.026150000000000003	-9.627015693615068
0.026160000000000003	-9.623551219891166
0.026170000000000002	-9.620089008540685
0.026180000000000002	-9.616629057179512
0.02619	-9.613171363418985
0.0262	-9.60971592485484
0.026210000000000004	-9.606262739116044
0.026220000000000004	-9.602811803798224
0.026230000000000003	-9.599363116543177
0.026240000000000003	-9.595916674919597
0.026250000000000002	-9.592472476624383
0.026260000000000002	-9.589030519301865
0.02627	-9.585590800589623
0.02628	-9.582153318128467
0.026290000000000004	-9.578718069561132
0.026300000000000004	-9.575285052534856
0.026310000000000004	-9.571854264702061
0.026320000000000003	-9.56842570371674
0.026330000000000003	-9.564999366848495
0.026340000000000002	-9.561575250998192
0.026350000000000002	-9.558153354982576
0.02636	-9.554733676471056
0.02637	-9.551316213137017
0.026380000000000004	-9.547900962655355
0.026390000000000004	-9.544487922704139
0.026400000000000003	-9.541077090964622
0.026410000000000003	-9.537668465121683
0.026420000000000003	-9.53426204273315
0.026430000000000002	-9.530857820539502
0.02644	-9.527455797321362
0.02645	-9.524055970772814
0.026460000000000004	-9.52065833859303
0.026470000000000004	-9.517262898496028
0.026480000000000004	-9.51386964758182
0.026490000000000003	-9.51047858353025
0.026500000000000003	-9.507089704684752
0.026510000000000002	-9.503703008748316
0.026520000000000002	-9.500318493481803
0.02653	-9.496936156516107
0.02654	-9.493555995646942
0.026550000000000004	-9.49017800863016
0.026560000000000004	-9.486802193205808
0.026570000000000003	-9.483428546870574
0.026580000000000003	-9.480057067100063
0.026590000000000003	-9.476687751596764
0.026600000000000002	-9.473320598372094
0.02661	-9.469955604973329
0.02662	-9.466592769628818
0.026630000000000004	-9.463232090130838
0.026640000000000004	-9.459873564244486
0.026650000000000004	-9.456517189733933
0.026660000000000003	-9.45316296436781
0.026670000000000003	-9.449810885900364
0.026680000000000002	-9.446460952086895
0.026690000000000002	-9.443113160742973
0.0267	-9.439767509649593
0.02671	-9.436423996269772
0.026720000000000004	-9.433082618688758
0.026730000000000004	-9.429743374720402
0.026740000000000003	-9.426406262157945
0.026750000000000003	-9.4230712787976
0.026760000000000003	-9.419738422438389
0.026770000000000002	-9.416407690882272
0.02678	-9.41307908193441
0.02679	-9.409752593403926
0.026800000000000004	-9.40642822310052
0.026810000000000004	-9.40310596883771
0.026820000000000004	-9.399785828433112
0.026830000000000003	-9.396467799705444
0.026840000000000003	-9.393151880477099
0.026850000000000002	-9.389838068573436
0.026860000000000002	-9.386526361822778
0.02687	-9.38321675805638
0.02688	-9.379909255108501
0.026890000000000004	-9.376603850815947
0.026900000000000004	-9.373300543019354
0.026910000000000003	-9.36999932904602
0.026920000000000003	-9.366700206418358
0.026930000000000003	-9.363403173830719
0.026940000000000002	-9.360108229123327
0.02695	-9.35681537011505
0.02696	-9.35352459470654
0.026970000000000004	-9.35023590076976
0.026980000000000004	-9.346949286169881
0.026990000000000004	-9.34366474877491
0.027000000000000003	-9.340382286455682
0.027010000000000003	-9.337101897085894
0.027020000000000002	-9.333823578542008
0.027030000000000002	-9.330547328325315
0.02704	-9.32727314362532
0.02705	-9.324001022589723
0.027060000000000004	-9.320730963928321
0.027070000000000004	-9.31746296553619
0.027080000000000003	-9.314197025311094
0.027090000000000003	-9.310933141151839
0.027100000000000003	-9.30767131095703
0.027110000000000002	-9.304411532608455
0.027120000000000002	-9.301153804042404
0.02713	-9.297898123163366
0.027140000000000004	-9.294644487802472
0.027150000000000004	-9.291392895548944
0.027160000000000004	-9.288143344741977
0.027170000000000003	-9.28489583330449
0.027180000000000003	-9.281650359114053
0.027190000000000002	-9.278406920129918
0.027200000000000002	-9.275165514300175
0.02721	-9.271926139558808
0.02722	-9.26868879384238
0.027230000000000004	-9.265453475091025
0.027240000000000004	-9.262220181246285
0.027250000000000003	-9.258988910152503
0.027260000000000003	-9.255759659170849
0.027270000000000003	-9.252532426940876
0.027280000000000002	-9.24930721141354
0.027290000000000002	-9.246084010029183
0.0273	-9.24286282126485
0.027310000000000004	-9.239643643080377
0.027320000000000004	-9.23642647338524
0.027330000000000004	-9.233211310151793
0.027340000000000003	-9.229998151407482
0.027350000000000003	-9.226786995125323
0.027360000000000002	-9.223577839281875
0.027370000000000002	-9.220370681855346
0.02738	-9.217165520716058
0.02739	-9.21396235374246
0.027400000000000004	-9.210761179124102
0.027410000000000004	-9.207561994863635
0.027420000000000003	-9.204364798953407
0.027430000000000003	-9.201169589388302
0.027440000000000003	-9.197976364160834
0.027450000000000002	-9.194785121257508
0.027460000000000002	-9.19159585869884
0.02747	-9.18840857432604
0.027480000000000004	-9.185223266149245
0.027490000000000004	-9.182039932177162
0.027500000000000004	-9.178858569490739
0.027510000000000003	-9.175679177207103
0.027520000000000003	-9.172501753346712
0.027530000000000002	-9.169326295932938
0.027540000000000002	-9.166152802988973
0.02755	-9.16298127249191
0.02756	-9.159811702525758
0.027570000000000004	-9.156644091123844
0.027580000000000004	-9.153478436322077
0.027590000000000003	-9.150314735304404
0.027600000000000003	-9.147152986721023
0.027610000000000003	-9.143993188867066
0.027620000000000002	-9.140835339791378
0.027630000000000002	-9.137679437544588
0.02764	-9.13452548017992
0.027650000000000004	-9.131373465753814
0.027660000000000004	-9.128223392237313
0.027670000000000004	-9.12507525681261
0.027680000000000003	-9.121929058510553
0.027690000000000003	-9.118784794967656
0.027700000000000002	-9.115642464665997
0.027710000000000002	-9.11250206569998
0.02772	-9.109363596146286
0.02773	-9.106227054084073
0.027740000000000004	-9.103092437592682
0.027750000000000004	-9.099959744755067
0.027760000000000003	-9.096828973649057
0.027770000000000003	-9.093700122364218
0.027780000000000003	-9.090573188996864
0.027790000000000002	-9.087448171640247
0.027800000000000002	-9.084325068389326
0.02781	-9.081203877341634
0.027820000000000004	-9.078084596579018
0.027830000000000004	-9.07496722418239
0.027840000000000004	-9.071851758297576
0.027850000000000003	-9.068738197031905
0.027860000000000003	-9.06562653849468
0.027870000000000002	-9.062516780798294
0.027880000000000002	-9.05940892205749
0.02789	-9.056302960389347
0.0279	-9.053198893913446
0.027910000000000004	-9.050096720751789
0.027920000000000004	-9.046996438825982
0.027930000000000003	-9.04389804593314
0.027940000000000003	-9.040801540728435
0.027950000000000003	-9.037706921353298
0.027960000000000002	-9.034614185943543
0.027970000000000002	-9.03152333263624
0.02798	-9.028434359570985
0.027990000000000004	-9.025347264889845
0.028000000000000004	-9.022262046606278
0.028010000000000004	-9.01917870264502
0.028020000000000003	-9.016097231510058
0.028030000000000003	-9.013017631335796
0.028040000000000002	-9.009939900292707
0.028050000000000002	-9.006864036539373
0.02806	-9.003790038234989
0.02807	-9.000717903541162
0.028080000000000004	-8.997647630044128
0.028090000000000004	-8.994579215899051
0.028100000000000003	-8.991512659869896
0.028110000000000003	-8.988447960129712
0.028120000000000003	-8.985385114838483
0.028130000000000002	-8.982324122141236
0.028140000000000002	-8.97926498026532
0.02815	-8.97620768660293
0.028160000000000004	-8.973152239948513
0.028170000000000004	-8.97009863867579
0.028180000000000004	-8.96704688097534
0.028190000000000003	-8.963996965040387
0.028200000000000003	-8.960948888937303
0.028210000000000002	-8.957902650932272
0.028220000000000002	-8.954858249287359
0.02823	-8.951815681991599
0.02824	-8.948774946896274
0.028250000000000004	-8.94573604272123
0.028260000000000004	-8.94269896773417
0.028270000000000003	-8.939663720148118
0.028280000000000003	-8.936630298149467
0.028290000000000003	-8.9335986994435
0.028300000000000002	-8.93056892233376
0.028310000000000002	-8.92754096544893
0.02832	-8.92451482706053
0.028330000000000004	-8.921490505404902
0.028340000000000004	-8.918467998711904
0.028350000000000004	-8.915447305213723
0.028360000000000003	-8.91242842314508
0.028370000000000003	-8.90941135074246
0.028380000000000002	-8.906396086244623
0.028390000000000002	-8.903382627892599
0.0284	-8.900370973929626
0.02841	-8.8973611225903
0.028420000000000004	-8.894353072133086
0.028430000000000004	-8.89134682079402
0.028440000000000003	-8.88834236681177
0.028450000000000003	-8.885339708468424
0.028460000000000003	-8.882338844020547
0.028470000000000002	-8.879339771726244
0.028480000000000002	-8.876342489847321
0.02849	-8.87334699664586
0.028500000000000004	-8.870353290374734
0.028510000000000004	-8.867361369281069
0.028520000000000004	-8.864371231668219
0.028530000000000003	-8.861382875806687
0.028540000000000003	-8.85839629997031
0.028550000000000002	-8.85541150243598
0.028560000000000002	-8.852428481481414
0.02857	-8.8494472353866
0.02858	-8.846467762434042
0.028590000000000004	-8.84349006080521
0.028600000000000004	-8.840514128251481
0.028610000000000003	-8.837539963703115
0.028620000000000003	-8.834567565452486
0.028630000000000003	-8.831596931793623
0.028640000000000002	-8.828628061022124
0.028650000000000002	-8.825660951425604
0.02866	-8.82269560131229
0.028670000000000005	-8.819732008467042
0.028680000000000004	-8.816770171154051
0.028690000000000004	-8.81381008823518
0.028700000000000003	-8.810851758013953
0.028710000000000003	-8.807895178371043
0.028720000000000002	-8.80494034746999
0.028730000000000002	-8.801987263894539
0.02874	-8.799035926310717
0.02875	-8.79608633304215
0.028760000000000004	-8.793138482414427
0.028770000000000004	-8.790192372755595
0.028780000000000003	-8.787248002269052
0.028790000000000003	-8.784305369149088
0.028800000000000003	-8.78136447199492
0.028810000000000002	-8.778425309144193
0.028820000000000002	-8.775487878934921
0.02883	-8.77255217970879
0.028840000000000005	-8.769618209807565
0.028850000000000004	-8.76668596757613
0.028860000000000004	-8.763755451361614
0.028870000000000003	-8.76082665951267
0.028880000000000003	-8.757899590375207
0.028890000000000002	-8.754974242299449
0.028900000000000002	-8.752050613648294
0.02891	-8.749128702778819
0.02892	-8.746208507468364
0.028930000000000004	-8.743290026312343
0.028940000000000004	-8.740373258025997
0.028950000000000004	-8.737458200975842
0.028960000000000003	-8.734544853530416
0.028970000000000003	-8.731633214060254
0.028980000000000002	-8.728723280937896
0.028990000000000002	-8.725815052537259
0.029	-8.722908527231663
0.029010000000000005	-8.720003703119584
0.029020000000000004	-8.717100578682816
0.029030000000000004	-8.714199152488009
0.029040000000000003	-8.7112994229201
0.029050000000000003	-8.708401388365512
0.029060000000000002	-8.705505047211942
0.029070000000000002	-8.702610397806854
0.02908	-8.69971743853377
0.02909	-8.696826167764389
0.029100000000000004	-8.69393658397514
0.029110000000000004	-8.691048685564002
0.029120000000000004	-8.688162470931026
0.029130000000000003	-8.685277938478986
0.029140000000000003	-8.682395086612907
0.029150000000000002	-8.679513913739324
0.029160000000000002	-8.676634418266804
0.02917	-8.673756598605912
0.029180000000000005	-8.670880453160546
0.029190000000000004	-8.66800598034494
0.029200000000000004	-8.66513317858469
0.029210000000000003	-8.66226204629806
0.029220000000000003	-8.659392581905262
0.029230000000000003	-8.656524783828567
0.029240000000000002	-8.653658650492208
0.02925	-8.65079418032224
0.02926	-8.647931371651845
0.029270000000000004	-8.64507022169916
0.029280000000000004	-8.642210729365974
0.029290000000000004	-8.639352893689292
0.029300000000000003	-8.63649671330315
0.029310000000000003	-8.63364218668893
0.029320000000000002	-8.630789312302877
0.029330000000000002	-8.627938088590454
0.02934	-8.62508851367241
0.029350000000000005	-8.622240586292753
0.029360000000000004	-8.619394304936925
0.029370000000000004	-8.616549668058578
0.029380000000000003	-8.613706674114894
0.029390000000000003	-8.610865321561281
0.029400000000000003	-8.60802560885644
0.029410000000000002	-8.605187534462672
0.02942	-8.602351096820883
0.02943	-8.599516294397084
0.029440000000000004	-8.596683125678553
0.029450000000000004	-8.593851588730347
0.029460000000000004	-8.59102168237644
0.029470000000000003	-8.588193405137295
0.029480000000000003	-8.585366755491053
0.029490000000000002	-8.582541731914116
0.029500000000000002	-8.579718332884752
0.02951	-8.5768965568831
0.029520000000000005	-8.574076402391054
0.029530000000000004	-8.571257867892378
0.029540000000000004	-8.568440951852228
0.029550000000000003	-8.565625652431635
0.029560000000000003	-8.562811967944446
0.029570000000000003	-8.559999897407923
0.029580000000000002	-8.557189439316218
0.02959	-8.554380592114338
0.0296	-8.551573354349333
0.029610000000000004	-8.548767724522591
0.029620000000000004	-8.54596370113553
0.029630000000000004	-8.543161282684544
0.029640000000000003	-8.540360467637615
0.029650000000000003	-8.537561254545508
0.029660000000000002	-8.534763641918016
0.029670000000000002	-8.531967628264578
0.02968	-8.529173212097659
0.029690000000000005	-8.52638039193191
0.029700000000000004	-8.523589166281923
0.029710000000000004	-8.520799533658431
0.029720000000000003	-8.51801149258294
0.029730000000000003	-8.515225041581246
0.029740000000000003	-8.512440179176188
0.029750000000000002	-8.5096569038929
0.02976	-8.50687521425741
0.02977	-8.504095108797884
0.029780000000000004	-8.501316585861499
0.029790000000000004	-8.49853964407422
0.029800000000000004	-8.495764282058857
0.029810000000000003	-8.49299049835159
0.029820000000000003	-8.490218291479241
0.029830000000000002	-8.487447659899358
0.029840000000000002	-8.484678602157391
0.02985	-8.481911116435835
0.029860000000000005	-8.479145201067602
0.029870000000000004	-8.476380854645212
0.029880000000000004	-8.473618076339559
0.029890000000000003	-8.47085686467032
0.029900000000000003	-8.46809721792443
0.029910000000000003	-8.465339134959946
0.029920000000000002	-8.462582614335274
0.029930000000000002	-8.45982765460894
0.02994	-8.457074254257218
0.029950000000000004	-8.454322411412495
0.029960000000000004	-8.451572125043441
0.029970000000000004	-8.448823393834886
0.029980000000000003	-8.446076216356722
0.029990000000000003	-8.44333059117945
0.030000000000000002	-8.44058651687258
0.030010000000000002	-8.437843992010935
0.03002	-8.435103015127348
0.030030000000000005	-8.432363584835631
0.030040000000000004	-8.42962569972578
0.030050000000000004	-8.42688935837902
0.030060000000000003	-8.424154559378273
0.030070000000000003	-8.42142130130831
0.030080000000000003	-8.418689582754855
0.030090000000000002	-8.41595940229112
0.030100000000000002	-8.413230758521877
0.03011	-8.410503650038455
0.030120000000000004	-8.407778075433765
0.030130000000000004	-8.405054033302545
0.030140000000000004	-8.402331522241148
0.030150000000000003	-8.3996105408473
0.030160000000000003	-8.396891087720615
0.030170000000000002	-8.394173161318264
0.030180000000000002	-8.391456760128348
0.03019	-8.38874188237683
0.030200000000000005	-8.386028527155167
0.030210000000000004	-8.383316693230192
0.030220000000000004	-8.38060637921322
0.030230000000000003	-8.377897583716322
0.030240000000000003	-8.375190305354167
0.030250000000000003	-8.372484542742388
0.030260000000000002	-8.369780294498582
0.030270000000000002	-8.367077559242812
0.03028	-8.36437633559509
0.030290000000000004	-8.361676622135683
0.030300000000000004	-8.358978417516134
0.030310000000000004	-8.356281720377531
0.030320000000000003	-8.353586529346645
0.030330000000000003	-8.350892843052426
0.030340000000000002	-8.34820066010092
0.030350000000000002	-8.345509979133531
0.03036	-8.342820798799425
0.030370000000000005	-8.340133117734009
0.030380000000000004	-8.337446934561985
0.030390000000000004	-8.334762247931828
0.030400000000000003	-8.332079056484433
0.030410000000000003	-8.329397358863623
0.030420000000000003	-8.326717153664148
0.030430000000000002	-8.324038438906582
0.030440000000000002	-8.321361213912315
0.03045	-8.3186854773257
0.030460000000000004	-8.31601122731638
0.030470000000000004	-8.313338462300152
0.030480000000000004	-8.310667181638784
0.030490000000000003	-8.307997384014245
0.030500000000000003	-8.30532906808622
0.030510000000000002	-8.302662232515008
0.030520000000000002	-8.299996875962965
0.03053	-8.297332997094076
0.030540000000000005	-8.294670594573898
0.030550000000000004	-8.292009667009161
0.030560000000000004	-8.289350212933638
0.030570000000000003	-8.286692231213912
0.030580000000000003	-8.284035720521903
0.030590000000000003	-8.281380679531054
0.030600000000000002	-8.278727106916268
0.030610000000000002	-8.276075001354359
0.03062	-8.27342436152449
0.030630000000000004	-8.27077518570171
0.030640000000000004	-8.268127472780858
0.030650000000000004	-8.265481221519256
0.030660000000000003	-8.262836430638323
0.030670000000000003	-8.26019309890636
0.030680000000000002	-8.257551224985143
0.030690000000000002	-8.254910807568795
0.0307	-8.252271845370633
0.030710000000000005	-8.249634337083425
0.030720000000000004	-8.246998281391058
0.030730000000000004	-8.24436367699414
0.030740000000000003	-8.241730522595667
0.030750000000000003	-8.239098816888763
0.030760000000000003	-8.23646855857693
0.030770000000000002	-8.233839746364804
0.030780000000000002	-8.231212378955814
0.03079	-8.228586455054252
0.030800000000000004	-8.225961973276961
0.030810000000000004	-8.223338932415823
0.030820000000000004	-8.220717331185813
0.030830000000000003	-8.218097167636333
0.030840000000000003	-8.215478441061853
0.030850000000000002	-8.21286115025966
0.030860000000000002	-8.210245293946743
0.03087	-8.20763087084022
0.030880000000000005	-8.205017879659524
0.030890000000000004	-8.202406319126094
0.030900000000000004	-8.199796187770415
0.030910000000000003	-8.197187484319382
0.030920000000000003	-8.1945802076876
0.030930000000000003	-8.19197435660299
0.030940000000000002	-8.189369929793326
0.030950000000000002	-8.18676692598865
0.03096	-8.184165343920455
0.030970000000000004	-8.18156518227341
0.030980000000000004	-8.178966439824904
0.030990000000000004	-8.176369115308093
0.031000000000000003	-8.173773207335113
0.031010000000000003	-8.171178714235067
0.031020000000000002	-8.16858563519941
0.031030000000000002	-8.165993968875306
0.03104	-8.16340371419965
0.031050000000000005	-8.160814869919069
0.031060000000000004	-8.158227434782148
0.031070000000000004	-8.155641406912453
0.031080000000000003	-8.153056785498476
0.031090000000000003	-8.15047356948348
0.031100000000000003	-8.147891757622215
0.031110000000000002	-8.145311348670827
0.031120000000000002	-8.142732341386903
0.03113	-8.140154734529425
0.031140000000000004	-8.1375785268588
0.031150000000000004	-8.135003717137568
0.031160000000000004	-8.132430304129015
0.031170000000000003	-8.129858286596942
0.031180000000000003	-8.127287663296531
0.031190000000000002	-8.124718432997863
0.031200000000000002	-8.122150594477954
0.03121	-8.119584146507048
0.031220000000000005	-8.117019087856832
0.031230000000000004	-8.114455417300352
0.031240000000000004	-8.111893133612558
0.03125	-8.10933223556891
0.03126	-8.106772721925344
0.03127	-8.104214591463919
0.03128	-8.101657842954808
0.03129	-8.09910247517998
0.0313	-8.096548486949045
0.031310000000000004	-8.093995876878179
0.03132	-8.091444643547842
0.031330000000000004	-8.088894785984381
0.03134	-8.08634630300753
0.03135	-8.083799193512633
0.03136	-8.081253456243246
0.03137	-8.078709090037997
0.03138	-8.076166093695651
0.03139	-8.073624466012667
0.031400000000000004	-8.07108420578618
0.03141	-8.068545311815
0.031420000000000003	-8.06600778289927
0.03143	-8.063471617841198
0.03144	-8.06093681544326
0.03145	-8.058403374509979
0.03146	-8.055871293846383
0.03147	-8.053340571737854
0.03148	-8.050811207184555
0.031490000000000004	-8.048283199324306
0.0315	-8.045756546974605
0.03151	-8.043231248949011
0.03152	-8.040707304062416
0.03153	-8.03818471113079
0.03154	-8.035663468971524
0.03155	-8.033143576403955
0.031560000000000005	-8.030625032247755
0.03157	-8.028107835324306
0.031580000000000004	-8.025591984456426
0.03159	-8.023077477778088
0.0316	-8.020564314609379
0.03161	-8.018052493978137
0.03162	-8.015542014705815
0.03163	-8.013032875486797
0.03164	-8.010525075078913
0.031650000000000005	-8.008018612535986
0.03166	-8.005513486603345
0.031670000000000004	-8.003009696207766
0.03168	-8.00050723945862
0.03169	-7.998006115884828
0.0317	-7.9955063243708775
0.03171	-7.993007863759432
0.03172	-7.990510732895007
0.03173	-7.988014930582448
0.031740000000000004	-7.985520455703964
0.03175	-7.983027307113134
0.031760000000000004	-7.980535483632071
0.03177	-7.978044984129683
0.03178	-7.9755558074673845
0.03179	-7.973067952494286
0.0318	-7.9705814180690595
0.03181	-7.968096203032833
0.03182	-7.965612306243453
0.031830000000000004	-7.963129726573546
0.03184	-7.960648462882851
0.03185	-7.958168514032362
0.03186	-7.955689878884778
0.03187	-7.9532125563033595
0.03188	-7.950736545152744
0.03189	-7.948261844298999
0.031900000000000005	-7.945788452598017
0.03191	-7.94331636892705
0.031920000000000004	-7.940845592115395
0.03193	-7.938376121068982
0.03194	-7.935907954664681
0.03195	-7.933441091780389
0.03196	-7.930975531290895
0.03197	-7.928511272073013
0.03198	-7.926048313003736
0.031990000000000005	-7.923586652961402
0.032	-7.9211262905243665
0.032010000000000004	-7.9186672246791225
0.03202	-7.9162094544964114
0.03203	-7.913752978868272
0.03204	-7.911297796682991
0.03205	-7.908843906827176
0.03206	-7.9063913081882085
0.03207	-7.90393999965523
0.032080000000000004	-7.901489980118655
0.03209	-7.899041248470124
0.032100000000000004	-7.896593803602507
0.03211	-7.8941476441974565
0.03212	-7.891702768697213
0.03213	-7.889259176667214
0.03214	-7.886816867006376
0.03215	-7.884375838614839
0.03216	-7.8819360903764615
0.032170000000000004	-7.879497620784016
0.03218	-7.877060428777725
0.03219	-7.874624513633922
0.0322	-7.872189874284474
0.03221	-7.869756509638222
0.03222	-7.867324418605237
0.03223	-7.864893600096813
0.032240000000000005	-7.862464053019089
0.03225	-7.860035776253745
0.032260000000000004	-7.857608768753863
0.03227	-7.855183029426714
0.03228	-7.85275855715531
0.03229	-7.850335350313678
0.0323	-7.847913408146908
0.03231	-7.8454927298423005
0.03232	-7.843073314323482
0.032330000000000005	-7.840655160514761
0.03234	-7.8382382673415645
0.032350000000000004	-7.835822633730416
0.03236	-7.833408258605864
0.03237	-7.830995140567383
0.03238	-7.828583278879509
0.03239	-7.8261726724737715
0.0324	-7.823763320283249
0.03241	-7.821355221241974
0.032420000000000004	-7.818948374284332
0.03243	-7.816542778330424
0.032440000000000004	-7.814138432335166
0.03245	-7.811735335237374
0.03246	-7.809333485977337
0.03247	-7.80693288349619
0.03248	-7.804533526735928
0.03249	-7.802135414640176
0.0325	-7.7997385461530975
0.032510000000000004	-7.797342920220402
0.03252	-7.794948535709
0.03253	-7.792555391627019
0.03254	-7.790163486943659
0.03255	-7.78777282060928
0.03256	-7.785383391575392
0.03257	-7.782995198794701
0.032580000000000005	-7.780608241221022
0.03259	-7.778222517809389
0.032600000000000004	-7.7758380275156815
0.03261	-7.773454769297125
0.03262	-7.77107274211206
0.03263	-7.768691944920639
0.03264	-7.766312376682883
0.03265	-7.763934036360412
0.03266	-7.761556922916222
0.032670000000000005	-7.75918103531433
0.03268	-7.7568063725198835
0.032690000000000004	-7.75443293320577
0.0327	-7.7520607164584145
0.03271	-7.749689721418132
0.03272	-7.747319947057723
0.03273	-7.74495139235018
0.03274	-7.742584056177153
0.03275	-7.740217937464683
0.032760000000000004	-7.737853034971254
0.03277	-7.735489347223137
0.032780000000000004	-7.7331268739703125
0.03279	-7.7307656142317285
0.0328	-7.728405566989036
0.03281	-7.726046731210277
0.03282	-7.723689105891832
0.03283	-7.721332690018988
0.03284	-7.718977482576368
0.032850000000000004	-7.716623482545322
0.03286	-7.714270688920337
0.03287	-7.711919100630058
0.03288	-7.70956871670146
0.03289	-7.707219536034337
0.0329	-7.704871557423842
0.03291	-7.702524779727284
0.032920000000000005	-7.700179202391114
0.03293	-7.6978348244124115
0.032940000000000004	-7.695491644788481
0.03295	-7.693149662517539
0.03296	-7.690808876598368
0.03297	-7.688469286033826
0.03298	-7.6861308898260114
0.03299	-7.683793686950468
0.033	-7.681457676429647
0.033010000000000005	-7.679122857278512
0.03302	-7.676789228503317
0.033030000000000004	-7.6744567891120905
0.03304	-7.672125538113187
0.03305	-7.669795474515755
0.03306	-7.667466597330396
0.03307	-7.665138905569121
0.03308	-7.662812398244182
0.03309	-7.6604870743693585
0.033100000000000004	-7.6581629328379215
0.03311	-7.655839972557968
0.033120000000000004	-7.653518192694264
0.03313	-7.651197592283883
0.03314	-7.648878170376913
0.03315	-7.646559926027753
0.03316	-7.644242858258116
0.03317	-7.641926966090604
0.03318	-7.639612248546822
0.033190000000000004	-7.637298704650844
0.0332	-7.634986333430177
0.03321	-7.6326751339129135
0.03322	-7.630365105127249
0.03323	-7.628056246102112
0.03324	-7.625748555867145
0.03325	-7.623442033446622
0.033260000000000005	-7.6211366778755325
0.03327	-7.618832488154601
0.033280000000000004	-7.616529463340957
0.03329	-7.6142276024829965
0.0333	-7.6119269046169205
0.03331	-7.609627368780216
0.03332	-7.607328993933461
0.03333	-7.605031779057635
0.03334	-7.602735723330315
0.033350000000000005	-7.600440825750701
0.03336	-7.598147084944295
0.033370000000000004	-7.5958545004167775
0.03338	-7.5935630710027535
0.03339	-7.5912727956497825
0.0334	-7.588983673717276
0.03341	-7.586695704224505
0.03342	-7.584408885711968
0.03343	-7.582123217759495
0.033440000000000004	-7.579838699432454
0.03345	-7.577555329785718
0.033460000000000004	-7.575273107874366
0.03347	-7.572992032754437
0.03348	-7.570712103482934
0.03349	-7.568433319117897
0.0335	-7.566155678718374
0.03351	-7.563879181344369
0.03352	-7.561603825745387
0.033530000000000004	-7.559329610991688
0.03354	-7.557056536452588
0.03355	-7.554784601192953
0.03356	-7.55251380427867
0.03357	-7.5502441447766335
0.03358	-7.547975621752094
0.03359	-7.545708234267353
0.033600000000000005	-7.543441981401992
0.03361	-7.54117686222637
0.033620000000000004	-7.538912875812539
0.03363	-7.536650021232797
0.03364	-7.534388297560888
0.03365	-7.532127703871481
0.03366	-7.529868239240285
0.03367	-7.527609902696289
0.03368	-7.525352693190991
0.033690000000000005	-7.523096609977253
0.0337	-7.520841652135086
0.033710000000000004	-7.518587818745064
0.03372	-7.5163351088758
0.03373	-7.514083521622024
0.03374	-7.511833056068589
0.03375	-7.509583711299524
0.03376	-7.507335486400332
0.03377	-7.505088380457657
0.033780000000000004	-7.502842392558778
0.03379	-7.500597521792036
0.033800000000000004	-7.498353767246776
0.03381	-7.4961111280132915
0.03382	-7.493869603152621
0.03383	-7.491629191729491
0.03384	-7.489389892742002
0.03385	-7.487151705291662
0.03386	-7.484914628620128
0.033870000000000004	-7.482678661823792
0.03388	-7.4804438040002275
0.03389	-7.478210054248187
0.0339	-7.475977411666326
0.03391	-7.473745875158626
0.03392	-7.471515444019804
0.03393	-7.469286117355476
0.033940000000000005	-7.467057894269045
0.03395	-7.46483077354182
0.033960000000000004	-7.462604754328129
0.03397	-7.460379836010514
0.03398	-7.458156017670652
0.03399	-7.455933298436729
0.034	-7.453711677425533
0.03401	-7.451491153747764
0.03402	-7.4492717265097745
0.034030000000000005	-7.447053394777317
0.03404	-7.444836157699969
0.034050000000000004	-7.442620014408737
0.03406	-7.4404049640166265
0.03407	-7.438191005329242
0.03408	-7.435978137205729
0.03409	-7.433766359272031
0.0341	-7.4315556707151345
0.03411	-7.429346070656235
0.034120000000000004	-7.427137558218041
0.03413	-7.424930132523023
0.034140000000000004	-7.422723792481738
0.03415	-7.420518537070389
0.03416	-7.418314365776389
0.03417	-7.4161112777095415
0.03418	-7.413909272019102
0.03419	-7.411708347834224
0.0342	-7.409508504283094
0.034210000000000004	-7.407309740491796
0.03422	-7.405112055599417
0.034230000000000003	-7.402915448738804
0.03424	-7.400719919032666
0.03425	-7.398525465560913
0.03426	-7.396332087515656
0.03427	-7.394139784005347
0.034280000000000005	-7.391948554205035
0.03429	-7.389758397253173
0.034300000000000004	-7.387569312278872
0.03431	-7.385381298431245
0.03432	-7.383194354852231
0.03433	-7.381008480678036
0.03434	-7.378823675049177
0.03435	-7.376639937117218
0.03436	-7.3744572660271
0.034370000000000005	-7.372275660924254
0.03438	-7.370095120954506
0.034390000000000004	-7.367915645264999
0.0344	-7.365737233003885
0.03441	-7.363559883320155
0.03442	-7.361383595363895
0.03443	-7.35920836828525
0.03444	-7.357034201235859
0.03445	-7.3548610933684975
0.034460000000000005	-7.352689043714947
0.03447	-7.350518051479305
0.034480000000000004	-7.348348115888376
0.03449	-7.346179236049645
0.0345	-7.344011411031728
0.03451	-7.341844640130088
0.03452	-7.33967892250364
0.03453	-7.3375142573122
0.03454	-7.335350643716449
0.034550000000000004	-7.333188080673982
0.03456	-7.331026567316616
0.034570000000000004	-7.328866103040786
0.03458	-7.3267066868979835
0.03459	-7.32454831800232
0.0346	-7.322390995689854
0.03461	-7.3202347191282815
0.034620000000000005	-7.318079487486161
0.03463	-7.3159252999225455
0.034640000000000004	-7.31377215561548
0.03465	-7.311620053738623
0.03466	-7.309468993463938
0.03467	-7.307318973964322
0.03468	-7.305169994413587
0.03469	-7.3030220539863375
0.0347	-7.30087515185756
0.034710000000000005	-7.298729287203411
0.03472	-7.2965844592014655
0.034730000000000004	-7.294440666622734
0.03474	-7.292297908959544
0.03475	-7.290156185486788
0.03476	-7.28801549538508
0.03477	-7.285875837324151
0.03478	-7.283737210419542
0.03479	-7.281599614437063
0.034800000000000005	-7.279463048563837
0.03481	-7.277327511986429
0.034820000000000004	-7.275193003892246
0.03483	-7.273059523469515
0.03484	-7.270927069907284
0.03485	-7.268795642395385
0.03486	-7.266665240124562
0.03487	-7.264535862268918
0.03488	-7.262407508015259
0.034890000000000004	-7.260280176579567
0.0349	-7.258153867155836
0.034910000000000004	-7.256028578937544
0.03492	-7.253904311071203
0.03493	-7.251781062799882
0.03494	-7.249658833318017
0.03495	-7.247537621829363
0.034960000000000005	-7.245417427504831
0.03497	-7.243298249570091
0.034980000000000004	-7.24118008722847
0.03499	-7.239062939681359
0.035	-7.236946806131506
0.03501	-7.234831685781348
0.03502	-7.232717577825088
0.03503	-7.230604481477001
0.03504	-7.228492395941991
0.035050000000000005	-7.226381320426136
0.03506	-7.22427125413625
0.035070000000000004	-7.222162196280027
0.03508	-7.220054146031126
0.03509	-7.217947102471664
0.0351	-7.215841064967115
0.03511	-7.213736032697503
0.03512	-7.211632004879441
0.03513	-7.20952898076
0.035140000000000005	-7.207426959552822
0.03515	-7.205325940396888
0.035160000000000004	-7.203225922239945
0.03517	-7.201126904642807
0.03518	-7.199028886822926
0.03519	-7.196931867998544
0.0352	-7.194835847388691
0.03521	-7.192740824213179
0.03522	-7.190646797692597
0.035230000000000004	-7.188553767048459
0.03524	-7.186461731493022
0.035250000000000004	-7.184370690097525
0.03526	-7.182280642197417
0.03527	-7.1801915870488795
0.03528	-7.178103523896536
0.03529	-7.176016451966346
0.035300000000000005	-7.173930370485408
0.03531	-7.1718452786817934
0.035320000000000004	-7.1697611757696915
0.03533	-7.167678060741609
0.03534	-7.165595933069579
0.03535	-7.163514791980649
0.03536	-7.161434636720654
0.03537	-7.1593554665221095
0.03538	-7.1572772806184926
0.035390000000000005	-7.155200077808504
0.0354	-7.153123857226387
0.035410000000000004	-7.151048618647653
0.03542	-7.1489743613062045
0.03543	-7.1469010844456555
0.03544	-7.144828787305356
0.03545	-7.142757469125691
0.03546	-7.140687129147425
0.03547	-7.1386177666122235
0.035480000000000005	-7.1365493804008935
0.03549	-7.134481970115195
0.035500000000000004	-7.1324155350037755
0.03551	-7.130350074311761
0.03552	-7.128285587285051
0.03553	-7.1262220731702905
0.03554	-7.124159531208326
0.03555	-7.122097960648013
0.03556	-7.120037360744474
0.035570000000000004	-7.117977730746961
0.03558	-7.115919069905804
0.035590000000000004	-7.113861377472054
0.0356	-7.111804652694442
0.03561	-7.109748894713954
0.03562	-7.1076941028909175
0.03563	-7.105640276487805
0.035640000000000005	-7.103587414759096
0.03565	-7.101535516955706
0.035660000000000004	-7.0994845823345
0.03567	-7.097434610156797
0.03568	-7.095385599549694
0.03569	-7.093337549872809
0.0357	-7.0912904604160225
0.03571	-7.089244330439645
0.03572	-7.087199159204705
0.035730000000000005	-7.085154945953542
0.03574	-7.08311168994539
0.035750000000000004	-7.081069390466222
0.03576	-7.079028046575123
0.03577	-7.076987657567031
0.03578	-7.074948222884064
0.03579	-7.072909741792873
0.0358	-7.070872213561172
0.03581	-7.068835637437314
0.035820000000000005	-7.066800012692821
0.03583	-7.0647653386144444
0.035840000000000004	-7.062731614472941
0.03585	-7.060698839539182
0.03586	-7.058667013084793
0.03587	-7.056636134382302
0.03588	-7.054606202699363
0.035890000000000005	-7.052577217291271
0.0359	-7.050549177457315
0.035910000000000004	-7.048522082472598
0.03592	-7.046495931594713
0.035930000000000004	-7.044470724099577
0.03594	-7.042446459284402
0.03595	-7.040423136425691
0.03596	-7.038400754803907
0.03597	-7.036379313695627
0.035980000000000005	-7.034358812330675
0.03599	-7.032339250027702
0.036000000000000004	-7.030320626084821
0.03601	-7.028302939784635
0.03602	-7.026286190366145
0.03603	-7.024270376730676
0.03604	-7.022255498435188
0.03605	-7.02024155472046
0.03606	-7.018228544821703
0.036070000000000005	-7.016216468160312
0.03608	-7.014205324018626
0.036090000000000004	-7.012195111815666
0.0361	-7.010185830842005
0.03611	-7.008177480388936
0.03612	-7.006170059748841
0.03613	-7.0041635682139765
0.03614	-7.002158005077588
0.03615	-7.000153369622005
0.036160000000000005	-6.998149661143143
0.03617	-6.9961468789409045
0.036180000000000004	-6.994145022083643
0.03619	-6.99214408999242
0.0362	-6.990144082054362
0.03621	-6.988144997579942
0.03622	-6.986146835878073
0.036230000000000005	-6.984149596248238
0.03624	-6.98215327799101
0.03625	-6.98015788040769
0.03626	-6.978163402762808
0.03627	-6.976169844376987
0.03628	-6.974177204436991
0.03629	-6.972185482383521
0.0363	-6.9701946775215085
0.03631	-6.9682047891565535
0.03632	-6.966215816594978
0.03633	-6.964227759143782
0.03634	-6.962240616110488
0.03635	-6.960254386803646
0.03636	-6.958269070532063
0.03637	-6.956284666392797
0.03638	-6.954301173766518
0.03639	-6.952318592108131
0.0364	-6.95033692073034
0.03641	-6.948356158945476
0.03642	-6.946376306067043
0.03643	-6.944397361409223
0.03644	-6.942419324211173
0.03645	-6.940442193828145
0.03646	-6.9384659696025235
0.03647	-6.936490650861637
0.03648	-6.934516236922902
0.03649	-6.93254272710441
0.0365	-6.930570120725213
0.03651	-6.9285984171027515
0.03652	-6.926627615543277
0.03653	-6.924657715376865
0.03654	-6.922688715931724
0.03655	-6.920720616530029
0.03656	-6.918753416494664
0.03657	-6.916787115149177
0.03658	-6.914821711817947
0.03659	-6.912857205825409
0.0366	-6.910893596496995
0.03661	-6.908930883158797
0.03662	-6.906969065137551
0.03663	-6.905008141760675
0.03664	-6.903048112356204
0.03665	-6.901088976252793
0.03666	-6.899130732455967
0.03667	-6.8971733805029904
0.03668	-6.895216919843811
0.03669	-6.893261349776022
0.0367	-6.891306669658637
0.03671	-6.889352878793224
0.03672	-6.887399976211209
0.03673	-6.885447961511909
0.03674	-6.883496834109087
0.03675	-6.88154659333911
0.03676	-6.879597238539345
0.03677	-6.8776487690419135
0.03678	-6.875701184184788
0.03679	-6.873754483307671
0.0368	-6.871808665754654
0.03681	-6.869863730855995
0.03682	-6.867919677779267
0.03683	-6.865976505854595
0.03684	-6.864034214579149
0.03685	-6.862092803280689
0.03686	-6.8601522713492
0.03687	-6.858212618130127
0.03688	-6.856273842805736
0.03689	-6.854335944609413
0.0369	-6.852398923173341
0.03691	-6.850462777837073
0.03692	-6.848527507954188
0.03693	-6.84659311287573
0.03694	-6.844659591951123
0.03695	-6.842726944530457
0.03696	-6.840795169964601
0.03697	-6.8388642675859845
0.03698	-6.836934236631195
0.03699	-6.835005076370047
0.037	-6.833076786373562
0.03701	-6.831149365995962
0.03702	-6.829222814592345
0.03703	-6.827297131511143
0.037040000000000003	-6.825372316114838
0.03705	-6.823448367760193
0.03706	-6.821525285793943
0.03707	-6.819603069584788
0.03708	-6.817681718491206
0.03709	-6.815761231872312
0.0371	-6.813841609079766
0.03711	-6.811922849481437
0.03712	-6.810004952438916
0.03713	-6.808087917313903
0.03714	-6.806171743468214
0.03715	-6.804256430264598
0.03716	-6.802341977066391
0.03717	-6.800428383237559
0.03718	-6.7985156481402305
0.03719	-6.796603771140008
0.0372	-6.794692751604776
0.03721	-6.792782588900961
0.03722	-6.790873282395346
0.03723	-6.788964831455536
0.03724	-6.7870572354498355
0.03725	-6.785150493742599
0.03726	-6.783244605670545
0.03727	-6.781339570611204
0.03728	-6.779435387888878
0.03729	-6.777532056917039
0.0373	-6.775629576720565
0.03731	-6.773727947036093
0.03732	-6.771827167243249
0.03733	-6.769927236726692
0.03734	-6.768028154862899
0.03735	-6.766129921027347
0.03736	-6.76423253459348
0.03737	-6.762335994931914
0.037380000000000004	-6.760440301423646
0.03739	-6.758545453088281
0.0374	-6.756651449638397
0.03741	-6.754758290470914
0.03742	-6.752865974978091
0.03743	-6.750974502540945
0.03744	-6.749083872540168
0.03745	-6.747194084357535
0.03746	-6.745305137375393
0.03747	-6.743417030976683
0.03748	-6.741529764450883
0.03749	-6.7396433372393165
0.0375	-6.7377577487642135
0.03751	-6.73587299841112
0.03752	-6.733989085566151
0.03753	-6.732106009616247
0.03754	-6.730223769948118
0.03755	-6.728342365949648
0.03756	-6.726461797008984
0.03757	-6.724582062360897
0.03758	-6.722703161479723
0.03759	-6.720825093726576
0.0376	-6.718947858124979
0.03761	-6.717071454450801
0.03762	-6.715195882117827
0.03763	-6.713321140491807
0.03764	-6.711447229053057
0.03765	-6.709574147168379
0.03766	-6.70770189426611
0.03767	-6.705830469742131
0.03768	-6.7039598729928915
0.03769	-6.702090103415442
0.0377	-6.700221160385741
0.03771	-6.6983530433232366
0.037720000000000004	-6.696485751576825
0.03773	-6.69461928458322
0.03774	-6.69275364174403
0.03775	-6.69088882245385
0.03776	-6.689024826130151
0.03777	-6.68716165217444
0.03778	-6.6852992999888485
0.03779	-6.6834377689761375
0.0378	-6.681577058539416
0.03781	-6.67971716808254
0.03782	-6.677858097009533
0.03783	-6.6759998447252284
0.03784	-6.674142410635089
0.03785	-6.672285794145276
0.03786	-6.670429994661991
0.03787	-6.668575011592276
0.03788	-6.666720844343738
0.03789	-6.664867492324532
0.0379	-6.663014954943506
0.03791	-6.661163231609738
0.03792	-6.6593123217332835
0.03793	-6.657462224668976
0.03794	-6.6556129395506956
0.03795	-6.6537644661236754
0.03796	-6.6519168038002405
0.03797	-6.650069951982786
0.03798	-6.648223910095882
0.03799	-6.646378677553683
0.038	-6.64453425377096
0.03801	-6.642690638162945
0.03802	-6.640847830129465
0.03803	-6.639005829084182
0.03804	-6.63716463446292
0.03805	-6.635324245682852
0.038060000000000004	-6.633484661873187
0.03807	-6.631645882665765
0.03808	-6.629807907549035
0.03809	-6.6279707358361355
0.0381	-6.626134367062793
0.03811	-6.62429880057967
0.03812	-6.622464035846322
0.03813	-6.62063007231766
0.03814	-6.618796909417471
0.03815	-6.6169645465693225
0.03816	-6.615132983197426
0.03817	-6.613302218726382
0.03818	-6.611472252581105
0.03819	-6.609643084187246
0.0382	-6.607814712970992
0.03821	-6.605987138356388
0.03822	-6.604160359492858
0.03823	-6.602334376072807
0.03824	-6.60050918754199
0.03825	-6.5986847933200865
0.03826	-6.596861192817271
0.03827	-6.595038385489545
0.03828	-6.593216370764448
0.03829	-6.591395148069868
0.0383	-6.589574716764407
0.03831	-6.587755076159791
0.03832	-6.5859362257942
0.03833	-6.584118165090478
0.03834	-6.582300893595269
0.03835	-6.580484410743329
0.03836	-6.5786687159701245
0.03837	-6.576853808711856
0.03838	-6.575039688404985
0.03839	-6.573226354486535
0.038400000000000004	-6.571413806394164
0.03841	-6.5696020435660305
0.03842	-6.567791065297053
0.03843	-6.5659808711397725
0.03844	-6.5641714605647135
0.03845	-6.562362833012236
0.03846	-6.560554987923233
0.03847	-6.558747924739061
0.03848	-6.556941642901747
0.03849	-6.5551361418536
0.0385	-6.553331421016804
0.03851	-6.551527479844717
0.03852	-6.549724317792019
0.03853	-6.547921934302444
0.03854	-6.546120328814308
0.03855	-6.544319500769372
0.03856	-6.542519449624486
0.03857	-6.540720174826104
0.03858	-6.538921675484257
0.03859	-6.537123951321759
0.0386	-6.535327001814371
0.03861	-6.533530826422794
0.03862	-6.531735424620844
0.03863	-6.529940795858522
0.03864	-6.528146939586632
0.03865	-6.526353855243879
0.03866	-6.524561542291703
0.03867	-6.5227700001754965
0.03868	-6.5209792283396215
0.03869	-6.519189226241826
0.0387	-6.517399993244725
0.03871	-6.515611528905736
0.03872	-6.513823832680133
0.03873	-6.512036903888557
0.038740000000000004	-6.510250741912751
0.03875	-6.5084653464170685
0.03876	-6.506680716858818
0.03877	-6.50489685269733
0.03878	-6.503113753390739
0.03879	-6.501331418397688
0.0388	-6.499549847177912
0.03881	-6.497769039190511
0.03882	-6.495988993895466
0.03883	-6.494209710753353
0.03884	-6.4924311890076725
0.03885	-6.490653428283599
0.03886	-6.488876428098527
0.03887	-6.487100187909107
0.03888	-6.485324707161556
0.03889	-6.483549985342062
0.0389	-6.481776021916408
0.03891	-6.480002816349396
0.03892	-6.4782303681063755
0.03893	-6.4764586766532135
0.03894	-6.474687741456616
0.03895	-6.472917561890149
0.03896	-6.471148137513252
0.03897	-6.4693794677947185
0.03898	-6.4676115522028415
0.03899	-6.465844390206417
0.039	-6.464077981274729
0.03901	-6.462312324870625
0.03902	-6.46054742020668
0.03903	-6.458783267019099
0.03904	-6.457019864779305
0.03905	-6.455257212959273
0.03906	-6.453495311031459
0.03907	-6.451734158445079
0.039080000000000004	-6.449973754487532
0.03909	-6.448214098843301
0.0391	-6.446455190986798
0.03911	-6.444697030390623
0.03912	-6.442939616528403
0.03913	-6.441182948880391
0.03914	-6.439427026922981
0.03915	-6.4376718501331025
0.03916	-6.4359174179881045
0.03917	-6.434163729965862
0.03918	-6.43241078554483
0.03919	-6.4306585842036705
0.0392	-6.428907125419226
0.03921	-6.427156408640445
0.03922	-6.425406433118704
0.03923	-6.423657198405176
0.03924	-6.4219087041744976
0.03925	-6.420160949896793
0.03926	-6.418413935042125
0.03927	-6.416667659118339
0.03928	-6.414922121609047
0.03929	-6.413177321998301
0.0393	-6.41143325977079
0.03931	-6.4096899343186875
0.03932	-6.40794734520566
0.03933	-6.40620549193266
0.03934	-6.404464373986189
0.03935	-6.402723990853293
0.03936	-6.40098434202156
0.03937	-6.399245426978704
0.03938	-6.397507245213232
0.03939	-6.3957697962140285
0.0394	-6.394033079446586
0.03941	-6.392297094177902
0.039420000000000004	-6.390561840061793
0.03943	-6.388827316673018
0.03944	-6.387093523503394
0.03945	-6.38536046004462
0.03946	-6.383628125678785
0.03947	-6.381896519803863
0.03948	-6.380165642118814
0.03949	-6.378435492118699
0.0395	-6.3767060692981765
0.03951	-6.374977373152612
0.03952	-6.373249403169161
0.03953	-6.371522158840413
0.03954	-6.369795639658103
0.03955	-6.3680698451355084
0.03956	-6.366344774754341
0.03957	-6.364620428008907
0.03958	-6.3628968044164615
0.03959	-6.361173903475715
0.0396	-6.359451724681199
0.03961	-6.3577302675169864
0.03962	-6.356009531503334
0.03963	-6.354289516140653
0.03964	-6.352570220929813
0.03965	-6.350851645372348
0.03966	-6.349133788969906
0.03967	-6.347416651224728
0.03968	-6.3457002316398325
0.03969	-6.34398452971813
0.0397	-6.34226954496306
0.03971	-6.340555276878552
0.03972	-6.338841724969059
0.03973	-6.337128888601601
0.03974	-6.335416767301279
0.03975	-6.333705360692836
0.039760000000000004	-6.331994668283022
0.03977	-6.330284689578431
0.03978	-6.328575424075596
0.03979	-6.326866871208345
0.0398	-6.325159030562091
0.03981	-6.323451901653172
0.03982	-6.321745483990922
0.03983	-6.32003977699823
0.03984	-6.318334780159556
0.039850000000000003	-6.316630493098263
0.03986	-6.3149269153256995
0.03987	-6.3132240461355424
0.03988	-6.31152188515504
0.03989	-6.309820431993175
0.0399	-6.308119686163346
0.03991	-6.3064196471862255
0.03992	-6.304720314543154
0.03993	-6.303021687713693
0.03994	-6.301323766281017
0.03995	-6.299626549760669
0.03996	-6.297930037668687
0.03997	-6.296234229521668
0.03998	-6.2945391248354685
0.03999	-6.292844723121115
0.04	-6.291151023903284
0.04001	-6.289458026658832
0.04002	-6.287765730857156
0.04003	-6.286074136107988
0.04004	-6.284383241930605
0.04005	-6.282693047832321
0.04006	-6.281003553336523
0.04007	-6.279314757973005
0.04008	-6.277626661262643
0.04009	-6.275939262311679
0.040100000000000004	-6.274252560932013
0.04011	-6.272566556774692
0.04012	-6.270881249351117
0.04013	-6.269196638167996
0.04014	-6.267512722777565
0.04015	-6.265829502704715
0.04016	-6.264146977476395
0.04017	-6.262465146618467
0.04018	-6.260784009656716
0.040190000000000003	-6.259103566117627
0.0402	-6.257423815528096
0.04021	-6.255744757415419
0.04022	-6.254066391307322
0.04023	-6.252388716731918
0.04024	-6.250711733217748
0.04025	-6.249035440281121
0.04026	-6.247359837441277
0.04027	-6.245684924251037
0.04028	-6.244010700240345
0.04029	-6.242337164939794
0.0403	-6.240664317854769
0.04031	-6.238992158530443
0.04032	-6.237320686510581
0.04033	-6.235649901327424
0.04034	-6.23397980246881
0.04035	-6.232310389503893
0.04036	-6.230641661975449
0.04037	-6.2289736194171805
0.04038	-6.227306261363161
0.04039	-6.225639587348122
0.0404	-6.223973596907432
0.04041	-6.222308289576335
0.04042	-6.220643664890758
0.04043	-6.218979722387026
0.040440000000000004	-6.217316461601879
0.04045	-6.21565388187131
0.04046	-6.213991982893813
0.04047	-6.212330764248719
0.04048	-6.210670225474583
0.04049	-6.2090103661103075
0.0405	-6.207351185695207
0.04051	-6.205692683769097
0.04052	-6.2040348596571775
0.040530000000000004	-6.202377712996366
0.04054	-6.200721243377821
0.04055	-6.199065450365647
0.04056	-6.197410333550628
0.04057	-6.195755892475273
0.04058	-6.194102126682759
0.04059	-6.192449035603545
0.0406	-6.190796618829185
0.04061	-6.189144875970159
0.04062	-6.187493806562222
0.04063	-6.185843410084085
0.04064	-6.184193686150745
0.04065	-6.182544634296624
0.04066	-6.180896254086905
0.04067	-6.179248545068496
0.04068	-6.177601506788762
0.04069	-6.175955138795503
0.0407	-6.174309440634577
0.04071	-6.172664411849795
0.04072	-6.171020051844851
0.04073	-6.169376360249961
0.04074	-6.16773333668732
0.04075	-6.166090980707242
0.04076	-6.164449291860531
0.04077	-6.16280826949421
0.040780000000000004	-6.1611679132826245
0.04079	-6.159528220738654
0.0408	-6.157889195937582
0.04081	-6.1562508360325685
0.04082	-6.15461314057673
0.04083	-6.152976109123585
0.04084	-6.151339741227015
0.04085	-6.1497040364412845
0.04086	-6.148068994321046
0.040870000000000004	-6.146434614421328
0.04088	-6.14480089629755
0.04089	-6.1431678395058285
0.0409	-6.141535443602268
0.04091	-6.139903708143261
0.04092	-6.138272632685642
0.04093	-6.136642216786817
0.04094	-6.135012459978192
0.04095	-6.133383361693772
0.04096	-6.131754921643084
0.04097	-6.130127139384983
0.04098	-6.128500014479076
0.04099	-6.126873546485212
0.041	-6.125247734963651
0.04101	-6.123622579475074
0.04102	-6.121998079197701
0.04103	-6.120374233827985
0.04104	-6.118751043068279
0.04105	-6.117128506591069
0.04106	-6.115506623959686
0.04107	-6.113885394737829
0.04108	-6.11226481848983
0.04109	-6.110644894780059
0.0411	-6.1090256231731415
0.04111	-6.107407003234271
0.041120000000000004	-6.105789034529004
0.04113	-6.1041717166232825
0.04114	-6.1025550490833185
0.04115	-6.100939031475763
0.04116	-6.099323663367679
0.04117	-6.097708944326412
0.04118	-6.096094873919698
0.04119	-6.09448145169738
0.0412	-6.092868677218245
0.041210000000000004	-6.091256550079195
0.04122	-6.08964506984989
0.04123	-6.088034236099611
0.04124	-6.086424048398186
0.04125	-6.084814506315937
0.04126	-6.08320560942398
0.04127	-6.081597357293272
0.04128	-6.07998974949489
0.04129	-6.078382785600608
0.0413	-6.076776465182582
0.04131	-6.075170787813294
0.04132	-6.073565753065596
0.04133	-6.071961360406047
0.04134	-6.070357609068421
0.04135	-6.0687544990650535
0.04136	-6.06715202998082
0.04137	-6.065550201391207
0.04138	-6.063949012872006
0.04139	-6.062348463993819
0.0414	-6.060748554333841
0.04141	-6.059149283473228
0.04142	-6.057550650989048
0.04143	-6.055952656270474
0.04144	-6.0543552990620775
0.04145	-6.052758578964202
0.041460000000000004	-6.051162495555552
0.04147	-6.049567048415194
0.04148	-6.047972237122539
0.04149	-6.046378061257372
0.0415	-6.0447845203999515
0.04151	-6.04319161413067
0.04152	-6.041599342030294
0.04153	-6.040007703678111
0.04154	-6.038416698656287
0.041550000000000004	-6.036826326548174
0.04156	-6.035236586936102
0.04157	-6.033647479293783
0.04158	-6.032059003256346
0.04159	-6.030471158464289
0.0416	-6.028883944501499
0.04161	-6.027297360952216
0.04162	-6.0257114074011655
0.04163	-6.024126083433318
0.04164	-6.022541388633845
0.04165	-6.020957322588311
0.04166	-6.019373884882754
0.04167	-6.017791075103809
0.04168	-6.016208892837786
0.04169	-6.014627337671696
0.0417	-6.01304640917565
0.04171	-6.011466106577462
0.04172	-6.009886429843636
0.04173	-6.008307378563066
0.04174	-6.006728952324992
0.04175	-6.005151150718991
0.04176	-6.003573973334988
0.04177	-6.001997419763245
0.04178	-6.000421489387776
0.04179	-5.998846181908588
0.041800000000000004	-5.997271497015714
0.04181	-5.995697434300968
0.04182	-5.994123993356639
0.04183	-5.992551173775361
0.04184	-5.990978975150104
0.04185	-5.989407397074177
0.04186	-5.987836439137565
0.04187	-5.9862661009204725
0.04188	-5.984696382032076
0.041890000000000004	-5.983127282069983
0.0419	-5.981558800628885
0.04191	-5.9799909373041205
0.04192	-5.978423691691372
0.04193	-5.976857063386655
0.04194	-5.975291051984515
0.04195	-5.973725657075184
0.04196	-5.97216087826432
0.04197	-5.970596715148981
0.04198	-5.9690331672161685
0.04199	-5.967470233936557
0.042	-5.9659079151479855
0.04201	-5.964346210449601
0.04202	-5.962785119440923
0.04203	-5.9612246417218095
0.04204	-5.959664776892455
0.04205	-5.958105524553378
0.04206	-5.95654688430084
0.04207	-5.954988855736697
0.04208	-5.953431438466407
0.04209	-5.951874632091768
0.0421	-5.950318436214955
0.04211	-5.948762850438493
0.04212	-5.947207874365213
0.04213	-5.945653507598239
0.042140000000000004	-5.944099749741085
0.04215	-5.942546600397551
0.04216	-5.94099405917177
0.04217	-5.9394421256682115
0.04218	-5.937890799491675
0.04219	-5.936340080247841
0.0422	-5.934789967401802
0.04221	-5.933240460683924
0.04222	-5.931691559716647
0.042230000000000004	-5.9301432641063245
0.04224	-5.928595573459942
0.04225	-5.927048487269964
0.04226	-5.925502005065917
0.04227	-5.923956126649453
0.04228	-5.922410851629102
0.04229	-5.9208661796137125
0.0423	-5.919322110212461
0.04231	-5.917778643034839
0.04232	-5.916235777668035
0.04233	-5.914693513729413
0.04234	-5.91315185084497
0.04235	-5.91161078862568
0.04236	-5.910070326623047
0.04237	-5.908530464500467
0.04238	-5.906991201877262
0.04239	-5.90545253836555
0.0424	-5.903914473224269
0.04241	-5.902377006398904
0.04242	-5.900840137524339
0.04243	-5.899303866215132
0.04244	-5.897768192085375
0.04245	-5.896233114749548
0.04246	-5.894698633822457
0.04247	-5.893164748919227
0.042480000000000004	-5.891631459655302
0.04249	-5.890098765646465
0.0425	-5.888566666509164
0.04251	-5.887035161859369
0.04252	-5.885504251313772
0.04253	-5.8839739343419195
0.04254	-5.882444210567944
0.04255	-5.880915079751741
0.04256	-5.879386541510937
0.042570000000000004	-5.877858595464076
0.04258	-5.8763312412300595
0.04259	-5.874804478428266
0.0426	-5.873278306677994
0.04261	-5.87175272559904
0.04262	-5.870227734811527
0.04263	-5.868703333843605
0.04264	-5.867179522172527
0.04265	-5.8656562996564805
0.042660000000000003	-5.864133665917276
0.04267	-5.862611620577016
0.04268	-5.861090163258137
0.04269	-5.859569293583383
0.0427	-5.858049011175844
0.04271	-5.856529315659053
0.04272	-5.855010206656461
0.04273	-5.853491683792043
0.04274	-5.851973746690075
0.04275	-5.850456394975138
0.04276	-5.8489396282721255
0.04277	-5.84742344620623
0.04278	-5.84590784840296
0.04279	-5.844392834488119
0.0428	-5.84287840408787
0.04281	-5.841364556828936
0.042820000000000004	-5.839851292337659
0.04283	-5.838338610112391
0.04284	-5.836826509892446
0.04285	-5.835314991322923
0.04286	-5.833804054031974
0.04287	-5.83229369764231
0.04288	-5.830783921787051
0.04289	-5.829274726096652
0.0429	-5.82776611020036
0.042910000000000004	-5.826258073727828
0.04292	-5.824750616306605
0.04293	-5.823243737568879
0.04294	-5.821737437145666
0.04295	-5.820231714659664
0.04296	-5.818726569749088
0.04297	-5.817222002046484
0.04298	-5.815718011183697
0.04299	-5.8142145967927545
0.043000000000000003	-5.812711758505942
0.04301	-5.811209495955905
0.04302	-5.809707808775591
0.04303	-5.808206696598235
0.04304	-5.806706159057385
0.04305	-5.805206195786876
0.04306	-5.803706806420873
0.04307	-5.802207990594053
0.04308	-5.800709747897087
0.04309	-5.799212077645086
0.0431	-5.79771497969624
0.04311	-5.796218453824637
0.04312	-5.794722499671535
0.04313	-5.793227116873569
0.04314	-5.791732305067858
0.04315	-5.79023806389159
0.043160000000000004	-5.788744392982438
0.04317	-5.787251291879679
0.04318	-5.785758760308702
0.04319	-5.784266797919912
0.0432	-5.7827754043522335
0.04321	-5.781284579245147
0.04322	-5.779794322238152
0.04323	-5.778304632970795
0.04324	-5.776815511082119
0.043250000000000004	-5.775326956211403
0.04326	-5.773838967998861
0.04327	-5.772351546080338
0.04328	-5.7708646900530765
0.04329	-5.769378399074204
0.0433	-5.767892673323656
0.04331	-5.766407512444195
0.04332	-5.764922916078938
0.04333	-5.763438883871293
0.043340000000000004	-5.761955415464953
0.04335	-5.760472510503891
0.04336	-5.758990168632372
0.04337	-5.757508389494942
0.04338	-5.756027172680174
0.04339	-5.754546517881885
0.0434	-5.753066424753161
0.04341	-5.751586892939721
0.04342	-5.750107922087675
0.04343	-5.748629511844102
0.04344	-5.747151661854681
0.04345	-5.745674371738898
0.04346	-5.744197641078647
0.04347	-5.742721469560425
0.04348	-5.741245856886134
0.04349	-5.739770802703964
0.043500000000000004	-5.738296306662551
0.04351	-5.736822368410511
0.04352	-5.735348987596852
0.04353	-5.7338761638709
0.04354	-5.732403896882371
0.04355	-5.73093218628128
0.04356	-5.729461031717506
0.04357	-5.727990432841484
0.04358	-5.726520389303918
0.043590000000000004	-5.7250509007558
0.0436	-5.7235819668462025
0.04361	-5.722113587228839
0.04362	-5.720645761555555
0.04363	-5.719178489478451
0.04364	-5.717711770649906
0.04365	-5.716245604722575
0.04366	-5.714779991349393
0.04367	-5.713314930183566
0.043680000000000004	-5.711850420878584
0.04369	-5.710386463088247
0.0437	-5.708923056466571
0.04371	-5.70746020066786
0.04372	-5.705997895346923
0.04373	-5.70453614015871
0.04374	-5.703074934758394
0.04375	-5.701614278801052
0.04376	-5.70015417194237
0.04377	-5.698694613838386
0.04378	-5.697235604106327
0.04379	-5.695777142149864
0.0438	-5.694319227918707
0.04381	-5.6928618610702655
0.04382	-5.6914050412540345
0.04383	-5.689948768136212
0.043840000000000004	-5.6884930413751364
0.04385	-5.687037860629364
0.04386	-5.685583225557718
0.04387	-5.68412913581931
0.04388	-5.682675591073809
0.04389	-5.681222590980542
0.0439	-5.6797701351994
0.04391	-5.678318223353433
0.04392	-5.676866855003478
0.043930000000000004	-5.675416029946415
0.04394	-5.673965747702387
0.04395	-5.672516007926328
0.04396	-5.671066810429601
0.04397	-5.669618154874545
0.04398	-5.668170040923771
0.04399	-5.666722468240151
0.044	-5.665275436486827
0.04401	-5.663828945327267
0.044020000000000004	-5.662382994425426
0.04403	-5.6609375834449045
0.04404	-5.659492711882159
0.04405	-5.658048379479061
0.04406	-5.6566045859915395
0.04407	-5.65516133108495
0.04408	-5.65371861442479
0.04409	-5.6522764355668915
0.0441	-5.650834794162887
0.04411	-5.64939369000417
0.04412	-5.647953122757584
0.04413	-5.646513092090227
0.04414	-5.645073597669466
0.04415	-5.64363463916307
0.04416	-5.6421962162388954
0.04417	-5.640758328565159
0.044180000000000004	-5.639320975810072
0.04419	-5.637884157642295
0.0442	-5.636447873730753
0.04421	-5.635012123744879
0.04422	-5.633576907353972
0.04423	-5.632142224227642
0.04424	-5.6307080740358355
0.04425	-5.629274456448772
0.04426	-5.627841371136917
0.044270000000000004	-5.62640881777101
0.04428	-5.624976796022047
0.04429	-5.623545305561277
0.0443	-5.622114346059874
0.04431	-5.6206839171818785
0.04432	-5.6192540186062345
0.04433	-5.6178246499979245
0.04434	-5.616395811027109
0.04435	-5.614967501377504
0.044360000000000004	-5.613539720722579
0.04437	-5.612112468735212
0.04438	-5.61068574508895
0.04439	-5.609259549457624
0.0444	-5.607833881463737
0.04441	-5.606408740823623
0.04442	-5.604984127221535
0.04443	-5.603560040332402
0.04444	-5.60213647983138
0.04445	-5.60071344539387
0.04446	-5.599290936695523
0.04447	-5.5978689534122426
0.04448	-5.596447495098134
0.04449	-5.595026561361333
0.0445	-5.59360615206644
0.04451	-5.5921862668890965
0.044520000000000004	-5.590766905512176
0.04453	-5.589348067613379
0.04454	-5.58792975287089
0.04455	-5.5865119609630876
0.04456	-5.585094691568405
0.04457	-5.583677944365672
0.04458	-5.58226171899755
0.04459	-5.580846015171838
0.0446	-5.5794308323727035
0.044610000000000004	-5.578016170411534
0.04462	-5.576602029040561
0.04463	-5.575188407941342
0.04464	-5.57377530679484
0.04465	-5.572362725282374
0.04466	-5.570950663085297
0.04467	-5.569539119885622
0.04468	-5.568128095364944
0.04469	-5.5667175892054495
0.044700000000000004	-5.565307601089579
0.04471	-5.563898130700016
0.04472	-5.562489177719705
0.04473	-5.5610807417927015
0.04474	-5.559672822548978
0.04475	-5.558265419610349
0.04476	-5.5568585328162
0.04477	-5.555452161851015
0.04478	-5.554046306399516
0.04479	-5.552640966146679
0.0448	-5.551236140541457
0.04481	-5.549831829497103
0.04482	-5.54842803270867
0.04483	-5.54702474986235
0.04484	-5.545621980644581
0.04485	-5.544219724742039
0.044860000000000004	-5.542817981841649
0.04487	-5.541416751630676
0.04488	-5.540016033796842
0.04489	-5.538615828027366
0.0449	-5.537216134010304
0.04491	-5.535816951433751
0.04492	-5.534418279985921
0.04493	-5.533020119355465
0.04494	-5.531622469231286
0.044950000000000004	-5.53022532930237
0.04496	-5.528828699258179
0.04497	-5.527432578788181
0.04498	-5.526036967582494
0.04499	-5.524641865330791
0.045	-5.52324727172335
0.04501	-5.521853186358918
0.04502	-5.520459609007586
0.04503	-5.51906653937311
0.045040000000000004	-5.51767397714675
0.04505	-5.516281922020028
0.04506	-5.514890373684723
0.04507	-5.5134993318328664
0.04508	-5.51210879615671
0.04509	-5.510718766348743
0.0451	-5.509329242101696
0.04511	-5.507940223108544
0.04512	-5.506551709062487
0.04513	-5.505163699656972
0.04514	-5.5037761945856785
0.04515	-5.502389193542534
0.04516	-5.5010026962216845
0.04517	-5.499616702317512
0.04518	-5.498231211388106
0.04519	-5.4968462231063135
0.045200000000000004	-5.49546173732717
0.04521	-5.494077753746307
0.04522	-5.492694272059547
0.04523	-5.491311291963008
0.04524	-5.489928813153162
0.04525	-5.488546835326423
0.04526	-5.487165357980441
0.04527	-5.485784380953252
0.04528	-5.484403904001591
0.045290000000000004	-5.483023926823681
0.0453	-5.48164444911737
0.04531	-5.480265470580972
0.04532	-5.478886990913086
0.04533	-5.4775090098125245
0.04534	-5.476131526978355
0.04535	-5.474754542107057
0.04536	-5.473378054897862
0.04537	-5.472002065016971
0.045380000000000004	-5.470626572123481
0.04539	-5.469251575995541
0.0454	-5.467877076333745
0.04541	-5.466503072838916
0.04542	-5.465129565166578
0.04543	-5.4637565530505485
0.04544	-5.462384036205475
0.04545	-5.461012014333099
0.04546	-5.4596404871354345
0.045470000000000003	-5.458269454314717
0.04548	-5.456898915573344
0.04549	-5.455528870614097
0.0455	-5.454159319139965
0.04551	-5.452790260853959
0.04552	-5.4514216954594
0.04553	-5.45005362265981
0.045540000000000004	-5.448686042159119
0.04555	-5.4473189536343565
0.04556	-5.445952356608208
0.04557	-5.444586250973167
0.04558	-5.44322063632802
0.04559	-5.441855512473005
0.0456	-5.440490879146649
0.04561	-5.4391267360543285
0.04562	-5.437763082901936
0.045630000000000004	-5.436399919395675
0.04564	-5.435037245241981
0.04565	-5.433675060147496
0.04566	-5.432313363819106
0.04567	-5.4309521559638965
0.04568	-5.429591436289179
0.04569	-5.428231204500957
0.0457	-5.426871460303446
0.04571	-5.425512203380078
0.045720000000000004	-5.424153433468744
0.04573	-5.422795150277893
0.04574	-5.4214373535161835
0.04575	-5.420080042886042
0.04576	-5.41872321810297
0.04577	-5.417366878876372
0.04578	-5.4160110249157984
0.04579	-5.414655655931252
0.0458	-5.413300771632677
0.045810000000000003	-5.411946371730135
0.04582	-5.410592455934023
0.04583	-5.409239023954982
0.04584	-5.407886075503892
0.04585	-5.406533610291833
0.04586	-5.405181628030114
0.04587	-5.403830128430288
0.045880000000000004	-5.402479111109653
0.04589	-5.401128575690327
0.0459	-5.399778522063429
0.04591	-5.398428949945721
0.04592	-5.397079858911173
0.04593	-5.395731248636042
0.04594	-5.394383118993997
0.04595	-5.39303546971816
0.04596	-5.391688300522931
0.045970000000000004	-5.390341611121922
0.04598	-5.388995401228154
0.04599	-5.3876496705587495
0.046	-5.386304418828785
0.04601	-5.38495964574423
0.04602	-5.383615350931764
0.04603	-5.382271534205657
0.04604	-5.380928195281993
0.04605	-5.379585333876268
0.046060000000000004	-5.378242949698067
0.04607	-5.3769010424718555
0.04608	-5.375559611914587
0.04609	-5.374218657743781
0.0461	-5.372878179676427
0.04611	-5.371538177430079
0.04612	-5.370198650722523
0.046130000000000004	-5.368859599271755
0.04614	-5.367521022796039
0.046150000000000004	-5.366182921013814
0.04616	-5.364845293643634
0.04617	-5.363508140404333
0.04618	-5.362171461014967
0.04619	-5.360835255194793
0.0462	-5.359499522663289
0.04621	-5.358164263140345
0.046220000000000004	-5.356829476345872
0.04623	-5.355495161999922
0.04624	-5.354161319822623
0.04625	-5.352827949534494
0.04626	-5.351495050856265
0.04627	-5.350162623508899
0.04628	-5.3488306672135195
0.04629	-5.3474991816914805
0.0463	-5.346168166664346
0.046310000000000004	-5.344837621828962
0.04632	-5.343507546736824
0.04633	-5.342177941306273
0.04634	-5.340848805259838
0.04635	-5.3395201383203315
0.04636	-5.3381919402107965
0.04637	-5.336864210654477
0.04638	-5.335536949375078
0.04639	-5.334210156096237
0.046400000000000004	-5.332883830541609
0.04641	-5.331557972373936
0.04642	-5.330232581290615
0.04643	-5.328907657104743
0.04644	-5.32758319950244
0.04645	-5.326259208230132
0.04646	-5.3249356830304375
0.046470000000000004	-5.323612623628833
0.04648	-5.322290029750989
0.046490000000000004	-5.32096790112278
0.0465	-5.319646237470295
0.04651	-5.318325038519816
0.04652	-5.317004303997841
0.04653	-5.3156840336311575
0.04654	-5.314364227147037
0.04655	-5.313044884272308
0.046560000000000004	-5.311726004734085
0.04657	-5.310407588259881
0.04658	-5.309089634529845
0.04659	-5.307772142873703
0.0466	-5.306455113466981
0.04661	-5.305138546038629
0.04662	-5.303822440317797
0.04663	-5.302506796033836
0.04664	-5.301191612916292
0.046650000000000004	-5.299876890694918
0.04666	-5.298562629036189
0.04667	-5.297248827696306
0.04668	-5.295935486443801
0.04669	-5.2946226050092315
0.0467	-5.293310183123321
0.04671	-5.291998220517147
0.04672	-5.290686716921996
0.04673	-5.28937567206935
0.046740000000000004	-5.288065085690892
0.04675	-5.286754957518503
0.04676	-5.285445287284304
0.04677	-5.284136074720576
0.04678	-5.282827319559757
0.04679	-5.281519021534512
0.0468	-5.2802111803608405
0.046810000000000004	-5.278903795787778
0.04682	-5.2775968675495
0.046830000000000004	-5.27629039536879
0.04684	-5.2749843789686395
0.04685	-5.273678818046868
0.04686	-5.272373712361331
0.04687	-5.27106906168019
0.04688	-5.269764865738209
0.04689	-5.268461124269842
0.046900000000000004	-5.2671578370099965
0.04691	-5.265855003693787
0.04692	-5.26455262405652
0.04693	-5.263250697833751
0.04694	-5.261949224761201
0.04695	-5.260648204574688
0.04696	-5.259347637010406
0.04697	-5.258047521804528
0.04698	-5.25674785869379
0.046990000000000004	-5.255448647414612
0.047	-5.254149887703841
0.04701	-5.252851579298535
0.04702	-5.251553721935937
0.04703	-5.250256315353492
0.04704	-5.248959359288923
0.04705	-5.247662853480093
0.04706	-5.246366797664908
0.04707	-5.245071191581317
0.047080000000000004	-5.24377603476502
0.04709	-5.242481327149481
0.0471	-5.241187068482395
0.04711	-5.239893258502953
0.04712	-5.238599896950554
0.04713	-5.237306983563315
0.04714	-5.2360145180818565
0.047150000000000004	-5.234722500246782
0.04716	-5.233430929798528
0.047170000000000004	-5.232139806477218
0.04718	-5.2308491300214595
0.04719	-5.22955890016935
0.0472	-5.2282691166664215
0.04721	-5.226979779253127
0.04722	-5.22569088766368
0.04723	-5.22440244164728
0.047240000000000004	-5.223114440945619
0.04725	-5.2218268850480625
0.04726	-5.220539773843586
0.04727	-5.219253107181443
0.04728	-5.21796688480465
0.04729	-5.216681106323551
0.0473	-5.215395771497059
0.04731	-5.2141108800961025
0.04732	-5.212826431945114
0.047330000000000004	-5.2115424267957
0.04734	-5.210258864392637
0.04735	-5.2089757444824025
0.04736	-5.207693066810223
0.04737	-5.206410831121069
0.04738	-5.205129037160104
0.04739	-5.20384768467267
0.0474	-5.202566773404344
0.04741	-5.201286303100939
0.047420000000000004	-5.2000062735071095
0.04743	-5.198726684365387
0.04744	-5.19744753542669
0.04745	-5.196168826437473
0.04746	-5.194890557112906
0.04747	-5.193612727209376
0.04748	-5.192335336496004
0.047490000000000004	-5.19105838471989
0.0475	-5.189781871628437
0.047510000000000004	-5.188505796969226
0.04752	-5.187230160490028
0.04753	-5.1859549619388075
0.04754	-5.184680201063854
0.04755	-5.183405877613521
0.04756	-5.182131991336097
0.04757	-5.180858541980372
0.047580000000000004	-5.1795855292952435
0.04759	-5.178312953029613
0.0476	-5.1770408129327095
0.04761	-5.1757691087457065
0.04762	-5.17449784022277
0.04763	-5.173227007117404
0.04764	-5.171956609179503
0.04765	-5.170686646159195
0.04766	-5.1694171178068
0.047670000000000004	-5.168148023872818
0.04768	-5.166879364107931
0.04769	-5.165611138263005
0.0477	-5.16434334608908
0.04771	-5.163075987337399
0.04772	-5.16180906175941
0.04773	-5.160542569106709
0.04774	-5.159276509130996
0.04775	-5.158010881584227
0.047760000000000004	-5.156745686218535
0.04777	-5.155480922751483
0.04778	-5.154216590918003
0.04779	-5.152952690523425
0.0478	-5.151689221320462
0.04781	-5.1504261830622635
0.04782	-5.149163575502067
0.047830000000000004	-5.147901398393385
0.04784	-5.146639651358964
0.047850000000000004	-5.145378334215914
0.04786	-5.144117446786337
0.04787	-5.142856988824752
0.04788	-5.141596960085838
0.04789	-5.140337360324061
0.0479	-5.139078189294262
0.04791	-5.137819446751509
0.047920000000000004	-5.136561132298404
0.04793	-5.135303245791835
0.04794	-5.134045787039478
0.04795	-5.132788755792894
0.04796	-5.131532151709493
0.04797	-5.130275974636489
0.04798	-5.129020224343448
0.04799	-5.12776490058727
0.048	-5.126510002922853
0.048010000000000004	-5.125255531276098
0.04802	-5.124001485438884
0.04803	-5.122747865155288
0.04804	-5.121494670193919
0.04805	-5.12024190031625
0.04806	-5.118989555280735
0.04807	-5.11773763484592
0.04808	-5.116486138727044
0.04809	-5.115235066634499
0.048100000000000004	-5.113984418419978
0.04811	-5.11273419384259
0.04812	-5.111484392662094
0.04813	-5.110235014638176
0.04814	-5.10898605953056
0.04815	-5.107737527099288
0.04816	-5.106489417104589
0.048170000000000004	-5.105241729307069
0.04818	-5.103994463467144
0.048190000000000004	-5.102747619345524
0.0482	-5.101501196703115
0.04821	-5.100255195301093
0.04822	-5.099009614900777
0.04823	-5.097764455263434
0.04824	-5.096519716150661
0.04825	-5.095275397324226
0.048260000000000004	-5.094031498546066
0.04827	-5.092788019578286
0.04828	-5.091544960183182
0.04829	-5.090302320123218
0.0483	-5.089060099160978
0.04831	-5.087818297059249
0.04832	-5.086576913580999
0.04833	-5.085335948489363
0.04834	-5.08409540154762
0.048350000000000004	-5.082855272519243
0.04836	-5.081615561167862
0.04837	-5.080376267257275
0.04838	-5.079137390551454
0.04839	-5.077898930814538
0.0484	-5.076660887810839
0.04841	-5.075423261305152
0.04842	-5.074186051061883
0.04843	-5.072949256845762
0.048440000000000004	-5.071712878421778
0.04845	-5.070476915555089
0.04846	-5.069241368008958
0.04847	-5.068006235550614
0.04848	-5.066771517921834
0.04849	-5.065537214885697
0.0485	-5.064303326235295
0.048510000000000005	-5.063069851736782
0.04852	-5.061836791156504
0.048530000000000004	-5.060604144256297
0.04854	-5.059371910803895
0.04855	-5.058140090569971
0.04856	-5.056908683321315
0.04857	-5.0556776888251065
0.04858	-5.0544471068487
0.04859	-5.053216937018228
0.048600000000000004	-5.05198717915062
0.04861	-5.050757832879299
0.048620000000000003	-5.04952889819136
0.04863	-5.048300374863411
0.04864	-5.047072262665914
0.04865	-5.045844561367945
0.04866	-5.0446172707387475
0.04867	-5.043390390547728
0.04868	-5.042163920564449
0.048690000000000004	-5.040937860549333
0.0487	-5.039712210204311
0.04871	-5.0384869691538325
0.04872	-5.037262137392042
0.04873	-5.036037714689625
0.04874	-5.034813700817317
0.04875	-5.033590095546144
0.04876	-5.032366898647375
0.04877	-5.03114410989248
0.048780000000000004	-5.029921729052774
0.04879	-5.028699755899921
0.0488	-5.027478190205755
0.04881	-5.02625703174226
0.04882	-5.025036280281587
0.04883	-5.023815935596049
0.04884	-5.022595997458147
0.048850000000000005	-5.021376465640586
0.04886	-5.020157339916135
0.048870000000000004	-5.018938620057671
0.04888	-5.0177203058384325
0.04889	-5.016502397031676
0.0489	-5.015284893410728
0.04891	-5.014067794749284
0.04892	-5.012851100740223
0.04893	-5.011634811190072
0.048940000000000004	-5.010418925921398
0.04895	-5.009203444708531
0.048960000000000004	-5.00798836732597
0.04897	-5.0067736935483715
0.04898	-5.005559423150553
0.04899	-5.004345555907541
0.049	-5.003132091594456
0.04901	-5.001919029986538
0.04902	-5.0007063708592305
0.049030000000000004	-4.999494113988196
0.04904	-4.998282259149358
0.04905	-4.997070806118414
0.04906	-4.995859754671503
0.04907	-4.994649104578896
0.04908	-4.9934388556216085
0.04909	-4.992229007551947
0.0491	-4.991019560168237
0.04911	-4.9898105132512995
0.049120000000000004	-4.988601866578169
0.04913	-4.98739361992604
0.04914	-4.986185773072256
0.04915	-4.9849783257940885
0.04916	-4.983771277861799
0.04917	-4.9825646290608665
0.04918	-4.9813583791692535
0.049190000000000005	-4.980152527965091
0.0492	-4.978947075226671
0.049210000000000004	-4.977742020732528
0.04922	-4.9765373642615
0.04923	-4.975333105592053
0.04924	-4.974129244503086
0.04925	-4.972925780773654
0.04926	-4.971722714024241
0.04927	-4.970520044073547
0.049280000000000004	-4.969317770821647
0.04929	-4.968115894048631
0.049300000000000004	-4.966914413534693
0.04931	-4.965713329059442
0.04932	-4.964512640403812
0.04933	-4.963312347348711
0.04934	-4.962112449674948
0.04935	-4.960912947163748
0.04936	-4.959713839596161
0.049370000000000004	-4.958515126638594
0.04938	-4.957316808123231
0.04939	-4.956118883896135
0.0494	-4.9549213537392145
0.04941	-4.95372421743453
0.04942	-4.952527474554343
0.04943	-4.951331125089771
0.04944	-4.950135168825408
0.04945	-4.948939605544168
0.049460000000000004	-4.947744435029121
0.04947	-4.946549657063486
0.04948	-4.945355271430628
0.04949	-4.944161277912692
0.0495	-4.942967676273493
0.04951	-4.94177446628611
0.04952	-4.940581647766573
0.049530000000000005	-4.939389220499029
0.04954	-4.93819718426778
0.049550000000000004	-4.93700553885742
0.04956	-4.935814284052482
0.04957	-4.934623419637676
0.04958	-4.9334329453980645
0.04959	-4.932242861118471
0.0496	-4.931053166584092
0.04961	-4.929863861580263
0.049620000000000004	-4.928674945830968
0.04963	-4.927486419165325
0.049640000000000004	-4.926298281387341
0.04965	-4.925110532283012
0.04966	-4.923923171638723
0.04967	-4.922736199240752
0.04968	-4.921549614875299
0.04969	-4.920363418328964
0.0497	-4.919177609388573
0.049710000000000004	-4.917992187840925
0.04972	-4.9168071534730196
0.04973	-4.9156225060720224
0.04974	-4.914438245425254
0.04975	-4.9132543713201855
0.04976	-4.912070883441556
0.04977	-4.91088778166009
0.04978	-4.909705065783978
0.04979	-4.908522735601441
0.049800000000000004	-4.907340790900747
0.04981	-4.906159231470335
0.04982	-4.904978057098807
0.04983	-4.903797267574914
0.04984	-4.902616862684882
0.04985	-4.9014368422127355
0.04986	-4.900257205955374
0.049870000000000005	-4.899077953702227
0.04988	-4.8978990852427255
0.049890000000000004	-4.896720600366638
0.0499	-4.895542498863556
0.04991	-4.894364780514083
0.04992	-4.8931874450514385
0.04993	-4.89201049230957
0.04994	-4.890833921952318
0.04995	-4.889657733920197
0.049960000000000004	-4.888481928004309
0.04997	-4.887306503995815
0.049980000000000004	-4.886131461686018
0.04999	-4.884956800866114
0.05	-4.88378252132765
0.05001	-4.882608622862319
0.05002	-4.881435105261953
0.05003	-4.880261968318532
0.05004	-4.879089211824176
0.050050000000000004	-4.877916835569044
0.05006	-4.876744839342639
0.05007	-4.875573222941126
0.05008	-4.874401986158604
0.05009	-4.873231128787994
0.0501	-4.872060650622227
0.05011	-4.8708905514543925
0.05012	-4.869720831077759
0.05013	-4.868551489122694
0.050140000000000004	-4.867382525349775
0.05015	-4.866213939738751
0.05016	-4.865045732095091
0.05017	-4.863877902213151
0.05018	-4.862710449887455
0.05019	-4.861543374912629
0.0502	-4.860376677083472
0.050210000000000005	-4.859210356188039
0.05022	-4.85804441200362
0.050230000000000004	-4.856878844350253
0.05024	-4.855713653023226
0.05025	-4.854548837818049
0.05026	-4.853384398530526
0.05027	-4.852220334956392
0.05028	-4.851056646891493
0.05029	-4.849893334132103
0.050300000000000004	-4.848730396474417
0.05031	-4.8475678337146135
0.050320000000000004	-4.846405645649159
0.05033	-4.845243832074683
0.05034	-4.844082392787948
0.05035	-4.842921327585863
0.05036	-4.841760636265474
0.05037	-4.840600318623965
0.05038	-4.839440374458672
0.050390000000000004	-4.838280803567037
0.0504	-4.837121605746657
0.05041	-4.835962780795267
0.05042	-4.834804328510745
0.05043	-4.833646248691102
0.05044	-4.832488541134492
0.05045	-4.831331205639243
0.05046	-4.8301742420037925
0.05047	-4.829017650026657
0.050480000000000004	-4.827861429506575
0.05049	-4.826705580230485
0.0505	-4.825550102005495
0.05051	-4.8243949946344795
0.05052	-4.823240257906253
0.05053	-4.8220858915941145
0.05054	-4.820931895504849
0.050550000000000005	-4.8197782694208895
0.05056	-4.818625013189167
0.050570000000000004	-4.817472126579569
0.05058	-4.816319609380801
0.05059	-4.815167461434733
0.0506	-4.814015682429683
0.05061	-4.812864272183475
0.05062	-4.811713230520269
0.05063	-4.810562557313789
0.050640000000000004	-4.809412252365421
0.05065	-4.80826231547645
0.050660000000000004	-4.807112746447226
0.05067	-4.80596354508112
0.05068	-4.804814711180011
0.05069	-4.803666244545937
0.0507	-4.802518144978972
0.05071	-4.801370412278111
0.05072	-4.800223046251256
0.050730000000000004	-4.799076046701006
0.05074	-4.797929413430099
0.05075	-4.796783146241447
0.05076	-4.795637244937975
0.05077	-4.794491709322806
0.05078	-4.7933465391992005
0.05079	-4.7922017343705505
0.0508	-4.791057294640389
0.05081	-4.789913219810495
0.050820000000000004	-4.788769509681357
0.05083	-4.7876261640620825
0.05084	-4.786483182666171
0.05085	-4.785340565288989
0.05086	-4.7841983118347695
0.05087	-4.783056422108412
0.05088	-4.7819148959147455
0.050890000000000005	-4.7807737330588225
0.0509	-4.779632933329036
0.050910000000000004	-4.77849249640205
0.05092	-4.777352422228876
0.05093	-4.7762127106149075
0.05094	-4.775073361365902
0.05095	-4.773934374287752
0.05096	-4.7727957491864785
0.05097	-4.771657485868233
0.050980000000000004	-4.7705195841393015
0.05099	-4.7693820438060905
0.051000000000000004	-4.768244864675138
0.05101	-4.767108046553123
0.05102	-4.765971589246925
0.05103	-4.7648354925634715
0.05104	-4.763699756309823
0.05105	-4.762564380293111
0.05106	-4.761429364320637
0.051070000000000004	-4.7602947081998614
0.05108	-4.759160411738376
0.05109	-4.758026474743927
0.0511	-4.7568928970243025
0.05111	-4.755759678387467
0.05112	-4.754626818641556
0.05113	-4.753494317594775
0.05114	-4.752362175055469
0.05115	-4.751230390832131
0.051160000000000004	-4.750098964727098
0.05117	-4.74896789655428
0.05118	-4.747837186123659
0.05119	-4.746706833244243
0.0512	-4.745576837725161
0.05121	-4.7444471993756725
0.05122	-4.743317918003895
0.051230000000000005	-4.742188993384376
0.05124	-4.7410604253313355
0.051250000000000004	-4.739932213686484
0.05126	-4.738804358259816
0.05127	-4.737676858861498
0.05128	-4.736549715301788
0.05129	-4.735422927267308
0.0513	-4.7342964946623
0.05131	-4.733170417328001
0.051320000000000005	-4.732044695075366
0.05133	-4.730919327715528
0.051340000000000004	-4.729794315044579
0.05135	-4.728669656876967
0.05136	-4.727545353036145
0.05137	-4.726421403333715
0.05138	-4.725297807581455
0.05139	-4.724174565591277
0.0514	-4.723051677175059
0.051410000000000004	-4.721929142144894
0.05142	-4.720806960311876
0.051430000000000003	-4.71968513148813
0.05144	-4.7185636553761965
0.05145	-4.71744253189979
0.05146	-4.716321760872276
0.05147	-4.715201342036963
0.05148	-4.714081275272822
0.05149	-4.712961560391813
0.051500000000000004	-4.711842197212369
0.05151	-4.710723185548003
0.05152	-4.709604525212391
0.05153	-4.70848621601923
0.05154	-4.707368257778041
0.05155	-4.706250650266751
0.05156	-4.705133393158764
0.051570000000000005	-4.704016486445976
0.05158	-4.702899929947097
0.051590000000000004	-4.701783723476872
0.0516	-4.700667866850159
0.05161	-4.6995523598819045
0.05162	-4.698437202387232
0.05163	-4.697322394181395
0.05164	-4.696207935079679
0.05165	-4.695093824897547
0.051660000000000005	-4.693980063450592
0.05167	-4.6928666505315935
0.051680000000000004	-4.691753585848769
0.05169	-4.6906408693490285
0.0517	-4.689528500848603
0.05171	-4.688416480163847
0.05172	-4.687304807098267
0.05173	-4.686193481479353
0.05174	-4.685082503125956
0.051750000000000004	-4.683971871855018
0.05176	-4.682861587483481
0.051770000000000004	-4.681751649828408
0.05178	-4.680642058706929
0.05179	-4.679532813936369
0.0518	-4.678423915334184
0.05181	-4.6773153627179465
0.05182	-4.676207155905354
0.05183	-4.675099294714212
0.051840000000000004	-4.6739917789624545
0.05185	-4.672884608468138
0.05186	-4.671777783049622
0.05187	-4.670671302525063
0.05188	-4.669565166712832
0.05189	-4.668459375402847
0.0519	-4.667353928407657
0.051910000000000005	-4.666248825581031
0.05192	-4.66514406674202
0.051930000000000004	-4.6640396517096505
0.05194	-4.662935580303142
0.05195	-4.661831852341904
0.05196	-4.660728467645325
0.05197	-4.659625425904942
0.05198	-4.658522727051201
0.05199	-4.6574203709218445
0.052000000000000005	-4.656318357337003
0.05201	-4.655216686116919
0.052020000000000004	-4.654115357081954
0.05203	-4.653014370052591
0.05204	-4.651913724849428
0.05205	-4.650813421293186
0.05206	-4.649713459204876
0.05207	-4.6486138384054225
0.05208	-4.647514558715741
0.052090000000000004	-4.646415619957023
0.0521	-4.645317021950586
0.052110000000000004	-4.644218764517992
0.05212	-4.643120847480629
0.05213	-4.642023270660156
0.05214	-4.640926033878348
0.05215	-4.639829136957097
0.05216	-4.638732579718418
0.05217	-4.6376363619845264
0.052180000000000004	-4.636540483577718
0.05219	-4.635444944320216
0.0522	-4.634349744034491
0.05221	-4.633254882543184
0.05222	-4.632160359669001
0.05223	-4.631066175234893
0.05224	-4.62997232906368
0.052250000000000005	-4.6288788209731395
0.05226	-4.627785650789688
0.052270000000000004	-4.626692818278657
0.05228	-4.625600323110942
0.05229	-4.624508165318552
0.0523	-4.623416344730229
0.05231	-4.622324861170021
0.05232	-4.621233714462096
0.05233	-4.620142904430736
0.052340000000000005	-4.619052430900336
0.05235	-4.617962293695401
0.052360000000000004	-4.616872492640635
0.05237	-4.615783027560797
0.05238	-4.614693898280706
0.05239	-4.613605104591128
0.0524	-4.612516646315988
0.05241	-4.611428523315931
0.05242	-4.610340735416331
0.052430000000000004	-4.609253282442667
0.05244	-4.6081661642085585
0.052450000000000004	-4.607079380417614
0.05246	-4.605992931030155
0.05247	-4.604906815842275
0.05248	-4.603821034706934
0.05249	-4.602735587453836
0.0525	-4.601650473909243
0.05251	-4.600565693899736
0.052520000000000004	-4.5994812472519095
0.05253	-4.598397133792544
0.05254	-4.5973133533485475
0.05255	-4.596229905735091
0.05256	-4.5951467907362655
0.05257	-4.594064008192002
0.05258	-4.592981557971229
0.052590000000000005	-4.591899439902386
0.0526	-4.590817653811657
0.052610000000000004	-4.589736199527515
0.05262	-4.5886550768786485
0.05263	-4.58757428569306
0.05264	-4.586493825798872
0.05265	-4.585413696915647
0.05266	-4.584333898951507
0.05267	-4.583254431764473
0.052680000000000005	-4.5821752951831805
0.05269	-4.581096489036479
0.052700000000000004	-4.580018013153332
0.05271	-4.5789398673628146
0.05272	-4.57786205149411
0.05273	-4.576784565376514
0.05274	-4.575707408839435
0.05275	-4.574630581712389
0.05276	-4.573554083825009
0.052770000000000004	-4.572477915007028
0.05278	-4.571402075086903
0.052790000000000004	-4.570326563895001
0.0528	-4.569251381261594
0.05281	-4.568176527015417
0.05282	-4.56710200098901
0.05283	-4.566027803012858
0.05284	-4.564953932917408
0.05285	-4.563880390533333
0.052860000000000004	-4.562807175691274
0.05287	-4.561734288222064
0.05288	-4.560661727956649
0.05289	-4.559589494726091
0.0529	-4.55851758836171
0.05291	-4.557446008694493
0.05292	-4.556374755550662
0.052930000000000005	-4.55530382876703
0.05294	-4.554233228174496
0.052950000000000004	-4.553162953591736
0.05296	-4.552093004864377
0.05297	-4.551023381824438
0.05298	-4.549954084303854
0.05299	-4.548885112042016
0.053	-4.547816464894822
0.05301	-4.546748142764384
0.053020000000000005	-4.545680145483337
0.05303	-4.544612472884461
0.053040000000000004	-4.543545124800643
0.05305	-4.54247810106488
0.05306	-4.541411401510276
0.05307	-4.540345025970045
0.05308	-4.539278974277505
0.05309	-4.53821324626611
0.0531	-4.537147841769418
0.053110000000000004	-4.536082760621023
0.05312	-4.535018002569638
0.053130000000000004	-4.533953567518009
0.05314	-4.5328894553165435
0.05315	-4.531825665799397
0.05316	-4.530762198800833
0.05317	-4.529699054155227
0.05318	-4.528636231697057
0.05319	-4.5275737312609845
0.053200000000000004	-4.526511552681686
0.05321	-4.525449695793897
0.05322	-4.524388160263278
0.05323	-4.523326946067979
0.05324	-4.522266053070189
0.05325	-4.521205481105161
0.05326	-4.52014523000841
0.053270000000000005	-4.519085299615698
0.05328	-4.518025689762643
0.053290000000000004	-4.516966400285101
0.0533	-4.515907431019041
0.05331	-4.5148487818005325
0.05332	-4.513790452399846
0.05333	-4.512732442648826
0.05334	-4.51167475239388
0.05335	-4.510617381532539
0.053360000000000005	-4.509560329901612
0.05337	-4.508503597338015
0.053380000000000004	-4.507447183678767
0.05339	-4.506391088761054
0.0534	-4.505335312422045
0.05341	-4.504279854499067
0.05342	-4.5032247148295514
0.05343	-4.502169893251146
0.05344	-4.501115389601502
0.053450000000000004	-4.500061203718266
0.05346	-4.499007335439268
0.053470000000000004	-4.497953784602464
0.05348	-4.496900551045947
0.05349	-4.495847634607844
0.0535	-4.494795035126419
0.05351	-4.493742752440035
0.05352	-4.492690786387175
0.05353	-4.491639136806413
0.053540000000000004	-4.490587803536412
0.05355	-4.489536786416007
0.05356	-4.488486085284114
0.05357	-4.4874356999799305
0.05358	-4.48638563034228
0.05359	-4.485335876163343
0.0536	-4.484286437310245
0.053610000000000005	-4.483237313641643
0.05362	-4.482188504994977
0.053630000000000004	-4.481140011209034
0.05364	-4.480091832126581
0.05365	-4.479043967587378
0.05366	-4.477996417431376
0.05367	-4.476949181498668
0.05368	-4.475902259629403
0.05369	-4.474855651663821
0.053700000000000005	-4.47380935744224
0.05371	-4.472763376704217
0.053720000000000004	-4.471717709338501
0.05373	-4.470672355239019
0.05374	-4.46962731424671
0.05375	-4.468582586202805
0.05376	-4.467538170948249
0.05377	-4.466494068324284
0.05378	-4.465450278168135
0.053790000000000004	-4.464406800319967
0.0538	-4.463363634622287
0.053810000000000004	-4.462320780921191
0.05382	-4.461278239058434
0.05383	-4.460236008875861
0.05384	-4.459194090215432
0.05385	-4.458152482919196
0.05386	-4.457111186829311
0.05387	-4.456070201788172
0.053880000000000004	-4.455029527628752
0.05389	-4.4539891641581715
0.0539	-4.452949111263799
0.05391	-4.451909368788478
0.05392	-4.4508699365749695
0.05393	-4.4498308144661
0.05394	-4.4487920023048915
0.053950000000000005	-4.447753499934521
0.05396	-4.446715307134846
0.053970000000000004	-4.445677423779086
0.05398	-4.444639849742481
0.05399	-4.443602584788372
0.054	-4.442565628792484
0.05401	-4.441528981633516
0.05402	-4.440492643063081
0.05403	-4.439456613033869
0.054040000000000005	-4.4384208913902015
0.05405	-4.437385477976555
0.054060000000000004	-4.436350372637616
0.05407	-4.435315575218082
0.05408	-4.434281085562614
0.05409	-4.433246903516096
0.0541	-4.432213028923557
0.05411	-4.431179461630034
0.05412	-4.430146201480683
0.054130000000000005	-4.429113248320775
0.05414	-4.42808060199372
0.054150000000000004	-4.427048262346608
0.05416	-4.426016229225335
0.05417	-4.424984502470422
0.05418	-4.423953081922301
0.05419	-4.422921967437309
0.0542	-4.4218911588614045
0.05421	-4.420860656040638
0.054220000000000004	-4.419830458821165
0.05423	-4.418800567049232
0.054240000000000003	-4.417770980541812
0.05425	-4.41674169914081
0.05426	-4.41571272272681
0.05427	-4.4146840511465415
0.05428	-4.413655684246883
0.054290000000000005	-4.412627621874557
0.0543	-4.41159986387056
0.054310000000000004	-4.4105724100873935
0.05432	-4.4095452603727585
0.05433	-4.408518414573923
0.05434	-4.407491872537648
0.05435	-4.406465634107291
0.05436	-4.405439699135085
0.05437	-4.404414067468678
0.054380000000000005	-4.403388738955995
0.05439	-4.402363713444687
0.054400000000000004	-4.401338990782685
0.05441	-4.400314570818019
0.05442	-4.399290453398905
0.05443	-4.398266638284872
0.05444	-4.397243125355631
0.05445	-4.3962199145173155
0.05446	-4.395197005618605
0.054470000000000005	-4.394174398508374
0.05448	-4.393152093035436
0.054490000000000004	-4.3921300890486865
0.0545	-4.39110838639718
0.05451	-4.390086984930064
0.05452	-4.389065884496583
0.05453	-4.388045084946121
0.05454	-4.3870245861280805
0.05455	-4.386004387870942
0.054560000000000004	-4.384984490015469
0.05457	-4.38396489244156
0.054580000000000004	-4.382945594999123
0.05459	-4.381926597537996
0.0546	-4.380907899908243
0.05461	-4.379889501929236
0.05462	-4.378871403473325
0.054630000000000005	-4.377853604399627
0.05464	-4.376836104558735
0.054650000000000004	-4.375818903801079
0.05466	-4.374802001977308
0.05467	-4.373785398938162
0.05468	-4.37276909453386
0.05469	-4.371753088615783
0.0547	-4.3707373809688255
0.05471	-4.3697219714597315
0.054720000000000005	-4.368706859967753
0.05473	-4.36769204636664
0.054740000000000004	-4.366677530508761
0.05475	-4.365663312245764
0.05476	-4.364649391399922
0.05477	-4.363635767756314
0.05478	-4.362622441263511
0.05479	-4.361609411773578
0.0548	-4.360596679101494
0.054810000000000005	-4.3595842430817395
0.05482	-4.35857210362213
0.054830000000000004	-4.357560260575185
0.05484	-4.356548713793585
0.05485	-4.355537463130101
0.05486	-4.354526508437629
0.05487	-4.353515849569117
0.05488	-4.352505486377582
0.05489	-4.351495418716192
0.054900000000000004	-4.350485646438146
0.05491	-4.349476169396878
0.054920000000000004	-4.348466987445722
0.05493	-4.347458100438136
0.05494	-4.346449508227703
0.05495	-4.345441210668124
0.05496	-4.3444332076132035
0.054970000000000005	-4.343425498916783
0.05498	-4.3424180844328095
0.054990000000000004	-4.341410964015312
0.055	-4.340404137518535
0.05501	-4.339397604796799
0.05502	-4.338391365704222
0.05503	-4.337385420095209
0.05504	-4.336379767824255
0.05505	-4.335374408745945
0.055060000000000005	-4.334369342714963
0.05507	-4.333364569586109
0.055080000000000004	-4.332360089214316
0.05509	-4.3313559014500935
0.0551	-4.330352006150445
0.05511	-4.329348403172872
0.05512	-4.328345092372597
0.05513	-4.327342073604932
0.05514	-4.326339346725278
0.055150000000000005	-4.325336911529458
0.05516	-4.324334767853893
0.055170000000000004	-4.323332915578083
0.05518	-4.322331354608226
0.05519	-4.321330084805659
0.0552	-4.320329106026524
0.05521	-4.3193284181271325
0.05522	-4.318328020939845
0.05523	-4.31732791432062
0.055240000000000004	-4.3163280981504935
0.05525	-4.3153285722862185
0.055260000000000004	-4.314329336584395
0.05527	-4.3133303909018474
0.05528	-4.3123317350954995
0.05529	-4.311333369022341
0.0553	-4.310335292539464
0.055310000000000005	-4.309337505504046
0.05532	-4.308340007773436
0.055330000000000004	-4.307342799203639
0.05534	-4.306345879648041
0.05535	-4.305349248968932
0.05536	-4.3043529070230875
0.05537	-4.303356853669676
0.05538	-4.302361088766579
0.05539	-4.301365612074047
0.055400000000000005	-4.300370423521555
0.05541	-4.299375522989752
0.055420000000000004	-4.298380910340812
0.05543	-4.297386585433117
0.05544	-4.296392548125127
0.05545	-4.295398798275423
0.05546	-4.294405335742647
0.05547	-4.293412160385497
0.05548	-4.292419272062789
0.055490000000000005	-4.291426670632852
0.0555	-4.290434355953625
0.055510000000000004	-4.289442327885796
0.05552	-4.288450586288529
0.05553	-4.28745913102107
0.05554	-4.286467961852573
0.05555	-4.285477078703246
0.05556	-4.284486481462378
0.05557	-4.283496169989678
0.055580000000000004	-4.2825061441450565
0.05559	-4.281516403788347
0.055600000000000004	-4.280526948779521
0.05561	-4.279537778978607
0.05562	-4.278548894245715
0.05563	-4.2775602944143545
0.05564	-4.2765719793525285
0.055650000000000005	-4.275583948859605
0.05566	-4.274596202876433
0.055670000000000004	-4.27360874126366
0.05568	-4.272621563879599
0.05569	-4.2716346705852635
0.0557	-4.270648061243843
0.05571	-4.269661735716339
0.05572	-4.268675693863917
0.05573	-4.267689935547734
0.055740000000000005	-4.266704460628997
0.05575	-4.265719268969109
0.055760000000000004	-4.26473436042945
0.05577	-4.263749734869723
0.05578	-4.262765392150092
0.05579	-4.2617813321354925
0.0558	-4.260797554687697
0.05581	-4.259814059668566
0.05582	-4.258830846940089
0.055830000000000005	-4.257847916364289
0.05584	-4.256865267790586
0.055850000000000004	-4.2558829010835595
0.05586	-4.2549008161157875
0.05587	-4.253919012732455
0.05588	-4.252937490698668
0.05589	-4.251956249972533
0.0559	-4.250975290409892
0.05591	-4.249994611900107
0.055920000000000004	-4.2490142143063
0.05593	-4.248034097491422
0.055940000000000004	-4.247054261318645
0.05595	-4.246074705651292
0.05596	-4.245095430352742
0.05597	-4.244116435286324
0.05598	-4.243137720315617
0.055990000000000005	-4.242159285304211
0.056	-4.241181130115759
0.056010000000000004	-4.240203254613942
0.05602	-4.239225658662591
0.05603	-4.238248342124777
0.05604	-4.237271304859977
0.05605	-4.236294546737689
0.05606	-4.235318067622046
0.05607	-4.234341867376201
0.056080000000000005	-4.2333659457613155
0.05609	-4.2323903027265946
0.056100000000000004	-4.231414938118273
0.05611	-4.230439851839384
0.05612	-4.229465043754766
0.05613	-4.2284905137293425
0.05614	-4.227516261628109
0.05615	-4.2265422873161445
0.05616	-4.225568590658611
0.056170000000000005	-4.224595171520763
0.05618	-4.2236220297679195
0.056190000000000004	-4.222649165265489
0.0562	-4.221676577878965
0.05621	-4.220704267473916
0.05622	-4.219732233916
0.05623	-4.218760477070955
0.05624	-4.2177889968045985
0.05625	-4.216817792982972
0.056260000000000004	-4.215846865471971
0.05627	-4.214876214137732
0.056280000000000004	-4.213905838846332
0.05629	-4.212935739463996
0.0563	-4.211965915856976
0.05631	-4.210996367871107
0.05632	-4.210027095299846
0.056330000000000005	-4.2090580981035615
0.05634	-4.208089376149033
0.056350000000000004	-4.2071209293030485
0.05636	-4.206152757432499
0.05637	-4.2051848604043744
0.05638	-4.204217238085736
0.05639	-4.203249890343788
0.0564	-4.202282817040311
0.05641	-4.201316018046905
0.056420000000000005	-4.2003494932320296
0.05643	-4.199383242463151
0.056440000000000004	-4.198417265607853
0.05645	-4.197451562533805
0.05646	-4.1964861331086345
0.05647	-4.19552097720012
0.05648	-4.194556094676126
0.05649	-4.193591485343616
0.0565	-4.1926271491084925
0.056510000000000005	-4.191663085862208
0.05652	-4.1906992954730065
0.056530000000000004	-4.1897357778092275
0.05654	-4.188772532739282
0.05655	-4.187809560131665
0.05656	-4.186846859846122
0.05657	-4.185884431725654
0.05658	-4.184922275673707
0.05659	-4.183960391559437
0.056600000000000004	-4.182998779162153
0.05661	-4.182037438404435
0.056620000000000004	-4.1810763691891495
0.05663	-4.180115571377645
0.05664	-4.17915504484976
0.05665	-4.178194789451162
0.05666	-4.177234805062705
0.056670000000000005	-4.176275091566594
0.05668	-4.175315648832626
0.056690000000000004	-4.174356476730566
0.0567	-4.173397575130309
0.05671	-4.172438943901836
0.05672	-4.1714805829151995
0.05673	-4.170522492038908
0.05674	-4.169564671144408
0.05675	-4.168607120102381
0.056760000000000005	-4.167649838780713
0.05677	-4.166692826954853
0.056780000000000004	-4.165736084593193
0.05679	-4.16477961156639
0.0568	-4.163823407745264
0.05681	-4.162867473000762
0.05682	-4.161911807203747
0.05683	-4.160956410225256
0.05684	-4.160001281936413
0.056850000000000005	-4.159046422206665
0.05686	-4.158091830908633
0.056870000000000004	-4.1571375079124255
0.05688	-4.156183453086253
0.05689	-4.155229666306564
0.0569	-4.154276147444941
0.05691	-4.1533228963729485
0.05692	-4.15236991296236
0.05693	-4.151417197084992
0.056940000000000004	-4.1504647486126505
0.05695	-4.149512567417268
0.056960000000000004	-4.148560653366431
0.05697	-4.147609006319167
0.05698	-4.146657626165226
0.05699	-4.1457065127768855
0.057	-4.144755666026494
0.057010000000000005	-4.1438050857865
0.05702	-4.142854771887391
0.057030000000000004	-4.1419047242302245
0.05704	-4.140954942701316
0.057050000000000003	-4.1400054271734295
0.05706	-4.139056177519413
0.05707	-4.138107193612187
0.05708	-4.137158475324767
0.05709	-4.136210022473708
0.057100000000000005	-4.135261834936648
0.05711	-4.134313912639206
0.057120000000000004	-4.133366255454746
0.05713	-4.132418863256753
0.05714	-4.13147173591879
0.05715	-4.130524873314494
0.05716	-4.129578275317595
0.05717	-4.128631941802022
0.05718	-4.127685872641514
0.057190000000000005	-4.126740067710061
0.0572	-4.125794526877874
0.057210000000000004	-4.124849250021686
0.05722	-4.123904237016872
0.05723	-4.122959487737609
0.05724	-4.122015002023645
0.05725	-4.121070779777409
0.05726	-4.1201268208801345
0.05727	-4.119183125206268
0.057280000000000005	-4.1182396926304765
0.05729	-4.117296523027502
0.057300000000000004	-4.11635361627216
0.05731	-4.115410972239346
0.05732	-4.114468590782396
0.05733	-4.1135264716760815
0.05734	-4.112584614861909
0.057350000000000005	-4.111643020271243
0.05736	-4.1107016877795495
0.057370000000000004	-4.109760617262362
0.05738	-4.108819808595296
0.057390000000000004	-4.107879261654035
0.0574	-4.106938976314339
0.05741	-4.1059989524520395
0.05742	-4.105059189943045
0.05743	-4.104119688663333
0.057440000000000005	-4.103180448488957
0.05745	-4.102241469296046
0.057460000000000004	-4.101302750874675
0.05747	-4.100364293178703
0.05748	-4.099426096093408
0.05749	-4.09848815949538
0.0575	-4.097550483261251
0.05751	-4.096613067267631
0.05752	-4.0956759113913215
0.057530000000000005	-4.094739015509356
0.05754	-4.093802379498487
0.057550000000000004	-4.092866003235582
0.05756	-4.091929886597718
0.05757	-4.090994029462028
0.05758	-4.090058431705652
0.05759	-4.089123093205922
0.0576	-4.088188013840174
0.05761	-4.087253193485742
0.057620000000000005	-4.086318632020102
0.05763	-4.085384329320814
0.057640000000000004	-4.08445028526549
0.05765	-4.083516499731832
0.05766	-4.082582972597602
0.05767	-4.081649703718648
0.05768	-4.080716692981571
0.057690000000000005	-4.0797839402764815
0.0577	-4.078851445481773
0.057710000000000004	-4.077919208471295
0.05772	-4.076987229128498
0.057730000000000004	-4.0760555073316755
0.05774	-4.0751240429545454
0.05775	-4.074192835880195
0.05776	-4.073261885987136
0.05777	-4.072331193150226
0.057780000000000005	-4.071400757249577
0.05779	-4.070470578166216
0.057800000000000004	-4.069540655779012
0.05781	-4.068610989966735
0.05782	-4.06768158060836
0.05783	-4.066752427582875
0.05784	-4.065823530769352
0.05785	-4.064894890037636
0.05786	-4.063966505273472
0.057870000000000005	-4.063038376278451
0.05788	-4.062110502989621
0.057890000000000004	-4.061182885309704
0.0579	-4.060255523118215
0.05791	-4.059328416281666
0.05792	-4.058401564667232
0.05793	-4.057474968180777
0.05794	-4.056548626693704
0.05795	-4.055622540049681
0.057960000000000005	-4.054696708173751
0.05797	-4.053771130944559
0.057980000000000004	-4.052845808242253
0.05799	-4.051920739948762
0.058	-4.050995925944492
0.05801	-4.050071366109927
0.05802	-4.04914706032562
0.058030000000000005	-4.048223008472207
0.05804	-4.047299210430361
0.058050000000000004	-4.046375666019508
0.05806	-4.0454523751301075
0.058070000000000004	-4.044529337695149
0.05808	-4.043606553595733
0.05809	-4.042684022693571
0.0581	-4.041761744886875
0.05811	-4.040839720058514
0.058120000000000005	-4.039917948090878
0.05813	-4.038996428865378
0.058140000000000004	-4.03807516226354
0.05815	-4.037154148107268
0.05816	-4.036233386307736
0.05817	-4.035312876777311
0.05818	-4.034392619333403
0.05819	-4.033472613910121
0.0582	-4.032552860400932
0.058210000000000005	-4.031633358688142
0.05822	-4.030714108654962
0.058230000000000004	-4.029795110183702
0.05824	-4.028876363156755
0.05825	-4.027957867456675
0.05826	-4.027039622965971
0.05827	-4.026121629567232
0.05828	-4.0252038871430456
0.05829	-4.024286395576141
0.058300000000000005	-4.023369154749316
0.05831	-4.022452164545439
0.058320000000000004	-4.021535424847444
0.05833	-4.020618935538336
0.05834	-4.019702696501184
0.05835	-4.01878670761921
0.05836	-4.017870968775538
0.058370000000000005	-4.016955479853446
0.05838	-4.016040240736278
0.058390000000000004	-4.015125251307481
0.0584	-4.014210511450591
0.058410000000000004	-4.013296021046003
0.05842	-4.012381779977364
0.05843	-4.011467788131387
0.05844	-4.010554045391823
0.05845	-4.009640551642485
0.058460000000000005	-4.008727306767263
0.05847	-4.007814310650108
0.058480000000000004	-4.006901563175171
0.05849	-4.005989064226446
0.0585	-4.005076813688069
0.05851	-4.004164811444255
0.05852	-4.00325305737929
0.05853	-4.0023415513775396
0.05854	-4.0014302933234305
0.058550000000000005	-4.000519283101445
0.05856	-3.9996085205961447
0.058570000000000004	-3.9986980056921544
0.05858	-3.9977877382741704
0.05859	-3.996877718201028
0.0586	-3.995967945372656
0.05861	-3.9950584196850225
0.05862	-3.994149141021363
0.05863	-3.993240109265469
0.058640000000000005	-3.992331324305485
0.05865	-3.9914227859321207
0.058660000000000004	-3.9905144941211397
0.05867	-3.9896064487622067
0.05868	-3.9886986497408303
0.05869	-3.987791096921208
0.0587	-3.986883790198456
0.058710000000000005	-3.9859767294703756
0.05872	-3.985069914622643
0.058730000000000004	-3.984163345541112
0.05874	-3.9832570221117707
0.058750000000000004	-3.9823509442205607
0.05876	-3.981445111753529
0.05877	-3.980539524596799
0.05878	-3.9796341825506794
0.05879	-3.9787290855657806
0.058800000000000005	-3.977824233550451
0.05881	-3.9769196263910906
0.058820000000000004	-3.976015263974312
0.05883	-3.9751111461867237
0.05884	-3.9742072728898057
0.05885	-3.9733036439352447
0.05886	-3.9724002592704566
0.05887	-3.971497118754244
0.05888	-3.970594222279218
0.058890000000000005	-3.9696915697552893
0.0589	-3.968789161069697
0.058910000000000004	-3.9678869961097423
0.05892	-3.9669850747627895
0.05893	-3.966083396916333
0.05894	-3.965181962457891
0.05895	-3.9642807712749373
0.05896	-3.963379823255097
0.05897	-3.962479118286137
0.058980000000000005	-3.9615786562557607
0.05899	-3.9606784370517576
0.059000000000000004	-3.959778460562021
0.05901	-3.9588787266710175
0.05902	-3.957979235243734
0.05903	-3.957079986145584
0.05904	-3.9561809793140577
0.059050000000000005	-3.955282214637411
0.05906	-3.954383692003969
0.059070000000000004	-3.953485411296667
0.05908	-3.952587372403098
0.059090000000000004	-3.951689575218126
0.0591	-3.9507920196303465
0.05911	-3.949894705528542
0.05912	-3.9489976328013503
0.05913	-3.9481008013375587
0.059140000000000005	-3.9472042110259866
0.05915	-3.9463078617555167
0.059160000000000004	-3.9454117534151214
0.05917	-3.9445158858938405
0.05918	-3.943620259080773
0.05919	-3.9427248728650865
0.0592	-3.9418297271360165
0.05921	-3.9409348217683826
0.05922	-3.9400401566602445
0.059230000000000005	-3.9391457317068177
0.05924	-3.938251546797597
0.059250000000000004	-3.9373576018221907
0.05926	-3.9364638966701704
0.05927	-3.9355704311985304
0.05928	-3.934677205327544
0.05929	-3.933784218949327
0.0593	-3.932891471953822
0.05931	-3.9319989642310818
0.059320000000000005	-3.9311066956710934
0.05933	-3.9302146661639967
0.059340000000000004	-3.929322875599931
0.05935	-3.928431323869088
0.05936	-3.927540010861761
0.05937	-3.926648936468308
0.05938	-3.9257581005791518
0.059390000000000005	-3.92486750308478
0.0594	-3.9239771438757343
0.059410000000000004	-3.9230870228426244
0.05942	-3.9221971398701467
0.059430000000000004	-3.9213074947670483
0.05944	-3.9204180875123233
0.05945	-3.9195289179969226
0.05946	-3.9186399861118635
0.05947	-3.91775129174758
0.059480000000000005	-3.916862834794637
0.05949	-3.915974615145457
0.059500000000000004	-3.915086632689131
0.05951	-3.9141988872178817
0.05952	-3.9133113787199334
0.05953	-3.9124241070916126
0.05954	-3.9115370721587763
0.05955	-3.9106502738627458
0.05956	-3.909763712110507
0.059570000000000005	-3.908877386795181
0.05958	-3.907991297808753
0.059590000000000004	-3.9071054450432365
0.0596	-3.9062198283908156
0.05961	-3.905334447743692
0.05962	-3.9044493029940277
0.05963	-3.903564394034032
0.05964	-3.9026797207560486
0.05965	-3.9017952830524787
0.059660000000000005	-3.900911080815792
0.05967	-3.9000271139385214
0.059680000000000004	-3.8991433823132784
0.05969	-3.8982598858327377
0.0597	-3.8973766243895778
0.05971	-3.896493597854605
0.05972	-3.8956108061325567
0.059730000000000005	-3.8947282491264015
0.05974	-3.893845926729178
0.059750000000000004	-3.892963838833919
0.05976	-3.8920819853336446
0.059770000000000004	-3.8912003661215016
0.05978	-3.890318981090699
0.05979	-3.889437830130791
0.0598	-3.8885569130919437
0.05981	-3.887676229911936
0.059820000000000005	-3.8867957804868456
0.05983	-3.8859155647102215
0.059840000000000004	-3.885035582475672
0.05985	-3.8841558336768673
0.059860000000000003	-3.883276318207538
0.05987	-3.88239703590668
0.05988	-3.881517986707737
0.05989	-3.880639170520018
0.0599	-3.8797605872375875
0.059910000000000005	-3.8788822367545355
0.05992	-3.8780041189651207
0.059930000000000004	-3.877126233763401
0.05994	-3.8762485810422844
0.05995	-3.875371160659872
0.05996	-3.874493972548097
0.05997	-3.8736170166016115
0.05998	-3.8727402927149575
0.05999	-3.8718638007827484
0.060000000000000005	-3.8709875406996526
0.06001	-3.870111512360412
0.060020000000000004	-3.8692357156598076
0.06003	-3.8683601504926894
0.06004	-3.8674848167526568
0.06005	-3.8666097143320863
0.06006	-3.8657348431300855
0.060070000000000005	-3.86486020304158
0.06008	-3.8639857939617053
0.060090000000000005	-3.8631116157856655
0.0601	-3.862237668408755
0.060110000000000004	-3.861363951726296
0.06012	-3.86049046563365
0.06013	-3.8596172100262605
0.06014	-3.858744184799628
0.06015	-3.8578713898493158
0.060160000000000005	-3.856998825070944
0.06017	-3.8561264903601997
0.060180000000000004	-3.8552543856128185
0.06019	-3.8543825107246157
0.060200000000000004	-3.853510865582391
0.06021	-3.8526394500104506
0.06022	-3.851768263985715
0.06023	-3.8508973073866724
0.06024	-3.8500265799699465
0.060250000000000005	-3.8491560817894053
0.06026	-3.8482858127415525
0.060270000000000004	-3.847415772722988
0.06028	-3.846545961630369
0.06029	-3.8456763793572613
0.0603	-3.8448070257951557
0.06031	-3.843937900848015
0.06032	-3.843069004409263
0.06033	-3.8422003363690034
0.060340000000000005	-3.8413318966274876
0.06035	-3.840463685089844
0.060360000000000004	-3.839595701653165
0.06037	-3.838727946214649
0.06038	-3.8378604186715566
0.06039	-3.83699311892106
0.0604	-3.836126046860479
0.060410000000000005	-3.835259202387252
0.06042	-3.8343925853988057
0.060430000000000005	-3.833526195792593
0.06044	-3.832660033466167
0.060450000000000004	-3.831794098317136
0.06046	-3.8309283902431686
0.06047	-3.830062909141989
0.06048	-3.8291976549113813
0.06049	-3.8283326274492144
0.060500000000000005	-3.827467826653367
0.06051	-3.826603252421813
0.060520000000000004	-3.82573890465257
0.06053	-3.824874783243772
0.060540000000000004	-3.824010888093448
0.06055	-3.8231472190972897
0.06056	-3.8222837761555972
0.06057	-3.8214205591670907
0.06058	-3.820557568030119
0.060590000000000005	-3.819694802643093
0.0606	-3.8188322629044813
0.060610000000000004	-3.817969948712915
0.06062	-3.8171078599658563
0.06063	-3.81624599653237
0.06064	-3.8153843583418294
0.06065	-3.814522945293028
0.06066	-3.8136617572848124
0.06067	-3.812800794216086
0.060680000000000005	-3.811940055985814
0.06069	-3.811079542493116
0.060700000000000004	-3.8102192536370616
0.06071	-3.8093591893033234
0.06072	-3.808499349334801
0.06073	-3.807639733646009
0.06074	-3.8067803421839055
0.060750000000000005	-3.8059211748550115
0.06076	-3.8050622315588445
0.060770000000000005	-3.8042035121950324
0.06078	-3.803345016663199
0.060790000000000004	-3.8024867448630215
0.0608	-3.8016286966942032
0.06081	-3.8007708720565394
0.06082	-3.7999132708498897
0.06083	-3.7990558929742515
0.060840000000000005	-3.7981987383288454
0.06085	-3.7973418068132005
0.060860000000000004	-3.796485098328536
0.06087	-3.7956286127749874
0.060880000000000004	-3.7947723500527424
0.06089	-3.7939163100620443
0.0609	-3.7930604927024385
0.06091	-3.7922048978739253
0.06092	-3.791349525478029
0.060930000000000005	-3.79049437537845
0.06094	-3.789639447475956
0.060950000000000004	-3.7887847417079996
0.06096	-3.7879302579752587
0.06097	-3.787075996087044
0.06098	-3.7862219560281987
0.06099	-3.7853681376281
0.061	-3.7845145408673098
0.06101	-3.7836611656471186
0.061020000000000005	-3.7828080118686396
0.06103	-3.7819550794331693
0.061040000000000004	-3.7811023682420544
0.06105	-3.7802498781967016
0.06106	-3.7793976091985755
0.06107	-3.7785455611491985
0.06108	-3.7776937339501364
0.061090000000000005	-3.7768421275031
0.0611	-3.77599074170966
0.061110000000000005	-3.7751395764715436
0.06112	-3.774288631690537
0.061130000000000004	-3.7734379072685984
0.06114	-3.7725874031075803
0.06115	-3.771737119109345
0.06116	-3.7708870551758946
0.06117	-3.7700372112092815
0.061180000000000005	-3.7691875871115865
0.06119	-3.7683381827833364
0.061200000000000004	-3.767488998128411
0.06121	-3.7666400330490815
0.061220000000000004	-3.7657912874476716
0.06123	-3.764942761224309
0.06124	-3.7640944542804116
0.06125	-3.763246366521737
0.06126	-3.7623984978508282
0.061270000000000005	-3.761550848170277
0.06128	-3.7607034173828344
0.061290000000000004	-3.7598562053911224
0.0613	-3.759009212097877
0.06131	-3.7581624373787044
0.06132	-3.7573158811609977
0.06133	-3.756469543350537
0.06134	-3.7556234238502753
0.06135	-3.7547775225632676
0.061360000000000005	-3.753931839392633
0.06137	-3.7530863742415406
0.061380000000000004	-3.7522411270132596
0.06139	-3.751396097611063
0.0614	-3.7505512859382373
0.06141	-3.7497066918981665
0.06142	-3.7488623153942857
0.061430000000000005	-3.7480181563301205
0.06144	-3.747174214609263
0.061450000000000005	-3.746330490125268
0.06146	-3.745486982782711
0.061470000000000004	-3.7446436924904067
0.06148	-3.74380061915238
0.06149	-3.742957762674258
0.0615	-3.7421151229618492
0.06151	-3.741272699916982
0.061520000000000005	-3.7404304934368633
0.06153	-3.7395885034343617
0.061540000000000004	-3.738746729813566
0.06155	-3.737905172478623
0.061560000000000004	-3.7370638312961186
0.06157	-3.73622270618155
0.06158	-3.735381797065745
0.06159	-3.7345411038531067
0.0616	-3.7337006264480967
0.061610000000000005	-3.7328603647552674
0.06162	-3.7320203186740537
0.061630000000000004	-3.7311804880658617
0.06164	-3.730340872862116
0.06165	-3.7295014729562106
0.06166	-3.728662288274683
0.06167	-3.727823318734027
0.06168	-3.7269845642392743
0.06169	-3.7261460246954456
0.061700000000000005	-3.7253076999308004
0.06171	-3.724469589915968
0.061720000000000004	-3.7236316945678474
0.06173	-3.722794013791793
0.06174	-3.7219565474932983
0.06175	-3.7211192955513415
0.06176	-3.72028225789486
0.061770000000000005	-3.7194454343519503
0.06178	-3.718608824907758
0.061790000000000005	-3.717772429469218
0.0618	-3.7169362479421464
0.061810000000000004	-3.7161002802324443
0.06182	-3.715264526246007
0.06183	-3.714428985888632
0.06184	-3.7135936590623966
0.06185	-3.712758545677521
0.061860000000000005	-3.711923645640123
0.06187	-3.711088958856392
0.061880000000000004	-3.710254485232501
0.06189	-3.709420224674715
0.061900000000000004	-3.708586177089365
0.06191	-3.7077523423828525
0.06192	-3.7069187204615783
0.06193	-3.7060853112320213
0.06194	-3.705252114600712
0.061950000000000005	-3.7044191304743688
0.06196	-3.703586358759584
0.061970000000000004	-3.702753799362947
0.06198	-3.701921452191219
0.06199	-3.701089317132102
0.062	-3.700257394102036
0.06201	-3.699425683017459
0.06202	-3.6985941837853535
0.06203	-3.697762896312738
0.062040000000000005	-3.6969318205067427
0.06205	-3.6961009562744613
0.062060000000000004	-3.695270303523037
0.06207	-3.6944398621597037
0.06208	-3.693609632091741
0.06209	-3.692779613226465
0.0621	-3.6919498054712516
0.062110000000000005	-3.6911202087335298
0.06212	-3.6902908229207725
0.062130000000000005	-3.6894616479405102
0.06214	-3.688632683700322
0.062150000000000004	-3.6878039301078345
0.06216	-3.686975387070737
0.06217	-3.6861470544967516
0.06218	-3.6853189322936575
0.06219	-3.684491020369283
0.062200000000000005	-3.683663318631511
0.06221	-3.6828358269873807
0.062220000000000004	-3.682008545345021
0.06223	-3.6811814736132153
0.062240000000000004	-3.680354611700076
0.06225	-3.6795279595126495
0.06226	-3.6787015169594772
0.06227	-3.677875283949595
0.06228	-3.6770492603912626
0.062290000000000005	-3.6762234461927865
0.0623	-3.675397841262482
0.062310000000000004	-3.674572445508776
0.06232	-3.6737472588401476
0.06233	-3.6729222811136997
0.06234	-3.6720975122746227
0.06235	-3.6712729522466785
0.06236	-3.6704486009385673
0.06237	-3.6696244582591233
0.062380000000000005	-3.6688005241171995
0.06239	-3.6679767984216896
0.062400000000000004	-3.66715328108155
0.06241	-3.666329971947697
0.06242	-3.66550687098425
0.06243	-3.664683978046987
0.06244	-3.663861293074116
0.062450000000000006	-3.663038816002716
0.06246	-3.662216546742186
0.062470000000000005	-3.6613944852019773
0.06248	-3.660572631291586
0.062490000000000004	-3.6597509849205543
0.0625	-3.6589295459984794
0.06251000000000001	-3.6581083144350055
0.06252	-3.6572872901398243
0.06253	-3.6564664730226792
0.06254000000000001	-3.6556458629933584
0.06255000000000001	-3.6548254598960965
0.06256	-3.6540052636942075
0.06257	-3.6531852742934534
0.06258000000000001	-3.6523654915765733
0.06259	-3.651545915497815
0.0626	-3.6507265459672693
0.06261	-3.64990738289518
0.06262000000000001	-3.6490884261919327
0.06263	-3.6482696757677893
0.06264	-3.64745113153312
0.06265000000000001	-3.6466327933985005
0.06266000000000001	-3.645814661274326
0.06267	-3.64499673506237
0.06268	-3.644179014663541
0.06269000000000001	-3.6433615000069386
0.0627	-3.642544191003282
0.06271	-3.6417270875633196
0.06272000000000001	-3.640910189597859
0.06273000000000001	-3.6400934970153727
0.06274	-3.639277009721098
0.06275	-3.638460727634044
0.06276000000000001	-3.6376446506631517
0.06277	-3.6368287786954054
0.06278	-3.6360131116680763
0.06279000000000001	-3.635197649492324
0.06280000000000001	-3.6343823920793623
0.06281	-3.6335673393404453
0.06282	-3.6327524911868814
0.06283000000000001	-3.631937847530021
0.06284000000000001	-3.6311234082812973
0.06285	-3.6303091733521278
0.06286	-3.6294951426540067
0.06287000000000001	-3.6286813160985107
0.06288	-3.627867693596304
0.06289	-3.6270542750567043
0.06290000000000001	-3.626241060394678
0.06291000000000001	-3.6254280495219526
0.06292	-3.624615242345873
0.06293	-3.623802638781828
0.06294000000000001	-3.6229902387425597
0.06295	-3.622178042140054
0.06296	-3.621366048882493
0.06297000000000001	-3.6205542588840913
0.06298000000000001	-3.6197426720584196
0.06299	-3.6189312883175906
0.063	-3.618120107573768
0.06301000000000001	-3.6173091297360664
0.06302	-3.6164983547174616
0.06303	-3.6156877823842746
0.06304	-3.614877412682577
0.06305000000000001	-3.6140672455396663
0.06306	-3.6132572808680536
0.06307	-3.612447518580308
0.06308000000000001	-3.611637958589057
0.06309000000000001	-3.610828600807013
0.0631	-3.61001944514683
0.06311	-3.609210491521264
0.06312000000000001	-3.6084017398410815
0.06313	-3.607593190020411
0.06314	-3.6067848419729116
0.06315000000000001	-3.605976695611528
0.06316000000000001	-3.6051687508175037
0.06317	-3.604361007487246
0.06318	-3.603553465582469
0.06319000000000001	-3.6027461250163912
0.0632	-3.6019389857022817
0.06321	-3.601132047553454
0.06322000000000001	-3.6003253104833686
0.06323000000000001	-3.5995187744053423
0.06324	-3.5987124392328163
0.06325	-3.597906304862414
0.06326000000000001	-3.5971003711829623
0.06327	-3.596294638149773
0.06328	-3.595489105676529
0.06329	-3.5946837736771173
0.06330000000000001	-3.5938786420652113
0.06331	-3.593073710754593
0.06332	-3.5922689796591145
0.06333000000000001	-3.5914644486446354
0.06334000000000001	-3.5906601176469284
0.06335	-3.589855986606461
0.06336	-3.5890520554148146
0.06337000000000001	-3.5882483240055087
0.06338	-3.587444792296058
0.06339	-3.586641460200755
0.06340000000000001	-3.585838327633937
0.06341000000000001	-3.5850353945099984
0.06342	-3.584232660743358
0.06343	-3.5834301262485564
0.06344000000000001	-3.5826277909400637
0.06345	-3.5818256547324316
0.06346	-3.5810237175402886
0.06347000000000001	-3.5802219792782997
0.06348000000000001	-3.579420439861142
0.06349	-3.5786190992035674
0.0635	-3.57781795719679
0.06351000000000001	-3.5770170137618535
0.06352000000000001	-3.576216268831132
0.06353	-3.575415722319582
0.06354	-3.5746153741422404
0.06355000000000001	-3.5738152242140786
0.06356	-3.573015272450264
0.06357	-3.5722155187658675
0.06358000000000001	-3.571415963074574
0.06359000000000001	-3.5706166052929458
0.0636	-3.5698174453348126
0.06361	-3.569018483116955
0.06362000000000001	-3.568219718554912
0.06363	-3.5674211515641012
0.06364	-3.5666227820599166
0.06365000000000001	-3.5658246099579145
0.06366000000000001	-3.565026635173599
0.06367	-3.564228857622533
0.06368	-3.563431277220344
0.06369000000000001	-3.562633893870816
0.0637	-3.5618367074962816
0.06371	-3.561039718017816
0.06372	-3.560242925351236
0.06373000000000001	-3.5594463293724123
0.06374	-3.5586499300171988
0.06375	-3.5578537272218136
0.06376000000000001	-3.5570577209023524
0.06377000000000001	-3.5562619109749556
0.06378	-3.555466297347618
0.06379	-3.5546708799257334
0.06380000000000001	-3.5538756586445133
0.06381	-3.553080633420266
0.06382	-3.552285804169397
0.06383000000000001	-3.551491170808258
0.06384000000000001	-3.5506967332532793
0.06385	-3.5499024914210215
0.06386	-3.549108445228004
0.06387000000000001	-3.548314594590771
0.06388	-3.5475209394234026
0.06389	-3.5467274796399018
0.06390000000000001	-3.5459342150892135
0.06391000000000001	-3.5451411457612036
0.06392	-3.544348271572748
0.06393	-3.5435555924407667
0.06394000000000001	-3.5427631082822644
0.06395	-3.5419708190102672
0.06396	-3.541178724539798
0.06397	-3.5403868247939374
0.06398000000000001	-3.5395951196898285
0.06399	-3.538803609144659
0.064	-3.538012293075658
0.06401000000000001	-3.537221171400167
0.06402000000000001	-3.536430244035456
0.06403	-3.535639510898866
0.06404	-3.5348489718997596
0.06405000000000001	-3.5340586269471572
0.06406	-3.5332684759751363
0.06407	-3.5324785189012364
0.06408000000000001	-3.5316887556430623
0.06409000000000001	-3.5308991861182806
0.0641	-3.5301098102104014
0.06411	-3.529320627821
0.06412000000000001	-3.528531638875916
0.06413	-3.5277428433356515
0.06414	-3.5269542411181947
0.06415000000000001	-3.5261658321415634
0.06416000000000001	-3.525377616323855
0.06417	-3.5245895935833143
0.06418	-3.523801763837938
0.06419000000000001	-3.5230141270059248
0.06420000000000001	-3.5222266830055173
0.06421	-3.5214394317550552
0.06422	-3.520652373168413
0.06423000000000001	-3.51986550716773
0.06424	-3.5190788336720678
0.06425	-3.51829235259987
0.06426000000000001	-3.517506063869637
0.06427000000000001	-3.516719967399912
0.06428	-3.5159340631092815
0.06429	-3.515148350916429
0.06430000000000001	-3.514362830737868
0.06431	-3.5135775024926024
0.06432	-3.5127923661012153
0.06433000000000001	-3.512007421482494
0.06434000000000001	-3.5112226685552828
0.06435	-3.510438107238469
0.06436	-3.5096537374510226
0.06437000000000001	-3.5088695591119654
0.06438	-3.5080855721402218
0.06439	-3.5073017764548347
0.0644	-3.506518171974902
0.06441000000000001	-3.5057347586195617
0.06442	-3.504951536307391
0.06443	-3.5041685048922115
0.06444000000000001	-3.5033856643295103
0.06445000000000001	-3.502603014568683
0.06446	-3.501820555529173
0.06447	-3.5010382871305317
0.06448000000000001	-3.500256209292302
0.06449	-3.4994743219340325
0.0645	-3.4986926249752908
0.06451000000000001	-3.4979111183357334
0.06452000000000001	-3.4971298019350607
0.06453	-3.4963486756930138
0.06454	-3.4955677395257316
0.06455000000000001	-3.4947869933550755
0.06456	-3.4940064371025277
0.06457	-3.4932260706879963
0.06458000000000001	-3.4924458940314325
0.06459000000000001	-3.491665907052839
0.0646	-3.490886109672314
0.06461	-3.490106501809869
0.06462000000000001	-3.489327083385629
0.06463	-3.4885478542740165
0.06464	-3.4877688144139913
0.06465	-3.4869899637530213
0.06466000000000001	-3.486211302211482
0.06467	-3.485432829709761
0.06468	-3.4846545461659706
0.06469000000000001	-3.483876451498609
0.06470000000000001	-3.4830985456325663
0.06471	-3.4823208284883918
0.06472	-3.4815432999867015
0.06473000000000001	-3.4807659600321728
0.06474	-3.4799888085542374
0.06475	-3.4792118454809717
0.06476000000000001	-3.4784350707331835
0.06477000000000001	-3.477658484231766
0.06478	-3.476882085897615
0.06479	-3.4761058756516583
0.06480000000000001	-3.475329853399838
0.06481	-3.474554019052372
0.06482	-3.473778372554635
0.06483000000000001	-3.4730029138292875
0.06484000000000001	-3.472227642797507
0.06485	-3.4714525593804764
0.06486	-3.4706776634994383
0.06487000000000001	-3.4699029550756784
0.06488000000000001	-3.4691284340305204
0.06489	-3.468354100277578
0.0649	-3.467579953685927
0.06491000000000001	-3.4668059942372604
0.06492	-3.466032221853138
0.06493	-3.46525863645515
0.06494000000000001	-3.464485237963536
0.06495000000000001	-3.4637120262503545
0.06496	-3.462939001284108
0.06497	-3.4621661629909726
0.06498000000000001	-3.4613935112927563
0.06499	-3.4606210461114064
0.065	-3.4598487673687828
0.06501000000000001	-3.4590766749868505
0.06502000000000001	-3.458304768887613
0.06503	-3.457533048993118
0.06504	-3.4567615152254487
0.06505000000000001	-3.4559901675067284
0.06506	-3.455219005759128
0.06507	-3.4544480299048526
0.06508	-3.453677239866226
0.06509000000000001	-3.452906635565532
0.0651	-3.4521362169250382
0.06511	-3.45136598386713
0.06512000000000001	-3.450595936314238
0.06513000000000001	-3.4498260741774835
0.06514	-3.449056397347382
0.06515	-3.4482869057898724
0.06516000000000001	-3.447517599427603
0.06517	-3.446748478176624
0.06518	-3.445979541963227
0.06519000000000001	-3.4452107907131984
0.06520000000000001	-3.4444422243493356
0.06521	-3.4436738427944986
0.06522	-3.4429056459715643
0.06523000000000001	-3.44213763380342
0.06524	-3.4413698060006443
0.06525	-3.440602162832044
0.06526000000000001	-3.4398347040873736
0.06527000000000001	-3.439067429689842
0.06528	-3.4383003395626135
0.06529	-3.4375334336289045
0.06530000000000001	-3.4367667118119942
0.06531	-3.436000174035224
0.06532	-3.4352338202219124
0.06533	-3.4344676502954523
0.06534000000000001	-3.433701664179275
0.06535	-3.432935861796855
0.06536	-3.4321702430717
0.06537000000000001	-3.43140480792736
0.06538000000000001	-3.4306395562874274
0.06539	-3.4298744880755287
0.0654	-3.429109603215332
0.06541000000000001	-3.4283449016305436
0.06542	-3.427580383244914
0.06543	-3.4268160479822254
0.06544000000000001	-3.426051895766303
0.06545000000000001	-3.4252879265210137
0.06546	-3.424524140170259
0.06547	-3.423760536637996
0.06548000000000001	-3.4229971158483066
0.06549	-3.422233877725097
0.0655	-3.421470822192428
0.06551000000000001	-3.420707949174453
0.06552000000000001	-3.4199452585952503
0.06553	-3.4191827503789987
0.06554	-3.4184204244499123
0.06555000000000001	-3.417658280731685
0.06556000000000001	-3.4168963191484383
0.06557	-3.416134539625238
0.06558	-3.4153729420865764
0.06559000000000001	-3.414611526456794
0.0656	-3.4138502926603644
0.06561	-3.413089240621696
0.06562000000000001	-3.412328370249732
0.06563000000000001	-3.411567681479082
0.06564	-3.4108071742399138
0.06565	-3.4100468484568776
0.06566000000000001	-3.409286704035944
0.06567	-3.408526740869456
0.06568	-3.407766958933424
0.06569000000000001	-3.4070073581527027
0.06570000000000001	-3.40624793845219
0.06571	-3.4054886997568175
0.06572	-3.4047296419916235
0.06573000000000001	-3.4039707650815556
0.06574	-3.403212068933755
0.06575	-3.4024535534131632
0.06576	-3.401695218523195
0.06577000000000001	-3.400937064155599
0.06578	-3.400179090260482
0.06579	-3.3994212967721635
0.06580000000000001	-3.3986636836159465
0.06581000000000001	-3.397906250717336
0.06582	-3.397148998001779
0.06583	-3.396391925394813
0.06584000000000001	-3.395635032822013
0.06585	-3.3948783202089907
0.06586	-3.394121787481425
0.06587000000000001	-3.3933654345649913
0.06588000000000001	-3.3926092613854024
0.06589	-3.391853267868422
0.0659	-3.3910974539398526
0.06591000000000001	-3.3903418194980146
0.06592	-3.3895863644834683
0.06593	-3.388831088807361
0.06594000000000001	-3.3880759923611277
0.06595000000000001	-3.387321075133271
0.06596	-3.38656633704994
0.06597	-3.3858117780373598
0.06598000000000001	-3.385057398021797
0.06599000000000001	-3.384303196929443
0.066	-3.3835491746865967
0.06601	-3.382795331219597
0.06602000000000001	-3.3820416664548203
0.06603	-3.381288180318681
0.06604	-3.38053487273763
0.06605000000000001	-3.379781743638153
0.06606000000000001	-3.3790287929467806
0.06607	-3.3782760205900693
0.06608	-3.3775234264946237
0.06609000000000001	-3.3767710105870776
0.0661	-3.3760187727942337
0.06611	-3.375266713042731
0.06612000000000001	-3.3745148312592628
0.06613000000000001	-3.373763127370617
0.06614	-3.3730116013036104
0.06615	-3.372260252985106
0.06616000000000001	-3.3715090823420097
0.06617	-3.370758089301306
0.06618	-3.370007273789903
0.06619000000000001	-3.3692566357348084
0.06620000000000001	-3.3685061750630694
0.06621	-3.367755891701766
0.06622	-3.3670057855780184
0.06623000000000001	-3.366255856611726
0.06624000000000001	-3.3655061047348975
0.06625	-3.3647565298772855
0.06626	-3.3640071319661535
0.06627000000000001	-3.363257910928736
0.06628	-3.3625088666923784
0.06629	-3.3617599991844576
0.06630000000000001	-3.3610113083323885
0.06631000000000001	-3.360262794063625
0.06632	-3.3595144563056576
0.06633	-3.3587662949860126
0.06634000000000001	-3.358018310032252
0.06635	-3.357270501372014
0.06636	-3.35652286893297
0.06637000000000001	-3.355775412642723
0.06638000000000001	-3.3550281324289832
0.06639	-3.3542810282194986
0.0664	-3.353534099942071
0.06641000000000001	-3.3527873475246395
0.06642	-3.352040770894989
0.06643	-3.3512943699809474
0.06644000000000001	-3.3505481447104413
0.06645000000000001	-3.3498020950114413
0.06646	-3.3490562207869896
0.06647	-3.34831052197481
0.06648000000000001	-3.3475649985184015
0.06649000000000001	-3.346819650345929
0.0665	-3.3460744773855913
0.06651	-3.3453294795656316
0.06652000000000001	-3.344584656814329
0.06653	-3.343840009049143
0.06654	-3.343095536128372
0.06655000000000001	-3.342351238061499
0.06656000000000001	-3.3416071147755004
0.06657	-3.340863166135062
0.06658	-3.340119392134271
0.06659000000000001	-3.339375792701906
0.0666	-3.3386323677665746
0.06661	-3.3378891172570215
0.06662000000000001	-3.3371460411020215
0.06663000000000001	-3.336403139230343
0.06664	-3.3356604115708275
0.06665	-3.334917858052353
0.06666000000000001	-3.334175478522692
0.06667000000000001	-3.3334332729875067
0.06668	-3.3326912413805316
0.06669	-3.3319493836308856
0.06670000000000001	-3.331207699667747
0.06671	-3.330466189420312
0.06672	-3.3297248528178547
0.06673000000000001	-3.3289836897896303
0.06674000000000001	-3.328242700264926
0.06675	-3.327501884173003
0.06676	-3.3267612414432257
0.06677000000000001	-3.3260207720049944
0.06678	-3.3252804757877463
0.06679	-3.3245403527209545
0.06680000000000001	-3.3238004027341193
0.06681000000000001	-3.3230606257567903
0.06682	-3.322321021718541
0.06683	-3.321581590548986
0.06684000000000001	-3.3208423321777705
0.06685	-3.320103246534583
0.06686	-3.319364333549137
0.06687000000000001	-3.3186255931511894
0.06688000000000001	-3.317887025270529
0.06689	-3.317148629836979
0.0669	-3.3164104067804017
0.06691000000000001	-3.3156723560306887
0.06692000000000001	-3.3149344775177947
0.06693	-3.314196771171774
0.06694	-3.313459236922514
0.06695000000000001	-3.3127218747000486
0.06696	-3.3119846844329937
0.06697	-3.31124766603978
0.06698000000000001	-3.310510819451203
0.06699000000000001	-3.3097741445739377
0.067	-3.3090376413742906
0.06701	-3.308301309782526
0.06702000000000001	-3.3075651497289256
0.06703	-3.306829161143904
0.06704	-3.3060933439578175
0.06705000000000001	-3.305357698101027
0.06706000000000001	-3.304622223504033
0.06707	-3.3038869200972796
0.06708	-3.303151787811265
0.06709000000000001	-3.302416826576543
0.0671	-3.3016820363236965
0.06711	-3.3009474169833917
0.06712000000000001	-3.3002129684863015
0.06713000000000001	-3.2994786907630544
0.06714	-3.2987445837443743
0.06715	-3.298010647346857
0.06716000000000001	-3.2972768814912716
0.06717000000000001	-3.2965432861327684
0.06718	-3.295809861202255
0.06719	-3.2950766066306794
0.06720000000000001	-3.294343522349021
0.06721	-3.2936106082882977
0.06722	-3.292877864379558
0.06723000000000001	-3.2921452905538846
0.06724000000000001	-3.291412886742401
0.06725	-3.2906806528762633
0.06726	-3.289948588886738
0.06727000000000001	-3.2892166947050274
0.06728	-3.288484970262327
0.06729	-3.2877534154899255
0.06730000000000001	-3.287022030319181
0.06731000000000001	-3.2862908146814385
0.06732	-3.285559768506192
0.06733	-3.28482889164094
0.06734000000000001	-3.2840981841032124
0.06735000000000001	-3.283367645824601
0.06736	-3.2826372767366623
0.06737	-3.2819070767710365
0.06738000000000001	-3.2811770458164964
0.06739	-3.2804471838088514
0.0674	-3.2797174907189364
0.06741000000000001	-3.278987966478626
0.06742000000000001	-3.2782586110198353
0.06743	-3.277529424274507
0.06744	-3.2768004061746208
0.06745000000000001	-3.276071556652187
0.06746	-3.2753428756392555
0.06747	-3.274614363016682
0.06748000000000001	-3.2738860187549856
0.06749000000000001	-3.2731578427993346
0.0675	-3.2724298350819687
0.06751000000000001	-3.27170199553515
0.06752000000000001	-3.2709743240911178
0.06753	-3.2702468206822273
0.06754	-3.2695194852408074
0.06755000000000001	-3.2687923176992513
0.06756000000000001	-3.2680653179899872
0.06757	-3.2673384860454786
0.06758000000000002	-3.266611821798219
0.06759000000000001	-3.2658853251807383
0.06760000000000001	-3.2651589961257486
0.06761	-3.264432834565724
0.06762000000000001	-3.263706840433261
0.06763000000000001	-3.2629810136610247
0.06764	-3.262255354181706
0.06765000000000002	-3.261529861928078
0.06766000000000001	-3.2608045368329295
0.06767000000000001	-3.2600793788289844
0.06768	-3.259354387849067
0.06769000000000001	-3.2586295638260396
0.06770000000000001	-3.257904906692798
0.06771	-3.257180416382268
0.06772000000000002	-3.2564560928274093
0.06773000000000001	-3.2557319359612173
0.06774000000000001	-3.2550079457167183
0.06775	-3.2542841220269727
0.06776000000000001	-3.2535604648250724
0.06777000000000001	-3.252836974044149
0.06778	-3.2521136496173577
0.06779	-3.2513904914778924
0.06780000000000001	-3.25066749955898
0.06781000000000001	-3.249944673793881
0.06782	-3.2492220141158863
0.06783000000000002	-3.2484995204583225
0.06784000000000001	-3.247777192752903
0.06785000000000001	-3.247055030899734
0.06786	-3.2463330348672783
0.06787000000000001	-3.2456112045890944
0.06788000000000001	-3.2448895399987103
0.06789	-3.2441680410296456
0.06790000000000002	-3.2434467076155475
0.06791000000000001	-3.2427255396900154
0.06792000000000001	-3.2420045371867054
0.06793	-3.241283700039347
0.06794000000000001	-3.240563028181742
0.06795000000000001	-3.2398425215475912
0.06796	-3.239122180070728
0.06797000000000002	-3.2384020036849916
0.06798000000000001	-3.2376819923241666
0.06799000000000001	-3.2369621459221483
0.068	-3.236242464412884
0.06801000000000001	-3.235522947730312
0.06802000000000001	-3.234803595808431
0.06803000000000001	-3.234084408581261
0.06804	-3.2333653859828626
0.06805000000000001	-3.232646527945442
0.06806000000000001	-3.2319278343767377
0.06807	-3.2312093052227118
0.06808000000000002	-3.2304909404341187
0.06809000000000001	-3.2297727399451865
0.06810000000000001	-3.229054703686558
0.06811	-3.2283368315217142
0.06812000000000001	-3.2276191233841374
0.06813000000000001	-3.22690157927564
0.06814	-3.2261841991391447
0.06815000000000002	-3.2254669829092566
0.06816000000000001	-3.2247499305206166
0.06817000000000001	-3.2240330419078913
0.06818	-3.223316317005785
0.06819000000000001	-3.2225997557490307
0.06820000000000001	-3.2218833580724433
0.06821	-3.221167123910773
0.06822	-3.220451053198849
0.06823000000000001	-3.219735145871528
0.06824000000000001	-3.219019401863711
0.06825	-3.2183038211103843
0.06826000000000002	-3.217588403546472
0.06827000000000001	-3.2168731491070295
0.06828000000000001	-3.216158057727116
0.06829	-3.215443129341643
0.06830000000000001	-3.2147283638856936
0.06831000000000001	-3.214013761294384
0.06832	-3.2132993214931664
0.06833000000000002	-3.2125850444171213
0.06834000000000001	-3.211870930011274
0.06835000000000001	-3.2111569782108726
0.06836	-3.2104431889511966
0.06837000000000001	-3.2097295621307493
0.06838000000000001	-3.2090160976970927
0.06839	-3.208302795610333
0.06840000000000002	-3.2075896558059758
0.06841000000000001	-3.2068766782194666
0.06842000000000001	-3.2061638627863043
0.06843	-3.205451209442037
0.06844000000000001	-3.2047387181222415
0.06845000000000001	-3.2040263887625287
0.06846000000000001	-3.2033142212985437
0.06847	-3.2026022156659613
0.06848000000000001	-3.2018903718004785
0.06849000000000001	-3.201178689637837
0.0685	-3.2004671691138467
0.06851000000000002	-3.1997558101642554
0.06852000000000001	-3.1990446127248977
0.06853000000000001	-3.1983335767316348
0.06854	-3.1976227020976316
0.06855000000000001	-3.196911988769461
0.06856000000000001	-3.196201436695288
0.06857	-3.195491045811137
0.06858000000000002	-3.194780816053087
0.06859000000000001	-3.1940707473573107
0.06860000000000001	-3.193360839659837
0.06861	-3.1926510928969383
0.06862000000000001	-3.1919415070046835
0.06863000000000001	-3.1912320819193774
0.06864	-3.1905228175772224
0.06865000000000002	-3.18981371391445
0.06866000000000001	-3.1891047708673694
0.06867000000000001	-3.188395988372322
0.06868	-3.1876873663656777
0.06869000000000001	-3.186978904783838
0.06870000000000001	-3.1862706035632398
0.06871000000000001	-3.185562462640345
0.06872	-3.184854481951652
0.06873000000000001	-3.1841466614336844
0.06874000000000001	-3.1834390010230242
0.06875	-3.1827315006562396
0.06876000000000002	-3.182024160269947
0.06877000000000001	-3.1813169798008007
0.06878000000000001	-3.180609959185482
0.06879	-3.179903098360715
0.06880000000000001	-3.179196397263268
0.06881000000000001	-3.178489855829881
0.06882	-3.1777834739973594
0.06883000000000002	-3.1770772516640413
0.06884000000000001	-3.1763711887693846
0.06885000000000001	-3.1756652852864846
0.06886	-3.1749595411523055
0.06887000000000001	-3.17425395630389
0.06888000000000001	-3.1735485306783158
0.06889	-3.1728432642126916
0.0689	-3.1721381568442495
0.06891000000000001	-3.171433208449171
0.06892000000000001	-3.1707284190063616
0.06893	-3.1700237884724625
0.06894000000000002	-3.169319316784851
0.06895000000000001	-3.168615003880925
0.06896000000000001	-3.167910849698002
0.06897	-3.167206854173505
0.06898000000000001	-3.1665030172448883
0.06899000000000001	-3.1657993388496384
0.069	-3.1650958189252694
0.06901000000000002	-3.164392457409414
0.06902000000000001	-3.1636892542395696
0.06903000000000001	-3.1629862093533325
0.06904	-3.1622833226883382
0.06905000000000001	-3.161580594182251
0.06906000000000001	-3.1608780237727703
0.06907	-3.16017561139762
0.06908000000000002	-3.159473356994556
0.06909000000000001	-3.1587712605013825
0.06910000000000001	-3.1580693218559333
0.06911	-3.1573675409960216
0.06912000000000001	-3.156665917859524
0.06913000000000001	-3.1559644523795476
0.06914000000000001	-3.1552631444677695
0.06915	-3.15456199409327
0.06916000000000001	-3.1538610011940644
0.06917000000000001	-3.1531601657082025
0.06918	-3.1524594875737555
0.06919000000000002	-3.151758966728871
0.06920000000000001	-3.1510586031116463
0.06921000000000001	-3.1503583966603497
0.06922	-3.1496583473130757
0.06923000000000001	-3.1489584550016314
0.06924000000000001	-3.14825871964388
0.06925	-3.1475591412050172
0.06926000000000002	-3.1468597196233987
0.06927000000000001	-3.146160454812262
0.06928000000000001	-3.1454613467015404
0.06929	-3.1447623952635113
0.06930000000000001	-3.1440636004366356
0.06931000000000001	-3.143364962159446
0.06932	-3.142666480370517
0.06933000000000002	-3.141968155008456
0.06934000000000001	-3.1412699860119018
0.06935000000000001	-3.1405719733195174
0.06936	-3.13987411687
0.06937000000000001	-3.1391764166020737
0.06938000000000001	-3.1384788724545025
0.06939000000000001	-3.1377814843661693
0.0694	-3.137084252275809
0.06941000000000001	-3.1363871761222337
0.06942000000000001	-3.1356902558443203
0.06943	-3.134993491380968
0.06944000000000002	-3.1342968826711086
0.06945000000000001	-3.1336004296537037
0.06946000000000001	-3.132904132267744
0.06947	-3.132207990452248
0.06948000000000001	-3.1315120041462876
0.06949000000000001	-3.13081617328892
0.0695	-3.130120497819254
0.06951000000000002	-3.129424977676426
0.06952000000000001	-3.1287296127996975
0.06953000000000001	-3.12803440312818
0.06954	-3.1273393486010903
0.06955000000000001	-3.1266444491576815
0.06956000000000001	-3.125949704670501
0.06957	-3.1252551151413877
0.06958	-3.1245606805141635
0.06959000000000001	-3.1238664007282755
0.06960000000000001	-3.1231722757232085
0.06961	-3.1224783054384915
0.06962000000000002	-3.1217844898137384
0.06963000000000001	-3.1210908287884234
0.06964000000000001	-3.1203973223021433
0.06965	-3.1197039702945233
0.06966000000000001	-3.11901077270522
0.06967000000000001	-3.118317729461736
0.06968	-3.117624840509438
0.06969000000000002	-3.116932105794642
0.06970000000000001	-3.1162395252110215
0.06971000000000001	-3.1155470987139586
0.06972	-3.1148548262715603
0.06973000000000001	-3.114162707824966
0.06974000000000001	-3.113470743315472
0.06975	-3.1127789326830015
0.06976000000000002	-3.1120872758675926
0.06977000000000001	-3.111395772809344
0.06978000000000001	-3.1107044234482655
0.06979	-3.1100132277244654
0.06980000000000001	-3.10932218557808
0.06981000000000001	-3.1086312969492784
0.06982000000000001	-3.1079405617782525
0.06983	-3.1072499800053124
0.06984000000000001	-3.106559551570639
0.06985000000000001	-3.1058692764144995
0.06986	-3.1051791544771996
0.06987000000000002	-3.104489185699077
0.06988000000000001	-3.103799370011768
0.06989000000000001	-3.103109707364227
0.0699	-3.1024201976970573
0.06991000000000001	-3.101730840950708
0.06992000000000001	-3.1010416370656655
0.06993	-3.100352585961113
0.06994000000000002	-3.099663687588594
0.06995000000000001	-3.0989749418991837
0.06996000000000001	-3.098286348833489
0.06997	-3.0975979083321277
0.06998000000000001	-3.09690962033579
0.06999000000000001	-3.0962214847852256
0.07	-3.0955335016211682
0.07001000000000002	-3.094845670784376
0.07002000000000001	-3.094157992215657
0.07003000000000001	-3.0934704658558387
0.07004	-3.0927830916457855
0.07005000000000002	-3.0920958695263816
0.07006000000000001	-3.0914087994385486
0.07007000000000001	-3.0907218813232293
0.07008	-3.090035115121399
0.07009000000000001	-3.089348500774056
0.07010000000000001	-3.0886620382222345
0.07011	-3.0879757274069903
0.07012000000000002	-3.087289568269409
0.07013000000000001	-3.086603560750609
0.07014000000000001	-3.0859177047918487
0.07015	-3.085232000334252
0.07016000000000001	-3.084546447318945
0.07017000000000001	-3.083861045670972
0.07018	-3.0831757953075396
0.07019000000000002	-3.0824906962102925
0.07020000000000001	-3.081805748320565
0.07021000000000001	-3.0811209515520246
0.07022	-3.0804363058671234
0.07023000000000001	-3.079751811214028
0.07024000000000001	-3.0790674675342222
0.07025	-3.078383274769214
0.07026	-3.077699232860541
0.07027000000000001	-3.0770153417497697
0.07028000000000001	-3.0763316013570474
0.07029	-3.0756480115991836
0.07030000000000002	-3.0749645724643124
0.07031000000000001	-3.074281283894163
0.07032000000000001	-3.0735981458305135
0.07033	-3.0729151582151735
0.07034000000000001	-3.0722323209899747
0.07035000000000001	-3.071549634096785
0.07036	-3.0708670974774943
0.07037000000000002	-3.0701847110740204
0.07038000000000001	-3.069502474828311
0.07039000000000001	-3.068820388682339
0.0704	-3.0681384525781032
0.07041000000000001	-3.0674566664576384
0.07042000000000001	-3.0667750302629995
0.07043	-3.0660935439362675
0.07044000000000002	-3.0654122074195542
0.07045000000000001	-3.064731020655073
0.07046000000000001	-3.064049983584939
0.07047	-3.063369096151325
0.07048000000000001	-3.062688358296445
0.07049000000000001	-3.0620077699310175
0.07050000000000001	-3.0613273309870666
0.07051	-3.0606470414488762
0.07052000000000001	-3.0599669012589072
0.07053000000000001	-3.0592869103595586
0.07054	-3.058607068693252
0.07055000000000002	-3.057927376202471
0.07056000000000001	-3.0572478328297237
0.07057000000000001	-3.0565684385167926
0.07058	-3.055889193206552
0.07059000000000001	-3.055210096842074
0.07060000000000001	-3.054531149365942
0.07061	-3.053852350720797
0.07062000000000002	-3.0531737008465187
0.07063000000000001	-3.0524951996613297
0.07064000000000001	-3.05181684713531
0.07065	-3.0511386432112495
0.07066000000000001	-3.0504605878319646
0.07067000000000001	-3.0497826809402997
0.07068	-3.0491049224791316
0.07069000000000002	-3.0484273123913526
0.07070000000000001	-3.0477498506198866
0.07071000000000001	-3.0470725371076828
0.07072	-3.04639537179772
0.07073000000000002	-3.0457183546330033
0.07074000000000001	-3.045041485556565
0.07075000000000001	-3.0443647645114655
0.07076	-3.043688191440854
0.07077000000000001	-3.0430117662878065
0.07078000000000001	-3.0423354889954353
0.07079	-3.0416593595069035
0.07080000000000002	-3.040983377765404
0.07081000000000001	-3.040307543714158
0.07082000000000001	-3.0396318572964103
0.07083	-3.038956318455436
0.07084000000000001	-3.038280927134543
0.07085000000000001	-3.0376056832770764
0.07086	-3.036930586826362
0.07087000000000002	-3.03625563772578
0.07088000000000001	-3.03558083591874
0.07089000000000001	-3.0349061813487146
0.0709	-3.0342316739592037
0.07091000000000001	-3.0335573136936222
0.07092000000000001	-3.0328831004954755
0.07093	-3.0322090343083032
0.07094	-3.0315351150756715
0.07095000000000001	-3.030861342741179
0.07096000000000001	-3.030187717248562
0.07097	-3.0295142385413505
0.07098000000000002	-3.0288409065632127
0.07099000000000001	-3.0281677212578497
0.07100000000000001	-3.0274946825689866
0.07101	-3.0268217903980448
0.07102000000000001	-3.0261490446908947
0.07103000000000001	-3.02547644543165
0.07104	-3.0248039925643915
0.07105000000000002	-3.024131686033057
0.07106000000000001	-3.0234595257816124
0.07107000000000001	-3.02278751174435
0.07108	-3.022115643830696
0.07109000000000001	-3.021443922029089
0.07110000000000001	-3.020772346283638
0.07111	-3.020100916538478
0.07112000000000002	-3.019429632737769
0.07113000000000001	-3.0187584948257005
0.07114000000000001	-3.0180875027464866
0.07115	-3.017416656444367
0.07116000000000001	-3.016745955863607
0.07117000000000001	-3.016075400948501
0.07118000000000001	-3.0154049916433725
0.07119	-3.0147347278925967
0.07120000000000001	-3.0140646096405064
0.07121000000000001	-3.013394636831502
0.07122	-3.0127248094100043
0.07123000000000002	-3.0120551273204628
0.07124000000000001	-3.011385590507353
0.07125000000000001	-3.0107161989151754
0.07126	-3.0100469524884588
0.07127000000000001	-3.009377851171768
0.07128000000000001	-3.0087088948732665
0.07129	-3.008040083507252
0.07130000000000002	-3.007371417085359
0.07131000000000001	-3.0067028955522686
0.07132000000000001	-3.0060345188393964
0.07133	-3.005366286889418
0.07134000000000001	-3.004698199662715
0.07135000000000001	-3.004030257104168
0.07136	-3.003362459158682
0.07137000000000002	-3.002694805771186
0.07138000000000001	-3.002027296886698
0.07139000000000001	-3.0013599324501796
0.0714	-3.0006927124066283
0.07141000000000002	-3.0000256367010465
0.07142000000000001	-2.9993587052784925
0.07143000000000001	-2.998691918084051
0.07144	-2.998025275062831
0.07145000000000001	-2.9973587761599663
0.07146000000000001	-2.9966924213206196
0.07147	-2.9960262104899766
0.07148000000000002	-2.9953601436132598
0.07149000000000001	-2.9946942206357265
0.07150000000000001	-2.994028441502609
0.07151	-2.9933628061592192
0.07152000000000001	-2.992697314550882
0.07153000000000001	-2.9920319666229025
0.07154	-2.9913667623206446
0.07155000000000002	-2.9907017015894963
0.07156000000000001	-2.9900367843748774
0.07157000000000001	-2.9893720106222252
0.07158	-2.9887073802770088
0.07159000000000001	-2.9880428932847187
0.07160000000000001	-2.987378549590873
0.07161000000000001	-2.9867143491410157
0.07162	-2.9860502918807144
0.07163000000000001	-2.985386377755657
0.07164000000000001	-2.984722606711155
0.07165	-2.9840589786930884
0.07166000000000002	-2.983395493647152
0.07167000000000001	-2.9827321515189946
0.07168000000000001	-2.9820689522543318
0.07169	-2.9814058957982574
0.07170000000000001	-2.9807429820894304
0.07171000000000001	-2.980080211081418
0.07172	-2.9794175827200418
0.07173000000000002	-2.9787550969511476
0.07174000000000001	-2.9780927536616013
0.07175000000000001	-2.9774305528535057
0.07176	-2.976768494475815
0.07177000000000001	-2.976106578474548
0.07178000000000001	-2.975444804795769
0.07179	-2.9747831733855588
0.07180000000000002	-2.974121684189978
0.07181000000000001	-2.973460337155146
0.07182000000000001	-2.9727991322272085
0.07183	-2.9721380693523307
0.07184000000000001	-2.971477148476709
0.07185000000000001	-2.970816369546562
0.07186000000000001	-2.9701557325081325
0.07187	-2.9694952373076893
0.07188000000000001	-2.968834883891526
0.07189000000000001	-2.968174672205963
0.0719	-2.9675146021973426
0.07191000000000002	-2.9668546738120325
0.07192000000000001	-2.9661948869964294
0.07193000000000001	-2.965535241696949
0.07194	-2.9648757378600377
0.07195000000000001	-2.964216375432199
0.07196000000000001	-2.9635571543599872
0.07197	-2.9628980745839457
0.07198000000000002	-2.962239136010507
0.07199000000000001	-2.9615803386323245
0.07200000000000001	-2.960921682396081
0.07201	-2.960263167248416
0.07202000000000001	-2.959604793114475
0.07203000000000001	-2.958946559956538
0.07204	-2.9582884677273826
0.07205000000000002	-2.957630516373769
0.07206000000000001	-2.956972705842512
0.07207000000000001	-2.9563150360762545
0.07208	-2.955657506963061
0.07209000000000002	-2.9550001185129755
0.07210000000000001	-2.954342870672958
0.07211000000000001	-2.953685763390007
0.07212	-2.9530287966111426
0.07213000000000001	-2.952371970283414
0.07214000000000001	-2.9517152843538916
0.07215	-2.9510587387696723
0.07216000000000002	-2.9504023334778764
0.07217000000000001	-2.9497460684256476
0.07218000000000001	-2.9490899435601574
0.07219	-2.948433958828598
0.07220000000000001	-2.9477781141781856
0.07221000000000001	-2.9471224095561652
0.07222	-2.9464668449098026
0.07223000000000002	-2.9458114201863865
0.07224000000000001	-2.945156135333234
0.07225000000000001	-2.9445009902976857
0.07226	-2.943845985027104
0.07227000000000001	-2.9431911194688762
0.07228000000000001	-2.942536393570416
0.07229000000000001	-2.9418818072791604
0.0723	-2.941227360542661
0.07231000000000001	-2.9405730533083707
0.07232000000000001	-2.939918885523777
0.07233	-2.939264857136373
0.07234000000000002	-2.9386109680937156
0.07235000000000001	-2.937957218329221
0.07236000000000001	-2.937303607778097
0.07237	-2.9366501364063224
0.07238000000000001	-2.93599680416988
0.07239000000000001	-2.9353436110164552
0.0724	-2.934690556893804
0.07241000000000002	-2.9340376417497325
0.07242000000000001	-2.933384865531911
0.07243000000000001	-2.9327322281881516
0.07244	-2.93207972966626
0.07245000000000001	-2.931427369914078
0.07246000000000001	-2.9307751488665015
0.07247	-2.9301230664363285
0.07248000000000002	-2.929471122618045
0.07249000000000001	-2.928819317361325
0.07250000000000001	-2.9281676506142356
0.07251	-2.9275161223247945
0.07252000000000002	-2.926864732441081
0.07253000000000001	-2.9262134809111986
0.07254000000000001	-2.925562367683274
0.07255	-2.924911392705456
0.07256000000000001	-2.924260555925919
0.07257000000000001	-2.9236098572928633
0.07258	-2.9229592967545086
0.07259000000000002	-2.9223088742590995
0.07260000000000001	-2.921658589754908
0.07261000000000001	-2.9210084431902263
0.07262	-2.920358434513419
0.07263000000000001	-2.919708563672857
0.07264000000000001	-2.9190588306168834
0.07265	-2.918409235293827
0.07266000000000002	-2.917759777652098
0.07267000000000001	-2.9171104576401308
0.07268000000000001	-2.916461275206417
0.07269	-2.91581223029941
0.07270000000000001	-2.9151633228676084
0.07271000000000001	-2.9145145528581744
0.07272	-2.9138659201961183
0.07273000000000002	-2.9132174248550013
0.07274000000000001	-2.9125690667834574
0.07275000000000001	-2.9119208459301413
0.07276	-2.9112727622437324
0.07277000000000002	-2.9106248156729326
0.07278000000000001	-2.909977006166501
0.07279000000000001	-2.9093293336732082
0.0728	-2.908681798141776
0.07281000000000001	-2.908034399520997
0.07282000000000001	-2.9073871377596956
0.07283	-2.9067400128067136
0.07284000000000002	-2.90609302461094
0.07285000000000001	-2.9054461731212795
0.07286000000000001	-2.904799458286609
0.07287	-2.9041528799951903
0.07288000000000001	-2.9035064382033187
0.07289000000000001	-2.9028601329136188
0.0729	-2.9022139640751914
0.07291000000000002	-2.9015679316371625
0.07292000000000001	-2.9009220355486853
0.07293000000000001	-2.9002762757589817
0.07294	-2.899630652217239
0.07295000000000001	-2.898985164872638
0.07296000000000001	-2.8983398136744256
0.07297000000000001	-2.8976945985719635
0.07298	-2.897049519514487
0.07299000000000001	-2.8964045764512667
0.07300000000000001	-2.895759769331639
0.07301	-2.8951150981049625
0.07302000000000002	-2.894470562720618
0.07303000000000001	-2.893826163128012
0.07304000000000001	-2.893181899276572
0.07305	-2.8925377711157827
0.07306000000000001	-2.891893778595084
0.07307000000000001	-2.8912499216639733
0.07308	-2.890606200271972
0.07309000000000002	-2.8899626143686192
0.07310000000000001	-2.889319163903485
0.07311000000000001	-2.888675848826158
0.07312	-2.8880326690862472
0.07313000000000001	-2.8873896246333906
0.07314000000000001	-2.8867467154172477
0.07315	-2.886103941387498
0.07316000000000002	-2.8854613024939066
0.07317000000000001	-2.884818798686181
0.07318000000000001	-2.8841764299140284
0.07319	-2.883534196101403
0.07320000000000002	-2.882892097193211
0.07321000000000001	-2.8822501331701567
0.07322000000000001	-2.8816083039821443
0.07323	-2.880966609579101
0.07324000000000001	-2.8803250499110264
0.07325000000000001	-2.879683624927881
0.07326	-2.8790423345796246
0.07327000000000002	-2.878401178816283
0.07328000000000001	-2.8777601575879266
0.07329000000000001	-2.8771192708446316
0.0733	-2.876478518536483
0.07331000000000001	-2.8758379006135892
0.07332000000000001	-2.8751974170260346
0.07333	-2.874557067723969
0.07334000000000002	-2.87391685265757
0.07335000000000001	-2.8732767717770367
0.07336000000000001	-2.872636825032591
0.07337	-2.8719970123744765
0.07338000000000001	-2.8713573337529588
0.07339000000000001	-2.8707177891183293
0.0734	-2.8700783784208985
0.07341000000000002	-2.8694391016039438
0.07342000000000001	-2.868799958593956
0.07343000000000001	-2.868160949354734
0.07344	-2.8675220738543445
0.07345000000000002	-2.8668833320432556
0.07346000000000001	-2.8662447238719655
0.07347000000000001	-2.865606249290988
0.07348	-2.8649679082508626
0.07349000000000001	-2.8643297007021484
0.07350000000000001	-2.863691626595432
0.07351	-2.8630536858770954
0.07352000000000002	-2.862415878498051
0.07353000000000001	-2.8617782044129023
0.07354000000000001	-2.8611406635723906
0.07355	-2.8605032559271866
0.07356000000000001	-2.859865981427991
0.07357000000000001	-2.8592288400255286
0.07358	-2.8585918316705694
0.07359000000000002	-2.8579549563138786
0.07360000000000001	-2.8573182139062947
0.07361000000000001	-2.8566816043986147
0.07362	-2.85604512774169
0.07363000000000001	-2.855408783886401
0.07364000000000001	-2.854772572783729
0.07365000000000001	-2.854136494384503
0.07366	-2.853500548597383
0.07367000000000001	-2.8528647353963787
0.07368000000000001	-2.852229054751886
0.07369	-2.8515935066149725
0.07370000000000002	-2.850958090932686
0.07371000000000001	-2.8503228076476455
0.07372000000000001	-2.8496876567235323
0.07373	-2.8490526381115577
0.07374000000000001	-2.848417751762858
0.07375000000000001	-2.847782997628633
0.07376	-2.8471483756601077
0.07377000000000002	-2.846513885803263
0.07378000000000001	-2.845879527972136
0.07379000000000001	-2.8452453021606092
0.0738	-2.844611208320033
0.07381000000000001	-2.8439772464017783
0.07382000000000001	-2.843343416357238
0.07383	-2.842709718137828
0.07384000000000002	-2.842076151694985
0.07385000000000001	-2.8414427169801693
0.07386000000000001	-2.8408094139449114
0.07387	-2.8401762425407107
0.07388000000000002	-2.83954320271906
0.07389000000000001	-2.838910294431489
0.07390000000000001	-2.838277517629577
0.07391	-2.837644872264947
0.07392000000000001	-2.837012358253101
0.07393000000000001	-2.8363799755638324
0.07394	-2.8357477241668794
0.07395000000000002	-2.835115604013978
0.07396000000000001	-2.834483615056888
0.07397000000000001	-2.8338517572474498
0.07398	-2.83322003053744
0.07399000000000001	-2.832588434878648
0.07400000000000001	-2.8319569702229277
0.07401	-2.8313256365221355
0.07402000000000002	-2.8306944337281585
0.07403000000000001	-2.830063361792909
0.07404000000000001	-2.8294324206683177
0.07405	-2.8288016103063374
0.07406000000000001	-2.828170930658941
0.07407000000000001	-2.8275403816781273
0.07408000000000001	-2.826909963315912
0.07409000000000002	-2.8262796755243356
0.07410000000000001	-2.8256495182554584
0.07411000000000001	-2.825019491450068
0.07412	-2.8243895950589164
0.07413000000000002	-2.8237598290468546
0.07414000000000001	-2.8231301933660644
0.07415000000000001	-2.8225006879687684
0.07416	-2.821871312807155
0.07417000000000001	-2.821242067833581
0.07418000000000001	-2.8206129530002455
0.07419	-2.8199839682593764
0.07420000000000002	-2.8193551135632764
0.07421000000000001	-2.8187263888642726
0.07422000000000001	-2.8180977941147094
0.07423	-2.8174693292669555
0.07424000000000001	-2.8168409942733987
0.07425000000000001	-2.816212789086452
0.07426	-2.8155847136585437
0.07427000000000002	-2.814956767942128
0.07428000000000001	-2.814328951889681
0.07429000000000001	-2.813701265453769
0.0743	-2.8130737085868627
0.07431000000000001	-2.812446281241547
0.07432000000000001	-2.8118189833703076
0.07433000000000001	-2.8111918149257247
0.07434	-2.8105647758603993
0.07435000000000001	-2.8099378661269534
0.07436000000000001	-2.8093110856780314
0.07437	-2.8086844344662985
0.07438000000000002	-2.8080579124444403
0.07439000000000001	-2.8074315195651662
0.07440000000000001	-2.806805255781205
0.07441	-2.8061791210453078
0.07442000000000001	-2.8055531153102424
0.07443000000000001	-2.8049272385288035
0.07444	-2.8043014906538044
0.07445000000000002	-2.803675871608369
0.07446000000000001	-2.8030503813458427
0.07447000000000001	-2.802425019848516
0.07448	-2.8017997870693696
0.07449000000000001	-2.801174682946448
0.07450000000000001	-2.8005497074332415
0.07451	-2.7999248604971942
0.07452000000000002	-2.799300142091359
0.07453000000000001	-2.7986755521688105
0.07454000000000001	-2.798051090682645
0.07455	-2.797426757585977
0.07456000000000002	-2.796802552831943
0.07457000000000001	-2.796178476373704
0.07458000000000001	-2.795554528164437
0.07459	-2.7949307081573416
0.07460000000000001	-2.7943070163056394
0.07461000000000001	-2.793683452562601
0.07462	-2.793060016881487
0.07463000000000002	-2.7924367092155564
0.07464000000000001	-2.791813529518202
0.07465000000000001	-2.7911904776983967
0.07466	-2.790567553746443
0.07467000000000001	-2.789944757615014
0.07468000000000001	-2.789322089228145
0.07469	-2.7886995485769916
0.07470000000000002	-2.788077135615086
0.07471000000000001	-2.78745485029595
0.07472000000000001	-2.786832692573141
0.07473	-2.786210662400242
0.07474000000000001	-2.7855887597308535
0.07475000000000001	-2.7849669845186042
0.07476000000000001	-2.784345336717137
0.07477000000000002	-2.783723816280144
0.07478000000000001	-2.78310242316128
0.07479000000000001	-2.7824811573143102
0.0748	-2.7818600186929174
0.07481000000000002	-2.781239007236505
0.07482000000000001	-2.7806181229046283
0.07483000000000001	-2.7799973656596917
0.07484	-2.7793767354555303
0.07485000000000001	-2.778756232245999
0.07486000000000001	-2.778135855984976
0.07487	-2.7775156066263564
0.07488000000000002	-2.7768954841240565
0.07489000000000001	-2.7762754884320153
0.07490000000000001	-2.7756556195041924
0.07491	-2.7750358772945627
0.07492000000000001	-2.7744162617571257
0.07493000000000001	-2.7737967728459028
0.07494	-2.773177410514931
0.07495000000000002	-2.7725581747182693
0.07496000000000001	-2.7719390654100002
0.07497000000000001	-2.7713200825442605
0.07498	-2.770701226075187
0.07499000000000001	-2.770082495956865
0.07500000000000001	-2.7694638921434587
0.07501000000000001	-2.768845414589147
0.07502	-2.7682270632481325
0.07503000000000001	-2.767608838074636
0.07504000000000001	-2.76699073902037
0.07505	-2.766372766028844
0.07506000000000002	-2.765754919067685
0.07507000000000001	-2.765137198091181
0.07508000000000001	-2.764519603053636
0.07509	-2.763902133909398
0.07510000000000001	-2.7632847906129063
0.07511000000000001	-2.762667573118491
0.07512	-2.762050481380548
0.07513000000000002	-2.761433515353506
0.07514000000000001	-2.760816674991813
0.07515000000000001	-2.7601999602499396
0.07516	-2.759583371082374
0.07517000000000001	-2.7589669074436247
0.07518000000000001	-2.7583505692882238
0.07519	-2.7577343565707197
0.07520000000000002	-2.757118269245683
0.07521000000000001	-2.756502307267704
0.07522000000000001	-2.7558864705881296
0.07523	-2.755270759164782
0.07524000000000002	-2.7546551729338087
0.07525000000000001	-2.7540397118306044
0.07526000000000001	-2.753424375847857
0.07527	-2.752809164940333
0.07528000000000001	-2.7521940790628165
0.07529000000000001	-2.7515791181701146
0.0753	-2.7509642822170552
0.07531000000000002	-2.750349571158563
0.07532000000000001	-2.7497349849472132
0.07533000000000001	-2.749120523534494
0.07534	-2.748506186880918
0.07535000000000001	-2.747891974941412
0.07536000000000001	-2.747277887670938
0.07537	-2.7466639250231943
0.07538000000000002	-2.746050086906242
0.07539000000000001	-2.7454363733233906
0.07540000000000001	-2.744822784229721
0.07541	-2.7442093195804222
0.07542000000000001	-2.7435959793305837
0.07543000000000001	-2.742982763435289
0.07544000000000001	-2.7423696718496937
0.07545000000000002	-2.741756704528976
0.07546000000000001	-2.741143861428337
0.07547000000000001	-2.7405311425029946
0.07548	-2.7399185477081867
0.07549000000000002	-2.739306076999181
0.07550000000000001	-2.738693730331286
0.07551000000000001	-2.7380815076433884
0.07552	-2.7374694089017075
0.07553000000000001	-2.7368574340671223
0.07554000000000001	-2.736245583095022
0.07555	-2.735633855940804
0.07556000000000002	-2.735022252540039
0.07557000000000001	-2.7344107728465366
0.07558000000000001	-2.733799416805468
0.07559	-2.7331881844042414
0.07560000000000001	-2.7325770755984036
0.07561000000000001	-2.7319660903435232
0.07562	-2.7313552285951865
0.07563000000000002	-2.7307444903089984
0.07564000000000001	-2.7301338754406443
0.07565000000000001	-2.7295233839457342
0.07566	-2.728913015779927
0.07567000000000002	-2.728302770898894
0.07568000000000001	-2.727692649258325
0.07569000000000001	-2.7270826508139434
0.0757	-2.7264727755214886
0.07571000000000001	-2.7258630233367214
0.07572000000000001	-2.725253394215493
0.07573	-2.7246438881135306
0.07574000000000002	-2.72403450498665
0.07575000000000001	-2.723425244790691
0.07576000000000001	-2.7228161074815076
0.07577	-2.7222070930149767
0.07578000000000001	-2.7215982013469917
0.07579000000000001	-2.720989432433551
0.0758	-2.720380786230532
0.07581000000000002	-2.719772262693859
0.07582000000000001	-2.7191638617795078
0.07583000000000001	-2.7185555834434663
0.07584	-2.7179474276417475
0.07585000000000001	-2.71733939433038
0.07586000000000001	-2.716731483465414
0.07587	-2.716123695002918
0.07588000000000002	-2.7155160288989775
0.07589000000000001	-2.7149084851097025
0.07590000000000001	-2.714301063591218
0.07591	-2.7136937642996704
0.07592000000000002	-2.713086587191223
0.07593000000000001	-2.7124795322220687
0.07594000000000001	-2.711872599348448
0.07595	-2.7112657885265365
0.07596000000000001	-2.7106590997126068
0.07597000000000001	-2.7100525328629237
0.07598	-2.709446087933788
0.07599000000000002	-2.7088397648814437
0.07600000000000001	-2.7082335636622075
0.07601000000000001	-2.7076274842324177
0.07602	-2.7070215265484356
0.07603000000000001	-2.7064156905577126
0.07604000000000001	-2.705809976180436
0.07605	-2.705204383418273
0.07606000000000002	-2.7045989122277057
0.07607000000000001	-2.70399356256524
0.07608000000000001	-2.703388334387396
0.07609	-2.702783227650715
0.07610000000000001	-2.7021782423032255
0.07611000000000001	-2.7015733782712945
0.07612000000000001	-2.7009686355503932
0.07613000000000002	-2.700364014097192
0.07614000000000001	-2.6997595138683814
0.07615000000000001	-2.699155134820669
0.07616	-2.6985508769108044
0.07617000000000002	-2.6979467400955572
0.07618000000000001	-2.6973427243316457
0.07619000000000001	-2.69673882957585
0.0762	-2.6961350557849806
0.07621000000000001	-2.695531402898238
0.07622000000000001	-2.6949278708868207
0.07623	-2.694324459710919
0.07624000000000002	-2.6937211693274326
0.07625000000000001	-2.693117999693288
0.07626000000000001	-2.6925149507654456
0.07627	-2.691912022500838
0.07628000000000001	-2.6913092148564397
0.07629000000000001	-2.6907065277892492
0.0763	-2.69010396125628
0.07631000000000002	-2.6895015152146464
0.07632000000000001	-2.688899189621317
0.07633000000000001	-2.688296984433373
0.07634	-2.687694899607979
0.07635000000000002	-2.687092935102152
0.07636000000000001	-2.686491090873018
0.07637000000000001	-2.685889366877724
0.07638	-2.685287763069172
0.07639000000000001	-2.684686279397828
0.07640000000000001	-2.6840849158318822
0.07641	-2.683483672328553
0.07642000000000002	-2.682882548845081
0.07643000000000001	-2.682281545338729
0.07644000000000001	-2.6816806617667734
0.07645	-2.6810798980865105
0.07646000000000001	-2.680479254255258
0.07647000000000001	-2.6798787302102074
0.07648	-2.6792783259068345
0.07649000000000002	-2.6786780413246185
0.07650000000000001	-2.6780778764209847
0.07651000000000001	-2.6774778311533707
0.07652	-2.676877905479234
0.07653000000000001	-2.6762780993560513
0.07654000000000001	-2.6756784127413797
0.07655	-2.6750788455926933
0.07656000000000002	-2.674479397867517
0.07657000000000001	-2.6738800695233853
0.07658000000000001	-2.6732808605178633
0.07659	-2.6726817708085395
0.07660000000000002	-2.672082800353017
0.07661000000000001	-2.671483949108921
0.07662000000000001	-2.670885217033419
0.07663	-2.6702866040580977
0.07664000000000001	-2.669688110167299
0.07665000000000001	-2.6690897353187304
0.07666	-2.6684914794700445
0.07667000000000002	-2.6678933425789872
0.07668000000000001	-2.667295324603327
0.07669000000000001	-2.6666974255008444
0.0767	-2.6660996452293433
0.07671000000000001	-2.665501983746642
0.07672000000000001	-2.66490444101058
0.07673	-2.664307016979015
0.07674000000000002	-2.66370971160982
0.07675000000000001	-2.66311252486089
0.07676000000000001	-2.662515456690136
0.07677	-2.6619185070554883
0.07678000000000001	-2.6613216759148943
0.07679000000000001	-2.6607249632263215
0.07680000000000001	-2.660128368947755
0.07681000000000002	-2.6595318930372
0.07682000000000001	-2.6589355354518047
0.07683000000000001	-2.658339296084926
0.07684	-2.6577431749296894
0.07685000000000002	-2.657147171974972
0.07686000000000001	-2.65655128717896
0.07687000000000001	-2.6559555204998535
0.07688	-2.655359871895892
0.07689000000000001	-2.6547643413253383
0.07690000000000001	-2.654168928746435
0.07691	-2.653573634099277
0.07692000000000002	-2.652978457358673
0.07693000000000001	-2.652383398484701
0.07694000000000001	-2.651788457435721
0.07695	-2.6511936341701423
0.07696000000000001	-2.65059892864637
0.07697000000000001	-2.650004340822816
0.07698	-2.649409870657928
0.07699000000000002	-2.6488155181101023
0.07700000000000001	-2.6482212831378114
0.07701000000000001	-2.647627165699539
0.07702	-2.647033165753788
0.07703000000000002	-2.6464392832590784
0.07704000000000001	-2.645845518173951
0.07705000000000001	-2.6452518704569608
0.07706	-2.6446583400666834
0.07707000000000001	-2.644064926961709
0.07708000000000001	-2.6434716311006503
0.07709	-2.6428784524421336
0.07710000000000002	-2.642285390944802
0.07711000000000001	-2.6416924465673226
0.07712000000000001	-2.641099619268375
0.07713	-2.640506909003791
0.07714000000000001	-2.63991431573055
0.07715000000000001	-2.639321839412023
0.07716	-2.638729480006938
0.07717000000000002	-2.6381372374740626
0.07718000000000001	-2.637545111772187
0.07719000000000001	-2.636953102860115
0.0772	-2.6363612106966734
0.07721000000000001	-2.6357694352407006
0.07722000000000001	-2.6351777764510578
0.07723000000000001	-2.634586234286621
0.07724000000000002	-2.6339948087062846
0.07725000000000001	-2.6334034996689666
0.07726000000000001	-2.6328123071336744
0.07727	-2.6322212310593036
0.07728000000000002	-2.631630271404788
0.07729000000000001	-2.6310394281291787
0.07730000000000001	-2.6304487011914217
0.07731	-2.6298580905505933
0.07732000000000001	-2.629267596165652
0.07733000000000001	-2.6286772179956515
0.07734	-2.6280869559996614
0.07735000000000002	-2.6274968101367677
0.07736000000000001	-2.626906780366078
0.07737000000000001	-2.6263168666178784
0.07738	-2.6257270688685375
0.07739000000000001	-2.625137387088913
0.07740000000000001	-2.6245478212382136
0.07741	-2.62395837127566
0.07742000000000002	-2.6233690371604936
0.07743000000000001	-2.6227798188519915
0.07744000000000001	-2.6221907163094254
0.07745	-2.621601729492097
0.07746000000000001	-2.6210128583592898
0.07747000000000001	-2.620424102870335
0.07748000000000001	-2.619835462984576
0.07749000000000002	-2.6192469386613744
0.07750000000000001	-2.618658529860112
0.07751000000000001	-2.618070236540185
0.07752	-2.6174820586610097
0.07753000000000002	-2.6168939961820175
0.07754000000000001	-2.6163060490626586
0.07755000000000001	-2.615718217262401
0.07756	-2.6151305007209453
0.07757000000000001	-2.6145428993941513
0.07758000000000001	-2.6139554132651197
0.07759	-2.6133680422934122
0.07760000000000002	-2.612780786438632
0.07761000000000001	-2.6121936456420682
0.07762000000000001	-2.6116066198368424
0.07763	-2.611019709022046
0.07764000000000001	-2.610432913163076
0.07765000000000001	-2.6098462322196387
0.07766	-2.60925966615154
0.07767000000000002	-2.6086732149185523
0.07768000000000001	-2.608086878480463
0.07769000000000001	-2.6075006567854904
0.0777	-2.606914549790806
0.07771000000000002	-2.6063285574705914
0.07772000000000001	-2.6057426797759016
0.07773000000000001	-2.6051569166696686
0.07774	-2.6045712681176627
0.07775000000000001	-2.603985734079835
0.07776000000000001	-2.603400314516135
0.07777	-2.602815009386542
0.07778000000000002	-2.6022298186510535
0.07779000000000001	-2.6016447422696864
0.07780000000000001	-2.6010597802024717
0.07781	-2.6004749324094583
0.07782000000000001	-2.5998901988507113
0.07783000000000001	-2.599305579486316
0.07784	-2.5987210742763693
0.07785000000000002	-2.59813668318099
0.07786000000000001	-2.5975524061603106
0.07787000000000001	-2.5969682431744823
0.07788	-2.596384194183727
0.07789000000000001	-2.595800259148182
0.07790000000000001	-2.5952164380280416
0.07791000000000001	-2.5946327307835224
0.07792000000000002	-2.594049137374857
0.07793000000000001	-2.5934656577622994
0.07794000000000001	-2.592882291906117
0.07795	-2.592299039766543
0.07796000000000002	-2.591715901300823
0.07797000000000001	-2.591132876472438
0.07798000000000001	-2.5905499652417325
0.07799	-2.589967167568999
0.07800000000000001	-2.589384483414605
0.07801000000000001	-2.5888019127389397
0.07802	-2.5882194555024043
0.07803000000000002	-2.5876371116654378
0.07804000000000001	-2.5870548811885272
0.07805000000000001	-2.5864727640320653
0.07806	-2.5858907601565133
0.07807000000000001	-2.585308869522357
0.07808000000000001	-2.5847270920901018
0.07809	-2.584145427820268
0.07810000000000002	-2.5835638766733897
0.07811000000000001	-2.582982438610025
0.07812000000000001	-2.5824011135907416
0.07813	-2.581819901576139
0.07814000000000002	-2.581238802526848
0.07815000000000001	-2.580657816403453
0.07816000000000001	-2.580076943166591
0.07817000000000002	-2.5794961827769156
0.07818000000000001	-2.578915535195101
0.07819000000000001	-2.5783350003818954
0.0782	-2.5777545782979407
0.07821000000000002	-2.5771742689039567
0.07822000000000001	-2.5765940721606837
0.07823000000000001	-2.5760139880288757
0.07824	-2.575434016469302
0.07825000000000001	-2.574854157442751
0.07826000000000001	-2.574274410909708
0.07827	-2.573694776792776
0.07828000000000002	-2.5731152550914027
0.07829000000000001	-2.572535845742214
0.07830000000000001	-2.571956548713268
0.07831	-2.5713773639646966
0.07832000000000001	-2.570798291475338
0.07833000000000001	-2.5702193312064194
0.07834	-2.5696404831190027
0.07835000000000002	-2.569061747174111
0.07836000000000001	-2.5684831233328143
0.07837000000000001	-2.567904611556194
0.07838	-2.567326211805351
0.07839000000000002	-2.5667479240414046
0.07840000000000001	-2.5661697482254944
0.07841000000000001	-2.5655916842817175
0.07842	-2.5650137321978463
0.07843000000000001	-2.5644358919456396
0.07844000000000001	-2.5638581634863433
0.07845	-2.5632805467812156
0.07846000000000002	-2.562703041791532
0.07847000000000001	-2.562125648478588
0.07848000000000001	-2.5615483668036907
0.07849	-2.5609711967281763
0.07850000000000001	-2.560394138213425
0.07851000000000001	-2.559817191220745
0.07852	-2.5592403557115233
0.07853000000000002	-2.5586636316471485
0.07854000000000001	-2.558087018989012
0.07855000000000001	-2.557510517698535
0.07856	-2.556934127737155
0.07857000000000001	-2.5563578490663423
0.07858000000000001	-2.5557816816475865
0.07859000000000001	-2.555205625442338
0.07860000000000002	-2.5546296804121003
0.07861000000000001	-2.5540538465183933
0.07862000000000001	-2.5534781237227513
0.07863	-2.5529025119867437
0.07864000000000002	-2.5523270112720047
0.07865000000000001	-2.551751621540031
0.07866000000000001	-2.551176342752423
0.07867	-2.5506011748707946
0.07868000000000001	-2.550026117856778
0.07869000000000001	-2.54945117167202
0.0787	-2.5488763362781848
0.07871000000000002	-2.5483016116369517
0.07872000000000001	-2.5477269977100163
0.07873000000000001	-2.547152494459091
0.07874	-2.5465781018459044
0.07875000000000001	-2.5460038198321984
0.07876000000000001	-2.5454296483548546
0.07877	-2.544855587400519
0.07878000000000002	-2.5442816369310832
0.07879000000000001	-2.543707796908354
0.07880000000000001	-2.543134067294168
0.07881	-2.5425604480503914
0.07882000000000002	-2.5419869391388557
0.07883000000000001	-2.541413540521446
0.07884000000000001	-2.540840252160065
0.07885000000000002	-2.5402670740166267
0.07886000000000001	-2.5396940060530677
0.07887000000000001	-2.539121048231337
0.07888	-2.538548200513399
0.07889000000000002	-2.5379754628612345
0.07890000000000001	-2.5374028352368425
0.07891000000000001	-2.5368303176022353
0.07892	-2.536257909919443
0.07893000000000001	-2.5356856121505262
0.07894000000000001	-2.5351134242516618
0.07895	-2.5345413461895383
0.07896000000000002	-2.5339693779275128
0.07897000000000001	-2.533397519427766
0.07898000000000001	-2.53282577065236
0.07899	-2.532254131563431
0.07900000000000001	-2.531682602123077
0.07901000000000001	-2.531111182276131
0.07902	-2.530539871974021
0.07903000000000002	-2.529968671195814
0.07904000000000001	-2.5293975799152593
0.07905000000000001	-2.52882659809284
0.07906	-2.5282557256804394
0.07907000000000002	-2.5276849626526894
0.07908000000000001	-2.5271143089719152
0.07909000000000001	-2.5265437646004885
0.0791	-2.5259733295007942
0.07911000000000001	-2.525403003635272
0.07912000000000001	-2.524832786966329
0.07913	-2.5242626794563736
0.07914000000000002	-2.5236926810678533
0.07915000000000001	-2.5231227917632557
0.07916000000000001	-2.5225530114913086
0.07917	-2.5219833402047374
0.07918000000000001	-2.5214137778896313
0.07919000000000001	-2.5208443245085483
0.0792	-2.520274979992329
0.07921000000000002	-2.5197057443214295
0.07922000000000001	-2.5191366174724426
0.07923000000000001	-2.5185675994080525
0.07924	-2.5179986900909137
0.07925000000000001	-2.517429889483714
0.07926000000000001	-2.516861197549164
0.07927000000000001	-2.516292614249985
0.07928000000000002	-2.515724139548914
0.07929000000000001	-2.515155773408707
0.07930000000000001	-2.514587515792186
0.07931	-2.5140193666621014
0.07932000000000002	-2.513451325981231
0.07933000000000001	-2.5128833937123933
0.07934000000000001	-2.5123155698184165
0.07935	-2.511747854262148
0.07936000000000001	-2.5111802470064464
0.07937000000000001	-2.5106127480141924
0.07938	-2.5100453572482766
0.07939000000000002	-2.5094780746716063
0.07940000000000001	-2.508910900247105
0.07941000000000001	-2.508343833937713
0.07942	-2.507776875706429
0.07943000000000001	-2.5072100255161875
0.07944000000000001	-2.5066432833299617
0.07945	-2.5060766491107813
0.07946000000000002	-2.5055101228216468
0.07947000000000001	-2.5049437044255733
0.07948000000000001	-2.5043773938856053
0.07949	-2.503811191164807
0.07950000000000002	-2.5032450962262582
0.07951000000000001	-2.5026791090330467
0.07952000000000001	-2.5021132295482866
0.07953000000000002	-2.5015474577351733
0.07954000000000001	-2.5009817935567638
0.07955000000000001	-2.5004162369762093
0.07956	-2.4998507879566807
0.07957000000000002	-2.499285446461358
0.07958000000000001	-2.4987202124534442
0.07959000000000001	-2.4981550858961508
0.0796	-2.497590066752708
0.07961000000000001	-2.4970251549863787
0.07962000000000001	-2.4964603505604184
0.07963	-2.4958956534381302
0.07964000000000002	-2.495331063582795
0.07965000000000001	-2.4947665809576876
0.07966000000000001	-2.4942022055261295
0.07967	-2.4936379372514557
0.07968000000000001	-2.493073776097019
0.07969000000000001	-2.4925097220261856
0.07970000000000001	-2.491945775002228
0.07971000000000002	-2.4913819349720363
0.07972000000000001	-2.490818201915688
0.07973000000000001	-2.490254575796688
0.07974	-2.48969105657844
0.07975000000000002	-2.489127644192544
0.07976000000000001	-2.488564338628345
0.07977000000000001	-2.488001139855516
0.07978	-2.487438047837619
0.07979000000000001	-2.486875062538234
0.07980000000000001	-2.48631218392096
0.07981	-2.485749411949408
0.07982000000000002	-2.4851867465711077
0.07983000000000001	-2.484624187758
0.07984000000000001	-2.484061735481582
0.07985	-2.4834993897055377
0.07986000000000001	-2.4829371503935667
0.07987000000000001	-2.4823750175093844
0.07988	-2.48181299101672
0.07989000000000002	-2.481251070879356
0.07990000000000001	-2.480689257061073
0.07991000000000001	-2.480127549525597
0.07992	-2.479565948236706
0.07993000000000001	-2.4790044531582023
0.07994000000000001	-2.4784430642539066
0.07995000000000001	-2.477881781487653
0.07996000000000002	-2.4773206048233174
0.07997000000000001	-2.4767595342247786
0.07998000000000001	-2.4761985696558737
0.07999	-2.4756377110525456
0.08000000000000002	-2.4750769583908894
0.08001000000000001	-2.4745163116507145
0.08002000000000001	-2.4739557707960005
0.08003	-2.4733953357907565
0.08004000000000001	-2.4728350065990217
0.08005000000000001	-2.472274783184776
0.08006	-2.471714665483495
0.08007000000000002	-2.4711546534806055
0.08008000000000001	-2.4705947471474534
0.08009000000000001	-2.4700349464481492
0.0801	-2.469475251346817
0.08011000000000001	-2.468915661807595
0.08012000000000001	-2.4683561777946625
0.08013	-2.4677967992721674
0.08014000000000002	-2.467237526204289
0.08015000000000001	-2.4666783585552348
0.08016000000000001	-2.466119296289233
0.08017	-2.46556033937049
0.08018000000000002	-2.465001487763245
0.08019000000000001	-2.464442741431758
0.08020000000000001	-2.4638841003402994
0.08021000000000002	-2.463325564453156
0.08022000000000001	-2.4627671337346304
0.08023000000000001	-2.462208808149037
0.08024	-2.461650587660707
0.08025000000000002	-2.4610924722339838
0.08026000000000001	-2.4605344618332317
0.08027000000000001	-2.459976556422858
0.08028	-2.4594187559672434
0.08029000000000001	-2.4588610604307837
0.08030000000000001	-2.4583034697779302
0.08031	-2.4577459839730644
0.08032000000000002	-2.4571886029806373
0.08033000000000001	-2.456631326765147
0.08034000000000001	-2.45607415529106
0.08035	-2.4555170885228654
0.08036000000000001	-2.4549601264250382
0.08037000000000001	-2.4544032689621025
0.08038000000000001	-2.4538465160985927
0.08039000000000002	-2.4532898677873907
0.08040000000000001	-2.452733324002878
0.08041000000000001	-2.4521768846955245
0.08042	-2.451620549845963
0.08043000000000002	-2.4510643194188066
0.08044000000000001	-2.450508193378705
0.08045000000000001	-2.4499521716903163
0.08046	-2.4493962543183168
0.08047000000000001	-2.4488404412273947
0.08048000000000001	-2.4482847323469317
0.08049	-2.447729127676012
0.08050000000000002	-2.4471736271804594
0.08051000000000001	-2.446618230825063
0.08052000000000001	-2.4460629385746246
0.08053	-2.445507750393961
0.08054000000000001	-2.444952666247906
0.08055000000000001	-2.4443976861013046
0.08056	-2.4438428099190177
0.08057000000000002	-2.4432880376653663
0.08058000000000001	-2.4427333693053352
0.08059000000000001	-2.442178804804291
0.0806	-2.4416243441271535
0.08061000000000001	-2.4410699872388486
0.08062000000000001	-2.4405157341043346
0.08063000000000001	-2.439961584688622
0.08064000000000002	-2.439407538956649
0.08065000000000001	-2.438853596873464
0.08066000000000001	-2.438299758404001
0.08067	-2.4377460235132657
0.08068000000000002	-2.4371923921662875
0.08069000000000001	-2.4366388643261874
0.08070000000000001	-2.436085439958921
0.08071	-2.4355321190306154
0.08072000000000001	-2.434978901506348
0.08073000000000001	-2.434425787351216
0.08074	-2.433872776526208
0.08075000000000002	-2.4333198689978888
0.08076000000000001	-2.432767064734125
0.08077000000000001	-2.4322143637000875
0.08078	-2.431661765835206
0.08079000000000001	-2.431109271114194
0.08080000000000001	-2.43055687951857
0.08081	-2.430004591013592
0.08082000000000002	-2.4294524055645326
0.08083000000000001	-2.42890032313668
0.08084000000000001	-2.4283483436953355
0.08085	-2.427796467205815
0.08086000000000002	-2.4272446936334475
0.08087000000000001	-2.426693022943577
0.08088000000000001	-2.426141455090656
0.08089000000000002	-2.425589990038887
0.08090000000000001	-2.425038627765772
0.08091000000000001	-2.424487368236722
0.08092	-2.4239362114171654
0.08093000000000002	-2.4233851572725413
0.08094000000000001	-2.422834205768307
0.08095000000000001	-2.4222833568597304
0.08096	-2.4217326104984647
0.08097000000000001	-2.421181966674105
0.08098000000000001	-2.420631425352191
0.08099	-2.420080986498272
0.08100000000000002	-2.4195306500779115
0.08101000000000001	-2.4189804160567245
0.08102000000000001	-2.4184302844003165
0.08103	-2.4178802550742446
0.08104000000000001	-2.417330328044127
0.08105000000000001	-2.416780503275601
0.08106000000000001	-2.4162307807343133
0.08107000000000002	-2.415681160385925
0.08108000000000001	-2.415131642196115
0.08109000000000001	-2.41458222613057
0.0811	-2.4140329121549975
0.08111000000000002	-2.413483700219928
0.08112000000000001	-2.4129345903061865
0.08113000000000001	-2.412385582379672
0.08114	-2.411836676406162
0.08115000000000001	-2.411287872351449
0.08116000000000001	-2.4107391701813414
0.08117	-2.410190569861658
0.08118000000000002	-2.409642071358233
0.08119000000000001	-2.409093674636915
0.08120000000000001	-2.4085453796597545
0.08121	-2.4079971863654532
0.08122000000000001	-2.407449094750993
0.08123000000000001	-2.406901104782303
0.08124	-2.406353216425355
0.08125000000000002	-2.405805429646114
0.08126000000000001	-2.405257744410572
0.08127000000000001	-2.404710160684744
0.08128	-2.4041626784346044
0.08129000000000002	-2.403615297626242
0.08130000000000001	-2.4030680182256443
0.08131000000000001	-2.4025208401988634
0.08132000000000002	-2.401973763511952
0.08133000000000001	-2.4014267881309883
0.08134000000000001	-2.4008799140220676
0.08135	-2.4003331411512945
0.08136000000000002	-2.399786469484788
0.08137000000000001	-2.399239898988687
0.08138000000000001	-2.3986934296291396
0.08139	-2.3981470613723617
0.08140000000000001	-2.39760079418447
0.08141000000000001	-2.397054628031656
0.08142	-2.3965085628801215
0.08143000000000002	-2.3959625986960797
0.08144000000000001	-2.395416735445766
0.08145000000000001	-2.39487097309542
0.08146	-2.3943253116112997
0.08147000000000001	-2.3937797509596765
0.08148000000000001	-2.3932342911068347
0.08149	-2.392688932019074
0.08150000000000002	-2.392143673662704
0.08151000000000001	-2.391598516004053
0.08152000000000001	-2.3910534590094583
0.08153	-2.390508502645274
0.08154000000000002	-2.3899636468778658
0.08155000000000001	-2.389418891673615
0.08156000000000001	-2.3888742369989155
0.08157000000000002	-2.388329682795217
0.08158000000000001	-2.387785229038718
0.08159000000000001	-2.387240875711145
0.0816	-2.3866966227790036
0.08161000000000002	-2.3861524702087804
0.08162000000000001	-2.385608417967043
0.08163000000000001	-2.3850644660202693
0.08164	-2.384520614335031
0.08165000000000001	-2.3839768628778395
0.08166000000000001	-2.3834332116152632
0.08167	-2.3828896605138827
0.08168000000000002	-2.382346209540291
0.08169000000000001	-2.3818028586611035
0.08170000000000001	-2.3812596078429364
0.08171	-2.3807164570524213
0.08172000000000001	-2.380173406245715
0.08173000000000001	-2.3796304553975203
0.08174000000000001	-2.3790876044769806
0.08175000000000002	-2.378544853450788
0.08176000000000001	-2.378002202285707
0.08177000000000001	-2.3774596509484036
0.08178	-2.376917199405619
0.08179000000000002	-2.376374847624106
0.08180000000000001	-2.375832595570608
0.08181000000000001	-2.3752904431975415
0.08182	-2.3747483904857796
0.08183000000000001	-2.3742064374024494
0.08184000000000001	-2.373664583914383
0.08185	-2.3731228299597324
0.08186000000000002	-2.3725811755297936
0.08187000000000001	-2.372039620595775
0.08188000000000001	-2.371498165124637
0.08189	-2.3709568090832596
0.08190000000000001	-2.370415552438588
0.08191000000000001	-2.3698743951575545
0.08192	-2.3693333372071215
0.08193000000000002	-2.3687923785455713
0.08194000000000001	-2.3682515191149633
0.08195000000000001	-2.3677107589029616
0.08196	-2.3671700978897205
0.08197000000000002	-2.366629536042308
0.08198000000000001	-2.366089073327815
0.08199000000000001	-2.3655487097133463
0.08200000000000002	-2.3650084451660174
0.08201000000000001	-2.3644682796529604
0.08202000000000001	-2.36392821314132
0.08203	-2.363388245598251
0.08204000000000002	-2.3628483769909234
0.08205000000000001	-2.3623086072865216
0.08206000000000001	-2.3617689364522416
0.08207	-2.36122936445531
0.08208000000000001	-2.360689891262956
0.08209000000000001	-2.360150516842392
0.0821	-2.359611241160865
0.08211000000000002	-2.359072064185636
0.08212000000000001	-2.3585329858839823
0.08213000000000001	-2.3579940062232376
0.08214	-2.357455125170667
0.08215000000000001	-2.356916342693571
0.08216000000000001	-2.35637765875928
0.08217	-2.355839073335133
0.08218000000000002	-2.3553005863884957
0.08219000000000001	-2.354762197886774
0.08220000000000001	-2.354223907797304
0.08221	-2.3536857160874667
0.08222000000000002	-2.353147622724668
0.08223000000000001	-2.3526096276763275
0.08224000000000001	-2.352071730909875
0.08225000000000002	-2.3515339323927544
0.08226000000000001	-2.3509962320924247
0.08227000000000001	-2.350458629976355
0.08228	-2.349921126012082
0.08229000000000002	-2.3493837201670607
0.08230000000000001	-2.3488464124087893
0.08231000000000001	-2.3483092027047894
0.08232	-2.3477720910226014
0.08233000000000001	-2.3472350773297914
0.08234000000000001	-2.3466981615938987
0.08235	-2.346161343782496
0.08236000000000002	-2.3456246238374705
0.08237000000000001	-2.3450880017392857
0.08238000000000001	-2.344551477468502
0.08239	-2.3440150509927853
0.08240000000000001	-2.3434787222798077
0.08241000000000001	-2.3429424912972623
0.08242000000000001	-2.342406358012849
0.08243000000000002	-2.3418703223942843
0.08244000000000001	-2.3413343844092966
0.08245000000000001	-2.3407985440256254
0.08246	-2.3402628012110247
0.08247000000000002	-2.339727155933262
0.08248000000000001	-2.3391916081601187
0.08249000000000001	-2.338656157859437
0.0825	-2.3381208049990327
0.08251000000000001	-2.3375855495331206
0.08252000000000001	-2.3370503914426655
0.08253	-2.3365153306959696
0.08254000000000002	-2.3359803672561377
0.08255000000000001	-2.3354455010940764
0.08256000000000001	-2.33491073217944
0.08257	-2.3343760604801393
0.08258000000000001	-2.3338414859641006
0.08259000000000001	-2.3333070085992618
0.0826	-2.332772628353576
0.08261000000000002	-2.3322383451950546
0.08262000000000001	-2.3317041590916405
0.08263000000000001	-2.3311700700113067
0.08264	-2.3306360779220583
0.08265000000000002	-2.330102182791906
0.08266000000000001	-2.3295683845753135
0.08267000000000001	-2.329034683235507
0.08268000000000002	-2.3285010787590212
0.08269000000000001	-2.3279675711139527
0.08270000000000001	-2.3274341602684165
0.08271	-2.3269008461905387
0.08272000000000002	-2.3263676288484576
0.08273000000000001	-2.3258345082103298
0.08274000000000001	-2.325301484227884
0.08275	-2.3247685568705108
0.08276000000000001	-2.3242357261216915
0.08277000000000001	-2.3237029919496544
0.08278	-2.3231703543226545
0.08279000000000002	-2.3226378132089405
0.08280000000000001	-2.322105368576815
0.08281000000000001	-2.321573020394505
0.08282	-2.321040768630299
0.08283000000000001	-2.3205086132524984
0.08284000000000001	-2.3199765542294184
0.08285000000000001	-2.319444591529386
0.08286000000000002	-2.318912725120741
0.08287000000000001	-2.318380954971902
0.08288000000000001	-2.3178492810511844
0.08289	-2.3173177033269488
0.08290000000000002	-2.316786221767583
0.08291000000000001	-2.3162548363414897
0.08292000000000001	-2.3157235470170847
0.08293000000000002	-2.315192353762793
0.08294000000000001	-2.3146612565471187
0.08295000000000001	-2.3141302553384935
0.08296	-2.3135993501053402
0.08297000000000002	-2.3130685408161336
0.08298000000000001	-2.312537827439365
0.08299000000000001	-2.312007209943536
0.083	-2.311476688287213
0.08301000000000001	-2.310946262437615
0.08302000000000001	-2.3104159323745743
0.08303	-2.3098856980666533
0.08304000000000002	-2.3093555594824258
0.08305000000000001	-2.308825516578431
0.08306000000000001	-2.308295569334958
0.08307	-2.307765717720999
0.08308000000000001	-2.307235961705205
0.08309000000000001	-2.3067063012561997
0.08310000000000001	-2.3061767363426537
0.08311000000000002	-2.305647266933249
0.08312000000000001	-2.3051178929966345
0.08313000000000001	-2.304588614501499
0.08314	-2.3040594314165483
0.08315000000000002	-2.3035303436827093
0.08316000000000001	-2.3030013512873273
0.08317000000000001	-2.302472454208426
0.08318	-2.3019436524147943
0.08319000000000001	-2.3014149458752335
0.08320000000000001	-2.3008863345585593
0.08321	-2.300357818420677
0.08322000000000002	-2.299829397442854
0.08323000000000001	-2.299301071594487
0.08324000000000001	-2.298772840844491
0.08325	-2.2982447051617405
0.08326000000000001	-2.2977166645151184
0.08327000000000001	-2.2971887188735947
0.08328	-2.296660868206058
0.08329000000000002	-2.2961331124814355
0.08330000000000001	-2.295605451668683
0.08331000000000001	-2.295077885736765
0.08332	-2.2945504146546583
0.08333000000000002	-2.2940230383913516
0.08334000000000001	-2.2934957569158487
0.08335000000000001	-2.2929685701971634
0.08336000000000002	-2.292441478204321
0.08337000000000001	-2.2919144809063723
0.08338000000000001	-2.2913875782723987
0.08339	-2.2908607702529027
0.08340000000000002	-2.290334056823412
0.08341000000000001	-2.28980743796524
0.08342000000000001	-2.289280913645024
0.08343	-2.2887544838339737
0.08344000000000001	-2.288228148501619
0.08345000000000001	-2.2877019076171314
0.08346	-2.2871757611496912
0.08347000000000002	-2.2866497090684916
0.08348000000000001	-2.2861237513427426
0.08349000000000001	-2.2855978879416625
0.0835	-2.2850721188344805
0.08351000000000001	-2.284546443990439
0.08352000000000001	-2.284020863378795
0.08353000000000001	-2.2834953769688138
0.08354000000000002	-2.2829699847297764
0.08355000000000001	-2.2824446866309738
0.08356000000000001	-2.2819194826417086
0.08357	-2.281394372731296
0.08358000000000002	-2.2808693568690646
0.08359000000000001	-2.280344435024354
0.08360000000000001	-2.279819607166567
0.08361000000000002	-2.2792948732650595
0.08362000000000001	-2.278770233289184
0.08363000000000001	-2.27824568720079
0.08364	-2.2777212349539
0.08365000000000002	-2.2771968765408794
0.08366000000000001	-2.2766726119311755
0.08367000000000001	-2.276148441094266
0.08368	-2.2756243639996026
0.08369000000000001	-2.2751003806166654
0.08370000000000001	-2.2745764909149506
0.08371	-2.2740526948639697
0.08372000000000002	-2.2735289924332758
0.08373000000000001	-2.2730053835923587
0.08374000000000001	-2.272481868310758
0.08375	-2.2719584465580294
0.08376000000000001	-2.2714351183037365
0.08377000000000001	-2.270911883517459
0.08378000000000001	-2.2703887421687865
0.08379000000000002	-2.2698656942273194
0.08380000000000001	-2.269342739662673
0.08381000000000001	-2.2688198784444844
0.08382	-2.268297110542408
0.08383000000000002	-2.2677744359260634
0.08384000000000001	-2.2672518545651146
0.08385000000000001	-2.266729366429232
0.08386	-2.2662069714881024
0.08387000000000001	-2.2656846697114226
0.08388000000000001	-2.2651624610689094
0.08389	-2.2646403455302773
0.08390000000000002	-2.264118323065256
0.08391000000000001	-2.2635963936312153
0.08392000000000001	-2.263074557209823
0.08393	-2.2625528137714186
0.08394000000000001	-2.2620311632545653
0.08395000000000001	-2.261509605656008
0.08396	-2.2609881409499266
0.08397000000000002	-2.2604667691061877
0.08398000000000001	-2.259945490094694
0.08399000000000001	-2.2594243038853135
0.084	-2.2589032104479303
0.08401000000000002	-2.258382209752456
0.08402000000000001	-2.257861301768841
0.08403000000000001	-2.2573404864670183
0.08404000000000002	-2.2568197638169103
0.08405000000000001	-2.2562991337884792
0.08406000000000001	-2.2557785963380916
0.08407	-2.2552581514425794
0.08408000000000002	-2.2547377990787254
0.08409000000000001	-2.2542175392165493
0.08410000000000001	-2.2536973718260787
0.08411	-2.2531772968773547
0.08412000000000001	-2.252657314316801
0.08413000000000001	-2.2521374241324317
0.08414	-2.2516176263001006
0.08415000000000002	-2.2510979207899267
0.08416000000000001	-2.250578307572044
0.08417000000000001	-2.2500587866165946
0.08418	-2.2495393578937337
0.08419000000000001	-2.2490200213736276
0.08420000000000001	-2.2485007770264573
0.08421000000000001	-2.2479816248224105
0.08422000000000002	-2.247462564731688
0.08423000000000001	-2.246943596724505
0.08424000000000001	-2.246424720771086
0.08425	-2.245905936841701
0.08426000000000002	-2.245387244906645
0.08427000000000001	-2.2448686449361017
0.08428000000000001	-2.2443501369003336
0.08429000000000002	-2.2438317207696246
0.08430000000000001	-2.2433133965142695
0.08431000000000001	-2.2427951641045727
0.08432	-2.2422770235108507
0.08433000000000002	-2.241758974702199
0.08434000000000001	-2.241241017645246
0.08435000000000001	-2.2407231523153346
0.08436	-2.2402053786828016
0.08437000000000001	-2.239687696713876
0.08438000000000001	-2.239170106375291
0.08439	-2.238652607645243
0.08440000000000002	-2.2381352004941464
0.08441000000000001	-2.237617884892428
0.08442000000000001	-2.2371006608105235
0.08443	-2.2365835282188824
0.08444000000000002	-2.236066487087854
0.08445000000000001	-2.2355495373879335
0.08446000000000001	-2.2350326790896906
0.08447000000000002	-2.2345159121636207
0.08448000000000001	-2.2339992365802295
0.08449000000000001	-2.2334826523100575
0.0845	-2.2329661593236154
0.08451000000000002	-2.232449757591438
0.08452000000000001	-2.2319334470823997
0.08453000000000001	-2.231417227741214
0.08454	-2.2309010995660397
0.08455000000000001	-2.2303850625274926
0.08456000000000001	-2.2298691165961984
0.08457	-2.2293532617427747
0.08458000000000002	-2.22883749793787
0.08459000000000001	-2.228321825152188
0.08460000000000001	-2.2278062433563406
0.08461	-2.2272907525090146
0.08462000000000001	-2.226775352592571
0.08463000000000001	-2.226260043578093
0.08464	-2.225744825436314
0.08465000000000002	-2.2252296981379436
0.08466000000000001	-2.2247146616537314
0.08467000000000001	-2.224199715954437
0.08468	-2.223684861010848
0.08469000000000002	-2.2231700967937527
0.08470000000000001	-2.222655423273922
0.08471000000000001	-2.2221408404221634
0.08472000000000002	-2.2216263482075957
0.08473000000000001	-2.2211119465704203
0.08474000000000001	-2.2205976355138746
0.08475	-2.220083415008842
0.08476000000000002	-2.219569285026217
0.08477000000000001	-2.2190552455369055
0.08478000000000001	-2.218541296511826
0.08479	-2.2180274379219034
0.08480000000000001	-2.217513669738079
0.08481000000000001	-2.216999991931304
0.08482	-2.21648640447254
0.08483000000000002	-2.2159729073327594
0.08484000000000001	-2.2154595004821886
0.08485000000000001	-2.214946183865218
0.08486	-2.2144329574802897
0.08487000000000001	-2.213919821298453
0.08488000000000001	-2.2134067752907693
0.08489000000000001	-2.2128938194283108
0.08490000000000002	-2.21238095368216
0.08491000000000001	-2.2118681780234235
0.08492000000000001	-2.2113554924232415
0.08493	-2.2108428968526836
0.08494000000000002	-2.210330391282916
0.08495000000000001	-2.2098179756850453
0.08496000000000001	-2.2093056500302137
0.08497000000000002	-2.2087934142895898
0.08498000000000001	-2.2082812684343374
0.08499000000000001	-2.2077692124356383
0.085	-2.207257246264689
0.08501000000000002	-2.2067453698926904
0.08502000000000001	-2.206233583290862
0.08503000000000001	-2.205721886430455
0.08504	-2.2052102792826833
0.08505000000000001	-2.204698761818796
0.08506000000000001	-2.204187334010053
0.08507	-2.203675995827726
0.08508000000000002	-2.203164747243096
0.08509000000000001	-2.2026535882275056
0.08510000000000001	-2.2021425187522183
0.08511	-2.201631538788462
0.08512000000000002	-2.201120648288195
0.08513000000000001	-2.2006098472422333
0.08514000000000001	-2.200099135621946
0.08515000000000002	-2.1995885133987
0.08516000000000001	-2.199077980543871
0.08517000000000001	-2.198567537028848
0.08518	-2.1980571828250377
0.08519000000000002	-2.1975469179038507
0.08520000000000001	-2.197036742236715
0.08521000000000001	-2.196526655795067
0.08522	-2.1960166585503536
0.08523000000000001	-2.1955067504740313
0.08524000000000001	-2.1949969315376063
0.08525	-2.194487201712592
0.08526000000000002	-2.193977560970411
0.08527000000000001	-2.193468009282567
0.08528000000000001	-2.192958546620571
0.08529	-2.1924491729559468
0.08530000000000001	-2.191939888260231
0.08531000000000001	-2.1914306924932028
0.08532000000000001	-2.190921585638163
0.08533000000000002	-2.190412567666747
0.08534000000000001	-2.18990363855055
0.08535000000000001	-2.189394798261175
0.08536	-2.1888860467702376
0.08537000000000002	-2.1883773840493634
0.08538000000000001	-2.1878688100701913
0.08539000000000001	-2.187360324804368
0.08540000000000002	-2.1868519282235526
0.08541000000000001	-2.1863436202994175
0.08542000000000001	-2.185835400976909
0.08543	-2.1853272702531807
0.08544000000000002	-2.1848192281012944
0.08545000000000001	-2.1843112744929702
0.08546000000000001	-2.1838034094000025
0.08547	-2.183295632794097
0.08548000000000001	-2.1827879446470204
0.08549000000000001	-2.1822803449305512
0.0855	-2.1817728336164786
0.08551000000000002	-2.181265410667692
0.08552000000000001	-2.180758076041143
0.08553000000000001	-2.1802508297325027
0.08554	-2.1797436717136347
0.08555000000000001	-2.1792366019562204
0.08556000000000001	-2.17872962043169
0.08557000000000001	-2.178222727105218
0.08558000000000002	-2.1777159219365654
0.08559000000000001	-2.17720920491724
0.08560000000000001	-2.1767025760191996
0.08561	-2.176196035214414
0.08562000000000002	-2.17568958247486
0.08563000000000001	-2.1751832177725317
0.08564000000000001	-2.1746769410794276
0.08565000000000002	-2.1741707523675604
0.08566000000000001	-2.1736646516089517
0.08567000000000001	-2.1731586387756345
0.08568	-2.1726527138396534
0.08569000000000002	-2.17214687677306
0.08570000000000001	-2.1716411275371486
0.08571000000000001	-2.1711354661141216
0.08572	-2.170629892476727
0.08573000000000001	-2.1701244065970764
0.08574000000000001	-2.169619008447277
0.08575	-2.1691136979994448
0.08576000000000002	-2.1686084752257093
0.08577000000000001	-2.168103340098217
0.08578000000000001	-2.1675982925891213
0.08579	-2.1670933326705857
0.08580000000000002	-2.1665884603147845
0.08581000000000001	-2.1660836754939057
0.08582000000000001	-2.165578978180152
0.08583000000000002	-2.165074368345766
0.08584000000000001	-2.164569845962922
0.08585000000000001	-2.164065411003863
0.08586	-2.16356106344084
0.08587000000000002	-2.1630568032460746
0.08588000000000001	-2.1625526303918265
0.08589000000000001	-2.162048544850366
0.0859	-2.161544546594009
0.08591000000000001	-2.16104063559503
0.08592000000000001	-2.1605368118257107
0.08593	-2.160033075258366
0.08594000000000002	-2.1595294258653155
0.08595000000000001	-2.1590258636188953
0.08596000000000001	-2.1585223884914475
0.08597	-2.158019000455328
0.08598000000000001	-2.157515699482917
0.08599000000000001	-2.1570124855465975
0.08600000000000001	-2.156509358618336
0.08601000000000002	-2.1560063186599976
0.08602000000000001	-2.1555033656549534
0.08603000000000001	-2.1550004995756447
0.08604	-2.1544977203944993
0.08605000000000002	-2.15399502808397
0.08606000000000001	-2.1534924226165275
0.08607000000000001	-2.152989903964639
0.08608000000000002	-2.1524874721007876
0.08609000000000001	-2.151985126997469
0.08610000000000001	-2.151482868627192
0.08611	-2.1509806969624896
0.08612000000000002	-2.1504786119756876
0.08613000000000001	-2.149976613633741
0.08614000000000001	-2.1494747019131295
0.08615	-2.14897287678742
0.08616000000000001	-2.148471138230046
0.08617000000000001	-2.147969486204504
0.08618	-2.147467920682701
0.08619000000000002	-2.1469664416470144
0.08620000000000001	-2.1464650490700854
0.08621000000000001	-2.1459637429245086
0.08622	-2.1454625231829283
0.08623000000000001	-2.1449613898180413
0.08624000000000001	-2.144460342802474
0.08625000000000001	-2.143959382108892
0.08626000000000002	-2.143458507709976
0.08627000000000001	-2.1429577195784226
0.08628000000000001	-2.1424570176869357
0.08629	-2.141956402008234
0.08630000000000002	-2.141455872483663
0.08631000000000001	-2.140955429066312
0.08632000000000001	-2.140455071778449
0.08633000000000002	-2.139954800594629
0.08634000000000001	-2.1394546154876943
0.08635000000000001	-2.138954516430501
0.08636	-2.1384545033959172
0.08637000000000002	-2.137954576356818
0.08638000000000001	-2.1374547352860938
0.08639000000000001	-2.1369549801566396
0.0864	-2.1364553109413658
0.08641000000000001	-2.1359557276131915
0.08642000000000001	-2.1354562301450777
0.08643	-2.134956818509928
0.08644000000000002	-2.1344574926806907
0.08645000000000001	-2.133958252630324
0.08646000000000001	-2.1334590983318162
0.08647	-2.132960029758153
0.08648000000000002	-2.132461046882299
0.08649000000000001	-2.131962149677254
0.08650000000000001	-2.131463338116027
0.08651000000000002	-2.1309646121716384
0.08652000000000001	-2.130465971817117
0.08653000000000001	-2.1299674170255045
0.08654	-2.1294689477698503
0.08655000000000002	-2.1289705640232177
0.08656000000000001	-2.128472265758753
0.08657000000000001	-2.1279740529494826
0.08658	-2.127475925568473
0.08659000000000001	-2.1269778835888244
0.08660000000000001	-2.126479926983649
0.08661	-2.1259820557260762
0.08662000000000002	-2.1254842697892378
0.08663000000000001	-2.124986569146267
0.08664000000000001	-2.1244889537703227
0.08665	-2.1239914236345747
0.08666000000000001	-2.1234939787121783
0.08667000000000001	-2.1229966189763156
0.08668000000000001	-2.122499344400179
0.08669000000000002	-2.1220021549569696
0.08670000000000001	-2.121505050618884
0.08671000000000001	-2.1210080313503266
0.08672	-2.1205110971343943
0.08673000000000002	-2.1200142479443436
0.08674000000000001	-2.119517483753441
0.08675000000000001	-2.1190208045349634
0.08676000000000002	-2.118524210262196
0.08677000000000001	-2.1180277009084754
0.08678000000000001	-2.117531276447072
0.08679	-2.1170349368512986
0.08680000000000002	-2.1165386820944807
0.08681000000000001	-2.1160425121499578
0.08682000000000001	-2.115546426991074
0.08683	-2.1150504265911874
0.08684000000000001	-2.1145545109236643
0.08685000000000001	-2.1140586799619157
0.08686	-2.1135629336792987
0.08687000000000002	-2.113067272049205
0.08688000000000001	-2.112571695045059
0.08689000000000001	-2.1120762026402997
0.0869	-2.111580794808317
0.08691000000000002	-2.1110854715225615
0.08692000000000001	-2.110590232756467
0.08693000000000001	-2.1100950784835253
0.08694000000000002	-2.109600008677178
0.08695000000000001	-2.10910502331089
0.08696000000000001	-2.1086101223581495
0.08697	-2.1081153057924524
0.08698000000000002	-2.1076205735873055
0.08699000000000001	-2.1071259257162267
0.08700000000000001	-2.1066313621527426
0.08701000000000002	-2.1061368828703895
0.08702000000000001	-2.105642487834391
0.08703000000000001	-2.105148177002693
0.08704	-2.1046539503693675
0.08705000000000002	-2.104159807911525
0.08706000000000001	-2.1036657496027877
0.08707000000000001	-2.103171775416803
0.08708	-2.10267788532721
0.08709000000000001	-2.102184079281392
0.08710000000000001	-2.1016903572754417
0.08711	-2.1011967192869285
0.08712000000000002	-2.100703165289561
0.08713000000000001	-2.100209695257056
0.08714000000000001	-2.0997163091631426
0.08715	-2.099223006981562
0.08716000000000002	-2.0987297886860548
0.08717000000000001	-2.098236654250378
0.08718000000000001	-2.0977436036483144
0.08719000000000002	-2.097250636853396
0.08720000000000001	-2.0967577538140123
0.08721000000000001	-2.0962649545296643
0.08722	-2.0957722389723226
0.08723000000000002	-2.0952796071014412
0.08724000000000001	-2.094787058907094
0.08725000000000001	-2.0942945943631455
0.08726000000000002	-2.093802213443468
0.08727000000000001	-2.093309916121946
0.08728000000000001	-2.092817702372499
0.08729	-2.092325572169016
0.08730000000000002	-2.091833525485444
0.08731000000000001	-2.09134156229566
0.08732000000000001	-2.090849682573596
0.08733	-2.0903578862931917
0.08734000000000001	-2.0898661734284003
0.08735000000000001	-2.0893745439531832
0.08736000000000001	-2.0888829978415115
0.08737000000000002	-2.088391535067369
0.08738000000000001	-2.0879001556047814
0.08739000000000001	-2.08740885942771
0.0874	-2.086917646508355
0.08741000000000002	-2.086426516813954
0.08742000000000001	-2.0859354703271604
0.08743000000000001	-2.085444507022023
0.08744000000000002	-2.084953626872603
0.08745000000000001	-2.0844628298529746
0.08746000000000001	-2.0839721159372155
0.08747	-2.0834814850994183
0.08748000000000002	-2.0829909373136823
0.08749000000000001	-2.0825004725541243
0.08750000000000001	-2.082010090794868
0.08751	-2.081519792010031
0.08752000000000001	-2.0810295761737523
0.08753000000000001	-2.0805394432601823
0.08754	-2.0800493932435185
0.08755000000000002	-2.0795594260978976
0.08756000000000001	-2.0790695417974874
0.08757000000000001	-2.078579740316475
0.08758	-2.0780900216290563
0.08759000000000002	-2.077600385709438
0.08760000000000001	-2.0771108325318353
0.08761000000000001	-2.0766213620704743
0.08762000000000002	-2.0761319742995905
0.08763000000000001	-2.0756426691934275
0.08764000000000001	-2.0751534467262416
0.08765	-2.0746643068722963
0.08766000000000002	-2.074175249605878
0.08767000000000001	-2.0736862749012914
0.08768000000000001	-2.073197382732823
0.08769000000000002	-2.0727085730747588
0.08770000000000001	-2.0722198459014
0.08771000000000001	-2.071731201187086
0.08772	-2.0712426389061696
0.08773000000000002	-2.070754159032952
0.08774000000000001	-2.0702657615417963
0.08775000000000001	-2.0697774464022753
0.08776	-2.069289213574509
0.08777000000000001	-2.0688010630519638
0.08778000000000001	-2.0683129948090557
0.08779	-2.067825008820226
0.08780000000000002	-2.0673371050598917
0.08781000000000001	-2.0668492835024987
0.08782000000000001	-2.0663615441225005
0.08783	-2.0658738868943596
0.08784000000000002	-2.065386311792549
0.08785000000000001	-2.064898818791551
0.08786000000000001	-2.064411407865862
0.08787000000000002	-2.063924078982661
0.08788000000000001	-2.0634368321022523
0.08789000000000001	-2.0629496672207503
0.0879	-2.062462584312713
0.08791000000000002	-2.0619755833515265
0.08792000000000001	-2.061488664308465
0.08793000000000001	-2.061001827162601
0.08794000000000002	-2.060515071888533
0.08795000000000001	-2.060028398460867
0.08796000000000001	-2.0595418068542166
0.08797	-2.0590552970432086
0.08798000000000002	-2.0585688690024866
0.08799000000000001	-2.0580825227067123
0.08800000000000001	-2.057596258130511
0.08801	-2.0571100752485423
0.08802000000000001	-2.0566239740354804
0.08803000000000001	-2.0561379544660334
0.08804000000000001	-2.0556520165148826
0.08805000000000002	-2.0551661601567073
0.08806000000000001	-2.0546803853662206
0.08807000000000001	-2.0541946921181378
0.08808	-2.0537090803828417
0.08809000000000002	-2.053223550118935
0.08810000000000001	-2.0527381013189125
0.08811000000000001	-2.052252733953143
0.08812000000000002	-2.051767448003626
0.08813000000000001	-2.05128224344517
0.08814000000000001	-2.0507971202526036
0.08815	-2.050312078400758
0.08816000000000002	-2.049827117864446
0.08817000000000001	-2.049342238618511
0.08818000000000001	-2.0488574406378053
0.08819	-2.0483727238972094
0.08820000000000001	-2.047888088371605
0.08821000000000001	-2.0474035340358427
0.08822	-2.0469190608648105
0.08823000000000002	-2.0464346688334074
0.08824000000000001	-2.0459503579165492
0.08825000000000001	-2.0454661280891524
0.08826	-2.0449819793261534
0.08827000000000002	-2.0444979116024706
0.08828000000000001	-2.044013924877993
0.08829000000000001	-2.043530019140514
0.08830000000000002	-2.043046194367251
0.08831000000000001	-2.042562450533185
0.08832000000000001	-2.042078787613306
0.08833	-2.0415952055826136
0.08834000000000002	-2.0411117044076708
0.08835000000000001	-2.040628284069895
0.08836000000000001	-2.040144944546379
0.08837000000000002	-2.039661685812168
0.08838000000000001	-2.0391785078423177
0.08839000000000001	-2.0386954106118766
0.0884	-2.0382123940959587
0.08841000000000002	-2.0377294582695997
0.08842000000000001	-2.0372466031078855
0.08843000000000001	-2.036763828585912
0.08844	-2.036281134678785
0.08845000000000001	-2.035798521361618
0.08846000000000001	-2.0353159886095487
0.08847000000000001	-2.0348335363977017
0.08848000000000002	-2.0343511646879997
0.08849000000000001	-2.0338688734592214
0.08850000000000001	-2.033386662696189
0.08851	-2.032904532374099
0.08852000000000002	-2.032422482468191
0.08853000000000001	-2.03194051295366
0.08854000000000001	-2.0314586238057135
0.08855000000000002	-2.0309768149995837
0.08856000000000001	-2.030495086510514
0.08857000000000001	-2.0300134383137656
0.08858	-2.029531870384611
0.08859000000000002	-2.0290503826983177
0.08860000000000001	-2.0285689752301574
0.08861000000000001	-2.028087647955402
0.08862000000000002	-2.0276064008493453
0.08863000000000001	-2.0271252338872943
0.08864000000000001	-2.026644147044563
0.08865	-2.026163140296475
0.08866000000000002	-2.0256822135990182
0.08867000000000001	-2.0252013669385356
0.08868000000000001	-2.024720600298801
0.08869	-2.024239913655201
0.08870000000000001	-2.02375930698313
0.08871000000000001	-2.023278780257996
0.08872000000000001	-2.022798333455211
0.08873000000000002	-2.022317966550198
0.08874000000000001	-2.0218376795183888
0.08875000000000001	-2.0213574723352252
0.08876	-2.020877344976171
0.08877000000000002	-2.020397297416703
0.08878000000000001	-2.0199173296322575
0.08879000000000001	-2.019437441598328
0.08880000000000002	-2.018957633286462
0.08881000000000001	-2.0184779046704504
0.08882000000000001	-2.0179982557314533
0.08883	-2.017518686444995
0.08884000000000002	-2.0170391967866137
0.08885000000000001	-2.0165597867316136
0.08886000000000001	-2.016080456253558
0.08887	-2.015601205330232
0.08888000000000001	-2.0151220339372045
0.08889000000000001	-2.014642942050065
0.0889	-2.0141639296444174
0.08891000000000002	-2.0136849966958317
0.08892000000000001	-2.0132061431799126
0.08893000000000001	-2.0127273690722753
0.08894	-2.012248674348542
0.08895000000000002	-2.0117700589843452
0.08896000000000001	-2.0112915229553403
0.08897000000000001	-2.0108130662267327
0.08898000000000002	-2.0103346887711933
0.08899000000000001	-2.0098563905778617
0.08900000000000001	-2.00937817162244
0.08901	-2.0089000318806502
0.08902000000000002	-2.0084219713281786
0.08903000000000001	-2.0079439899407476
0.08904000000000001	-2.0074660876940875
0.08905000000000002	-2.006988264563937
0.08906000000000001	-2.006510520526047
0.08907000000000001	-2.006032855556173
0.08908	-2.005555269630081
0.08909000000000002	-2.005077762723547
0.08910000000000001	-2.004600334812355
0.08911000000000001	-2.0041229858722986
0.08912	-2.003645715879179
0.08913000000000001	-2.0031685248088373
0.08914000000000001	-2.0026914126370787
0.08915000000000001	-2.0022143793397142
0.08916000000000002	-2.0017374248925837
0.08917000000000001	-2.0012605492715543
0.08918000000000001	-2.000783752452496
0.08919	-2.000307034411239
0.08920000000000002	-1.9998303951236864
0.08921000000000001	-1.9993538345438746
0.08922000000000001	-1.9988773526694654
0.08923000000000002	-1.9984009494764758
0.08924000000000001	-1.9979246249408382
0.08925000000000001	-1.997448379038505
0.08926	-1.9969722117454207
0.08927000000000002	-1.9964961230375384
0.08928000000000001	-1.9960201128908281
0.08929000000000001	-1.9955441812812647
0.08930000000000002	-1.9950683281848323
0.08931000000000001	-1.9945925535775286
0.08932000000000001	-1.9941168574353596
0.08933	-1.9936412397213137
0.08934000000000002	-1.9931657004208476
0.08935000000000001	-1.9926902395136046
0.08936000000000001	-1.9922148569756308
0.08937	-1.9917395527829818
0.08938000000000001	-1.9912643269117216
0.08939000000000001	-1.9907891793379249
0.08940000000000001	-1.9903141100376738
0.08941000000000002	-1.989839118987058
0.08942000000000001	-1.9893642061621784
0.08943000000000001	-1.9888893715391505
0.08944	-1.98841461508874
0.08945000000000002	-1.9879399367711623
0.08946000000000001	-1.9874653365838706
0.08947000000000001	-1.9869908145030328
0.08948000000000002	-1.9865163705048265
0.08949000000000001	-1.986042004565444
0.08950000000000001	-1.9855677166559274
0.08951	-1.9850935067537387
0.08952000000000002	-1.9846193748390093
0.08953000000000001	-1.9841453208879714
0.08954000000000001	-1.9836713448768701
0.08955	-1.9831974467819593
0.08956000000000001	-1.9827236265794859
0.08957000000000001	-1.9822498842457161
0.08958	-1.9817762197569266
0.08959000000000002	-1.981302633089398
0.08960000000000001	-1.9808291242194251
0.08961000000000001	-1.9803556931233066
0.08962	-1.9798823397773533
0.08963000000000002	-1.9794090641578825
0.08964000000000001	-1.9789358662412209
0.08965000000000001	-1.9784627460029547
0.08966000000000002	-1.9779897034108598
0.08967000000000001	-1.9775167384506183
0.08968000000000001	-1.977043851098593
0.08969	-1.976571041331158
0.08970000000000002	-1.9760983091206838
0.08971000000000001	-1.9756256544461852
0.08972000000000001	-1.9751530772854535
0.08973000000000002	-1.9746805776148948
0.08974000000000001	-1.9742081554109296
0.08975000000000001	-1.9737358106499825
0.08976	-1.973263543308487
0.08977000000000002	-1.9727913533628867
0.08978000000000001	-1.9723192407896344
0.08979000000000001	-1.9718472055651886
0.0898	-1.9713752476660313
0.08981000000000001	-1.9709033670686502
0.08982000000000001	-1.9704315637495216
0.08983000000000001	-1.969959837685162
0.08984000000000002	-1.9694881888520495
0.08985000000000001	-1.9690166172266848
0.08986000000000001	-1.9685451227673676
0.08987	-1.968073705464273
0.08988000000000002	-1.9676023652985646
0.08989000000000001	-1.9671311022468057
0.08990000000000001	-1.9666599162855782
0.08991000000000002	-1.966188807391452
0.08992000000000001	-1.9657177755410142
0.08993000000000001	-1.9652468207012914
0.08994	-1.9647759428470293
0.08995000000000002	-1.9643051419663329
0.08996000000000001	-1.9638344180358496
0.08997000000000001	-1.9633637710322318
0.08998000000000002	-1.962893200932143
0.08999000000000001	-1.9624227077122547
0.09000000000000001	-1.9619522913492469
0.09001	-1.961481951819808
0.09002000000000002	-1.9610116891006342
0.09003000000000001	-1.9605415031684306
0.09004000000000001	-1.9600713939999117
0.09005	-1.9596013615717993
0.09006000000000002	-1.9591314058608227
0.09007000000000001	-1.9586615268437217
0.09008000000000001	-1.9581917244972444
0.09009000000000002	-1.9577219987981451
0.09010000000000001	-1.9572523497231924
0.09011000000000001	-1.9567827772491877
0.09012	-1.9563132813528799
0.09013000000000002	-1.9558438620110707
0.09014000000000001	-1.9553745192005465
0.09015000000000001	-1.9549052528981445
0.09016000000000002	-1.9544360630806579
0.09017000000000001	-1.953966949724899
0.09018000000000001	-1.9534979128076972
0.09019	-1.953028952305892
0.09020000000000002	-1.9525600681895847
0.09021000000000001	-1.9520912604403444
0.09022000000000001	-1.9516225290371016
0.09023	-1.9511538739370793
0.09024000000000001	-1.950685295131003
0.09025000000000001	-1.9502167926016765
0.09026	-1.9497483663260318
0.09027000000000002	-1.9492800162810107
0.09028000000000001	-1.948811742443565
0.09029000000000001	-1.9483435447906636
0.0903	-1.9478754232992859
0.09031000000000002	-1.9474073779463819
0.09032000000000001	-1.9469394087089376
0.09033000000000001	-1.946471515563942
0.09034000000000002	-1.9460036984883957
0.09035000000000001	-1.9455359574593085
0.09036000000000001	-1.945068292453696
0.09037	-1.9446007034485817
0.09038000000000002	-1.944133190407425
0.09039000000000001	-1.9436657533184634
0.09040000000000001	-1.943198392161174
0.09041000000000002	-1.9427311069126412
0.09042000000000001	-1.9422638975499216
0.09043000000000001	-1.9417967640500842
0.09044	-1.941329706390216
0.09045000000000002	-1.9408627245474166
0.09046000000000001	-1.9403958184987942
0.09047000000000001	-1.9399289882214727
0.09048	-1.9394622336926053
0.09049000000000001	-1.938995554889286
0.09050000000000001	-1.9385289517886564
0.09051000000000001	-1.9380624243678657
0.09052000000000002	-1.9375959726039047
0.09053000000000001	-1.937129596473428
0.09054000000000001	-1.9366632959542853
0.09055	-1.936197071023659
0.09056000000000002	-1.9357309216587375
0.09057000000000001	-1.9352648478367207
0.09058000000000001	-1.9347988495348147
0.09059000000000002	-1.9343329267302547
0.09060000000000001	-1.9338670794002648
0.09061000000000001	-1.9334013075220542
0.09062	-1.9329356110728746
0.09063000000000002	-1.9324699900299613
0.09064000000000001	-1.93200444437057
0.09065000000000001	-1.9315389740719642
0.09066000000000002	-1.9310735790920768
0.09067000000000001	-1.930608259426747
0.09068000000000001	-1.9301430150541148
0.09069	-1.9296778459515012
0.09070000000000002	-1.9292127520962334
0.09071000000000001	-1.9287477334656784
0.09072000000000001	-1.9282827900371804
0.09073	-1.927817921788082
0.09074000000000002	-1.9273531286900616
0.09075000000000001	-1.9268884107097983
0.09076000000000001	-1.9264237678410616
0.09077000000000002	-1.9259592000612524
0.09078000000000001	-1.9254947073477833
0.09079000000000001	-1.9250302896780682
0.0908	-1.9245659470295642
0.09081000000000002	-1.92410167937969
0.09082000000000001	-1.9236374867058723
0.09083000000000001	-1.9231733689855606
0.09084000000000002	-1.9227093261962125
0.09085000000000001	-1.9222453583152945
0.09086000000000001	-1.921781465320281
0.09087	-1.9213176471886537
0.09088000000000002	-1.9208539038979013
0.09089000000000001	-1.9203902354255247
0.09090000000000001	-1.9199266417406222
0.09091	-1.9194631228291061
0.09092000000000001	-1.9189996786685395
0.09093000000000001	-1.9185363092364827
0.09094000000000001	-1.9180730145104714
0.09095000000000002	-1.9176097944680581
0.09096000000000001	-1.9171466490868498
0.09097000000000001	-1.9166835783388332
0.09098	-1.916220582203039
0.09099000000000002	-1.9157576606611624
0.09100000000000001	-1.9152948136908117
0.09101000000000001	-1.9148320412596287
0.09102000000000002	-1.9143693433406588
0.09103000000000001	-1.9139067199261213
0.09104000000000001	-1.9134441709936711
0.09105	-1.9129816965209725
0.09106000000000002	-1.9125192964856967
0.09107000000000001	-1.9120569708655262
0.09108000000000001	-1.9115947196381482
0.09109000000000002	-1.911132542781257
0.09110000000000001	-1.9106704402725592
0.09111000000000001	-1.9102084120897653
0.09112	-1.909746458210603
0.09113000000000002	-1.909284578612829
0.09114000000000001	-1.9088227732741434
0.09115000000000001	-1.908361042172305
0.09116	-1.907899385285066
0.09117000000000001	-1.9074378025901684
0.09118000000000001	-1.9069762940653814
0.09119000000000001	-1.9065148596884787
0.09120000000000002	-1.9060534994372438
0.09121000000000001	-1.9055922132894687
0.09122000000000001	-1.9051310012229528
0.09123	-1.9046698632155021
0.09124000000000002	-1.9042087992449312
0.09125000000000001	-1.903747809289064
0.09126000000000001	-1.9032868933257328
0.09127000000000002	-1.902826051332774
0.09128000000000001	-1.9023652832880362
0.09129000000000001	-1.9019045891693775
0.0913	-1.9014439689546665
0.09131000000000002	-1.9009834226217703
0.09132000000000001	-1.9005229501486118
0.09133000000000001	-1.900062551513046
0.09134000000000002	-1.8996022266929573
0.09135000000000001	-1.899141975666238
0.09136000000000001	-1.8986817984107969
0.09137	-1.8982216949045514
0.09138000000000002	-1.8977616651155562
0.09139000000000001	-1.8973017090221558
0.09140000000000001	-1.8968418266118112
0.09141	-1.896382017862493
0.09142000000000002	-1.8959222827511253
0.09143000000000001	-1.8954626212424677
0.09144000000000001	-1.8950030333288208
0.09145000000000002	-1.8945435189882252
0.09146000000000001	-1.894084078198695
0.09147000000000001	-1.893624710938245
0.09148	-1.8931654171816257
0.09149000000000002	-1.892706196908283
0.09150000000000001	-1.8922470500981439
0.09151000000000001	-1.8917879767292614
0.09152000000000002	-1.8913289767797037
0.09153000000000001	-1.8908700502275453
0.09154000000000001	-1.8904111970508681
0.09155	-1.8899524172277622
0.09156000000000002	-1.8894937107360006
0.09157000000000001	-1.8890350775519873
0.09158000000000001	-1.8885765176558884
0.09159	-1.8881180310236882
0.09160000000000001	-1.8876596176296727
0.09161000000000001	-1.8872012774579612
0.09162000000000001	-1.8867430104867373
0.09163000000000002	-1.8862848166767832
0.09164000000000001	-1.8858266960198495
0.09165000000000001	-1.8853686484979333
0.09166	-1.8849106740892372
0.09167000000000002	-1.884452772771971
0.09168000000000001	-1.8839949445243582
0.09169000000000001	-1.8835371893246526
0.09170000000000002	-1.883079507151051
0.09171000000000001	-1.8826218979817948
0.09172000000000001	-1.8821643617951314
0.09173	-1.8817068985693166
0.09174000000000002	-1.8812495082826137
0.09175000000000001	-1.8807921909132952
0.09176000000000001	-1.8803349464396388
0.09177000000000002	-1.87987777483994
0.09178000000000001	-1.8794206760925187
0.09179000000000001	-1.8789636501730038
0.0918	-1.8785066970414133
0.09181000000000002	-1.8780498166970492
0.09182000000000001	-1.8775930091182598
0.09183000000000001	-1.8771362742834004
0.09184	-1.8766796121708342
0.09185000000000001	-1.8762230227589323
0.09186000000000001	-1.875766506026073
0.09187000000000001	-1.8753100619506444
0.09188000000000002	-1.8748536905110507
0.09189000000000001	-1.8743973916856826
0.09190000000000001	-1.8739411654529488
0.09191	-1.8734850117912654
0.09192000000000002	-1.8730289306790855
0.09193000000000001	-1.8725729220948164
0.09194000000000001	-1.8721169860168945
0.09195000000000002	-1.8716611224237647
0.09196000000000001	-1.8712053312938848
0.09197000000000001	-1.8707496126057153
0.09198	-1.8702939663377276
0.09199000000000002	-1.8698383924684006
0.09200000000000001	-1.869382890976237
0.09201000000000001	-1.8689274618397382
0.09202000000000002	-1.8684721050373803
0.09203000000000001	-1.8680168205476688
0.09204000000000001	-1.8675616083491184
0.09205	-1.8671064684202892
0.09206000000000002	-1.8666514007396917
0.09207000000000001	-1.8661964052858486
0.09208000000000001	-1.8657414820373053
0.09209	-1.8652866309726155
0.09210000000000002	-1.8648318520683222
0.09211000000000001	-1.8643771452885027
0.09212000000000001	-1.8639225106282904
0.09213000000000002	-1.8634679480662903
0.09214000000000001	-1.8630134575811161
0.09215000000000001	-1.8625590391513875
0.09216	-1.8621046927557316
0.09217000000000002	-1.8616504183727969
0.09218000000000001	-1.861196215981214
0.09219000000000001	-1.8607420855596326
0.09220000000000002	-1.86028802708671
0.09221000000000001	-1.859834040541112
0.09222000000000001	-1.8593801259015361
0.09223	-1.8589262831466455
0.09224000000000002	-1.8584725122551193
0.09225000000000001	-1.8580188132056554
0.09226000000000001	-1.8575651859769562
0.09227	-1.857111630547731
0.09228000000000001	-1.8566581468938574
0.09229000000000001	-1.856204734986071
0.09230000000000001	-1.855751394810627
0.09231000000000002	-1.8552981263496138
0.09232000000000001	-1.8548449295817928
0.09233000000000001	-1.8543918044859322
0.09234	-1.8539387510408067
0.09235000000000002	-1.8534857692252005
0.09236000000000001	-1.8530328590179035
0.09237000000000001	-1.8525800203977154
0.09238000000000002	-1.8521272533434412
0.09239000000000001	-1.8516745578338933
0.09240000000000001	-1.851221933847894
0.09241	-1.8507693813642865
0.09242000000000002	-1.8503169003619289
0.09243000000000001	-1.8498644908196564
0.09244000000000001	-1.8494121527163159
0.09245000000000002	-1.848959886030737
0.09246000000000001	-1.848507690741798
0.09247000000000001	-1.848055566821823
0.09248	-1.8476035142480465
0.09249000000000002	-1.8471515330075623
0.09250000000000001	-1.8466996230792727
0.09251000000000001	-1.8462477844321543
0.09252	-1.845796017044717
0.09253000000000002	-1.845344320906303
0.09254000000000001	-1.8448926959958325
0.09255000000000001	-1.8444411422922589
0.09256000000000002	-1.843989659774544
0.09257000000000001	-1.84353824842166
0.09258000000000001	-1.8430869081924555
0.09259	-1.8426356390835834
0.09260000000000002	-1.8421844410765655
0.09261000000000001	-1.8417333141504244
0.09262000000000001	-1.8412822582841888
0.09263000000000002	-1.8408312734568952
0.09264000000000001	-1.8403803596475885
0.09265000000000001	-1.8399295168353205
0.09266	-1.8394787449991477
0.09267000000000002	-1.8390280441181373
0.09268000000000001	-1.8385774141713642
0.09269000000000001	-1.8381268551379075
0.09270000000000002	-1.8376763669968557
0.09271000000000001	-1.837225949727305
0.09272000000000001	-1.8367756033083569
0.09273	-1.8363253277191225
0.09274000000000002	-1.8358751229387191
0.09275000000000001	-1.8354249889463234
0.09276000000000001	-1.8349749257210177
0.09277	-1.834524933241951
0.09278000000000002	-1.8340750114882969
0.09279000000000001	-1.83362516043917
0.09280000000000001	-1.8331753800737305
0.09281000000000002	-1.8327256703711465
0.09282000000000001	-1.8322760313106112
0.09283000000000001	-1.8318264628576997
0.09284	-1.8313769650010017
0.09285000000000002	-1.830927537723964
0.09286000000000001	-1.8304781810058248
0.09287000000000001	-1.8300288948258239
0.09288000000000002	-1.8295796791631798
0.09289000000000001	-1.8291305339971413
0.09290000000000001	-1.8286814593069611
0.09291	-1.8282324550719007
0.09292000000000002	-1.8277835212712272
0.09293000000000001	-1.827334657884219
0.09294000000000001	-1.8268858648901571
0.09295	-1.8264371422683316
0.09296000000000001	-1.825988489998041
0.09297000000000001	-1.8255399080585901
0.09298000000000001	-1.82509139642929
0.09299000000000002	-1.8246429550825922
0.09300000000000001	-1.8241945840041245
0.09301000000000001	-1.8237462831738158
0.09302	-1.8232980525710158
0.09303000000000002	-1.8228498921750806
0.09304000000000001	-1.8224018019653874
0.09305000000000001	-1.821953781921298
0.09306000000000002	-1.821505832022205
0.09307000000000001	-1.8210579522475112
0.09308000000000001	-1.8206101425765917
0.09309	-1.8201624029888333
0.09310000000000002	-1.8197147334636417
0.09311000000000001	-1.8192671339804327
0.09312000000000001	-1.818819604518642
0.09313000000000002	-1.8183721450577008
0.09314000000000001	-1.8179247555770577
0.09315000000000001	-1.817477436056137
0.09316	-1.8170301864743785
0.09317000000000002	-1.8165830068112392
0.09318000000000001	-1.816135897046185
0.09319000000000001	-1.8156888571586864
0.0932	-1.815241887128224
0.09321000000000002	-1.8147949869342819
0.09322000000000001	-1.8143481565563553
0.09323000000000001	-1.8139013959739443
0.09324000000000002	-1.813454705166556
0.09325000000000001	-1.8130080841137057
0.09326000000000001	-1.812561532790556
0.09327	-1.8121150511804638
0.09328000000000002	-1.8116686392635022
0.09329000000000001	-1.811222297019237
0.09330000000000001	-1.81077602442721
0.09331000000000002	-1.8103298214669679
0.09332000000000001	-1.8098836881180789
0.09333000000000001	-1.809437624360125
0.09334	-1.8089916301726796
0.09335000000000002	-1.8085457055353267
0.09336000000000001	-1.8080998504115435
0.09337000000000001	-1.8076540647914638
0.09338000000000002	-1.807208348660346
0.09339000000000001	-1.806762701992658
0.09340000000000001	-1.806317124758922
0.09341	-1.80587161695312
0.09342000000000002	-1.8054261785549381
0.09343000000000001	-1.8049808095440643
0.09344000000000001	-1.8045355099001668
0.09345	-1.8040902796029403
0.09346000000000002	-1.8036451186320852
0.09347000000000001	-1.803200026967312
0.09348000000000001	-1.8027550045883378
0.09349000000000002	-1.8023100514748929
0.09350000000000001	-1.8018651676067152
0.09351000000000001	-1.8014203529635444
0.09352	-1.8009756075112944
0.09353000000000002	-1.8005309312432192
0.09354000000000001	-1.8000863241394107
0.09355000000000001	-1.7996417861715914
0.09356000000000002	-1.7991973173185456
0.09357000000000001	-1.7987529175691581
0.09358000000000001	-1.7983085869032414
0.09359	-1.7978643252981965
0.09360000000000002	-1.7974201327298691
0.09361000000000001	-1.796976009184506
0.09362000000000001	-1.7965319546419602
0.09363	-1.7960879690820764
0.09364000000000001	-1.79564405248471
0.09365000000000001	-1.795200204829727
0.09366000000000001	-1.7947564260970046
0.09367000000000002	-1.7943127162664163
0.09368000000000001	-1.7938690753155795
0.09369000000000001	-1.793425503221779
0.0937	-1.7929819999698136
0.09371000000000002	-1.792538565539599
0.09372000000000001	-1.7920951999111365
0.09373000000000001	-1.7916519030642983
0.09374000000000002	-1.7912086749789988
0.09375000000000001	-1.7907655156351814
0.09376000000000001	-1.7903224250127967
0.09377	-1.7898794030918006
0.09378000000000002	-1.789436449852158
0.09379000000000001	-1.788993565273839
0.09380000000000001	-1.7885507493368222
0.09381000000000002	-1.7881080020210907
0.09382000000000001	-1.7876653233066386
0.09383000000000001	-1.787222713173463
0.09384	-1.7867801716015697
0.09385000000000002	-1.7863376985709705
0.09386000000000001	-1.785895294061693
0.09387000000000001	-1.7854529580537863
0.09388	-1.7850106905272527
0.09389000000000002	-1.7845684914621316
0.09390000000000001	-1.7841263608384714
0.09391000000000001	-1.783684298636334
0.09392000000000002	-1.7832423048357735
0.09393000000000001	-1.7828003794168552
0.09394000000000001	-1.7823585223596534
0.09395	-1.7819167336442499
0.09396000000000002	-1.7814750132507315
0.09397000000000001	-1.781033361159195
0.09398000000000001	-1.7805917773497417
0.09399000000000002	-1.78015026180248
0.09400000000000001	-1.7797088144975275
0.09401000000000001	-1.7792674354150055
0.09402	-1.778826124535055
0.09403000000000002	-1.77838488183782
0.09404000000000001	-1.7779437073034525
0.09405000000000001	-1.7775026009120884
0.09406000000000002	-1.7770615626438717
0.09407000000000001	-1.7766205924789666
0.09408000000000001	-1.776179690397543
0.09409000000000001	-1.7757388563797802
0.09410000000000002	-1.77529809040586
0.09411000000000001	-1.774857392455976
0.09412000000000001	-1.7744167625103353
0.09413	-1.7739762005491446
0.09414000000000002	-1.7735357065386224
0.09415000000000001	-1.7730952804661344
0.09416000000000001	-1.7726549223188006
0.09417000000000002	-1.7722146320768741
0.09418000000000001	-1.7717744097206163
0.09419000000000001	-1.7713342552302926
0.0942	-1.7708941685861954
0.09421000000000002	-1.770454149768591
0.09422000000000001	-1.7700141987577631
0.09423000000000001	-1.7695743155340422
0.09424000000000002	-1.7691345000776917
0.09425000000000001	-1.768694752369018
0.09426000000000001	-1.7682550723883357
0.09427	-1.7678154601075564
0.09428000000000002	-1.7673759154864654
0.09429000000000001	-1.7669364385344328
0.09430000000000001	-1.766497029231833
0.09431	-1.766057687559047
0.09432000000000001	-1.765618413496472
0.09433000000000001	-1.7651792070245158
0.09434000000000001	-1.7647400681235585
0.09435000000000002	-1.7643009967740082
0.09436000000000001	-1.763861992956296
0.09437000000000001	-1.7634230566508522
0.09438	-1.76298418783286
0.09439000000000002	-1.7625453864863456
0.09440000000000001	-1.7621066525934055
0.09441000000000001	-1.7616679861344964
0.09442000000000002	-1.7612293870900817
0.09443000000000001	-1.7607908554406326
0.09444000000000001	-1.7603523911666255
0.09445	-1.7599139942485447
0.09446000000000002	-1.7594756646668794
0.09447000000000001	-1.7590374024021287
0.09448000000000001	-1.7585992074347954
0.09449000000000002	-1.7581610797453993
0.09450000000000001	-1.757723019314451
0.09451000000000001	-1.7572850261224715
0.09452	-1.7568471001499923
0.09453000000000002	-1.7564092413775483
0.09454000000000001	-1.7559714497856864
0.09455000000000001	-1.7555337253549559
0.09456	-1.7550960680568142
0.09457000000000002	-1.754658477876495
0.09458000000000001	-1.75422095479903
0.09459000000000001	-1.7537834988050267
0.09460000000000002	-1.7533461098750542
0.09461000000000001	-1.7529087879897038
0.09462000000000001	-1.7524715331295893
0.09463	-1.7520343452753309
0.09464000000000002	-1.751597224407527
0.09465000000000001	-1.7511601705068116
0.09466000000000001	-1.750723183553818
0.09467000000000002	-1.7502862635291714
0.09468000000000001	-1.749849410413522
0.09469000000000001	-1.7494126241875483
0.0947	-1.7489759048318745
0.09471000000000002	-1.7485392523271635
0.09472000000000001	-1.7481026666540875
0.09473000000000001	-1.7476661477933233
0.09474000000000002	-1.7472296957255595
0.09475000000000001	-1.7467933104314834
0.09476000000000001	-1.7463569918917905
0.09477000000000001	-1.745920740087185
0.09478000000000002	-1.745484554998387
0.09479000000000001	-1.7450484366061052
0.09480000000000001	-1.744612384891062
0.09481	-1.7441763998339865
0.09482000000000002	-1.7437404814156166
0.09483000000000001	-1.7433046296166967
0.09484000000000001	-1.7428688444179756
0.09485000000000002	-1.7424331258002104
0.09486000000000001	-1.7419974737441655
0.09487000000000001	-1.7415618882306103
0.09488	-1.7411263692403216
0.09489000000000002	-1.740690916754082
0.09490000000000001	-1.7402555307486236
0.09491000000000001	-1.7398202112044048
0.09492000000000002	-1.7393849580930565
0.09493000000000001	-1.7389497714025668
0.09494000000000001	-1.738514651120217
0.09495	-1.7380795972268759
0.09496000000000002	-1.737644609703385
0.09497000000000001	-1.7372096885305912
0.09498000000000001	-1.7367748336893587
0.09499	-1.736340045159651
0.09500000000000001	-1.7359053229084198
0.09501000000000001	-1.735470666931459
0.09502000000000001	-1.735036077209647
0.09503000000000002	-1.7346015537215205
0.09504000000000001	-1.7341670964480964
0.09505000000000001	-1.7337327053725877
0.09506	-1.7332983804759305
0.09507000000000002	-1.732864121737405
0.09508000000000001	-1.7324299291347125
0.09509000000000001	-1.731995802653738
0.09510000000000002	-1.7315617422754512
0.09511000000000001	-1.7311277479808296
0.09512000000000001	-1.7306938197508561
0.09513	-1.7302599575665196
0.09514000000000002	-1.7298261614088162
0.09515000000000001	-1.7293924312560227
0.09516000000000001	-1.7289587670766067
0.09517000000000002	-1.728525168866886
0.09518000000000001	-1.7280916366079062
0.09519000000000001	-1.7276581702807114
0.0952	-1.7272247698663392
0.09521000000000002	-1.726791435345844
0.09522000000000001	-1.7263581667003005
0.09523000000000001	-1.7259249639107803
0.09524	-1.725491826958341
0.09525000000000002	-1.7250587558240633
0.09526000000000001	-1.7246257504890354
0.09527000000000001	-1.7241928109343503
0.09528000000000002	-1.7237599371411072
0.09529000000000001	-1.723327129090414
0.09530000000000001	-1.7228943867633824
0.09531	-1.7224617101411495
0.09532000000000002	-1.722029099204841
0.09533000000000001	-1.7215965539355984
0.09534000000000001	-1.721164074314543
0.09535000000000002	-1.7207316603228098
0.09536000000000001	-1.7202993119415595
0.09537000000000001	-1.7198670291519396
0.09538	-1.7194348119351135
0.09539000000000002	-1.7190026602722497
0.09540000000000001	-1.7185705741445272
0.09541000000000001	-1.718138553533128
0.09542000000000002	-1.7177065984192637
0.09543000000000001	-1.7172747087841147
0.09544000000000001	-1.7168428846088766
0.09545000000000001	-1.7164111258747572
0.09546000000000002	-1.715979432562972
0.09547000000000001	-1.7155478046547432
0.09548000000000001	-1.7151162421310648
0.09549	-1.714684744972878
0.09550000000000002	-1.7142533131619493
0.09551000000000001	-1.7138219466795266
0.09552000000000001	-1.7133906455068773
0.09553000000000002	-1.7129594096252596
0.09554000000000001	-1.712528239015928
0.09555000000000001	-1.712097133660154
0.09556	-1.7116660935392156
0.09557000000000002	-1.7112351186343986
0.09558000000000001	-1.710804208926995
0.09559000000000001	-1.7103733643983028
0.09560000000000002	-1.7099425850227632
0.09561000000000001	-1.7095118707824053
0.09562000000000001	-1.709081221664714
0.09563	-1.708650637651032
0.09564000000000002	-1.7082201187226873
0.09565000000000001	-1.7077896648610487
0.09566000000000001	-1.7073592760474552
0.09567	-1.7069289522632591
0.09568000000000002	-1.7064986934898303
0.09569000000000001	-1.7060684997085167
0.09570000000000001	-1.705638370885911
0.09571000000000002	-1.705208307013742
0.09572000000000001	-1.7047783080636127
0.09573000000000001	-1.7043483740303893
0.09574	-1.703918504896367
0.09575000000000002	-1.7034887006429889
0.09576000000000001	-1.7030589612517046
0.09577000000000001	-1.7026292866989123
0.09578000000000002	-1.702199676969877
0.09579000000000001	-1.7017701320473435
0.09580000000000001	-1.7013406519127936
0.09581	-1.700911236547716
0.09582000000000002	-1.700481885933626
0.09583000000000001	-1.7000526000520162
0.09584000000000001	-1.699623378884389
0.09585000000000002	-1.6991942224122678
0.09586000000000001	-1.698765130617154
0.09587000000000001	-1.6983361034805715
0.09588	-1.6979071409840538
0.09589000000000002	-1.6974782431091369
0.09590000000000001	-1.697049409837366
0.09591000000000001	-1.6966206411502922
0.09592	-1.6961919370294714
0.09593000000000002	-1.6957632974564698
0.09594000000000001	-1.6953347224128608
0.09595000000000001	-1.6949062118802132
0.09596000000000002	-1.6944777658401062
0.09597000000000001	-1.6940493842741426
0.09598000000000001	-1.6936210671639258
0.09599	-1.6931928144910322
0.09600000000000002	-1.692764626237068
0.09601000000000001	-1.6923365023836463
0.09602000000000001	-1.6919084429123854
0.09603000000000002	-1.691480447800331
0.09604000000000001	-1.6910525170210293
0.09605000000000001	-1.690624650568817
0.09606	-1.6901968484253505
0.09607000000000002	-1.689769110572293
0.09608000000000001	-1.6893414369913138
0.09609000000000001	-1.6889138276640887
0.09610000000000002	-1.688486282572298
0.09611000000000001	-1.6880588016976306
0.09612000000000001	-1.6876313850217985
0.09613000000000001	-1.6872040325264916
0.09614000000000002	-1.6867767441934058
0.09615000000000001	-1.6863495200042564
0.09616000000000001	-1.68592235994076
0.09617	-1.685495263984641
0.09618000000000002	-1.6850682321176305
0.09619000000000001	-1.6846412643214659
0.09620000000000001	-1.6842143605778919
0.09621000000000002	-1.6837875208611757
0.09622000000000001	-1.683360745159948
0.09623000000000001	-1.6829340334565925
0.09624	-1.6825073857328872
0.09625000000000002	-1.682080801970602
0.09626000000000001	-1.6816542821515148
0.09627000000000001	-1.6812278262574385
0.09628000000000002	-1.6808014342701452
0.09629000000000001	-1.680375106171443
0.09630000000000001	-1.6799488419431579
0.09631	-1.6795226415670752
0.09632000000000002	-1.6790965050250144
0.09633000000000001	-1.6786704322988026
0.09634000000000001	-1.6782444233702787
0.09635	-1.6778184782212762
0.09636000000000002	-1.677392596833635
0.09637000000000001	-1.6769667791892064
0.09638000000000001	-1.676541025269847
0.09639000000000002	-1.6761153350574258
0.09640000000000001	-1.6756897085338316
0.09641000000000001	-1.675264145680911
0.09642	-1.6748386464805682
0.09643000000000002	-1.6744132109146708
0.09644000000000001	-1.673987838952129
0.09645000000000001	-1.673562530586292
0.09646000000000002	-1.6731372857982132
0.09647000000000001	-1.672712104568619
0.09648000000000001	-1.6722869868656993
0.09649	-1.6718619326877395
0.09650000000000002	-1.6714369420178108
0.09651000000000001	-1.6710120148378982
0.09652000000000001	-1.6705871511299817
0.09653000000000002	-1.6701623508760486
0.09654000000000001	-1.6697376140580957
0.09655000000000001	-1.6693129406581242
0.09656	-1.6688883306581421
0.09657000000000002	-1.6684637840401642
0.09658000000000001	-1.6680393007862104
0.09659000000000001	-1.6676148808783078
0.0966	-1.667190524298488
0.09661000000000002	-1.6667662310287927
0.09662000000000001	-1.666342001051294
0.09663000000000001	-1.6659178343480108
0.09664000000000002	-1.665493730894146
0.09665000000000001	-1.6650696906729883
0.09666000000000001	-1.664645713672255
0.09667	-1.6642217998740267
0.09668000000000002	-1.6637979492603907
0.09669000000000001	-1.6633741618134537
0.09670000000000001	-1.6629504375153157
0.09671000000000002	-1.662526776348066
0.09672000000000001	-1.6621031782938438
0.09673000000000001	-1.6616796433347387
0.09674	-1.6612561714528737
0.09675000000000002	-1.6608327626303845
0.09676000000000001	-1.660409416849426
0.09677000000000001	-1.6599861340921265
0.09678000000000002	-1.6595629143406212
0.09679000000000001	-1.6591397575770594
0.09680000000000001	-1.658716663781417
0.09681000000000001	-1.6582936329358098
0.09682000000000002	-1.6578706650246429
0.09683000000000001	-1.6574477600300948
0.09684000000000001	-1.657024917934347
0.09685	-1.6566021387195897
0.09686000000000002	-1.6561794223680173
0.09687000000000001	-1.6557567688618327
0.09688000000000001	-1.6553341781832411
0.09689000000000002	-1.6549116503144565
0.09690000000000001	-1.654489185237704
0.09691000000000001	-1.6540667829269597
0.09692	-1.6536444433643527
0.09693000000000002	-1.653222166540503
0.09694000000000001	-1.6527999524376984
0.09695000000000001	-1.6523778010381673
0.09696000000000002	-1.6519557123241442
0.09697000000000001	-1.6515336862759047
0.09698000000000001	-1.65111172287776
0.09699	-1.6506898221119968
0.09700000000000002	-1.650267983960905
0.09701000000000001	-1.649846208406787
0.09702000000000001	-1.6494244954319635
0.09703	-1.6490028450187217
0.09704000000000002	-1.6485812571493763
0.09705000000000001	-1.6481597318062557
0.09706000000000001	-1.6477382689716853
0.09707000000000002	-1.6473168686279918
0.09708000000000001	-1.6468955307575155
0.09709000000000001	-1.6464742553426104
0.0971	-1.646053042365616
0.09711000000000002	-1.6456318918089003
0.09712000000000001	-1.6452108036548643
0.09713000000000001	-1.6447897778858263
0.09714000000000002	-1.6443688144841593
0.09715000000000001	-1.643947913431907
0.09716000000000001	-1.6435270746936208
0.09717	-1.6431062982686286
0.09718000000000002	-1.6426855841406351
0.09719000000000001	-1.6422649322920684
0.09720000000000001	-1.6418443427053597
0.09721000000000002	-1.6414238153628877
0.09722000000000001	-1.6410033502470616
0.09723000000000001	-1.6405829473404268
0.09724000000000001	-1.6401626066254398
0.09725000000000002	-1.6397423280810097
0.09726000000000001	-1.639322111678986
0.09727000000000001	-1.6389019574160566
0.09728	-1.638481865274718
0.09729000000000002	-1.6380618352374716
0.09730000000000001	-1.6376418672868456
0.09731000000000001	-1.6372219614053456
0.09732000000000002	-1.6368021175754959
0.09733000000000001	-1.6363823357798088
0.09734000000000001	-1.6359626160008143
0.09735	-1.6355429582210492
0.09736000000000002	-1.635123362423057
0.09737000000000001	-1.63470382858939
0.09738000000000001	-1.634284356702607
0.09739000000000002	-1.6338649467452604
0.09740000000000001	-1.6334455986999172
0.09741000000000001	-1.6330263125491484
0.09742	-1.6326070882755324
0.09743000000000002	-1.6321879258616523
0.09744000000000001	-1.6317688252900986
0.09745000000000001	-1.6313497865434647
0.09746000000000002	-1.630930809604352
0.09747000000000001	-1.6305118944553767
0.09748000000000001	-1.630093041079166
0.09749000000000001	-1.6296742494583143
0.09750000000000002	-1.6292555195754441
0.09751000000000001	-1.6288368514084643
0.09752000000000001	-1.6284182449417126
0.09753	-1.62799970016086
0.09754000000000002	-1.6275812170485784
0.09755000000000001	-1.6271627955875057
0.09756000000000001	-1.626744435760298
0.09757000000000002	-1.6263261375496227
0.09758000000000001	-1.6259079009381847
0.09759000000000001	-1.6254897259086318
0.0976	-1.6250716124436464
0.09761000000000002	-1.6246535605259327
0.09762000000000001	-1.6242355701381823
0.09763000000000001	-1.6238176412630867
0.09764000000000002	-1.6233997738833508
0.09765000000000001	-1.622981967981689
0.09766000000000001	-1.6225642235408255
0.09767	-1.622146540543482
0.09768000000000002	-1.6217289189635506
0.09769000000000001	-1.6213113587894676
0.09770000000000001	-1.6208938600071308
0.09771	-1.6204764225992936
0.09772000000000002	-1.6200590465487157
0.09773000000000001	-1.6196417318381628
0.09774000000000001	-1.6192244784504062
0.09775000000000002	-1.6188072863682224
0.09776000000000001	-1.6183901555743987
0.09777000000000001	-1.617973086051726
0.09778	-1.6175560777829912
0.09779000000000002	-1.6171391307374972
0.09780000000000001	-1.6167222449091245
0.09781000000000001	-1.6163054202831466
0.09782000000000002	-1.6158886568423976
0.09783000000000001	-1.6154719545697325
0.09784000000000001	-1.6150553134479884
0.09785	-1.6146387334556533
0.09786000000000002	-1.6142222145786684
0.09787000000000001	-1.613805756801159
0.09788000000000001	-1.6133893600926912
0.09789000000000002	-1.612973024449374
0.09790000000000001	-1.6125567498542401
0.09791000000000001	-1.6121405362901848
0.09792000000000001	-1.6117243837400967
0.09793000000000002	-1.6113082921868858
0.09794000000000001	-1.610892261613472
0.09795000000000001	-1.6104762920027884
0.09796	-1.6100603833377736
0.09797000000000002	-1.6096445356013604
0.09798000000000001	-1.6092287487764823
0.09799000000000001	-1.608813022846082
0.09800000000000002	-1.6083973577931123
0.09801000000000001	-1.6079817536005323
0.09802000000000001	-1.607566210251307
0.09803	-1.607150727719066
0.09804000000000002	-1.6067353059884204
0.09805000000000001	-1.6063199450501042
0.09806000000000001	-1.6059046448871184
0.09807000000000002	-1.6054894054824738
0.09808000000000001	-1.605074226819186
0.09809000000000001	-1.604659108880274
0.0981	-1.6042440516487655
0.09811000000000002	-1.6038290551076904
0.09812000000000001	-1.6034141192400873
0.09813000000000001	-1.602999244028999
0.09814000000000002	-1.6025844294574734
0.09815000000000002	-1.602169675508565
0.09816000000000001	-1.6017549821653336
0.09817000000000001	-1.6013403494108458
0.09818000000000002	-1.6009257772281704
0.09819000000000001	-1.6005112656003986
0.09820000000000001	-1.6000968145106174
0.09821	-1.5996824239419165
0.09822000000000002	-1.5992680938773958
0.09823000000000001	-1.5988538243001285
0.09824000000000001	-1.5984396151932219
0.09825000000000002	-1.598025466539777
0.09826000000000001	-1.597611378322909
0.09827000000000001	-1.5971973505257377
0.09828	-1.5967833831313891
0.09829000000000002	-1.5963694761229936
0.09830000000000001	-1.5959556294836903
0.09831000000000001	-1.5955418431966202
0.09832000000000002	-1.595128117244932
0.09833000000000001	-1.5947144516117793
0.09834000000000001	-1.5943008462803223
0.09835	-1.5938873012337358
0.09836000000000002	-1.5934738164551858
0.09837000000000001	-1.5930603919278428
0.09838000000000001	-1.592647027634895
0.09839	-1.5922337235595398
0.09840000000000002	-1.5918204796849509
0.09841000000000001	-1.591407295994327
0.09842000000000001	-1.5909941724708725
0.09843000000000002	-1.5905811090977946
0.09844000000000001	-1.5901681058583101
0.09845000000000001	-1.5897551627356379
0.09846	-1.5893422797130043
0.09847000000000002	-1.588929456773645
0.09848000000000001	-1.5885166939007997
0.09849000000000001	-1.5881039910777033
0.09850000000000002	-1.5876913482876123
0.09851000000000001	-1.587278765513788
0.09852000000000001	-1.5868662427394777
0.09853	-1.5864537799479472
0.09854000000000002	-1.5860413771195165
0.09855000000000001	-1.585629034238033
0.09856000000000001	-1.5852167512891808
0.09857000000000002	-1.584804528252668
0.09858000000000001	-1.584392365114737
0.09859000000000001	-1.5839802618574286
0.09860000000000001	-1.583568218454969
0.09861000000000002	-1.5831562349016863
0.09862000000000001	-1.5827443111809183
0.09863000000000001	-1.5823324472760056
0.09864	-1.581920643170295
0.09865000000000002	-1.5815088988471395
0.09866000000000001	-1.5810972142850281
0.09867000000000001	-1.5806855894617622
0.09868000000000002	-1.580274024371174
0.09869000000000001	-1.579862518996651
0.09870000000000001	-1.5794510733215852
0.09871	-1.5790396873282775
0.09872000000000002	-1.578628360990832
0.09873000000000001	-1.5782170943030707
0.09874000000000001	-1.5778058872484129
0.09875000000000002	-1.5773947398102823
0.09876000000000001	-1.5769836519721128
0.09877000000000001	-1.5765726237173394
0.09878	-1.576161655029404
0.09879000000000002	-1.5757507458917532
0.09880000000000001	-1.575339896287859
0.09881000000000001	-1.5749291061810637
0.09882000000000002	-1.5745183755713106
0.09883000000000002	-1.5741077044457474
0.09884000000000001	-1.5736970927878675
0.09885000000000001	-1.5732865405811691
0.09886000000000002	-1.5728760478091863
0.09887000000000001	-1.5724656144553983
0.09888000000000001	-1.5720552405033357
0.09889	-1.571644925936501
0.09890000000000002	-1.5712346707384182
0.09891000000000001	-1.5708244748926412
0.09892000000000001	-1.5704143383826916
0.09893000000000002	-1.5700042611921006
0.09894000000000001	-1.5695942433044163
0.09895000000000001	-1.5691842847031887
0.09896	-1.5687743853719758
0.09897000000000002	-1.568364545294339
0.09898000000000001	-1.567954764453848
0.09899000000000001	-1.5675450428340738
0.09900000000000002	-1.5671353804185957
0.09901000000000001	-1.5667257771909981
0.09902000000000001	-1.5663162331348701
0.09903	-1.5659067482338056
0.09904000000000002	-1.5654973224714046
0.09905000000000001	-1.5650879558312785
0.09906000000000001	-1.5646786482970327
0.09907	-1.5642693998522834
0.09908000000000002	-1.5638602104806507
0.09909000000000001	-1.5634510801657633
0.09910000000000001	-1.563042008891284
0.09911000000000002	-1.5626329966408175
0.09912000000000001	-1.5622240433980077
0.09913000000000001	-1.561815149146502
0.09914	-1.5614063138699537
0.09915000000000002	-1.5609975375520202
0.09916000000000001	-1.5605888201763678
0.09917000000000001	-1.560180161726667
0.09918000000000002	-1.5597715621866228
0.09919000000000001	-1.5593630215398895
0.09920000000000001	-1.5589545397701445
0.09921	-1.5585461168610797
0.09922000000000002	-1.558137752796389
0.09923000000000001	-1.5577294475577603
0.09924000000000001	-1.5573212011278008
0.09925000000000002	-1.5569130134933515
0.09926000000000001	-1.5565048846381377
0.09927000000000001	-1.5560968145459149
0.09928000000000001	-1.555688803200393
0.09929000000000002	-1.5552808505853075
0.09930000000000001	-1.554872956684405
0.09931000000000001	-1.5544651214767982
0.09932	-1.5540573449431572
0.09933000000000002	-1.553649627075
0.09934000000000001	-1.5532419678561078
0.09935000000000001	-1.552834367270266
0.09936000000000002	-1.552426825301265
0.09937000000000001	-1.5520193419329018
0.09938000000000001	-1.5516119171489817
0.09939	-1.5512045509333194
0.09940000000000002	-1.5507972432697381
0.09941000000000001	-1.550389994142042
0.09942000000000001	-1.5499828035340424
0.09943000000000002	-1.5495756714295674
0.09944000000000001	-1.5491685978124499
0.09945000000000001	-1.5487615826665289
0.09946	-1.548354625975646
0.09947000000000002	-1.5479477277236509
0.09948000000000001	-1.547540887894398
0.09949000000000001	-1.547134106471752
0.09950000000000002	-1.546727383439596
0.09951000000000002	-1.5463207187817751
0.09952000000000001	-1.5459141124821647
0.09953000000000001	-1.5455075645246439
0.09954000000000002	-1.545101074879678
0.09955000000000001	-1.5446946435433235
0.09956000000000001	-1.5442882705007683
0.09957	-1.543881955735926
0.09958000000000002	-1.5434756992246026
0.09959000000000001	-1.5430695009512203
0.09960000000000001	-1.5426633609073623
0.09961000000000002	-1.5422572790769784
0.09962000000000001	-1.5418512554440276
0.09963000000000001	-1.5414452899924915
0.09964	-1.5410393827063091
0.09965000000000002	-1.5406335335694694
0.09966000000000001	-1.5402277425642494
0.09967000000000001	-1.539822009676072
0.09968000000000002	-1.5394163348891603
0.09969000000000001	-1.5390107181875203
0.09970000000000001	-1.5386051595551387
0.09971000000000001	-1.53819965897601
0.09972000000000002	-1.5377942164341387
0.09973000000000001	-1.5373888319135378
0.09974000000000001	-1.5369835053982228
0.09975	-1.5365782368653267
0.09976000000000002	-1.536173026301644
0.09977000000000001	-1.535767873695349
0.09978000000000001	-1.5353627790304838
0.09979000000000002	-1.5349577422910974
0.09980000000000001	-1.534552763461244
0.09981000000000001	-1.5341478425249921
0.09982	-1.5337429794664166
0.09983000000000002	-1.5333381742695646
0.09984000000000001	-1.5329334269185118
0.09985000000000001	-1.5325287373973373
0.09986000000000002	-1.5321241056901245
0.09987000000000001	-1.5317195317809653
0.09988000000000001	-1.5313150156539521
0.09989	-1.5309105572931927
0.09990000000000002	-1.5305061566827902
0.09991000000000001	-1.5301018138068507
0.09992000000000001	-1.529697528647987
0.09993000000000002	-1.5292933011883882
0.09994000000000001	-1.5288891314156314
0.09995000000000001	-1.5284850193138535
0.09996000000000001	-1.5280809648672011
0.09997000000000002	-1.5276769680598143
0.09998000000000001	-1.5272730288758596
0.09999000000000001	-1.5268691472995208
0.1	-1.5264653233149201
0.10001000000000002	-1.5260615569062252
0.10002000000000001	-1.5256578480576102
0.10003000000000001	-1.5252541967452051
0.10004000000000002	-1.524850602957427
0.10005000000000001	-1.5244470666823153
0.10006000000000001	-1.5240435879040777
0.10007	-1.523640166606945
0.10008000000000002	-1.5232368027751209
0.10009000000000001	-1.5228334963928223
0.10010000000000001	-1.5224302474442766
0.10011000000000002	-1.5220270559086506
0.10012000000000001	-1.5216239217732423
0.10013000000000001	-1.5212208450243276
0.10014	-1.5208178256461555
0.10015000000000002	-1.520414863622963
0.10016000000000001	-1.5200119589390122
0.10017000000000001	-1.519609111578567
0.10018000000000002	-1.5192063215258977
0.10019000000000002	-1.5188035887652809
0.10020000000000001	-1.5184009132809968
0.10021000000000001	-1.5179982950573303
0.10022000000000002	-1.5175957340785724
0.10023000000000001	-1.5171932303290196
0.10024000000000001	-1.516790783792978
0.10025	-1.516388394454751
0.10026000000000002	-1.5159860622986454
0.10027000000000001	-1.5155837873089786
0.10028000000000001	-1.5151815694700816
0.10029000000000002	-1.5147794087662814
0.10030000000000001	-1.5143773051818983
0.10031000000000001	-1.5139752587012678
0.10032	-1.5135732693087312
0.10033000000000002	-1.5131713369863378
0.10034000000000001	-1.5127694617190688
0.10035000000000001	-1.5123676434908464
0.10036000000000002	-1.5119658822751387
0.10037000000000001	-1.511564178069349
0.10038000000000001	-1.511162530857863
0.10039000000000001	-1.510760940625074
0.10040000000000002	-1.5103594073553783
0.10041000000000001	-1.5099579310242395
0.10042000000000001	-1.5095565116198473
0.10043	-1.5091551491313877
0.10044000000000002	-1.5087538435434438
0.10045000000000001	-1.508352594840741
0.10046000000000001	-1.507951403007709
0.10047000000000002	-1.5075502680287711
0.10048000000000001	-1.5071491898883773
0.10049000000000001	-1.5067481685709971
0.1005	-1.5063472040610786
0.10051000000000002	-1.5059462963430779
0.10052000000000001	-1.5055454454014654
0.10053000000000001	-1.5051446512207203
0.10054000000000002	-1.5047439137853138
0.10055000000000001	-1.5043432330797286
0.10056000000000001	-1.5039426090884525
0.10057	-1.5035420417959802
0.10058000000000002	-1.5031415311868277
0.10059000000000001	-1.5027410772454823
0.10060000000000001	-1.5023406799564571
0.10061000000000002	-1.5019403393029316
0.10062000000000001	-1.5015400552673224
0.10063000000000001	-1.501139827837594
0.10064000000000001	-1.5007396569982796
0.10065000000000002	-1.5003395427339188
0.10066000000000001	-1.499939485029055
0.10067000000000001	-1.499539483868238
0.10068	-1.499139539236021
0.10069000000000002	-1.4987396511169624
0.10070000000000001	-1.498339819495655
0.10071000000000001	-1.49794004435664
0.10072000000000002	-1.4975403256844895
0.10073000000000001	-1.4971406634637827
0.10074000000000001	-1.496741057678453
0.10075	-1.4963415083029816
0.10076000000000002	-1.4959420153327478
0.10077000000000001	-1.4955425787523893
0.10078000000000001	-1.4951431985430317
0.10079000000000002	-1.4947438746856698
0.10080000000000001	-1.49434460717204
0.10081000000000001	-1.4939453959867839
0.10082	-1.4935462411145424
0.10083000000000002	-1.4931471425399578
0.10084000000000001	-1.4927481002476828
0.10085000000000001	-1.4923491142223735
0.10086000000000002	-1.491950184448692
0.10087000000000002	-1.491551310911312
0.10088000000000001	-1.4911524935949119
0.10089000000000001	-1.490753732484153
0.10090000000000002	-1.4903550275637167
0.10091000000000001	-1.4899563788183066
0.10092000000000001	-1.4895577862326033
0.10093	-1.489159249791295
0.10094000000000002	-1.4887607694790825
0.10095000000000001	-1.488362345280672
0.10096000000000001	-1.4879639771807733
0.10097000000000002	-1.4875656651641018
0.10098000000000001	-1.4871674092153948
0.10099000000000001	-1.486769209319361
0.101	-1.4863710654607292
0.10101000000000002	-1.4859729776242347
0.10102000000000001	-1.485574945794618
0.10103000000000001	-1.485176969956623
0.10104000000000002	-1.4847790500949993
0.10105000000000001	-1.484381186194511
0.10106000000000001	-1.4839833782399283
0.10107000000000001	-1.483585626215995
0.10108000000000002	-1.4831879301074824
0.10109000000000001	-1.4827902898991898
0.10110000000000001	-1.4823927055758765
0.10111	-1.4819951771223172
0.10112000000000002	-1.4815977045233
0.10113000000000001	-1.481200287751112
0.10114000000000001	-1.480802926801072
0.10115000000000002	-1.4804056216600132
0.10116000000000001	-1.4800083723127597
0.10117000000000001	-1.479611178744155
0.10118	-1.4792140409390182
0.10119000000000002	-1.4788169588821811
0.10120000000000001	-1.4784199325584926
0.10121000000000001	-1.4780229619527923
0.10122000000000002	-1.4776260470499318
0.10123000000000001	-1.4772291878347679
0.10124000000000001	-1.4768323842921616
0.10125	-1.4764356364069786
0.10126000000000002	-1.4760389441640889
0.10127000000000001	-1.4756423075483693
0.10128000000000001	-1.4752457265381762
0.10129000000000002	-1.4748492011179024
0.10130000000000002	-1.4744527312780011
0.10131000000000001	-1.47405631700179
0.10132000000000001	-1.4736599582772645
0.10133000000000002	-1.4732636550893636
0.10134000000000001	-1.472867407423002
0.10135000000000001	-1.4724712152631034
0.10136	-1.4720750785946035
0.10137000000000002	-1.471678997402442
0.10138000000000001	-1.4712829716715692
0.10139000000000001	-1.4708870013869335
0.10140000000000002	-1.4704910865325482
0.10141000000000001	-1.4700952270885341
0.10142000000000001	-1.4696994230456482
0.10143	-1.4693036743888521
0.10144000000000002	-1.468907981103121
0.10145000000000001	-1.4685123431734366
0.10146000000000001	-1.4681167605791365
0.10147000000000002	-1.467721233305581
0.10148000000000001	-1.4673257613430752
0.10149000000000001	-1.466930344676632
0.1015	-1.4665349832912795
0.10151000000000002	-1.466139677172033
0.10152000000000001	-1.465744426303915
0.10153000000000001	-1.4653492306719558
0.10154000000000002	-1.4649540902611908
0.10155000000000002	-1.4645590050566621
0.10156000000000001	-1.4641639750434148
0.10157000000000001	-1.4637690002064987
0.10158000000000002	-1.4633740805309694
0.10159000000000001	-1.4629792160018864
0.10160000000000001	-1.462584406604314
0.10161	-1.462189652323322
0.10162000000000002	-1.4617949531439838
0.10163000000000001	-1.4614003090513787
0.10164000000000001	-1.4610057200305901
0.10165000000000002	-1.4606111860667055
0.10166000000000001	-1.4602167071448195
0.10167000000000001	-1.4598222832500367
0.10168	-1.4594279143674513
0.10169000000000002	-1.4590336004821705
0.10170000000000001	-1.4586393415793066
0.10171000000000001	-1.4582451376439762
0.10172000000000002	-1.4578509886613173
0.10173000000000001	-1.4574568946164501
0.10174000000000001	-1.457062855494494
0.10175000000000001	-1.456668871280604
0.10176000000000002	-1.4562749419599224
0.10177000000000001	-1.4558810675176028
0.10178000000000001	-1.4554872479387633
0.10179	-1.4550934832085587
0.10180000000000002	-1.4546997733121465
0.10181000000000001	-1.454306118232593
0.10182000000000001	-1.4539125179491386
0.10183000000000002	-1.4535189724549975
0.10184000000000001	-1.4531254817353547
0.10185000000000001	-1.4527320457753967
0.10186	-1.4523386645603173
0.10187000000000002	-1.4519453380753131
0.10188000000000001	-1.4515520663055872
0.10189000000000001	-1.4511588492363459
0.10190000000000002	-1.4507656868432959
0.10191000000000001	-1.4503725791167366
0.10192000000000001	-1.4499795260463517
0.10193	-1.4495865276173812
0.10194000000000002	-1.449193583815068
0.10195000000000001	-1.4488006946246688
0.10196000000000001	-1.4484078600314334
0.10197000000000002	-1.4480150800206173
0.10198000000000002	-1.4476223545774844
0.10199000000000001	-1.447229683685359
0.10200000000000001	-1.446837067329015
0.10201000000000002	-1.446444505496188
0.10202000000000001	-1.4460519981721756
0.10203000000000001	-1.445659545342267
0.10204	-1.4452671469917742
0.10205000000000002	-1.44487480310598
0.10206000000000001	-1.4444825136701958
0.10207000000000001	-1.444090278669718
0.10208000000000002	-1.4436980980898613
0.10209000000000001	-1.4433059719133912
0.10210000000000001	-1.4429139001269682
0.10211	-1.442521882717142
0.10212000000000002	-1.4421299196692605
0.10213000000000001	-1.441738010968665
0.10214000000000001	-1.441346156600683
0.10215000000000002	-1.4409543565446914
0.10216000000000001	-1.4405626107849885
0.10217000000000001	-1.4401709193134218
0.10218	-1.439779282105993
0.10219000000000002	-1.4393876991580408
0.10220000000000001	-1.4389961704549599
0.10221000000000001	-1.4386046959821472
0.10222000000000002	-1.4382132757250061
0.10223000000000002	-1.4378219096689466
0.10224000000000001	-1.437430597799385
0.10225000000000001	-1.4370393401017307
0.10226000000000002	-1.436648136561405
0.10227000000000001	-1.4362569871638398
0.10228000000000001	-1.43586589189446
0.10229	-1.4354748507387003
0.10230000000000002	-1.4350838636819998
0.10231000000000001	-1.4346929307098033
0.10232000000000001	-1.4343020518075593
0.10233000000000002	-1.4339112269607206
0.10234000000000001	-1.433520456154122
0.10235000000000001	-1.4331297393727045
0.10236	-1.4327390766031023
0.10237000000000002	-1.4323484678307647
0.10238000000000001	-1.4319579130411697
0.10239000000000001	-1.431567412219796
0.10240000000000002	-1.4311769653521293
0.10241000000000001	-1.43078657242366
0.10242000000000001	-1.4303962334198819
0.10243000000000001	-1.4300059483262941
0.10244000000000002	-1.4296157171283994
0.10245000000000001	-1.4292255398117066
0.10246000000000001	-1.428835416361728
0.10247	-1.4284453467639813
0.10248000000000002	-1.428055331004013
0.10249000000000001	-1.427665369067326
0.10250000000000001	-1.4272754609394493
0.10251000000000002	-1.4268856066059175
0.10252000000000001	-1.4264958060522785
0.10253000000000001	-1.4261060592640709
0.10254	-1.4257163662268433
0.10255000000000002	-1.425326726926163
0.10256000000000001	-1.4249371413475733
0.10257000000000001	-1.4245476094766367
0.10258000000000002	-1.4241581312989224
0.10259000000000001	-1.4237687068000215
0.10260000000000001	-1.423379335965489
0.10261	-1.4229900187809055
0.10262000000000002	-1.4226007552318563
0.10263000000000001	-1.422211545303932
0.10264000000000001	-1.4218223889827373
0.10265000000000002	-1.4214332862538697
0.10266000000000002	-1.4210442371029246
0.10267000000000001	-1.4206552415074603
0.10268000000000001	-1.4202662994531614
0.10269000000000002	-1.419877410932125
0.10270000000000001	-1.4194885759262745
0.10271000000000001	-1.4190997944253276
0.10272	-1.4187110664161395
0.10273000000000002	-1.4183223918843602
0.10274000000000001	-1.4179337708156492
0.10275000000000001	-1.4175452031956703
0.10276000000000002	-1.417156689010094
0.10277000000000001	-1.4167682282445946
0.10278000000000001	-1.4163798208848513
0.10279	-1.4159914669165459
0.10280000000000002	-1.4156031663253703
0.10281000000000001	-1.4152149190970182
0.10282000000000001	-1.4148267252171822
0.10283000000000002	-1.414438584671574
0.10284000000000001	-1.4140504974433434
0.10285000000000001	-1.4136624635136044
0.10286000000000001	-1.4132744828752284
0.10287000000000002	-1.4128865555139392
0.10288000000000001	-1.412498681415467
0.10289000000000001	-1.4121108605586812
0.10290000000000002	-1.4117230929329543
0.10291000000000002	-1.4113353785272917
0.10292000000000001	-1.410947717327451
0.10293000000000001	-1.4105601093191986
0.10294000000000002	-1.410172554488316
0.10295000000000001	-1.40978505282056
0.10296000000000001	-1.4093976043017056
0.10297	-1.409010208917534
0.10298000000000002	-1.4086228666538303
0.10299000000000001	-1.4082355774964121
0.10300000000000001	-1.4078483414310516
0.10301000000000002	-1.407461158443557
0.10302000000000001	-1.4070740285126222
0.10303000000000001	-1.40668695162577
0.10304	-1.4062999277742192
0.10305000000000002	-1.4059129569437958
0.10306000000000001	-1.4055260391203315
0.10307000000000001	-1.4051391742896753
0.10308000000000002	-1.4047523624376532
0.10309000000000001	-1.404365603550116
0.10310000000000001	-1.4039788976129033
0.10311000000000001	-1.4035922446118676
0.10312000000000002	-1.4032056445328662
0.10313000000000001	-1.4028190973617614
0.10314000000000001	-1.4024326030844174
0.10315	-1.4020461616867055
0.10316000000000002	-1.4016597731544993
0.10317000000000001	-1.4012734374736797
0.10318000000000001	-1.4008871546301287
0.10319000000000002	-1.4005009246097608
0.10320000000000001	-1.4001147473984425
0.10321000000000001	-1.3997286229820702
0.10322	-1.399342551346545
0.10323000000000002	-1.398956532477785
0.10324000000000001	-1.3985705663616927
0.10325000000000001	-1.398184652984177
0.10326000000000002	-1.3977987923311546
0.10327000000000001	-1.3974129843885505
0.10328000000000001	-1.3970272291422918
0.10329	-1.396641526578309
0.10330000000000002	-1.3962558766825497
0.10331000000000001	-1.3958702794409599
0.10332000000000001	-1.3954847348394679
0.10333000000000002	-1.395099242864023
0.10334000000000002	-1.394713803500583
0.10335000000000001	-1.3943284167351033
0.10336000000000001	-1.3939430825535453
0.10337000000000002	-1.3935578009382277
0.10338000000000001	-1.3931725718783858
0.10339000000000001	-1.3927873953603946
0.1034	-1.3924022713702386
0.10341000000000002	-1.3920171998939075
0.10342000000000001	-1.39163218091741
0.10343000000000001	-1.391247214426747
0.10344000000000002	-1.3908623003998573
0.10345000000000001	-1.3904774388259935
0.10346000000000001	-1.3900926296960046
0.10347	-1.3897078729959198
0.10348000000000002	-1.3893231687117709
0.10349000000000001	-1.388938516829596
0.10350000000000001	-1.3885539173354375
0.10351000000000002	-1.3881693702153401
0.10352000000000001	-1.3877848754553632
0.10353000000000001	-1.3874004330415648
0.10354000000000001	-1.3870160429600065
0.10355000000000002	-1.3866317051967498
0.10356000000000001	-1.3862474197378505
0.10357000000000001	-1.38586318656938
0.10358000000000002	-1.3854790056774144
0.10359000000000002	-1.385094877048047
0.10360000000000001	-1.3847108006635944
0.10361000000000001	-1.3843267765079603
0.10362000000000002	-1.3839428045732305
0.10363000000000001	-1.3835588848454963
0.10364000000000001	-1.3831750173108677
0.10365	-1.3827912019554642
0.10366000000000002	-1.3824074387654104
0.10367000000000001	-1.3820237277268286
0.10368000000000001	-1.381640068825849
0.10369000000000002	-1.3812564620486063
0.10370000000000001	-1.3808729073812405
0.10371000000000001	-1.3804894048098952
0.10372	-1.3801059543207181
0.10373000000000002	-1.3797225558998607
0.10374000000000001	-1.379339209533481
0.10375000000000001	-1.3789559152077397
0.10376000000000002	-1.3785726729088008
0.10377000000000002	-1.378189482622835
0.10378000000000001	-1.3778063443360158
0.10379000000000001	-1.3774232580345216
0.10380000000000002	-1.3770402237045334
0.10381000000000001	-1.3766572413322407
0.10382000000000001	-1.3762743109038504
0.10383	-1.3758914324055402
0.10384000000000002	-1.375508605822979
0.10385000000000001	-1.3751258311398786
0.10386000000000001	-1.3747431083454724
0.10387000000000002	-1.3743604374213247
0.10388000000000001	-1.3739778183536606
0.10389000000000001	-1.3735952511236473
0.1039	-1.3732127357250026
0.10391000000000002	-1.3728302721462176
0.10392000000000001	-1.3724478603735422
0.10393000000000001	-1.3720655003932387
0.10394000000000002	-1.3716831921915789
0.10395000000000001	-1.3713009357548023
0.10396000000000001	-1.3709187310691737
0.10397	-1.3705365781209633
0.10398000000000002	-1.3701544768964453
0.10399000000000001	-1.369772427377324
0.10400000000000001	-1.3693904295528772
0.10401000000000002	-1.3690084834109812
0.10402000000000002	-1.3686265889379305
0.10403000000000001	-1.3682447461200222
0.10404000000000001	-1.367862954943559
0.10405000000000002	-1.3674812153938825
0.10406000000000001	-1.3670995274553484
0.10407000000000001	-1.366717891117203
0.10408	-1.3663363063657707
0.10409000000000002	-1.3659547731873796
0.10410000000000001	-1.3655732915683632
0.10411000000000001	-1.3651918614950822
0.10412000000000002	-1.364810482953863
0.10413000000000001	-1.36442915593105
0.10414000000000001	-1.3640478804129852
0.10415	-1.363666656386021
0.10416000000000002	-1.3632854838365147
0.10417000000000001	-1.3629043627508297
0.10418000000000001	-1.3625232931153317
0.10419000000000002	-1.3621422749163907
0.10420000000000001	-1.3617613081403832
0.10421000000000001	-1.361380392764382
0.10422000000000001	-1.3609995287810528
0.10423000000000002	-1.3606187161798449
0.10424000000000001	-1.3602379549471613
0.10425000000000001	-1.3598572450694513
0.10426000000000002	-1.3594765865331164
0.10427000000000002	-1.3590959793245434
0.10428000000000001	-1.3587154234301522
0.10429000000000001	-1.3583349188363678
0.10430000000000002	-1.3579544655296185
0.10431000000000001	-1.357574063494638
0.10432000000000001	-1.3571937127119427
0.10433	-1.3568134131756213
0.10434000000000002	-1.3564331648721293
0.10435000000000001	-1.3560529677879296
0.10436000000000001	-1.3556728219094862
0.10437000000000002	-1.355292727223268
0.10438000000000001	-1.3549126837157501
0.10439000000000001	-1.3545326913734093
0.1044	-1.354152750182736
0.10441000000000002	-1.353772860130221
0.10442000000000001	-1.3533930212023422
0.10443000000000001	-1.353013233385592
0.10444000000000002	-1.352633496666469
0.10445000000000002	-1.3522538110314766
0.10446000000000001	-1.3518741764671207
0.10447000000000001	-1.3514945929599125
0.10448000000000002	-1.3511150604963658
0.10449000000000001	-1.3507355790630011
0.10450000000000001	-1.3503561486463456
0.10451	-1.3499767692329256
0.10452000000000002	-1.3495974408092688
0.10453000000000001	-1.3492181633619122
0.10454000000000001	-1.3488389368773954
0.10455000000000002	-1.3484597613422615
0.10456000000000001	-1.3480806367430673
0.10457000000000001	-1.3477015630663745
0.10458	-1.3473225402987214
0.10459000000000002	-1.3469435684266693
0.10460000000000001	-1.3465646474367923
0.10461000000000001	-1.3461857773156651
0.10462000000000002	-1.3458069580498444
0.10463000000000001	-1.3454281896259181
0.10464000000000001	-1.3450494720304624
0.10465	-1.344670805250057
0.10466000000000002	-1.3442921892712905
0.10467000000000001	-1.343913624080767
0.10468000000000001	-1.343535109665087
0.10469000000000002	-1.343156646010842
0.10470000000000002	-1.3427782331046503
0.10471000000000001	-1.3423998709331069
0.10472000000000001	-1.3420215594828264
0.10473000000000002	-1.3416432987404256
0.10474000000000001	-1.3412650886900108
0.10475000000000001	-1.3408869293173438
0.10476	-1.3405088206031257
0.10477000000000002	-1.3401307625433438
0.10478000000000001	-1.3397527551246533
0.10479000000000001	-1.3393747983337145
0.10480000000000002	-1.3389968921571824
0.10481000000000001	-1.3386190365817234
0.10482000000000001	-1.3382412315940053
0.10483	-1.3378634771807076
0.10484000000000002	-1.337485773328506
0.10485000000000001	-1.3371081200240786
0.10486000000000001	-1.3367305172541104
0.10487000000000002	-1.3363529650052912
0.10488000000000001	-1.3359754632643357
0.10489000000000001	-1.3355980120179254
0.10490000000000001	-1.335220611244586
0.10491000000000002	-1.3348432609384744
0.10492000000000001	-1.33446596108704
0.10493000000000001	-1.3340887116770026
0.10494000000000002	-1.3337115126950838
0.10495000000000002	-1.3333343641280138
0.10496000000000001	-1.3329572659625464
0.10497000000000001	-1.3325802181853932
0.10498000000000002	-1.3322032207715806
0.10499000000000001	-1.3318262737194586
0.10500000000000001	-1.3314493770159213
0.10501	-1.331072530647731
0.10502000000000002	-1.330695734600325
0.10503000000000001	-1.3303189888525147
0.10504000000000001	-1.3299422934003915
0.10505000000000002	-1.3295656482307459
0.10506000000000001	-1.3291890533303736
0.10507000000000001	-1.3288125086860798
0.10508	-1.3284360142846605
0.10509000000000002	-1.3280595701129385
0.10510000000000001	-1.3276831761577124
0.10511000000000001	-1.3273068324057928
0.10512000000000002	-1.3269305388439974
0.10513000000000002	-1.3265542954591505
0.10514000000000001	-1.3261781022380785
0.10515000000000001	-1.3258019591676222
0.10516000000000002	-1.325425866234611
0.10517000000000001	-1.3250498234258792
0.10518000000000001	-1.32467383072827
0.10519	-1.3242978881286394
0.10520000000000002	-1.323921995613843
0.10521000000000001	-1.3235461531707213
0.10522000000000001	-1.3231703607861331
0.10523000000000002	-1.3227946184469412
0.10524000000000001	-1.3224189261400126
0.10525000000000001	-1.3220432838522178
0.10526	-1.3216676915704322
0.10527000000000002	-1.321292149281534
0.10528000000000001	-1.3209166569669866
0.10529000000000001	-1.3205412146186655
0.10530000000000002	-1.320165822223902
0.10531000000000001	-1.3197904797696118
0.10532000000000001	-1.3194151872426827
0.10533000000000001	-1.3190399446300136
0.10534000000000002	-1.3186647519185133
0.10535000000000001	-1.3182896090951013
0.10536000000000001	-1.317914516146615
0.10537000000000002	-1.317539473059519
0.10538000000000002	-1.3171644798212678
0.10539000000000001	-1.3167895364187907
0.10540000000000001	-1.3164146428390202
0.10541000000000002	-1.3160397990688921
0.10542000000000001	-1.3156650050946987
0.10543000000000001	-1.315290260901099
0.10544	-1.3149155664779881
0.10545000000000002	-1.3145409218123223
0.10546000000000001	-1.314166326891065
0.10547000000000001	-1.3137917817011808
0.10548000000000002	-1.3134172862296434
0.10549000000000001	-1.3130428404634225
0.10550000000000001	-1.312668444389501
0.10551	-1.3122940979948925
0.10552000000000002	-1.311919801266544
0.10553000000000001	-1.3115455541914476
0.10554000000000001	-1.3111713567566003
0.10555000000000002	-1.3107972089489925
0.10556000000000001	-1.3104231107556252
0.10557000000000001	-1.3100490621635146
0.10558000000000001	-1.3096750631596656
0.10559000000000002	-1.3093011137310575
0.10560000000000001	-1.3089272138613812
0.10561000000000001	-1.3085533635410143
0.10562000000000002	-1.3081795627492134
0.10563000000000002	-1.3078058114775315
0.10564000000000001	-1.3074321097162773
0.10565000000000001	-1.307058457452494
0.10566000000000002	-1.306684854673244
0.10567000000000001	-1.3063113013655925
0.10568000000000001	-1.3059377975165791
0.10569	-1.305564343113262
0.10570000000000002	-1.3051909381427054
0.10571000000000001	-1.3048175825919808
0.10572000000000001	-1.304444276448162
0.10573000000000002	-1.3040710196979697
0.10574000000000001	-1.3036978123168383
0.10575000000000001	-1.303324654296255
0.10576	-1.3029515456309748
0.10577000000000002	-1.3025784863081111
0.10578000000000001	-1.3022054763147852
0.10579000000000001	-1.3018325156381199
0.10580000000000002	-1.3014596042652415
0.10581000000000002	-1.3010867421832821
0.10582000000000001	-1.300713929379391
0.10583000000000001	-1.3003411658407005
0.10584000000000002	-1.299968451554345
0.10585000000000001	-1.2995957865074714
0.10586000000000001	-1.2992231706872364
0.10587	-1.2988506040807974
0.10588000000000002	-1.2984780866753012
0.10589000000000001	-1.298105618457912
0.10590000000000001	-1.2977331994157943
0.10591000000000002	-1.297360829536121
0.10592000000000001	-1.2969885088016568
0.10593000000000001	-1.2966162371998957
0.10594	-1.2962440147221241
0.10595000000000002	-1.2958718413555317
0.10596000000000001	-1.2954997170873133
0.10597000000000001	-1.295127641904666
0.10598000000000002	-1.2947556157947917
0.10599000000000001	-1.294383638744896
0.10600000000000001	-1.2940117107421885
0.10601000000000001	-1.2936398317738906
0.10602000000000002	-1.2932680018272287
0.10603000000000001	-1.2928962208894066
0.10604000000000001	-1.2925244889476495
0.10605000000000002	-1.2921528059891851
0.10606000000000002	-1.2917811720012469
0.10607000000000001	-1.2914095869710716
0.10608000000000001	-1.2910380508858985
0.10609000000000002	-1.2906665637329722
0.10610000000000001	-1.2902951254995418
0.10611000000000001	-1.2899237361701965
0.10612	-1.2895523957340769
0.10613000000000002	-1.2891811041792391
0.10614000000000001	-1.2888098614929622
0.10615000000000001	-1.2884386676625053
0.10616000000000002	-1.2880675226751506
0.10617000000000001	-1.2876964265181667
0.10618000000000001	-1.2873253791788366
0.10619	-1.2869543806444614
0.10620000000000002	-1.2865834309023243
0.10621000000000001	-1.2862125299397134
0.10622000000000001	-1.285841677743927
0.10623000000000002	-1.2854708743022687
0.10624000000000001	-1.2851001196020522
0.10625000000000001	-1.2847294136305794
0.10626000000000001	-1.2843587563751642
0.10627000000000002	-1.2839881478231236
0.10628000000000001	-1.2836175879617813
0.10629000000000001	-1.2832470767784616
0.10630000000000002	-1.2828766142604933
0.10631000000000002	-1.2825062003952112
0.10632000000000001	-1.282135835169951
0.10633000000000001	-1.281765518572061
0.10634000000000002	-1.2813952505888926
0.10635000000000001	-1.281025031207782
0.10636000000000001	-1.280654860416083
0.10637	-1.2802847382011717
0.10638000000000002	-1.2799146645503854
0.10639000000000001	-1.2795446394510896
0.10640000000000001	-1.2791746628906515
0.10641000000000002	-1.2788047348564415
0.10642000000000001	-1.2784348553358371
0.10643000000000001	-1.2780650243162166
0.10644	-1.2776952417840646
0.10645000000000002	-1.2773255077203427
0.10646000000000001	-1.2769558221197894
0.10647000000000001	-1.276586184969809
0.10648000000000002	-1.2762165962540175
0.10649000000000002	-1.2758470559568353
0.10650000000000001	-1.2754775640724827
0.10651000000000001	-1.2751081205798291
0.10652000000000002	-1.274738725472505
0.10653000000000001	-1.2743693787403405
0.10654000000000001	-1.274000080370787
0.10655	-1.2736308303512993
0.10656000000000002	-1.273261628667297
0.10657000000000001	-1.2728924753047177
0.10658000000000001	-1.272523370254595
0.10659000000000002	-1.2721543135043998
0.10660000000000001	-1.2717853050416084
0.10661000000000001	-1.2714163448536995
0.10662	-1.2710474329281556
0.10663000000000002	-1.2706785692524623
0.10664000000000001	-1.2703097538141113
0.10665000000000001	-1.2699409866005962
0.10666000000000002	-1.2695722675994143
0.10667000000000001	-1.2692035967980682
0.10668000000000001	-1.268834974184062
0.10669000000000001	-1.268466399744906
0.10670000000000002	-1.2680978734681114
0.10671000000000001	-1.267729395341211
0.10672000000000001	-1.2673609653517306
0.10673000000000002	-1.2669925834871758
0.10674000000000002	-1.2666242497350881
0.10675000000000001	-1.266255964083
0.10676000000000001	-1.2658877265184527
0.10677000000000002	-1.2655195370289696
0.10678000000000001	-1.2651513956020843
0.10679000000000001	-1.2647833022238577
0.1068	-1.2644152568815057
0.10681000000000002	-1.264047259564412
0.10682000000000001	-1.2636793102601394
0.10683000000000001	-1.2633114089562523
0.10684000000000002	-1.26294355564032
0.10685000000000001	-1.2625757502999162
0.10686000000000001	-1.2622079929226169
0.10687	-1.2618402834960023
0.10688000000000002	-1.2614726220076564
0.10689000000000001	-1.2611050084451683
0.10690000000000001	-1.2607374427961284
0.10691000000000002	-1.2603699250481322
0.10692000000000002	-1.260002455188779
0.10693000000000001	-1.2596350332056718
0.10694000000000001	-1.2592676590839322
0.10695000000000002	-1.2589003328079922
0.10696000000000001	-1.258533054371143
0.10697000000000001	-1.2581658237610072
0.10698000000000002	-1.257798640965211
0.10699000000000002	-1.2574315059713843
0.10700000000000001	-1.2570644187671611
0.10701000000000001	-1.256697379340178
0.10702000000000002	-1.2563303876780763
0.10703000000000001	-1.2559634437685179
0.10704000000000001	-1.2555965475991404
0.10705	-1.25522969915759
0.10706000000000002	-1.254862898431522
0.10707000000000001	-1.2544961454086223
0.10708000000000001	-1.2541294400765477
0.10709000000000002	-1.2537627824229447
0.10710000000000001	-1.2533961724354852
0.10711000000000001	-1.2530296101018423
0.10712	-1.2526630954096942
0.10713000000000002	-1.2522966283467216
0.10714000000000001	-1.2519302089006117
0.10715000000000001	-1.251563837056901
0.10716000000000002	-1.251197512799663
0.10717000000000002	-1.2508312361223992
0.10718000000000001	-1.2504650070128085
0.10719000000000001	-1.250098825458603
0.10720000000000002	-1.2497326914475002
0.10721000000000001	-1.2493666049672212
0.10722000000000001	-1.2490005660054937
0.10723	-1.248634574550053
0.10724000000000002	-1.2482686305886195
0.10725000000000001	-1.2479027341089297
0.10726000000000001	-1.2475368850987227
0.10727000000000002	-1.247171083542096
0.10728000000000001	-1.246805329423593
0.10729000000000001	-1.24643962273784
0.1073	-1.2460739634726012
0.10731000000000002	-1.245708351615645
0.10732000000000001	-1.2453427871547644
0.10733000000000001	-1.2449772700777153
0.10734000000000002	-1.2446118003699367
0.10735000000000001	-1.2442463780105508
0.10736000000000001	-1.2438810029983671
0.10737000000000001	-1.2435156753211853
0.10738000000000002	-1.243150394966809
0.10739000000000001	-1.2427851619230634
0.10740000000000001	-1.242419976177738
0.10741000000000002	-1.2420548377186447
0.10742000000000002	-1.2416897465336187
0.10743000000000001	-1.2413247026104703
0.10744000000000001	-1.240959705937017
0.10745000000000002	-1.240594756501086
0.10746000000000001	-1.24022985429051
0.10747000000000001	-1.2398649992924466
0.10748	-1.239500191492911
0.10749000000000002	-1.2391354308822542
0.10750000000000001	-1.2387707174483285
0.10751000000000001	-1.2384060511789863
0.10752000000000002	-1.2380414320620847
0.10753000000000001	-1.2376768600854855
0.10754000000000001	-1.2373123352370528
0.10755	-1.2369478575046549
0.10756000000000002	-1.236583426876163
0.10757000000000001	-1.2362190433394549
0.10758000000000001	-1.2358547068824262
0.10759000000000002	-1.235490417492941
0.10760000000000002	-1.2351261751588924
0.10761000000000001	-1.2347619798681815
0.10762000000000001	-1.2343978316086863
0.10763000000000002	-1.2340337303683009
0.10764000000000001	-1.233669676134935
0.10765000000000001	-1.2333056688964845
0.10766000000000002	-1.2329417086408563
0.10767000000000002	-1.2325777953559625
0.10768000000000001	-1.232213929029718
0.10769000000000001	-1.2318501096498
0.10770000000000002	-1.231486337203089
0.10771000000000001	-1.2311226116787986
0.10772000000000001	-1.2307589330648543
0.10773	-1.2303953013491897
0.10774000000000002	-1.2300317165197483
0.10775000000000001	-1.2296681785644707
0.10776000000000001	-1.2293046874712934
0.10777000000000002	-1.228941243228178
0.10778000000000001	-1.2285778458230707
0.10779000000000001	-1.2282144952439173
0.1078	-1.2278511914786758
0.10781000000000002	-1.2274879345153085
0.10782000000000001	-1.2271247243417807
0.10783000000000001	-1.2267615609460614
0.10784000000000002	-1.2263984443157985
0.10785000000000002	-1.226035374434285
0.10786000000000001	-1.2256723512904821
0.10787000000000001	-1.225309374872832
0.10788000000000002	-1.224946445172931
0.10789000000000001	-1.2245835621787748
0.10790000000000001	-1.224220725878383
0.10791000000000002	-1.2238579362597517
0.10792000000000002	-1.2234951933108915
0.10793000000000001	-1.2231324970198192
0.10794000000000001	-1.2227698473745536
0.10795000000000002	-1.222407244363118
0.10796000000000001	-1.2220446879713582
0.10797000000000001	-1.2216821781838634
0.10798	-1.221319714994303
0.10799000000000002	-1.2209572983907317
0.10800000000000001	-1.220594928361188
0.10801000000000001	-1.2202326048937304
0.10802000000000002	-1.2198703279764023
0.10803000000000001	-1.2195080975970016
0.10804000000000001	-1.2191459137340137
0.10805000000000001	-1.2187837763853504
0.10806000000000002	-1.2184216855390892
0.10807000000000001	-1.2180596411833116
0.10808000000000001	-1.2176976433061009
0.10809000000000002	-1.2173356918955445
0.10810000000000002	-1.2169737869397346
0.10811000000000001	-1.2166119284267658
0.10812000000000001	-1.2162501163447486
0.10813000000000002	-1.215888350681781
0.10814000000000001	-1.2155266314259598
0.10815000000000001	-1.2151649585651945
0.10816	-1.2148033320849492
0.10817000000000002	-1.214441751976195
0.10818000000000001	-1.2140802182270558
0.10819000000000001	-1.213718730825673
0.10820000000000002	-1.2133572897592704
0.10821000000000001	-1.2129958950080337
0.10822000000000001	-1.2126345465689603
0.10823	-1.2122732444301976
0.10824000000000002	-1.2119119885798977
0.10825000000000001	-1.2115507790062177
0.10826000000000001	-1.2111896156973279
0.10827000000000002	-1.21082849864138
0.10828000000000002	-1.2104674278265404
0.10829000000000001	-1.2101064032409772
0.10830000000000001	-1.2097454248728643
0.10831000000000002	-1.2093844927103778
0.10832000000000001	-1.2090236067417093
0.10833000000000001	-1.2086627669550418
0.10834000000000002	-1.2083019733385605
0.10835000000000002	-1.2079412258804476
0.10836000000000001	-1.2075805245688964
0.10837000000000001	-1.2072198693921055
0.10838000000000002	-1.2068592603382746
0.10839000000000001	-1.2064986973956098
0.10840000000000001	-1.2061381805523264
0.10841	-1.2057777097966385
0.10842000000000002	-1.2054172851167502
0.10843000000000001	-1.2050569065008816
0.10844000000000001	-1.204696573937259
0.10845000000000002	-1.2043362874141017
0.10846000000000001	-1.2039760469196397
0.10847000000000001	-1.2036158524421177
0.10848000000000001	-1.2032557039697824
0.10849000000000002	-1.2028956014908496
0.10850000000000001	-1.202535544993562
0.10851000000000001	-1.2021755344661662
0.10852000000000002	-1.2018155698969104
0.10853000000000002	-1.2014556512740495
0.10854000000000001	-1.2010957785858392
0.10855000000000001	-1.2007359518205398
0.10856000000000002	-1.2003761709664147
0.10857000000000001	-1.2000164360052537
0.10858000000000001	-1.1996567469309825
0.10859000000000002	-1.1992971037327234
0.10860000000000002	-1.1989375063987642
0.10861000000000001	-1.1985779549173947
0.10862000000000001	-1.1982184492769077
0.10863000000000002	-1.1978589894656075
0.10864000000000001	-1.1974995754718007
0.10865000000000001	-1.197140207283777
0.10866	-1.1967808848898436
0.10867000000000002	-1.1964216082783123
0.10868000000000001	-1.196062377437499
0.10869000000000001	-1.1957031923557184
0.10870000000000002	-1.1953440530212904
0.10871000000000001	-1.1949849594225421
0.10872000000000001	-1.194625911547804
0.10873000000000001	-1.1942669093854026
0.10874000000000002	-1.1939079529236722
0.10875000000000001	-1.1935490421509523
0.10876000000000001	-1.1931901770555842
0.10877000000000002	-1.19283135762593
0.10878000000000002	-1.1924725838503316
0.10879000000000001	-1.1921138557171298
0.10880000000000001	-1.1917551732067606
0.10881000000000002	-1.1913965363137684
0.10882000000000001	-1.1910379450283084
0.10883000000000001	-1.1906793993387095
0.10884	-1.1903208992304632
0.10885000000000002	-1.1899624446948651
0.10886000000000001	-1.1896040357203055
0.10887000000000001	-1.1892456722951772
0.10888000000000002	-1.1888873544078757
0.10889000000000001	-1.1885290820468026
0.10890000000000001	-1.1881708552003607
0.10891	-1.1878126738569559
0.10892000000000002	-1.1874545380049988
0.10893000000000001	-1.1870964476329038
0.10894000000000001	-1.1867384027290917
0.10895000000000002	-1.1863804032819942
0.10896000000000002	-1.1860224492800195
0.10897000000000001	-1.185664540711594
0.10898000000000001	-1.185306677561848
0.10899000000000002	-1.1849488598183548
0.10900000000000001	-1.1845910874737318
0.10901000000000001	-1.1842333605164193
0.10902000000000002	-1.183875678934865
0.10903000000000002	-1.1835180427175236
0.10904000000000001	-1.1831604518528556
0.10905000000000001	-1.182802906329314
0.10906000000000002	-1.1824454061337484
0.10907000000000001	-1.18208795124853
0.10908000000000001	-1.1817305416698523
0.10909	-1.1813731773836
0.10910000000000002	-1.18101585838044
0.10911000000000001	-1.180658584649274
0.10912000000000001	-1.1803013561784979
0.10913000000000002	-1.1799441729517168
0.10914000000000001	-1.1795870349624182
0.10915000000000001	-1.1792299421991042
0.10916000000000001	-1.1788728946502804
0.10917000000000002	-1.1785158923044707
0.10918000000000001	-1.1781589351501804
0.10919000000000001	-1.177802023175919
0.10920000000000002	-1.1774451563702042
0.10921000000000002	-1.1770883347215608
0.10922000000000001	-1.1767315582185143
0.10923000000000001	-1.1763748268496113
0.10924000000000002	-1.1760181406033678
0.10925000000000001	-1.1756614994683234
0.10926000000000001	-1.1753049034330312
0.10927000000000002	-1.1749483524836208
0.10928000000000002	-1.1745918466064151
0.10929000000000001	-1.1742353857946126
0.10930000000000001	-1.1738789700367702
0.10931000000000002	-1.1735225993214478
0.10932000000000001	-1.1731662736372146
0.10933000000000001	-1.172809992972641
0.10934	-1.1724537573163059
0.10935000000000002	-1.172097566656794
0.10936000000000001	-1.1717414209826773
0.10937000000000001	-1.1713853202825395
0.10938000000000002	-1.1710292645449683
0.10939000000000002	-1.1706732537585558
0.10940000000000001	-1.1703172879118975
0.10941000000000001	-1.16996136699359
0.10942000000000002	-1.1696054909922353
0.10943000000000001	-1.1692496598964393
0.10944000000000001	-1.1688938736948091
0.10945000000000002	-1.1685381323759563
0.10946000000000002	-1.1681824359284965
0.10947000000000001	-1.167826784341048
0.10948000000000001	-1.1674711776022315
0.10949000000000002	-1.1671156157006723
0.10950000000000001	-1.1667600986249995
0.10951000000000001	-1.1664046263637178
0.10952	-1.1660491989029158
0.10953000000000002	-1.1656938162339165
0.10954000000000001	-1.1653384783453615
0.10955000000000001	-1.1649831852259018
0.10956000000000002	-1.16462793685742
0.10957000000000001	-1.1642727332328562
0.10958000000000001	-1.163917574343379
0.10959	-1.163562460177659
0.10960000000000002	-1.1632073907243707
0.10961000000000001	-1.1628523659721932
0.10962000000000001	-1.1624973859098071
0.10963000000000002	-1.162142450525902
0.10964000000000002	-1.1617875598091842
0.10965000000000001	-1.161432713748325
0.10966000000000001	-1.1610779123320147
0.10967000000000002	-1.1607231555489512
0.10968000000000001	-1.1603684433878358
0.10969000000000001	-1.160013775837373
0.10970000000000002	-1.1596591528862692
0.10971000000000002	-1.1593045745232367
0.10972000000000001	-1.1589500407369888
0.10973000000000001	-1.1585955515162465
0.10974000000000002	-1.158241106849737
0.10975000000000001	-1.1578867067261749
0.10976000000000001	-1.1575323511342877
0.10977	-1.1571780400628058
0.10978000000000002	-1.1568237735004636
0.10979000000000001	-1.1564695514359982
0.10980000000000001	-1.1561153738581533
0.10981000000000002	-1.1557612407556799
0.10982000000000001	-1.1554071521173155
0.10983000000000001	-1.1550531079318145
0.10984000000000001	-1.1546991081879285
0.10985000000000002	-1.1543451528744122
0.10986000000000001	-1.1539912419800264
0.10987000000000001	-1.1536373754935558
0.10988000000000002	-1.153283553403766
0.10989000000000002	-1.1529297756994075
0.10990000000000001	-1.1525760423692537
0.10991000000000001	-1.1522223534020815
0.10992000000000002	-1.1518687087830786
0.10993000000000001	-1.1515151084992896
0.10994000000000001	-1.1511615525448518
0.10995000000000002	-1.1508080409085135
0.10996000000000002	-1.1504545735790563
0.10997000000000001	-1.1501011505453518
0.10998000000000001	-1.1497477717901474
0.10999000000000002	-1.1493944373076401
0.11000000000000001	-1.149041147081662
0.11001000000000001	-1.1486879011052638
0.11002	-1.1483346993687409
0.11003000000000002	-1.1479815418609283
0.11004000000000001	-1.147628428570666
0.11005000000000001	-1.147275359486807
0.11006000000000002	-1.14692233459819
0.11007000000000002	-1.146569353893659
0.11008000000000001	-1.1462164173620648
0.11009000000000001	-1.1458635249922626
0.11010000000000002	-1.1455106767731098
0.11011000000000001	-1.1451578726934746
0.11012000000000001	-1.144805112742216
0.11013000000000002	-1.144452396908201
0.11014000000000002	-1.144099725180302
0.11015000000000001	-1.1437470975473927
0.11016000000000001	-1.1433945139983506
0.11017000000000002	-1.1430419745220561
0.11018000000000001	-1.1426894791073967
0.11019000000000001	-1.1423370277428018
0.1102	-1.1419846204153874
0.11021000000000002	-1.1416322571162962
0.11022000000000001	-1.1412799378344407
0.11023000000000001	-1.1409276625587008
0.11024000000000002	-1.1405754312779828
0.11025000000000001	-1.1402232439811981
0.11026000000000001	-1.1398711006572593
0.11027	-1.1395190012950827
0.11028000000000002	-1.1391669458835876
0.11029000000000001	-1.138814934411256
0.11030000000000001	-1.1384629668673698
0.11031000000000002	-1.1381110432409434
0.11032000000000002	-1.1377591635141628
0.11033000000000001	-1.1374073276805783
0.11034000000000001	-1.1370555357312895
0.11035000000000002	-1.136703787655248
0.11036000000000001	-1.1363520834407028
0.11037000000000001	-1.1360004230766023
0.11038000000000002	-1.135648806552624
0.11039000000000002	-1.1352972338577385
0.11040000000000001	-1.1349457049797547
0.11041000000000001	-1.1345942199051222
0.11042000000000002	-1.1342427786264953
0.11043000000000001	-1.1338913811328593
0.11044000000000001	-1.1335400274131937
0.11045	-1.1331887174564808
0.11046000000000002	-1.1328374512517196
0.11047000000000001	-1.132486228787899
0.11048000000000001	-1.1321350500540068
0.11049000000000002	-1.1317839150390425
0.11050000000000001	-1.1314328237320372
0.11051000000000001	-1.131081776121965
0.11052000000000001	-1.1307307721978317
0.11053000000000002	-1.1303798119486488
0.11054000000000001	-1.130028895363431
0.11055000000000001	-1.1296780224311946
0.11056000000000002	-1.1293271931409647
0.11057000000000002	-1.1289764074817759
0.11058000000000001	-1.1286256654426385
0.11059000000000001	-1.1282749670125838
0.11060000000000002	-1.127924312180643
0.11061000000000001	-1.1275737009358542
0.11062000000000001	-1.127223133267256
0.11063000000000002	-1.1268726091638905
0.11064000000000002	-1.1265221286148044
0.11065000000000001	-1.1261716916090465
0.11066000000000001	-1.1258212981356708
0.11067000000000002	-1.1254709481837337
0.11068000000000001	-1.1251206417386759
0.11069000000000001	-1.1247703787903216
0.1107	-1.1244201593306091
0.11071000000000002	-1.124069983348614
0.11072000000000001	-1.1237198508334163
0.11073000000000001	-1.123369761774098
0.11074000000000002	-1.1230197161597446
0.11075000000000002	-1.1226697139794446
0.11076000000000001	-1.1223197552222897
0.11077000000000001	-1.1219698398773752
0.11078000000000002	-1.121619967927127
0.11079000000000001	-1.1212701393654452
0.11080000000000001	-1.1209203541833364
0.11081000000000002	-1.1205706123699253
0.11082000000000002	-1.1202209139143127
0.11083000000000001	-1.1198712588031705
0.11084000000000001	-1.1195216470277032
0.11085000000000002	-1.1191720785774089
0.11086000000000001	-1.1188225534414193
0.11087000000000001	-1.1184730716078368
0.11088	-1.1181236330652837
0.11089000000000002	-1.1177742378044537
0.11090000000000001	-1.117424885814494
0.11091000000000001	-1.117075577084564
0.11092000000000002	-1.1167263116038157
0.11093000000000001	-1.1163770893613976
0.11094000000000001	-1.11602791034647
0.11095000000000001	-1.1156787745481942
0.11096000000000002	-1.1153296819557335
0.11097000000000001	-1.1149806325582574
0.11098000000000001	-1.1146316263449365
0.11099000000000002	-1.1142826633049454
0.11100000000000002	-1.1139337434274628
0.11101000000000001	-1.1135848666993409
0.11102000000000001	-1.1132360331076
0.11103000000000002	-1.112887242645932
0.11104000000000001	-1.1125384953035313
0.11105000000000001	-1.1121897910695957
0.11106000000000002	-1.111841129933325
0.11107000000000002	-1.1114925118839305
0.11108000000000001	-1.1111439369028564
0.11109000000000001	-1.1107954049863002
0.11110000000000002	-1.110446916124271
0.11111000000000001	-1.1100984703059986
0.11112000000000001	-1.1097500675207206
0.11113	-1.1094017077576623
0.11114000000000002	-1.109053391006049
0.11115000000000001	-1.1087051172551192
0.11116000000000001	-1.1083568864941125
0.11117000000000002	-1.1080086987122726
0.11118000000000001	-1.1076605538988464
0.11119000000000001	-1.107312452043084
0.11120000000000001	-1.1069643931342374
0.11121000000000002	-1.106616377161563
0.11122000000000001	-1.1062684041143247
0.11123000000000001	-1.1059204739817807
0.11124000000000002	-1.1055725867531945
0.11125000000000002	-1.1052247424178359
0.11126000000000001	-1.1048769409649901
0.11127000000000001	-1.1045291823839223
0.11128000000000002	-1.1041814666639136
0.11129000000000001	-1.1038337937942435
0.11130000000000001	-1.1034861637641882
0.11131000000000002	-1.1031385765630335
0.11132000000000002	-1.10279103218007
0.11133000000000001	-1.1024435306045912
0.11134000000000001	-1.1020960718258928
0.11135000000000002	-1.1017486558332852
0.11136000000000001	-1.1014012826160695
0.11137000000000001	-1.101053952163544
0.11138	-1.1007066644630061
0.11139000000000002	-1.1003594195015685
0.11140000000000001	-1.1000122172727707
0.11141000000000001	-1.0996650577659375
0.11142000000000002	-1.0993179409704026
0.11143000000000002	-1.098970866875504
0.11144000000000001	-1.0986238354705642
0.11145000000000001	-1.0982768467449193
0.11146000000000002	-1.0979299006879102
0.11147000000000001	-1.0975829972888804
0.11148000000000001	-1.0972361365371766
0.11149000000000002	-1.0968893184221484
0.11150000000000002	-1.0965425429331535
0.11151000000000001	-1.0961958100595417
0.11152000000000001	-1.0958491197906728
0.11153000000000002	-1.0955024721159077
0.11154000000000001	-1.0951558670246124
0.11155000000000001	-1.0948093045043505
0.11156	-1.0944627845456123
0.11157000000000002	-1.0941163071384659
0.11158000000000001	-1.093769872272291
0.11159000000000001	-1.0934234799364722
0.11160000000000002	-1.0930771301203956
0.11161000000000001	-1.0927308228134696
0.11162000000000001	-1.0923845580050675
0.11163000000000001	-1.0920383356820864
0.11164000000000002	-1.0916921558307162
0.11165000000000001	-1.0913460184460972
0.11166000000000001	-1.0909999235176282
0.11167000000000002	-1.0906538710347233
0.11168000000000002	-1.090307860983483
0.11169000000000001	-1.0899618933553883
0.11170000000000001	-1.0896159681411337
0.11171000000000002	-1.0892700853301405
0.11172000000000001	-1.0889242449118404
0.11173000000000001	-1.088578446875676
0.11174000000000002	-1.088232691211086
0.11175000000000002	-1.0878869779075013
0.11176000000000001	-1.0875413069543651
0.11177000000000001	-1.0871956783411263
0.11178000000000002	-1.0868500920572335
0.11179000000000001	-1.086504548092138
0.11180000000000001	-1.0861590464352948
0.11181	-1.0858135870761618
0.11182000000000002	-1.0854681700042041
0.11183000000000001	-1.085122795207413
0.11184000000000001	-1.0847774626700033
0.11185000000000002	-1.0844321723881891
0.11186000000000001	-1.084086924351465
0.11187000000000001	-1.0837417185493097
0.11188000000000001	-1.0833965549712055
0.11189000000000002	-1.0830514336066435
0.11190000000000001	-1.082706354445118
0.11191000000000001	-1.082361317476127
0.11192000000000002	-1.0820163226891697
0.11193000000000002	-1.0816713700737557
0.11194000000000001	-1.0813264596193926
0.11195000000000001	-1.0809815913155894
0.11196000000000002	-1.0806367651518627
0.11197000000000001	-1.080291981117717
0.11198000000000001	-1.079947239202669
0.11199000000000002	-1.0796025393962403
0.11200000000000002	-1.0792578816879559
0.11201000000000001	-1.0789132660673422
0.11202000000000001	-1.0785686925234006
0.11203000000000002	-1.078224161040204
0.11204000000000001	-1.0778796716133
0.11205000000000001	-1.077535224232231
0.11206	-1.0771908188865331
0.11207000000000002	-1.0768464555657535
0.11208000000000001	-1.0765021342582897
0.11209000000000001	-1.0761578549500417
0.11210000000000002	-1.0758136176354043
0.11211000000000002	-1.0754694223039407
0.11212000000000001	-1.0751252689452164
0.11213000000000001	-1.074781157548805
0.11214000000000002	-1.0744370881042837
0.11215000000000001	-1.074093060601233
0.11216000000000001	-1.0737490750292353
0.11217000000000002	-1.073405131377876
0.11218000000000002	-1.073061229636745
0.11219000000000001	-1.0727173697954335
0.11220000000000001	-1.0723735518435369
0.11221000000000002	-1.072029775770652
0.11222000000000001	-1.0716860415660425
0.11223000000000001	-1.0713423492176084
0.11224	-1.0709986987170048
0.11225000000000002	-1.0706550900538438
0.11226000000000001	-1.0703115232177425
0.11227000000000001	-1.0699679981983183
0.11228000000000002	-1.069624514985193
0.11229000000000001	-1.0692810735679923
0.11230000000000001	-1.068937673936356
0.11231000000000001	-1.0685943160799072
0.11232000000000002	-1.068250999988274
0.11233000000000001	-1.0679077256510972
0.11234000000000001	-1.067564493058011
0.11235000000000002	-1.0672213021986723
0.11236000000000002	-1.0668781530627156
0.11237000000000001	-1.0665350456397913
0.11238000000000001	-1.0661919799195507
0.11239000000000002	-1.0658489558916404
0.11240000000000001	-1.0655059735457195
0.11241000000000001	-1.0651630328714463
0.11242000000000002	-1.0648201338584842
0.11243000000000002	-1.0644772764964991
0.11244000000000001	-1.0641344607751602
0.11245000000000001	-1.0637916866841384
0.11246000000000002	-1.0634489542131083
0.11247000000000001	-1.0631062633517485
0.11248000000000001	-1.0627636140897394
0.11249	-1.0624210064090494
0.11250000000000002	-1.0620784403069468
0.11251000000000001	-1.0617359157733002
0.11252000000000001	-1.0613934327977943
0.11253000000000002	-1.0610509913701212
0.11254000000000002	-1.0607085914799856
0.11255000000000001	-1.0603662331170947
0.11256000000000001	-1.0600239162704745
0.11257000000000002	-1.0596816409285463
0.11258000000000001	-1.0593394070830067
0.11259000000000001	-1.0589972147190507
0.11260000000000002	-1.0586550638275962
0.11261000000000002	-1.0583129544017238
0.11262000000000001	-1.0579708864311679
0.11263000000000001	-1.057628859905668
0.11264000000000002	-1.0572868748149686
0.11265000000000001	-1.0569449311488313
0.11266000000000001	-1.0566030288970039
0.11267000000000002	-1.0562611680492202
0.11268000000000002	-1.0559193485952352
0.11269000000000001	-1.0555775705248058
0.11270000000000001	-1.0552358338276921
0.11271000000000002	-1.0548941384936565
0.11272000000000001	-1.0545524845124654
0.11273000000000001	-1.0542108718738876
0.11274	-1.0538693005676951
0.11275000000000002	-1.053527770583661
0.11276000000000001	-1.0531862819115647
0.11277000000000001	-1.0528448345411858
0.11278000000000002	-1.0525034284613217
0.11279000000000002	-1.052162063658013
0.11280000000000001	-1.0518207401258017
0.11281000000000001	-1.0514794578544817
0.11282000000000002	-1.0511382168338539
0.11283000000000001	-1.050797017053725
0.11284000000000001	-1.0504558585039014
0.11285000000000002	-1.050114741174194
0.11286000000000002	-1.0497736650544165
0.11287000000000001	-1.0494326301343853
0.11288000000000001	-1.049091636403928
0.11289000000000002	-1.0487506838528655
0.11290000000000001	-1.0484097724694812
0.11291000000000001	-1.0480689022443785
0.11292	-1.047728073168174
0.11293000000000002	-1.0473872852306858
0.11294000000000001	-1.0470465384217533
0.11295000000000001	-1.0467058327291572
0.11296000000000002	-1.0463651681425157
0.11297000000000001	-1.0460245446539846
0.11298000000000001	-1.045683962253404
0.11299000000000001	-1.0453434209306383
0.11300000000000002	-1.0450029206755442
0.11301000000000001	-1.044662461477976
0.11302000000000001	-1.0443220433271891
0.11303000000000002	-1.0439816662128547
0.11304000000000002	-1.0436413301195278
0.11305000000000001	-1.04330103504321
0.11306000000000001	-1.0429607809737813
0.11307000000000002	-1.0426205679011231
0.11308000000000001	-1.0422803958151334
0.11309000000000001	-1.0419402647056872
0.11310000000000002	-1.0416001745626746
0.11311000000000002	-1.04126012537599
0.11312000000000001	-1.0409201171355293
0.11313000000000001	-1.0405801498311924
0.11314000000000002	-1.04024022345288
0.11315000000000001	-1.0399003379905012
0.11316000000000001	-1.0395604934339624
0.11317	-1.0392206897731733
0.11318000000000002	-1.0388809269980457
0.11319000000000001	-1.0385412050984972
0.11320000000000001	-1.038201524064447
0.11321000000000002	-1.037861883885821
0.11322000000000002	-1.0375222845525436
0.11323000000000001	-1.0371827260545394
0.11324000000000001	-1.0368432083817392
0.11325000000000002	-1.0365037315240757
0.11326000000000001	-1.0361642954714867
0.11327000000000001	-1.03582490021392
0.11328000000000002	-1.0354855457413161
0.11329000000000002	-1.0351462320436127
0.11330000000000001	-1.0348069591107576
0.11331000000000001	-1.0344677269327007
0.11332000000000002	-1.0341285354993988
0.11333000000000001	-1.0337893848008188
0.11334000000000001	-1.0334502748201024
0.11335000000000002	-1.0331112055457776
0.11336000000000002	-1.0327721769760925
0.11337000000000001	-1.032433189101028
0.11338000000000001	-1.0320942419105636
0.11339000000000002	-1.0317553353946878
0.11340000000000001	-1.0314164695433985
0.11341000000000001	-1.0310776443466791
0.11342	-1.030738859794526
0.11343000000000002	-1.0304001158769411
0.11344000000000001	-1.0300614125839236
0.11345000000000001	-1.0297227499054762
0.11346000000000002	-1.0293841278316058
0.11347000000000002	-1.0290455463523231
0.11348000000000001	-1.0287070054562124
0.11349000000000001	-1.0283685051306537
0.11350000000000002	-1.028030045369744
0.11351000000000001	-1.0276916261635134
0.11352000000000001	-1.0273532475019918
0.11353000000000002	-1.0270149093752121
0.11354000000000002	-1.026676611773212
0.11355000000000001	-1.0263383546860299
0.11356000000000001	-1.0260001381037078
0.11357000000000002	-1.0256619620156457
0.11358000000000001	-1.0253238264109918
0.11359000000000001	-1.0249857312813506
0.1136	-1.0246476766167751
0.11361000000000002	-1.0243096624073234
0.11362000000000001	-1.0239716886430583
0.11363000000000001	-1.0236337553140438
0.11364000000000002	-1.0232958624103465
0.11365000000000001	-1.0229580099220494
0.11366000000000001	-1.0226201978392129
0.11367000000000001	-1.022282426151912
0.11368000000000002	-1.021944694850233
0.11369000000000001	-1.0216070039242593
0.11370000000000001	-1.0212693533640664
0.11371000000000002	-1.0209317431597411
0.11372000000000002	-1.0205941733013713
0.11373000000000001	-1.020256643779055
0.11374000000000001	-1.0199191545828894
0.11375000000000002	-1.0195817057029626
0.11376000000000001	-1.0192442971293763
0.11377000000000001	-1.0189069288522332
0.11378000000000002	-1.018569600861639
0.11379000000000002	-1.0182323131477033
0.11380000000000001	-1.0178950657005372
0.11381000000000001	-1.0175578585102556
0.11382000000000002	-1.017220691566976
0.11383000000000001	-1.0168835648608179
0.11384000000000001	-1.016546478381904
0.11385	-1.01620943212036
0.11386000000000002	-1.0158724260663134
0.11387000000000001	-1.0155354602098965
0.11388000000000001	-1.0151985345412458
0.11389000000000002	-1.0148616490505078
0.11390000000000002	-1.0145248037278132
0.11391000000000001	-1.014187998563315
0.11392000000000001	-1.0138512335471432
0.11393000000000002	-1.0135145086694513
0.11394000000000001	-1.01317782392039
0.11395000000000001	-1.0128411792901062
0.11396000000000002	-1.0125045747687558
0.11397000000000002	-1.012168010346499
0.11398000000000001	-1.011831486013504
0.11399000000000001	-1.0114950017599282
0.11400000000000002	-1.011158557575937
0.11401000000000001	-1.0108221534517026
0.11402000000000001	-1.0104857893773962
0.11403000000000002	-1.0101494653432104
0.11404000000000002	-1.0098131813384172
0.11405000000000001	-1.009476937349039
0.11406000000000001	-1.009140733370318
0.11407000000000002	-1.0088045693924437
0.11408000000000001	-1.0084684454056094
0.11409000000000001	-1.0081323614000104
0.11410000000000001	-1.0077963173604758
0.11411000000000002	-1.007460313280726
0.11412000000000001	-1.0071243491528383
0.11413000000000001	-1.0067884249670267
0.11414000000000002	-1.006452540713518
0.11415000000000002	-1.0061166963825268
0.11416000000000001	-1.0057808919642706
0.11417000000000001	-1.005445127448975
0.11418000000000002	-1.0051094028244492
0.11419000000000001	-1.004773718074782
0.11420000000000001	-1.0044380731973155
0.11421000000000002	-1.0041024681837805
0.11422000000000002	-1.0037669030224108
0.11423000000000001	-1.0034313777033759
0.11424000000000001	-1.0030958922189979
0.11425000000000002	-1.0027604465575088
0.11426000000000001	-1.0024250407112525
0.11427000000000001	-1.0020896746704953
0.11428	-1.0017543484255094
0.11429000000000002	-1.0014190619664753
0.11430000000000001	-1.0010838152813624
0.11431000000000001	-1.0007486083628545
0.11432000000000002	-1.0004134412012355
0.11433000000000001	-1.0000783137867915
0.11434000000000001	-0.9997432261098108
0.11435000000000001	-0.9994081781605847
0.11436000000000002	-0.999073169929407
0.11437000000000001	-0.9987382014065854
0.11438000000000001	-0.9984032725824161
0.11439000000000002	-0.9980683834471933
0.11440000000000002	-0.9977335339912229
0.11441000000000001	-0.9973987242048135
0.11442000000000001	-0.9970639540782832
0.11443000000000002	-0.996729223601935
0.11444000000000001	-0.9963945327660855
0.11445000000000001	-0.9960598815610521
0.11446000000000002	-0.9957252699771559
0.11447000000000002	-0.9953906980047212
0.11448000000000001	-0.9950561656340741
0.11449000000000001	-0.9947216728555439
0.11450000000000002	-0.9943872196594842
0.11451000000000001	-0.994052806036213
0.11452000000000001	-0.9937184319760622
0.11453	-0.9933840974693757
0.11454000000000002	-0.9930498025064912
0.11455000000000001	-0.9927155470777691
0.11456000000000001	-0.992381331173542
0.11457000000000002	-0.9920471547841601
0.11458000000000002	-0.9917130178999775
0.11459000000000001	-0.9913789205113497
0.11460000000000001	-0.9910448626086423
0.11461000000000002	-0.9907108441822096
0.11462000000000001	-0.9903768652224157
0.11463000000000001	-0.9900429257196272
0.11464000000000002	-0.9897090256642133
0.11465000000000002	-0.9893751650465467
0.11466000000000001	-0.9890413438570018
0.11467000000000001	-0.9887075620859564
0.11468000000000002	-0.9883738197237901
0.11469000000000001	-0.9880401167608867
0.11470000000000001	-0.9877064531876312
0.11471000000000002	-0.9873728289944148
0.11472000000000002	-0.9870392441716402
0.11473000000000001	-0.9867056987096867
0.11474000000000001	-0.9863721925989508
0.11475000000000002	-0.9860387258298307
0.11476000000000001	-0.9857052983927291
0.11477000000000001	-0.9853719102780503
0.11478000000000001	-0.9850385614762039
0.11479000000000002	-0.9847052519776052
0.11480000000000001	-0.9843719817726675
0.11481000000000001	-0.9840387508518089
0.11482000000000002	-0.9837055592054349
0.11483000000000002	-0.9833724068239662
0.11484000000000001	-0.9830392936978259
0.11485000000000001	-0.9827062198138508
0.11486000000000002	-0.9823731851627233
0.11487000000000001	-0.9820401897382305
0.11488000000000001	-0.9817072335269214
0.11489000000000002	-0.9813743165219738
0.11490000000000002	-0.9810414387150105
0.11491000000000001	-0.9807086000964862
0.11492000000000001	-0.9803758006551295
0.11493000000000002	-0.9800430403828448
0.11494000000000001	-0.9797103192703904
0.11495000000000001	-0.9793776373082403
0.11496	-0.9790449944868688
0.11497000000000002	-0.9787123907967398
0.11498000000000001	-0.9783798262283316
0.11499000000000001	-0.9780473007721233
0.11500000000000002	-0.9777148144185962
0.11501000000000001	-0.9773823671582356
0.11502000000000001	-0.9770499589815287
0.11503000000000001	-0.9767175898789666
0.11504000000000002	-0.9763852598346098
0.11505000000000001	-0.9760529688422037
0.11506000000000001	-0.975720716892529
0.11507000000000002	-0.9753885039790339
0.11508000000000002	-0.9750563300922218
0.11509000000000001	-0.9747241952226022
0.11510000000000001	-0.9743920993606924
0.11511000000000002	-0.9740600424970243
0.11512000000000001	-0.9737280246221115
0.11513000000000001	-0.9733960457264762
0.11514000000000002	-0.9730641058006452
0.11515000000000002	-0.9727322048351498
0.11516000000000001	-0.9724003428205223
0.11517000000000001	-0.9720685197472988
0.11518000000000002	-0.9717367356060164
0.11519000000000001	-0.9714049903872174
0.11520000000000001	-0.9710732840810973
0.11521	-0.9707416166784405
0.11522000000000002	-0.9704099881699046
0.11523000000000001	-0.9700783985460418
0.11524000000000001	-0.9697468477974057
0.11525000000000002	-0.9694153359145522
0.11526000000000002	-0.9690838628880417
0.11527000000000001	-0.9687524287084356
0.11528000000000001	-0.9684210333662983
0.11529000000000002	-0.968089676852202
0.11530000000000001	-0.9677583591567132
0.11531000000000001	-0.9674270802704023
0.11532000000000002	-0.9670958401838438
0.11533000000000002	-0.9667646388876163
0.11534000000000001	-0.9664334763722993
0.11535000000000001	-0.9661023526284851
0.11536000000000002	-0.9657712676467678
0.11537000000000001	-0.9654402214177199
0.11538000000000001	-0.9651092139319295
0.11539000000000002	-0.964778245179989
0.11540000000000002	-0.9644473151525024
0.11541000000000001	-0.964116423840074
0.11542000000000001	-0.9637855712333023
0.11543000000000002	-0.9634547573227826
0.11544000000000001	-0.9631239820991256
0.11545000000000001	-0.9627932455529327
0.11546000000000001	-0.9624625476748144
0.11547000000000002	-0.9621318884553847
0.11548000000000001	-0.961801267885261
0.11549000000000001	-0.9614706859520147
0.11550000000000002	-0.9611401426484489
0.11551000000000002	-0.9608096379660608
0.11552000000000001	-0.960479171895478
0.11553000000000001	-0.9601487444273321
0.11554000000000002	-0.9598183555522566
0.11555000000000001	-0.9594880052608882
0.11556000000000001	-0.9591576935438655
0.11557000000000002	-0.9588274203908895
0.11558000000000002	-0.9584971857896363
0.11559000000000001	-0.9581669897331311
0.11560000000000001	-0.9578368322103668
0.11561000000000002	-0.9575067132113856
0.11562000000000001	-0.9571766327307023
0.11563000000000001	-0.9568465907589907
0.11564	-0.9565165872869312
0.11565000000000002	-0.9561866223051927
0.11566000000000001	-0.9558566958044554
0.11567000000000001	-0.9555268077753288
0.11568000000000002	-0.9551969582074514
0.11569000000000002	-0.9548671470926341
0.11570000000000001	-0.9545373744215666
0.11571000000000001	-0.9542076401849425
0.11572000000000002	-0.9538779443734691
0.11573000000000001	-0.9535482869778372
0.11574000000000001	-0.9532186679887464
0.11575000000000002	-0.9528890873969111
0.11576000000000002	-0.9525595451930302
0.11577000000000001	-0.9522300413678163
0.11578000000000001	-0.9519005759119703
0.11579000000000002	-0.9515711488162056
0.11580000000000001	-0.9512417600712394
0.11581000000000001	-0.9509124096677897
0.11582000000000002	-0.9505830975965783
0.11583000000000002	-0.9502538238483296
0.11584000000000001	-0.9499245884137695
0.11585000000000001	-0.9495953912836275
0.11586000000000002	-0.9492662324486344
0.11587000000000001	-0.9489371118995258
0.11588000000000001	-0.948608029625527
0.11589	-0.9482789856138064
0.11590000000000002	-0.9479499798602057
0.11591000000000001	-0.9476210123554722
0.11592000000000001	-0.9472920830903674
0.11593000000000002	-0.9469631920556378
0.11594000000000002	-0.9466343392420459
0.11595000000000001	-0.9463055246403514
0.11596000000000001	-0.9459767482413117
0.11597000000000002	-0.9456480100356918
0.11598000000000001	-0.9453193100142647
0.11599000000000001	-0.944990648167798
0.11600000000000002	-0.9446620244870612
0.11601000000000002	-0.9443334389628312
0.11602000000000001	-0.9440048915854031
0.11603000000000001	-0.9436763823442017
0.11604000000000002	-0.9433479112318504
0.11605000000000001	-0.9430194782390584
0.11606000000000001	-0.9426910833513701
0.11607000000000002	-0.9423627265649066
0.11608000000000002	-0.9420344078704653
0.11609000000000001	-0.9417061272588624
0.11610000000000001	-0.9413778847208851
0.11611000000000002	-0.941049680247335
0.11612000000000001	-0.9407215138290201
0.11613000000000001	-0.940393385456749
0.11614000000000001	-0.9400652951213336
0.11615000000000002	-0.9397372428135887
0.11616000000000001	-0.9394092285243317
0.11617000000000001	-0.9390812522443971
0.11618000000000002	-0.9387533139645944
0.11619000000000002	-0.9384254136757464
0.11620000000000001	-0.9380975513686858
0.11621000000000001	-0.9377697270342402
0.11622000000000002	-0.9374419406632374
0.11623000000000001	-0.9371141922465127
0.11624000000000001	-0.9367864817749034
0.11625000000000002	-0.9364588092392483
0.11626000000000002	-0.9361311746288212
0.11627000000000001	-0.935803577932328
0.11628000000000001	-0.9354760191431007
0.11629000000000002	-0.9351484982532391
0.11630000000000001	-0.9348210152536041
0.11631000000000001	-0.934493570135059
0.11632	-0.9341661628884692
0.11633000000000002	-0.9338387935047161
0.11634000000000001	-0.9335114619746597
0.11635000000000001	-0.9331841682862542
0.11636000000000002	-0.9328569124298515
0.11637000000000002	-0.9325296943997893
0.11638000000000001	-0.9322025141869549
0.11639000000000001	-0.9318753717822379
0.11640000000000002	-0.9315482671765309
0.11641000000000001	-0.9312212003607295
0.11642000000000001	-0.9308941713257306
0.11643000000000002	-0.9305671800624439
0.11644000000000002	-0.9302402265617715
0.11645000000000001	-0.9299133108146176
0.11646000000000001	-0.9295864328118842
0.11647000000000002	-0.9292595925444778
0.11648000000000001	-0.9289327900033149
0.11649000000000001	-0.9286060251793135
0.11650000000000002	-0.928279298063383
0.11651000000000002	-0.9279526086464446
0.11652000000000001	-0.92762595691942
0.11653000000000001	-0.9272993428732338
0.11654000000000002	-0.9269727664988128
0.11655000000000001	-0.9266462277870878
0.11656000000000001	-0.9263197267289904
0.11657000000000001	-0.92599326331546
0.11658000000000002	-0.9256668375374381
0.11659000000000001	-0.9253404493858556
0.11660000000000001	-0.9250140988516543
0.11661000000000002	-0.9246877859257792
0.11662000000000002	-0.9243615105991775
0.11663000000000001	-0.924035272862805
0.11664000000000001	-0.9237090727076159
0.11665000000000002	-0.9233829101245553
0.11666000000000001	-0.9230567851045819
0.11667000000000001	-0.9227306976386594
0.11668000000000002	-0.922404647717746
0.11669000000000002	-0.9220786353328054
0.11670000000000001	-0.9217526604748042
0.11671000000000001	-0.9214267231347134
0.11672000000000002	-0.9211008233035054
0.11673000000000001	-0.9207749609678396
0.11674000000000001	-0.9204491361210206
0.11675000000000002	-0.9201233487547826
0.11676000000000002	-0.9197975988589023
0.11677000000000001	-0.9194718864268482
0.11678000000000001	-0.9191462114496065
0.11679000000000002	-0.9188205739181636
0.11680000000000001	-0.9184949738235193
0.11681000000000001	-0.9181694111566735
0.11682000000000001	-0.9178438859086294
0.11683000000000002	-0.9175183980703924
0.11684000000000001	-0.9171929476329712
0.11685000000000001	-0.9168675345873768
0.11686000000000002	-0.9165421589246212
0.11687000000000002	-0.9162168206357207
0.11688000000000001	-0.9158915197116939
0.11689000000000001	-0.9155662561435605
0.11690000000000002	-0.9152410299223431
0.11691000000000001	-0.9149158410390685
0.11692000000000001	-0.914590689484764
0.11693000000000002	-0.9142655752486751
0.11694000000000002	-0.9139404983236313
0.11695000000000001	-0.9136154587006637
0.11696000000000001	-0.9132904563690835
0.11697000000000002	-0.9129654913189439
0.11698000000000001	-0.9126405635440364
0.11699000000000001	-0.9123156730354035
0.117	-0.9119908197840969
0.11701000000000002	-0.911666003781174
0.11702000000000001	-0.9113412250176959
0.11703000000000001	-0.9110164834847251
0.11704000000000002	-0.9106917791733262
0.11705000000000002	-0.910367112074577
0.11706000000000001	-0.9100424821756871
0.11707000000000001	-0.9097178894702953
0.11708000000000002	-0.9093933339507719
0.11709000000000001	-0.9090688156081975
0.11710000000000001	-0.9087443344298362
0.11711000000000002	-0.908419890408328
0.11712000000000002	-0.9080954835370554
0.11713000000000001	-0.9077711138071028
0.11714000000000001	-0.9074467812095707
0.11715000000000002	-0.9071224857355611
0.11716000000000001	-0.9067982273761763
0.11717000000000001	-0.9064740061225219
0.11718000000000002	-0.9061498219657068
0.11719000000000002	-0.9058256748968427
0.11720000000000001	-0.9055015649070426
0.11721000000000001	-0.9051774919874228
0.11722000000000002	-0.9048534561291011
0.11723000000000001	-0.904529457323199
0.11724000000000001	-0.9042054955608497
0.11725000000000001	-0.9038815708331728
0.11726000000000002	-0.9035576831312954
0.11727000000000001	-0.903233832446345
0.11728000000000001	-0.9029100187694536
0.11729000000000002	-0.9025862420917566
0.11730000000000002	-0.9022625024043923
0.11731000000000001	-0.9019387996984997
0.11732000000000001	-0.9016151339652217
0.11733000000000002	-0.9012915051957107
0.11734000000000001	-0.900967913381109
0.11735000000000001	-0.9006443585125641
0.11736000000000002	-0.9003208405812321
0.11737000000000002	-0.8999973595782652
0.11738000000000001	-0.8996739154948248
0.11739000000000001	-0.8993505083220695
0.11740000000000002	-0.8990271380511548
0.11741000000000001	-0.8987038046732452
0.11742000000000001	-0.898380508179507
0.11743000000000002	-0.8980572485611091
0.11744000000000002	-0.8977340258092228
0.11745000000000001	-0.897410839915024
0.11746000000000001	-0.897087690869703
0.11747000000000002	-0.8967645786644283
0.11748000000000001	-0.8964415032903753
0.11749000000000001	-0.8961184647387264
0.11750000000000001	-0.8957954630006678
0.11751000000000002	-0.8954724980673868
0.11752000000000001	-0.8951495699300751
0.11753000000000001	-0.8948266785799283
0.11754000000000002	-0.8945038240081447
0.11755000000000002	-0.8941810062059246
0.11756000000000001	-0.8938582251644593
0.11757000000000001	-0.8935354808731509
0.11758000000000002	-0.8932127733207811
0.11759000000000001	-0.8928901025023432
0.11760000000000001	-0.8925674684082385
0.11761000000000002	-0.892244871030961
0.11762000000000002	-0.8919223103617304
0.11763000000000001	-0.8915997863917675
0.11764000000000001	-0.8912772991122987
0.11765000000000002	-0.8909548485138519
0.11766000000000001	-0.8906324345847874
0.11767000000000001	-0.8903100573199232
0.11768	-0.8899877167105015
0.11769000000000002	-0.8896654127477657
0.11770000000000001	-0.8893431454229637
0.11771000000000001	-0.8890209147273432
0.11772000000000002	-0.8886987206521549
0.11773000000000002	-0.8883765631886528
0.11774000000000001	-0.8880544423280923
0.11775000000000001	-0.887732358060046
0.11776000000000002	-0.8874103103769657
0.11777000000000001	-0.8870882992706122
0.11778000000000001	-0.8867663247322534
0.11779000000000002	-0.8864443867531645
0.11780000000000002	-0.8861224853246241
0.11781000000000001	-0.8858006204378879
0.11782000000000001	-0.8854787920842301
0.11783000000000002	-0.8851570002549279
0.11784000000000001	-0.8848352449412631
0.11785000000000001	-0.8845135261291103
0.11786000000000002	-0.8841918438147561
0.11787000000000002	-0.8838701979899114
0.11788000000000001	-0.8835485886458719
0.11789000000000001	-0.8832270157739398
0.11790000000000002	-0.8829054793654151
0.11791000000000001	-0.882583979411597
0.11792000000000001	-0.8822625159037892
0.11793000000000001	-0.8819410888332989
0.11794000000000002	-0.8816196981914355
0.11795000000000001	-0.881298343969512
0.11796000000000001	-0.8809770261588421
0.11797000000000002	-0.8806557447507488
0.11798000000000002	-0.8803344997365483
0.11799000000000001	-0.8800132911075585
0.11800000000000001	-0.8796921188551032
0.11801000000000002	-0.8793709829699222
0.11802000000000001	-0.8790498834410122
0.11803000000000001	-0.878728820262627
0.11804000000000002	-0.8784077934261005
0.11805000000000002	-0.8780868029227771
0.11806000000000001	-0.877765848740626
0.11807000000000001	-0.877444930872828
0.11808000000000002	-0.8771240493122623
0.11809000000000001	-0.8768032040502772
0.11810000000000001	-0.8764823950782239
0.11811000000000002	-0.8761616223874557
0.11812000000000002	-0.8758408859693294
0.11813000000000001	-0.8755201858152036
0.11814000000000001	-0.8751995219164524
0.11815000000000002	-0.8748788942644371
0.11816000000000002	-0.8745583028505138
0.11817000000000001	-0.8742377476660518
0.11818000000000001	-0.8739172287024228
0.11819000000000002	-0.8735967459510049
0.11820000000000001	-0.8732762994031661
0.11821000000000001	-0.8729558890502777
0.11822000000000002	-0.8726355148837195
0.11823000000000002	-0.8723151768948739
0.11824000000000001	-0.8719948750751244
0.11825000000000001	-0.8716746094158574
0.11826000000000002	-0.8713543799074023
0.11827000000000001	-0.8710341865416232
0.11828000000000001	-0.8707140293105058
0.11829000000000002	-0.8703939082054474
0.11830000000000002	-0.8700738232178492
0.11831000000000001	-0.8697537743391137
0.11832000000000001	-0.8694337615603276
0.11833000000000002	-0.8691137848724486
0.11834000000000001	-0.8687938442674229
0.11835000000000001	-0.8684739397330343
0.11836	-0.8681540712645686
0.11837000000000002	-0.8678342388534473
0.11838000000000001	-0.8675144424910954
0.11839000000000001	-0.8671946821689388
0.11840000000000002	-0.8668749578784057
0.11841000000000002	-0.8665552696104961
0.11842000000000001	-0.8662356173517507
0.11843000000000001	-0.8659160010989418
0.11844000000000002	-0.8655964208435122
0.11845000000000001	-0.8652768765769191
0.11846000000000001	-0.8649573682906101
0.11847000000000002	-0.8646378959760237
0.11848000000000002	-0.8643184596246339
0.11849000000000001	-0.8639990592278729
0.11850000000000001	-0.8636796947771962
0.11851000000000002	-0.8633603662640628
0.11852000000000001	-0.8630410736799342
0.11853000000000001	-0.8627218170162738
0.11854000000000002	-0.8624025962645465
0.11855000000000002	-0.8620834114162211
0.11856000000000001	-0.8617642624627679
0.11857000000000001	-0.8614451493956595
0.11858000000000002	-0.86112607220637
0.11859000000000001	-0.8608070308843422
0.11860000000000001	-0.8604880254195578
0.11861000000000001	-0.8601690558070492
0.11862000000000002	-0.859850122038306
0.11863000000000001	-0.8595312241048201
0.11864000000000001	-0.8592123619980854
0.11865000000000002	-0.858893535709598
0.11866000000000002	-0.8585747452308585
0.11867000000000001	-0.8582559905533681
0.11868000000000001	-0.8579372716686301
0.11869000000000002	-0.8576185885681508
0.11870000000000001	-0.8572999412434389
0.11871000000000001	-0.8569813296860052
0.11872000000000002	-0.8566627538873614
0.11873000000000002	-0.8563442138390287
0.11874000000000001	-0.8560257095325311
0.11875000000000001	-0.8557072409593821
0.11876000000000002	-0.8553888081111058
0.11877000000000001	-0.85507041097922
0.11878000000000001	-0.85475204955525
0.11879000000000002	-0.8544337238307248
0.11880000000000002	-0.8541154337971761
0.11881000000000001	-0.8537971794461368
0.11882000000000001	-0.8534789607691559
0.11883000000000002	-0.8531607777577584
0.11884000000000002	-0.852842630403485
0.11885000000000001	-0.8525245186978769
0.11886000000000001	-0.8522064426324792
0.11887000000000002	-0.8518884021988389
0.11888000000000001	-0.8515703973885069
0.11889000000000001	-0.8512524281930357
0.11890000000000002	-0.8509344946039762
0.11891000000000002	-0.8506165966128852
0.11892000000000001	-0.8502987342111086
0.11893000000000001	-0.8499809073890527
0.11894000000000002	-0.8496631161396518
0.11895000000000001	-0.8493453604544736
0.11896000000000001	-0.849027640325088
0.11897000000000002	-0.8487099557430663
0.11898000000000002	-0.8483923066999893
0.11899000000000001	-0.8480746931874369
0.11900000000000001	-0.8477571151969845
0.11901000000000002	-0.8474395727202092
0.11902000000000001	-0.8471220657486989
0.11903000000000001	-0.8468045942737524
0.11904	-0.8464871582835924
0.11905000000000002	-0.846169757773467
0.11906000000000001	-0.8458523927311173
0.11907000000000001	-0.8455350631512127
0.11908000000000002	-0.8452177690261486
0.11909000000000002	-0.8449005103475328
0.11910000000000001	-0.8445832871069735
0.11911000000000001	-0.8442660992960824
0.11912000000000002	-0.8439489469064722
0.11913000000000001	-0.8436318299297598
0.11914000000000001	-0.8433147483575629
0.11915000000000002	-0.8429977021815026
0.11916000000000002	-0.8426806913932159
0.11917000000000001	-0.8423637159843126
0.11918000000000001	-0.8420467759464191
0.11919000000000002	-0.8417298712711638
0.11920000000000001	-0.8414130019501795
0.11921000000000001	-0.8410961679750991
0.11922000000000002	-0.8407793693375583
0.11923000000000002	-0.8404626060291961
0.11924000000000001	-0.840145878041652
0.11925000000000001	-0.8398291853664945
0.11926000000000002	-0.839512527990024
0.11927000000000001	-0.839195905908418
0.11928000000000001	-0.8388793191118241
0.11929000000000001	-0.8385627675943138
0.11930000000000002	-0.8382462513475499
0.11931000000000001	-0.8379297703631887
0.11932000000000001	-0.8376133246328942
0.11933000000000002	-0.8372969141483326
0.11934000000000002	-0.8369805388961513
0.11935000000000001	-0.8366641988727336
0.11936000000000001	-0.8363478940700929
0.11937000000000002	-0.8360316244798971
0.11938000000000001	-0.8357153900938311
0.11939000000000001	-0.8353991909035835
0.11940000000000002	-0.8350830269008461
0.11941000000000002	-0.8347668980773018
0.11942000000000001	-0.8344508044246467
0.11943000000000001	-0.8341347459345752
0.11944000000000002	-0.8338187225987788
0.11945000000000001	-0.8335027344089573
0.11946000000000001	-0.8331867813568109
0.11947000000000002	-0.8328708634325558
0.11948000000000002	-0.8325549806288437
0.11949000000000001	-0.832239132937934
0.11950000000000001	-0.8319233203515424
0.11951000000000002	-0.8316075428613675
0.11952000000000002	-0.8312918004591244
0.11953000000000001	-0.8309760931365302
0.11954000000000001	-0.8306604208853038
0.11955000000000002	-0.8303447836971658
0.11956000000000001	-0.830029181563841
0.11957000000000001	-0.8297136144770576
0.11958000000000002	-0.8293980824285458
0.11959000000000002	-0.8290825854089087
0.11960000000000001	-0.828767123410612
0.11961000000000001	-0.8284516964257843
0.11962000000000002	-0.8281363044461643
0.11963000000000001	-0.827820947463494
0.11964000000000001	-0.8275056254695166
0.11965000000000002	-0.8271903384559772
0.11966000000000002	-0.8268750864146355
0.11967000000000001	-0.8265598693372299
0.11968000000000001	-0.8262446872155117
0.11969000000000002	-0.825929540041236
0.11970000000000001	-0.825614427806161
0.11971000000000001	-0.8252993505020423
0.11972000000000001	-0.8249843081198618
0.11973000000000002	-0.824669300649183
0.11974000000000001	-0.8243543280847617
0.11975000000000001	-0.8240393904183694
0.11976000000000002	-0.8237244876417803
0.11977000000000002	-0.8234096197467717
0.11978000000000001	-0.823094786725122
0.11979000000000001	-0.8227799885686147
0.11980000000000002	-0.8224652252690392
0.11981000000000001	-0.8221504968181729
0.11982000000000001	-0.8218358032078023
0.11983000000000002	-0.8215211444297186
0.11984000000000002	-0.8212065204757248
0.11985000000000001	-0.8208919313376061
0.11986000000000001	-0.8205773770071605
0.11987000000000002	-0.8202628574761802
0.11988000000000001	-0.8199483727364676
0.11989000000000001	-0.819633922779824
0.11990000000000002	-0.8193195075980547
0.11991000000000002	-0.8190051271829673
0.11992000000000001	-0.8186907815263709
0.11993000000000001	-0.8183764706200768
0.11994000000000002	-0.8180621944558985
0.11995000000000001	-0.8177479530256527
0.11996000000000001	-0.8174337463211696
0.11997000000000001	-0.8171195743342602
0.11998000000000002	-0.8168054370567435
0.11999000000000001	-0.8164913344804515
0.12000000000000001	-0.8161772665972056
0.12001000000000002	-0.8158632333988324
0.12002000000000002	-0.8155492348771638
0.12003000000000001	-0.8152352710240328
0.12004000000000001	-0.8149213418312747
0.12005000000000002	-0.8146074472899325
0.12006000000000001	-0.8142935873890133
0.12007000000000001	-0.8139797621239954
0.12008000000000002	-0.8136659714833946
0.12009000000000002	-0.8133522154600009
0.12010000000000001	-0.8130384940430974
0.12011000000000001	-0.812724807229496
0.12012000000000002	-0.8124111550110961
0.12013000000000001	-0.8120975373797701
0.12014000000000001	-0.8117839543273879
0.12015000000000002	-0.8114704058458169
0.12016000000000002	-0.8111568919269317
0.12017000000000001	-0.8108434125626124
0.12018000000000001	-0.8105299677447432
0.12019000000000002	-0.8102165574651965
0.12020000000000002	-0.8099031817158647
0.12021000000000001	-0.8095898404886217
0.12022000000000001	-0.8092765337753548
0.12023000000000002	-0.8089632615679548
0.12024000000000001	-0.8086500238583134
0.12025000000000001	-0.808336820637649
0.12026000000000002	-0.8080236518977646
0.12027000000000002	-0.8077105176313321
0.12028000000000001	-0.8073974178302501
0.12029000000000001	-0.8070843524864229
0.12030000000000002	-0.806771321591759
0.12031000000000001	-0.8064583251381653
0.12032000000000001	-0.8061453631175511
0.12033000000000002	-0.805832435521829
0.12034000000000002	-0.8055195423429146
0.12035000000000001	-0.8052066835727245
0.12036000000000001	-0.8048938592031777
0.12037000000000002	-0.804581069226195
0.12038000000000001	-0.8042683136337008
0.12039000000000001	-0.8039555924176199
0.12040000000000001	-0.8036429055698803
0.12041000000000002	-0.8033302530807378
0.12042000000000001	-0.8030176349418856
0.12043000000000001	-0.8027050511471823
0.12044000000000002	-0.8023925016885689
0.12045000000000002	-0.8020799865579882
0.12046000000000001	-0.8017675057473856
0.12047000000000001	-0.8014550592487081
0.12048000000000002	-0.8011426470539045
0.12049000000000001	-0.8008302691549312
0.12050000000000001	-0.8005179255437446
0.12051000000000002	-0.8002056162122991
0.12052000000000002	-0.7998933411525548
0.12053000000000001	-0.7995811003544245
0.12054000000000001	-0.7992688938108301
0.12055000000000002	-0.79895672151482
0.12056000000000001	-0.7986445834583712
0.12057000000000001	-0.7983324796334467
0.12058000000000002	-0.7980204100320143
0.12059000000000002	-0.7977083746460504
0.12060000000000001	-0.7973963734675396
0.12061000000000001	-0.7970844064884495
0.12062000000000002	-0.7967724737007593
0.12063000000000001	-0.796460575096453
0.12064000000000001	-0.7961487106675141
0.12065000000000001	-0.7958368804059291
0.12066000000000002	-0.7955250843036866
0.12067000000000001	-0.7952133223527781
0.12068000000000001	-0.7949015945451958
0.12069000000000002	-0.794589900872941
0.12070000000000002	-0.7942782413280072
0.12071000000000001	-0.7939666159023916
0.12072000000000001	-0.7936550245880951
0.12073000000000002	-0.7933434673771211
0.12074000000000001	-0.793031944261476
0.12075000000000001	-0.7927204552331671
0.12076000000000002	-0.792409000284204
0.12077000000000002	-0.7920975794066023
0.12078000000000001	-0.7917861925923732
0.12079000000000001	-0.7914748398335358
0.12080000000000002	-0.7911635211221079
0.12081000000000001	-0.790852236450108
0.12082000000000001	-0.7905409858071033
0.12083000000000002	-0.7902297691851465
0.12084000000000002	-0.789918586578707
0.12085000000000001	-0.7896074379798269
0.12086000000000001	-0.7892963233805479
0.12087000000000002	-0.7889852427728972
0.12088000000000002	-0.7886741961489133
0.12089000000000001	-0.7883631835006387
0.12090000000000001	-0.7880522048201181
0.12091000000000002	-0.7877412600989754
0.12092000000000001	-0.7874303493287174
0.12093000000000001	-0.7871194725004306
0.12094000000000002	-0.7868086296050391
0.12095000000000002	-0.7864978206376781
0.12096000000000001	-0.7861870455902558
0.12097000000000001	-0.7858763044541768
0.12098000000000002	-0.7855655972223262
0.12099000000000001	-0.7852549238867769
0.12100000000000001	-0.784944284439615
0.12101000000000002	-0.7846336788728966
0.12102000000000002	-0.7843231071786991
0.12103000000000001	-0.7840125693491001
0.12104000000000001	-0.7837020653761831
0.12105000000000002	-0.7833915952489312
0.12106000000000001	-0.7830811589614262
0.12107000000000001	-0.7827707565068627
0.12108000000000001	-0.7824603878773323
0.12109000000000002	-0.7821500530649277
0.12110000000000001	-0.7818397520588171
0.12111000000000001	-0.7815294848535163
0.12112000000000002	-0.781219251441647
0.12113000000000002	-0.780909051815316
0.12114000000000001	-0.780598885966631
0.12115000000000001	-0.780288753887702
0.12116000000000002	-0.7799786555706509
0.12117000000000001	-0.7796685910075852
0.12118000000000001	-0.7793585601904527
0.12119000000000002	-0.7790485631098278
0.12120000000000002	-0.7787385997595447
0.12121000000000001	-0.7784286701317248
0.12122000000000001	-0.778118774218493
0.12123000000000002	-0.7778089120119753
0.12124000000000001	-0.7774990835043032
0.12125000000000001	-0.7771892886876136
0.12126000000000002	-0.7768795275540317
0.12127000000000002	-0.7765698000956939
0.12128000000000001	-0.7762601063047371
0.12129000000000001	-0.7759504461733003
0.12130000000000002	-0.775640819693526
0.12131000000000002	-0.7753312268575597
0.12132000000000001	-0.7750216676575443
0.12133000000000001	-0.7747121420856277
0.12134000000000002	-0.7744026501339589
0.12135000000000001	-0.7740931917946938
0.12136000000000001	-0.7737837670599826
0.12137000000000002	-0.7734743759219809
0.12138000000000002	-0.7731650183728477
0.12139000000000001	-0.7728556944047443
0.12140000000000001	-0.7725464040098406
0.12141000000000002	-0.7722371471802908
0.12142000000000001	-0.7719279239082623
0.12143000000000001	-0.7716187341859225
0.12144000000000002	-0.7713095780054422
0.12145000000000002	-0.7710004553589941
0.12146000000000001	-0.7706913662387624
0.12147000000000001	-0.7703823106369155
0.12148000000000002	-0.7700732885456355
0.12149000000000001	-0.769764299957098
0.12150000000000001	-0.7694553448634938
0.12151000000000002	-0.7691464232569992
0.12152000000000002	-0.7688375351298073
0.12153000000000001	-0.7685286804741163
0.12154000000000001	-0.7682198592821018
0.12155000000000002	-0.7679110715459565
0.12156000000000002	-0.7676023172555708
0.12157000000000001	-0.7672935964027391
0.12158000000000001	-0.766984908981405
0.12159000000000002	-0.7666762549847559
0.12160000000000001	-0.7663676344050032
0.12161000000000001	-0.7660590472343585
0.12162000000000002	-0.7657504934650357
0.12163000000000002	-0.7654419730892519
0.12164000000000001	-0.7651334860992252
0.12165000000000001	-0.7648250324871757
0.12166000000000002	-0.7645166122453261
0.12167000000000001	-0.7642082253659013
0.12168000000000001	-0.7638998718411275
0.12169000000000002	-0.763591551663233
0.12170000000000002	-0.7632832648244491
0.12171000000000001	-0.7629750113170084
0.12172000000000001	-0.7626667911331457
0.12173000000000002	-0.7623586042650973
0.12174000000000001	-0.7620504507051029
0.12175000000000001	-0.7617423304454027
0.12176000000000001	-0.7614342434782513
0.12177000000000002	-0.7611261897919618
0.12178000000000001	-0.7608181693797628
0.12179000000000001	-0.7605101822327291
0.12180000000000002	-0.7602022283472707
0.12181000000000002	-0.7598943077156404
0.12182000000000001	-0.7595864203300997
0.12183000000000001	-0.759278566182915
0.12184000000000002	-0.7589707452663561
0.12185000000000001	-0.7586629575726934
0.12186000000000001	-0.7583552030942043
0.12187000000000002	-0.7580474818231627
0.12188000000000002	-0.7577397937518399
0.12189000000000001	-0.757432138872514
0.12190000000000001	-0.7571245171774652
0.12191000000000002	-0.7568169286589758
0.12192000000000001	-0.7565093733093313
0.12193000000000001	-0.756201851120818
0.12194000000000002	-0.7558943620857236
0.12195000000000002	-0.7555869061963402
0.12196000000000001	-0.7552794834449593
0.12197000000000001	-0.7549720938238764
0.12198000000000002	-0.7546647373253873
0.12199000000000002	-0.7543574139417915
0.12200000000000001	-0.754050123665396
0.12201000000000001	-0.7537428664884989
0.12202000000000002	-0.7534356424034022
0.12203000000000001	-0.7531284514024142
0.12204000000000001	-0.7528212934758365
0.12205000000000002	-0.7525141686160123
0.12206000000000002	-0.7522070768172476
0.12207000000000001	-0.751900018071849
0.12208000000000001	-0.7515929923721432
0.12209000000000002	-0.751285999710444
0.12210000000000001	-0.7509790400790747
0.12211000000000001	-0.7506721134703631
0.12212000000000002	-0.7503652198766335
0.12213000000000002	-0.7500583592902156
0.12214000000000001	-0.7497515317034399
0.12215000000000001	-0.7494447371086398
0.12216000000000002	-0.7491379754981538
0.12217000000000001	-0.7488312468643181
0.12218000000000001	-0.7485245511994698
0.12219000000000002	-0.748217888495954
0.12220000000000002	-0.7479112587461274
0.12221000000000001	-0.7476046619423197
0.12222000000000001	-0.747298098076876
0.12223000000000002	-0.7469915671417124
0.12224000000000002	-0.7466850691287753
0.12225000000000001	-0.7463786040312604
0.12226000000000001	-0.7460721718415246
0.12227000000000002	-0.7457657725519267
0.12228000000000001	-0.7454594061548284
0.12229000000000001	-0.7451530726425926
0.12230000000000002	-0.7448467720047895
0.12231000000000002	-0.7445405042349205
0.12232000000000001	-0.7442342693270292
0.12233000000000001	-0.7439280672734915
0.12234000000000002	-0.7436218980666849
0.12235000000000001	-0.7433157616989945
0.12236000000000001	-0.7430096581628122
0.12237000000000002	-0.742703587450507
0.12238000000000002	-0.7423975495544677
0.12239000000000001	-0.7420915444670794
0.12240000000000001	-0.7417855721807338
0.12241000000000002	-0.7414796326878196
0.12242000000000001	-0.7411737259807315
0.12243000000000001	-0.740867852051865
0.12244000000000001	-0.7405620108936171
0.12245000000000002	-0.7402562024983877
0.12246000000000001	-0.7399504268585794
0.12247000000000001	-0.7396446839634583
0.12248000000000002	-0.7393389738085586
0.12249000000000002	-0.7390332963863098
0.12250000000000001	-0.7387276516891297
0.12251000000000001	-0.738422039709432
0.12252000000000002	-0.7381164604396308
0.12253000000000001	-0.7378109138721489
0.12254000000000001	-0.7375053999994146
0.12255000000000002	-0.737199918813841
0.12256000000000002	-0.7368944703078547
0.12257000000000001	-0.7365890544738827
0.12258000000000001	-0.7362836713043547
0.12259000000000002	-0.7359783207917072
0.12260000000000001	-0.7356730029264384
0.12261000000000001	-0.7353677177003097
0.12262000000000002	-0.7350624651083731
0.12263000000000002	-0.7347572451430769
0.12264000000000001	-0.7344520577968667
0.12265000000000001	-0.7341469030621899
0.12266000000000002	-0.7338417809314435
0.12267000000000002	-0.733536691397099
0.12268000000000001	-0.7332316344516348
0.12269000000000001	-0.7329266100875059
0.12270000000000002	-0.7326216182971683
0.12271000000000001	-0.732316659073082
0.12272000000000001	-0.7320117324077069
0.12273000000000002	-0.7317068382935056
0.12274000000000002	-0.7314019767229434
0.12275000000000001	-0.7310971476884864
0.12276000000000001	-0.7307923511826029
0.12277000000000002	-0.7304875871977636
0.12278000000000001	-0.7301828557264415
0.12279000000000001	-0.7298781567611107
0.12280000000000002	-0.7295734902942468
0.12281000000000002	-0.7292688563183296
0.12282000000000001	-0.7289642548258388
0.12283000000000001	-0.7286596858092568
0.12284000000000002	-0.7283551492610694
0.12285000000000001	-0.7280506451737644
0.12286000000000001	-0.7277461735398274
0.12287000000000002	-0.7274417343517546
0.12288000000000002	-0.7271373276020364
0.12289000000000001	-0.7268329532825056
0.12290000000000001	-0.7265286113842833
0.12291000000000002	-0.7262243019016387
0.12292000000000002	-0.7259200248273415
0.12293000000000001	-0.7256157801538942
0.12294000000000001	-0.7253115678738025
0.12295000000000002	-0.7250073879795808
0.12296000000000001	-0.7247032404637362
0.12297000000000001	-0.7243991253187767
0.12298000000000002	-0.7240950425372148
0.12299000000000002	-0.7237909921115755
0.12300000000000001	-0.7234869740343742
0.12301000000000001	-0.7231829882981264
0.12302000000000002	-0.7228790348953502
0.12303000000000001	-0.7225751138160676
0.12304000000000001	-0.7222712250474351
0.12305000000000002	-0.7219673685894531
0.12306000000000002	-0.7216635444350792
0.12307000000000001	-0.7213597525768519
0.12308000000000001	-0.7210559930073125
0.12309000000000002	-0.7207522657190035
0.12310000000000001	-0.720448570704471
0.12311000000000001	-0.720144907956261
0.12312000000000001	-0.7198412774669227
0.12313000000000002	-0.7195376792290064
0.12314000000000001	-0.719234113235065
0.12315000000000001	-0.7189305794753654
0.12316000000000002	-0.7186270779440314
0.12317000000000002	-0.7183236086343542
0.12318000000000001	-0.7180201715389023
0.12319000000000001	-0.717716766650242
0.12320000000000002	-0.7174133939609366
0.12321000000000001	-0.7171100534635669
0.12322000000000001	-0.7168067451506934
0.12323000000000002	-0.7165034690148897
0.12324000000000002	-0.7162002250487323
0.12325000000000001	-0.7158970132448075
0.12326000000000001	-0.7155938335956871
0.12327000000000002	-0.7152906860939505
0.12328000000000001	-0.714987570732182
0.12329000000000001	-0.7146844875029663
0.12330000000000002	-0.7143814363988904
0.12331000000000002	-0.7140784174125437
0.12332000000000001	-0.7137754305365175
0.12333000000000001	-0.713472475763404
0.12334000000000002	-0.7131695530857981
0.12335000000000002	-0.7128666624962973
0.12336000000000001	-0.7125638039874997
0.12337000000000001	-0.712260977552006
0.12338000000000002	-0.7119581831824192
0.12339000000000001	-0.7116554208713533
0.12340000000000001	-0.7113526906114044
0.12341000000000002	-0.7110499923951809
0.12342000000000002	-0.710747326215293
0.12343000000000001	-0.7104446920634939
0.12344000000000001	-0.710142089929798
0.12345000000000002	-0.7098395198102919
0.12346000000000001	-0.7095369816976012
0.12347000000000001	-0.7092344755843454
0.12348000000000002	-0.7089320014631475
0.12349000000000002	-0.7086295593266358
0.12350000000000001	-0.7083271491674438
0.12351000000000001	-0.7080247709782007
0.12352000000000002	-0.7077224247515379
0.12353000000000001	-0.7074201104800932
0.12354000000000001	-0.7071178281565073
0.12355000000000002	-0.7068155777724228
0.12356000000000002	-0.7065133593213068
0.12357000000000001	-0.7062111727959673
0.12358000000000001	-0.7059090181890507
0.12359000000000002	-0.705606895493204
0.12360000000000002	-0.7053048047004973
0.12361000000000001	-0.7050027458038662
0.12362000000000001	-0.7047007187962616
0.12363000000000002	-0.704398723670338
0.12364000000000001	-0.7040967604187539
0.12365000000000001	-0.7037948290341681
0.12366000000000002	-0.7034929295092417
0.12367000000000002	-0.7031910618366383
0.12368000000000001	-0.7028892260090226
0.12369000000000001	-0.7025874220190613
0.12370000000000002	-0.7022856498594235
0.12371000000000001	-0.7019839095227829
0.12372000000000001	-0.7016822010018089
0.12373000000000002	-0.7013805242891775
0.12374000000000002	-0.7010788793775696
0.12375000000000001	-0.7007772662596575
0.12376000000000001	-0.7004756849281218
0.12377000000000002	-0.7001741353743379
0.12378000000000002	-0.6998726175895444
0.12379000000000001	-0.6995711315691968
0.12380000000000001	-0.6992696773059813
0.12381000000000002	-0.6989682547925916
0.12382000000000001	-0.6986668640217243
0.12383000000000001	-0.6983655049841982
0.12384000000000002	-0.6980641776735991
0.12385000000000002	-0.6977628820836381
0.12386000000000001	-0.6974616182070166
0.12387000000000001	-0.6971603860364444
0.12388000000000002	-0.696859185564641
0.12389000000000001	-0.6965580167843098
0.12390000000000001	-0.6962568796881656
0.12391000000000002	-0.695955774268924
0.12392000000000002	-0.6956547005193043
0.12393000000000001	-0.6953536584320267
0.12394000000000001	-0.695052647999813
0.12395000000000002	-0.694751669215387
0.12396000000000001	-0.6944507220714756
0.12397000000000001	-0.6941498065608073
0.12398000000000002	-0.6938489226761115
0.12399000000000002	-0.6935480704101188
0.12400000000000001	-0.693247249755568
0.12401000000000001	-0.692946460705196
0.12402000000000002	-0.6926457032493423
0.12403000000000002	-0.6923449773819592
0.12404000000000001	-0.6920442830969729
0.12405000000000001	-0.6917436203871281
0.12406000000000002	-0.6914429892451716
0.12407000000000001	-0.6911423896638521
0.12408000000000001	-0.6908418216359203
0.12409000000000002	-0.6905412851541279
0.12410000000000002	-0.6902407802112305
0.12411000000000001	-0.689940306799983
0.12412000000000001	-0.6896398649131439
0.12413000000000002	-0.6893394545434727
0.12414000000000001	-0.6890390756837396
0.12415000000000001	-0.6887387283267022
0.12416000000000002	-0.6884384124651234
0.12417000000000002	-0.688138128091771
0.12418000000000001	-0.6878378751994213
0.12419000000000001	-0.6875376537808403
0.12420000000000002	-0.6872374638284618
0.12421000000000001	-0.6869373053346332
0.12422000000000001	-0.6866371782929019
0.12423000000000002	-0.686337082696045
0.12424000000000002	-0.6860370185368464
0.12425000000000001	-0.6857369858080878
0.12426000000000001	-0.6854369845019693
0.12427000000000002	-0.6851370146083373
0.12428000000000002	-0.6848370761223099
0.12429000000000001	-0.6845371690365163
0.12430000000000001	-0.6842372933451296
0.12431000000000002	-0.6839374490409487
0.12432000000000001	-0.6836376361167759
0.12433000000000001	-0.6833378545654136
0.12434000000000002	-0.6830381043796665
0.12435000000000002	-0.6827383855523419
0.12436000000000001	-0.682438698076248
0.12437000000000001	-0.6821390419441955
0.12438000000000002	-0.6818394171489958
0.12439000000000001	-0.6815398236834642
0.12440000000000001	-0.6812402615404168
0.12441000000000002	-0.6809407307126698
0.12442000000000002	-0.6806412311930448
0.12443000000000001	-0.6803417629743637
0.12444000000000001	-0.6800423260494575
0.12445000000000002	-0.6797429204111423
0.12446000000000002	-0.6794435460522457
0.12447000000000001	-0.6791442029655963
0.12448000000000001	-0.6788448911440251
0.12449000000000002	-0.6785456105803666
0.12450000000000001	-0.6782463612674605
0.12451000000000001	-0.677947143192845
0.12452000000000002	-0.6776479563533272
0.12453000000000002	-0.677348800743093
0.12454000000000001	-0.6770496763549947
0.12455000000000001	-0.676750583181889
0.12456000000000002	-0.676451521216625
0.12457000000000001	-0.6761524904520578
0.12458000000000001	-0.6758534908810482
0.12459000000000002	-0.6755545224964463
0.12460000000000002	-0.6752555852911136
0.12461000000000001	-0.6749566792563054
0.12462000000000001	-0.6746578043864903
0.12463000000000002	-0.6743589606745376
0.12464000000000001	-0.6740601481133168
0.12465000000000001	-0.6737613666956974
0.12466000000000002	-0.6734626164145507
0.12467000000000002	-0.673163897262751
0.12468000000000001	-0.6728652092331733
0.12469000000000001	-0.6725665523186949
0.12470000000000002	-0.6722679265121942
0.12471000000000002	-0.6719693318065534
0.12472000000000001	-0.6716707681946541
0.12473000000000001	-0.6713722356693866
0.12474000000000002	-0.6710737342236361
0.12475000000000001	-0.6707752638502866
0.12476000000000001	-0.670476824542228
0.12477000000000002	-0.6701784162923541
0.12478000000000002	-0.6698800390935564
0.12479000000000001	-0.6695816929387304
0.12480000000000001	-0.6692833778207729
0.12481000000000002	-0.6689850937325824
0.12482000000000001	-0.6686868406670613
0.12483000000000001	-0.6683886186171129
0.12484000000000002	-0.6680904275756447
0.12485000000000002	-0.6677922675355591
0.12486000000000001	-0.6674941384888377
0.12487000000000001	-0.66719604042918
0.12488000000000002	-0.666897973349648
0.12489000000000001	-0.666599937243153
0.12490000000000001	-0.6663019321026062
0.12491000000000002	-0.6660039579209256
0.12492000000000002	-0.6657060146910323
0.12493000000000001	-0.6654081024058482
0.12494000000000001	-0.6651102210582979
0.12495000000000002	-0.6648123706413063
0.12496000000000002	-0.664514551147802
0.12497000000000001	-0.6642167625707203
0.12498000000000001	-0.6639190049029093
0.12499000000000002	-0.6636212781371412
0.125	-0.6633235822663569
0.12501	-0.6630259172805872
0.12502000000000002	-0.6627282831759156
0.12503	-0.6624306799452963
0.12504	-0.6621331075816624
0.12505	-0.6618355660779603
0.12506	-0.6615380554271363
0.12507000000000001	-0.6612405756221406
0.12508	-0.6609431266559255
0.12509	-0.6606457085204368
0.12510000000000002	-0.6603483212067368
0.12511	-0.6600509647106984
0.12512	-0.6597536390252766
0.12513000000000002	-0.6594563441434358
0.12514	-0.6591590800581423
0.12515	-0.6588618467623617
0.12516	-0.6585646442490652
0.12517	-0.6582674725112221
0.12518	-0.6579703315418062
0.12519	-0.6576732213316105
0.1252	-0.6573761418753534
0.12521000000000002	-0.6570790931664688
0.12522	-0.6567820751979401
0.12523	-0.6564850879627457
0.12524000000000002	-0.6561881314516684
0.12525	-0.6558912056584194
0.12526	-0.6555943105774836
0.12527000000000002	-0.6552974462018586
0.12528	-0.6550006125245431
0.12529	-0.654703809538536
0.1253	-0.6544070372368428
0.12531	-0.6541102956124631
0.12532000000000001	-0.6538135846584071
0.12533	-0.6535169043676842
0.12534	-0.653220254733296
0.12535000000000002	-0.6529236357482543
0.12536	-0.6526270474055726
0.12537	-0.6523304896982717
0.12538000000000002	-0.6520339626193626
0.12539	-0.6517374661618641
0.1254	-0.651441000318791
0.12541	-0.6511445650831656
0.12542	-0.6508481604480097
0.12543	-0.6505517864063487
0.12544	-0.6502554429512102
0.12545	-0.6499591300756214
0.12546000000000002	-0.6496628477726126
0.12547	-0.6493665960352164
0.12548	-0.6490703748564648
0.12549000000000002	-0.6487741842293959
0.1255	-0.6484780241470512
0.12551	-0.6481818946018912
0.12552000000000002	-0.6478857955870854
0.12553	-0.6475897270937863
0.12554	-0.6472936891173012
0.12555	-0.6469976816507665
0.12556	-0.6467017046872258
0.12557000000000001	-0.6464057582197342
0.12558	-0.6461098422413413
0.12559	-0.6458139567451008
0.12560000000000002	-0.645518101724071
0.12561	-0.6452222771713115
0.12562	-0.6449264830798899
0.12563000000000002	-0.6446307194428622
0.12564	-0.644334986253292
0.12565	-0.6440392835042447
0.12566	-0.6437436111887949
0.12567	-0.6434479693000041
0.12568000000000001	-0.6431523578309449
0.12569	-0.6428567767746911
0.1257	-0.642561226124316
0.12571000000000002	-0.6422657058728963
0.12572	-0.6419702160135117
0.12573	-0.6416747565392404
0.12574000000000002	-0.6413793274431656
0.12575	-0.641083928718371
0.12576	-0.6407885603579464
0.12577000000000002	-0.6404932223549779
0.12578	-0.640197914702551
0.12579	-0.6399026373937556
0.1258	-0.6396073904216851
0.12581	-0.6393121737794323
0.12582000000000002	-0.6390169874600953
0.12583	-0.6387218314567725
0.12584	-0.6384267057625609
0.12585000000000002	-0.6381316103705623
0.12586	-0.637836545273585
0.12587	-0.6375415104628169
0.12588000000000002	-0.6372465059335938
0.12589	-0.6369515316790181
0.1259	-0.6366565876922015
0.12591	-0.6363616739662643
0.12592	-0.6360667904923
0.12593000000000001	-0.635771937263769
0.12594	-0.635477114275481
0.12595	-0.6351823215205581
0.12596000000000002	-0.6348875589921283
0.12597	-0.6345928266817188
0.12598	-0.6342981245821471
0.12599000000000002	-0.6340034526862813
0.126	-0.6337088109884603
0.12601	-0.6334141994828191
0.12602000000000002	-0.6331196181625016
0.12603	-0.6328250670206538
0.12604	-0.6325305460504209
0.12605	-0.6322360552449529
0.12606	-0.6319415945973984
0.12607000000000002	-0.6316471641009106
0.12608	-0.6313527637486437
0.12609	-0.6310583935337538
0.12610000000000002	-0.6307640534493968
0.12611	-0.6304697434887319
0.12612	-0.6301754636449183
0.12613000000000002	-0.6298812139111193
0.12614	-0.6295869942804996
0.12615	-0.6292928047462253
0.12616	-0.6289986453011007
0.12617	-0.6287045159380565
0.12618000000000001	-0.6284104166508677
0.12619	-0.6281163474327092
0.1262	-0.6278223082767586
0.12621000000000002	-0.6275282991762101
0.12622	-0.6272343201242268
0.12623	-0.6269403711133591
0.12624000000000002	-0.6266464521372663
0.12625	-0.6263525631892881
0.12626	-0.6260587042626055
0.12627000000000002	-0.6257648753504067
0.12628	-0.6254710764458824
0.12629	-0.6251773075422216
0.1263	-0.6248835686326194
0.12631	-0.6245898597094486
0.12632000000000002	-0.6242961807660686
0.12633	-0.624002531796338
0.12634	-0.6237089127934559
0.12635000000000002	-0.623415323750626
0.12636	-0.6231217646610518
0.12637	-0.6228282355179368
0.12638000000000002	-0.6225347363144881
0.12639	-0.6222412670439155
0.1264	-0.6219478276994279
0.12641	-0.6216544182742391
0.12642	-0.6213610387615611
0.12643000000000001	-0.6210676891546105
0.12644	-0.6207743694466056
0.12645	-0.6204810796307637
0.12646000000000002	-0.6201878197003065
0.12647	-0.6198945896484583
0.12648	-0.6196013894684456
0.12649000000000002	-0.6193082191534958
0.1265	-0.6190150786968376
0.12651	-0.6187219680916963
0.12652	-0.6184288873313011
0.12653	-0.6181358364088829
0.12654	-0.6178428153163938
0.12655	-0.617549824047266
0.12656	-0.6172568625958336
0.12657000000000002	-0.6169639309553397
0.12658	-0.6166710291190297
0.12659	-0.6163781570801469
0.12660000000000002	-0.6160853148319394
0.12661	-0.615792502367659
0.12662	-0.6154997196805555
0.12663000000000002	-0.6152069667638811
0.12664	-0.6149142436108911
0.12665	-0.6146215502148407
0.12666	-0.6143288865689888
0.12667	-0.6140362526665942
0.12668000000000001	-0.613743648500919
0.12669	-0.6134510740652268
0.1267	-0.6131585293512335
0.12671000000000002	-0.6128660143519556
0.12672	-0.6125735290624719
0.12673	-0.6122810734760535
0.12674000000000002	-0.6119886475859522
0.12675	-0.6116962513819828
0.12676	-0.6114038848609191
0.12677	-0.6111115480143529
0.12678	-0.610819240836695
0.12679	-0.6105269633218052
0.1268	-0.6102347154629797
0.12681	-0.6099424972531975
0.12682000000000002	-0.6096503086854328
0.12683	-0.6093581497536069
0.12684	-0.6090660204510159
0.12685000000000002	-0.6087739207709595
0.12686	-0.6084818507067394
0.12687	-0.608189810251662
0.12688000000000002	-0.607897799399034
0.12689	-0.607605818142155
0.1269	-0.6073138664743314
0.12691	-0.607021944388874
0.12692	-0.6067300518790936
0.12693000000000002	-0.6064381889383048
0.12694	-0.606146355559824
0.12695	-0.6058545517369661
0.12696000000000002	-0.6055627774630449
0.12697	-0.6052710327298184
0.12698	-0.6049793175307279
0.12699000000000002	-0.6046876318605485
0.127	-0.6043959757126031
0.12701	-0.6041043490802178
0.12702	-0.603812751956728
0.12703	-0.603521184335461
0.12704000000000001	-0.6032296462097485
0.12705	-0.6029381375729258
0.12706	-0.6026466584183279
0.12707000000000002	-0.6023552087392933
0.12708	-0.6020637885291626
0.12709	-0.6017723977812821
0.12710000000000002	-0.6014810364889905
0.12711	-0.6011897046456316
0.12712	-0.6008984022445498
0.12713000000000002	-0.6006071292790941
0.12714	-0.600315885742617
0.12715	-0.600024671628466
0.12716	-0.5997334869299956
0.12717	-0.5994423316405587
0.12718000000000002	-0.5991512057535126
0.12719	-0.598860109262216
0.1272	-0.59856904216003
0.12721000000000002	-0.5982780044401049
0.12722	-0.5979869960939499
0.12723	-0.5976960171169983
0.12724000000000002	-0.5974050675026201
0.12725	-0.5971141472441875
0.12726	-0.5968232563350714
0.12727	-0.5965323947686475
0.12728	-0.5962415625382902
0.12729000000000001	-0.5959507596373814
0.1273	-0.5956599860593006
0.12731	-0.595369241797424
0.12732000000000002	-0.5950785268451356
0.12733	-0.5947878411958221
0.12734	-0.5944971848428724
0.12735000000000002	-0.5942065577796685
0.12736	-0.5939159599996003
0.12737	-0.5936253914960573
0.12738000000000002	-0.5933348522624375
0.12739	-0.5930443422921355
0.1274	-0.5927538615785432
0.12741	-0.5924634101150579
0.12742	-0.592172987895077
0.12743000000000002	-0.5918825949100316
0.12744	-0.5915922311540848
0.12745	-0.5913018966218604
0.12746000000000002	-0.5910115913064139
0.12747	-0.5907213152009843
0.12748	-0.5904310682995186
0.12749000000000002	-0.5901408505954299
0.1275	-0.5898506620821347
0.12751	-0.58956050275305
0.12752	-0.5892703726015983
0.12753	-0.5889802716212025
0.12754000000000001	-0.5886901998052915
0.12755	-0.5884001571472851
0.12756	-0.5881101436406109
0.12757000000000002	-0.5878201592765498
0.12758	-0.5875302040494992
0.12759	-0.5872402779540787
0.12760000000000002	-0.5869503809837299
0.12761	-0.5866605131318902
0.12762	-0.5863706743919973
0.12763000000000002	-0.5860808647574923
0.12764	-0.585791084221819
0.12765	-0.5855013327784206
0.12766	-0.5852116104207468
0.12767	-0.5849219171422446
0.12768000000000002	-0.5846322529363692
0.12769	-0.584342617796566
0.1277	-0.5840530117162861
0.12771000000000002	-0.5837634346889848
0.12772	-0.5834738867081193
0.12773	-0.5831843677671537
0.12774000000000002	-0.5828948778595404
0.12775	-0.5826054169787412
0.12776	-0.5823159851182177
0.12777	-0.582026582271435
0.12778	-0.581737208431858
0.12779000000000001	-0.5814478635929553
0.1278	-0.5811585477481968
0.12781	-0.5808692608910517
0.12782000000000002	-0.5805800030149938
0.12783	-0.5802907741134993
0.12784	-0.5800015741800452
0.12785000000000002	-0.5797124032081056
0.12786	-0.5794232611911619
0.12787	-0.5791341481226991
0.12788000000000002	-0.5788450639961931
0.12789	-0.5785560088034225
0.1279	-0.578266982539117
0.12791	-0.5779779851972345
0.12792	-0.5776890167712662
0.12793000000000002	-0.5774000772547062
0.12794	-0.5771111666410492
0.12795	-0.576822284922182
0.12796000000000002	-0.5765334320919921
0.12797	-0.576244608145216
0.12798	-0.575955813075351
0.12799000000000002	-0.5756670468758981
0.128	-0.5753783095403636
0.12801	-0.5750896010598404
0.12802	-0.5748009214292139
0.12803	-0.57451227064304
0.12804000000000001	-0.5742236486948334
0.12805	-0.5739350555781111
0.12806	-0.5736464912863883
0.12807000000000002	-0.5733579558131848
0.12808	-0.5730694491520221
0.12809	-0.5727809712964206
0.12810000000000002	-0.5724925222399059
0.12811	-0.5722041019754979
0.12812	-0.5719157104969025
0.12813	-0.5716273477979801
0.12814	-0.5713390138722584
0.12815000000000001	-0.5710507087132712
0.12816	-0.5707624323117529
0.12817	-0.5704741846638198
0.12818000000000002	-0.5701859657632423
0.12819	-0.5698977756035664
0.1282	-0.5696096141783388
0.12821000000000002	-0.5693214814810991
0.12822	-0.569033377505396
0.12823	-0.568745302244777
0.12824000000000002	-0.5684572556927939
0.12825	-0.568169237843
0.12826	-0.567881248688953
0.12827	-0.5675932882242078
0.12828	-0.5673053564423207
0.12829000000000002	-0.5670174533368476
0.1283	-0.5667295789013499
0.12831	-0.5664417331293878
0.12832000000000002	-0.5661539160145261
0.12833	-0.5658661275503306
0.12834	-0.5655783677303666
0.12835000000000002	-0.5652906365482034
0.12836	-0.5650029339974121
0.12837	-0.5647152600715628
0.12838	-0.564427614764235
0.12839	-0.564139998067552
0.12840000000000001	-0.5638524099748279
0.12841	-0.5635648504813584
0.12842	-0.5632773195807247
0.12843000000000002	-0.5629898172665115
0.12844	-0.5627023435323061
0.12845	-0.5624148983716947
0.12846000000000002	-0.5621274817782658
0.12847	-0.5618400937456155
0.12848	-0.56155273426733
0.12849000000000002	-0.5612654033370026
0.1285	-0.5609781009482299
0.12851	-0.560690827094611
0.12852	-0.560403581769747
0.12853	-0.5601163649672374
0.12854000000000002	-0.5598291766806779
0.12855	-0.5595420169036763
0.12856	-0.559254885628568
0.12857000000000002	-0.558967782849429
0.12858	-0.5586807085606708
0.12859	-0.5583936627559039
0.12860000000000002	-0.5581066454287426
0.12861	-0.5578196565728032
0.12862	-0.5575326961817014
0.12863	-0.557245764249057
0.12864	-0.5569588607684886
0.12865000000000001	-0.5566719857336248
0.12866	-0.5563851391380845
0.12867	-0.5560983209754902
0.12868000000000002	-0.5558115312394687
0.12869	-0.5555247699236492
0.1287	-0.5552380370216595
0.12871000000000002	-0.5549513325271332
0.12872	-0.5546646564337023
0.12873	-0.5543780087349991
0.12874000000000002	-0.5540913894246607
0.12875	-0.5538047984963252
0.12876	-0.553518235942877
0.12877	-0.553231701758665
0.12878	-0.5529451959373801
0.12879000000000002	-0.5526587184726679
0.1288	-0.5523722693581761
0.12881	-0.5520858485875508
0.12882000000000002	-0.551799456154443
0.12883	-0.5515130920525044
0.12884	-0.5512267562753893
0.12885000000000002	-0.5509404488163556
0.12886	-0.5506541696691816
0.12887	-0.5503679188277973
0.12888	-0.5500816962847598
0.12889	-0.5497955020330634
0.12890000000000001	-0.5495093360681522
0.12891	-0.5492231983836954
0.12892	-0.5489370889733606
0.12893000000000002	-0.5486510078285938
0.12894	-0.5483649549448522
0.12895	-0.548078930316252
0.12896000000000002	-0.5477929339364739
0.12897	-0.5475069657991962
0.12898	-0.5472210258980924
0.12899000000000002	-0.5469351142268452
0.129	-0.5466492307791372
0.12901	-0.5463633755486523
0.12902	-0.5460775485290774
0.12903	-0.5457917497140989
0.12904000000000002	-0.5455059790974067
0.12905	-0.545220236672692
0.12906	-0.5449345224336459
0.12907000000000002	-0.5446488363739628
0.12908	-0.5443631784873388
0.12909	-0.5440775487674695
0.12910000000000002	-0.5437919472080542
0.12911	-0.543506373802794
0.12912	-0.5432208285453886
0.12913	-0.5429353114295443
0.12914	-0.5426498224489694
0.12915000000000001	-0.5423643615973645
0.12916	-0.5420789288684386
0.12917	-0.5417935242558992
0.12918000000000002	-0.5415081477534618
0.12919	-0.5412227993548463
0.1292	-0.540937479053755
0.12921000000000002	-0.5406521868425666
0.12922	-0.5403669227146938
0.12923	-0.540081686664369
0.12924000000000002	-0.5397964786852982
0.12925	-0.5395112987707423
0.12926	-0.539226146916058
0.12927	-0.5389410231149776
0.12928	-0.5386559273612322
0.12929000000000002	-0.5383708596485597
0.1293	-0.5380858199706983
0.12931	-0.5378008083213792
0.12932000000000002	-0.5375158246943412
0.12933	-0.5372308690833257
0.12934	-0.536945941482073
0.12935000000000002	-0.5366610418843266
0.12936	-0.5363761702838328
0.12937	-0.5360913266743361
0.12938	-0.5358065110495863
0.12939	-0.535521723403331
0.12940000000000002	-0.5352369637290134
0.12941	-0.5349522320202422
0.12942	-0.5346675282712268
0.12943000000000002	-0.5343828524757314
0.12944	-0.5340982046275082
0.12945	-0.533813584720317
0.12946000000000002	-0.5335289927479274
0.12947	-0.5332444287040938
0.12948	-0.5329598925825798
0.12949	-0.5326753843771537
0.1295	-0.5323909040815799
0.12951000000000001	-0.5321064516896326
0.12952	-0.5318220271950825
0.12953	-0.5315376305916963
0.12954000000000002	-0.5312532618732484
0.12955	-0.5309689210335147
0.12956	-0.5306846080662704
0.12957000000000002	-0.5304003229652943
0.12958	-0.5301160657243668
0.12959	-0.5298318363372682
0.12960000000000002	-0.5295476347977816
0.12961	-0.5292634610969799
0.12962	-0.5289793152313531
0.12963	-0.5286951971947114
0.12964	-0.5284111069808417
0.12965000000000002	-0.5281270445835381
0.12966	-0.5278430099965971
0.12967	-0.5275590032138134
0.12968000000000002	-0.5272750242289892
0.12969	-0.5269910730359273
0.1297	-0.526707149628423
0.12971000000000002	-0.5264232539991974
0.12972	-0.5261393861430005
0.12973	-0.5258555460537795
0.12974	-0.5255717337253395
0.12975	-0.5252879491514891
0.12976000000000001	-0.5250041923260385
0.12977	-0.5247204632428
0.12978	-0.524436761895586
0.12979000000000002	-0.5241530882782127
0.1298	-0.5238694423844972
0.12981	-0.5235858242082562
0.12982000000000002	-0.5233022337433104
0.12983	-0.5230186709834819
0.12984	-0.5227351359225972
0.12985000000000002	-0.5224516285544785
0.12986	-0.5221681488727402
0.12987	-0.5218846968713753
0.12988	-0.5216012725442569
0.12989	-0.5213178758852142
0.12990000000000002	-0.5210345068860053
0.12991	-0.5207511655402559
0.12992	-0.5204678518440958
0.12993000000000002	-0.5201845657913664
0.12994	-0.5199013073759104
0.12995	-0.5196180765915756
0.12996000000000002	-0.5193348734322024
0.12997	-0.5190516978916381
0.12998	-0.5187685499637293
0.12999	-0.5184854296423287
0.13	-0.5182023369212887
0.13001000000000001	-0.5179192717944667
0.13002000000000002	-0.5176362342557093
0.13003	-0.5173532242971335
0.13004000000000002	-0.5170702419132573
0.13005000000000003	-0.5167872870983005
0.13006	-0.5165043598468536
0.13007000000000002	-0.516221460152783
0.13008	-0.5159385880099585
0.13009	-0.5156557434122426
0.13010000000000002	-0.5153729263535057
0.13011	-0.5150901368276198
0.13012	-0.5148073748284562
0.13013000000000002	-0.5145246403498899
0.13014	-0.5142419333857973
0.13015000000000002	-0.5139592539300543
0.13016000000000003	-0.5136766019765403
0.13017	-0.5133939775191435
0.13018000000000002	-0.5131113805517377
0.13019000000000003	-0.5128288110682063
0.1302	-0.5125462690624346
0.13021000000000002	-0.5122637545283074
0.13022	-0.5119812674597141
0.13023	-0.5116988078505421
0.13024000000000002	-0.5114163756946832
0.13025	-0.5111339709860303
0.13026000000000001	-0.5108515937184782
0.13027000000000002	-0.5105692438859246
0.13028	-0.5102869214822628
0.13029000000000002	-0.5100046265013893
0.13030000000000003	-0.5097223589372138
0.13031	-0.5094401187836308
0.13032000000000002	-0.5091579060345397
0.13033	-0.5088757206818835
0.13034	-0.5085935627209129
0.13035000000000002	-0.5083114321461616
0.13036	-0.5080293289515422
0.13037	-0.5077472531309659
0.13038000000000002	-0.5074652046783482
0.13039	-0.5071831835876064
0.13040000000000002	-0.506901189852656
0.13041000000000003	-0.506619223467417
0.13042	-0.506337284425811
0.13043000000000002	-0.5060553727217585
0.13044000000000003	-0.505773488349188
0.13045	-0.5054916313020222
0.13046000000000002	-0.5052098015741884
0.13047	-0.5049279991596162
0.13048	-0.5046462240507662
0.13049000000000002	-0.5043644762426911
0.1305	-0.5040827557296775
0.13051000000000001	-0.5038010625056519
0.13052000000000002	-0.5035193965645524
0.13053	-0.5032377579003197
0.13054000000000002	-0.5029561465068899
0.13055000000000003	-0.5026745623782025
0.13056	-0.5023930055082002
0.13057000000000002	-0.5021114758891826
0.13058	-0.5018299735166128
0.13059	-0.5015484983845757
0.13060000000000002	-0.5012670504870167
0.13061	-0.5009856298178879
0.13062	-0.5007042363711406
0.13063000000000002	-0.5004228701407308
0.13064	-0.5001415311206153
0.13065000000000002	-0.4998602193047505
0.13066000000000003	-0.4995789346870963
0.13067	-0.49929767726161417
0.13068000000000002	-0.4990164470222647
0.13069000000000003	-0.4987352439625066
0.1307	-0.4984540680766289
0.13071000000000002	-0.49817291935878255
0.13072	-0.497891797802938
0.13073	-0.49761070340306585
0.13074000000000002	-0.49732963615313797
0.13075	-0.4970485960471279
0.13076000000000002	-0.4967675830790097
0.13077000000000003	-0.49648659724276023
0.13078	-0.49620563853235955
0.13079000000000002	-0.49592470694178503
0.13080000000000003	-0.49564380246502104
0.13081	-0.49536292509604873
0.13082000000000002	-0.4950820748288524
0.13083	-0.4948012516574197
0.13084	-0.49452045557573177
0.13085000000000002	-0.494239686575218
0.13086	-0.49395894465234474
0.13087000000000001	-0.4936782298011338
0.13088000000000002	-0.4933975420133733
0.13089	-0.4931168812853338
0.13090000000000002	-0.492836247611013
0.13091000000000003	-0.4925556409844124
0.13092	-0.49227506139953514
0.13093000000000002	-0.4919945088503873
0.13094000000000003	-0.4917139833309725
0.13095	-0.49143348483529714
0.13096000000000002	-0.49115301335736705
0.13097	-0.49087256889119546
0.13098	-0.49059215143079243
0.13099000000000002	-0.49031176097016904
0.131	-0.49003139750334007
0.13101000000000002	-0.4897510610243196
0.13102000000000003	-0.4894707515271254
0.13103	-0.4891904690057765
0.13104000000000002	-0.4889102134542927
0.13105000000000003	-0.4886299848650349
0.13106	-0.4883497832329051
0.13107000000000002	-0.48806960855272064
0.13108	-0.4877894608185076
0.13109	-0.48750934002429397
0.13110000000000002	-0.4872292461641121
0.13111	-0.48694917923199543
0.13112000000000001	-0.4866691392219768
0.13113000000000002	-0.4863891261280929
0.13114	-0.48610913994438154
0.13115000000000002	-0.4858291806648854
0.13116000000000003	-0.4855492482836421
0.13117	-0.4852693427946981
0.13118000000000002	-0.4849894641920883
0.13119	-0.4847096124698588
0.1312	-0.484429787622054
0.13121000000000002	-0.48414998964272177
0.13122	-0.48387021852591183
0.13123	-0.4835904742651515
0.13124000000000002	-0.4833107568538607
0.13125	-0.48303106628725523
0.13126000000000002	-0.48275140255938825
0.13127000000000003	-0.4824717656643189
0.13128	-0.48219215559610773
0.13129000000000002	-0.4819125723488144
0.13130000000000003	-0.4816330159165039
0.13131	-0.4813534862932394
0.13132000000000002	-0.4810739834730848
0.13133	-0.4807945074497178
0.13134	-0.48051505821733753
0.13135000000000002	-0.4802356357702758
0.13136	-0.47995624010260557
0.13137000000000001	-0.47967687120839914
0.13138000000000002	-0.4793975290817321
0.13139	-0.47911821371668195
0.13140000000000002	-0.47883892510660025
0.13141000000000003	-0.47855966324590965
0.13142	-0.4782804281290789
0.13143000000000002	-0.47800121975018817
0.13144	-0.4777220381033206
0.13145	-0.4774428831825618
0.13146000000000002	-0.47716375498199176
0.13147	-0.4768846534951292
0.13148	-0.4766055787166459
0.13149000000000002	-0.4763265306406272
0.1315	-0.47604750926116657
0.13151000000000002	-0.4757685145723565
0.13152000000000003	-0.4754895465682933
0.13153	-0.47521060524307446
0.13154000000000002	-0.47493169059079693
0.13155000000000003	-0.47465280260556164
0.13156	-0.4743739412814714
0.13157000000000002	-0.47409510661262627
0.13158	-0.47381629859313157
0.13159	-0.4735375172170914
0.13160000000000002	-0.4732587624786157
0.13161	-0.47298003437181396
0.13162000000000001	-0.472701332890792
0.13163000000000002	-0.4724226580296679
0.13164	-0.4721440097825503
0.13165000000000002	-0.471865388143553
0.13166000000000003	-0.47158679310555573
0.13167	-0.4713082246626471
0.13168000000000002	-0.4710296828102149
0.13169	-0.47075116754238255
0.1317	-0.47047267885327254
0.13171000000000002	-0.4701942167357797
0.13172	-0.46991578118482513
0.13173	-0.46963737219497537
0.13174000000000002	-0.46935898976036367
0.13175	-0.4690806338751242
0.13176000000000002	-0.4688023045333841
0.13177000000000003	-0.46852400172753744
0.13178	-0.468245725452896
0.13179000000000002	-0.46796747570416947
0.13180000000000003	-0.46768925247550325
0.13181	-0.4674110557610414
0.13182000000000002	-0.4671328855549229
0.13183	-0.46685474185129394
0.13184	-0.46657662464429966
0.13185000000000002	-0.46629853392601134
0.13186	-0.46602046969255917
0.13187000000000001	-0.4657424319382001
0.13188000000000002	-0.46546442065708643
0.13189	-0.4651864358433734
0.13190000000000002	-0.464908477489884
0.13191000000000003	-0.4646305455918541
0.13192	-0.464352640143708
0.13193000000000002	-0.46407476113960494
0.13194	-0.4637969085737111
0.13195	-0.46351908244019085
0.13196000000000002	-0.46324128273321213
0.13197	-0.4629635094465731
0.13198000000000001	-0.46268576257456484
0.13199000000000002	-0.46240804211161113
0.132	-0.46213034805188663
0.13201000000000002	-0.4618526803895662
0.13202000000000003	-0.4615750391188312
0.13203	-0.46129742423385856
0.13204000000000002	-0.46101983572882604
0.13205000000000003	-0.46074227359791214
0.13206	-0.4604647378352997
0.13207000000000002	-0.4601872284351724
0.13208	-0.4599097453917154
0.13209	-0.45963228869911366
0.13210000000000002	-0.4593548583515554
0.13211	-0.45907745434323094
0.13212000000000002	-0.45880007666832906
0.13213000000000003	-0.45852272532104965
0.13214	-0.45824540029558436
0.13215000000000002	-0.457968101586122
0.13216000000000003	-0.45769082918685955
0.13217	-0.4574135830919955
0.13218000000000002	-0.45713636329572693
0.13219	-0.45685916979225616
0.1322	-0.4565820025757834
0.13221000000000002	-0.45630486164051254
0.13222	-0.4560277469806489
0.13223000000000001	-0.4557506585903972
0.13224000000000002	-0.45547359646396557
0.13225	-0.45519656059556357
0.13226000000000002	-0.4549195509793998
0.13227000000000003	-0.4546425676096869
0.13228	-0.4543656104806386
0.13229000000000002	-0.4540886795864677
0.13230000000000003	-0.4538117749213911
0.13231	-0.45353489647962697
0.13232000000000002	-0.4532580442554
0.13233	-0.45298121824292686
0.13234	-0.4527044184364246
0.13235000000000002	-0.45242764483011666
0.13236	-0.4521508974182283
0.13237000000000002	-0.4518741761949833
0.13238000000000003	-0.4515974811546098
0.13239	-0.4513208122913367
0.13240000000000002	-0.45104416959940047
0.13241000000000003	-0.45076755307303246
0.13242	-0.45049096270645855
0.13243000000000002	-0.4502143984939114
0.13244	-0.4499378604296279
0.13245	-0.44966134850784606
0.13246000000000002	-0.4493848627228061
0.13247	-0.44910840306826694
0.13248000000000001	-0.4488319695370744
0.13249000000000002	-0.44855556212320047
0.1325	-0.4482791808230126
0.13251000000000002	-0.4480028256307935
0.13252000000000003	-0.4477264965407955
0.13253	-0.4474501935472717
0.13254000000000002	-0.44717391664447487
0.13255	-0.44689766582666174
0.13256	-0.4466214410873285
0.13257000000000002	-0.44634524242074597
0.13258	-0.4460690698219286
0.13259	-0.44579292328513764
0.13260000000000002	-0.4455168028046377
0.13261	-0.4452407083742694
0.13262000000000002	-0.4449646399885683
0.13263000000000003	-0.444688597641962
0.13264	-0.44441258132872213
0.13265000000000002	-0.4441365910431193
0.13266000000000003	-0.44386062677942756
0.13267	-0.44358468853192606
0.13268000000000002	-0.4433087762948867
0.13269	-0.443032890062588
0.1327	-0.44275702982930726
0.13271000000000002	-0.44248119558932575
0.13272	-0.44220538733692577
0.13273000000000001	-0.44192960506638895
0.13274000000000002	-0.4416538487720004
0.13275	-0.441378118448047
0.13276000000000002	-0.4411024140888142
0.13277000000000003	-0.4408267356885916
0.13278	-0.44055108324167563
0.13279000000000002	-0.44027545674235596
0.1328	-0.43999985618492315
0.13281	-0.4397242815634605
0.13282000000000002	-0.43944873287064856
0.13283	-0.4391732101026126
0.13284	-0.43889771325365173
0.13285000000000002	-0.43862224231806657
0.13286	-0.4383467972901595
0.13287000000000002	-0.4380713781642329
0.13288000000000003	-0.4377959849345925
0.13289	-0.43752061759555
0.13290000000000002	-0.43724527614141273
0.13291000000000003	-0.4369699605664844
0.13292	-0.4366946708650765
0.13293000000000002	-0.4364194070314999
0.13294	-0.4361441690586075
0.13295	-0.4358689569421067
0.13296000000000002	-0.43559377067638416
0.13297	-0.4353186102557586
0.13298000000000001	-0.43504347567454754
0.13299000000000002	-0.4347683669270754
0.133	-0.4344932840076619
0.13301000000000002	-0.43421822691062856
0.13302000000000003	-0.43394319563030104
0.13303	-0.4336681901610062
0.13304000000000002	-0.4333932104970698
0.13305	-0.43311825663282216
0.13306	-0.43284332856259217
0.13307000000000002	-0.43256842628071174
0.13308	-0.4322935497815149
0.13309	-0.43201869905850593
0.13310000000000002	-0.4317438741066911
0.13311	-0.43146907492057185
0.13312000000000002	-0.4311943014944819
0.13313000000000003	-0.4309195538227616
0.13314	-0.4306448318997533
0.13315000000000002	-0.4303701357197985
0.13316000000000003	-0.4300954652772416
0.13317	-0.42982082056642995
0.13318000000000002	-0.4295462015817151
0.13319	-0.4292716083174418
0.1332	-0.42899704076719103
0.13321000000000002	-0.4287224989247903
0.13322	-0.4284479827854405
0.13323000000000002	-0.42817349234296564
0.13324000000000003	-0.42789902759270415
0.13325	-0.427624588528465
0.13326000000000002	-0.42735017514516555
0.13327000000000003	-0.4270757874371705
0.13328	-0.42680142539863697
0.13329000000000002	-0.42652708902214537
0.1333	-0.42625277830406555
0.13331	-0.4259784932387674
0.13332000000000002	-0.42570423382062467
0.13333	-0.4254300000440123
0.13334000000000001	-0.4251557919033042
0.13335000000000002	-0.42488160939287917
0.13336	-0.4246074525071157
0.13337000000000002	-0.4243333212403911
0.13338000000000003	-0.4240592155870914
0.13339	-0.42378513554159547
0.13340000000000002	-0.4235110810982854
0.13341000000000003	-0.42323705225154684
0.13342	-0.42296304899576664
0.13343000000000002	-0.422689071325337
0.13344	-0.4224151192346424
0.13345	-0.42214119271807143
0.13346000000000002	-0.4218672917700171
0.13347	-0.4215934163848807
0.13348000000000002	-0.4213195665570473
0.13349000000000003	-0.4210457422809125
0.1335	-0.4207719435508742
0.13351000000000002	-0.4204981703613289
0.13352000000000003	-0.42022442270667704
0.13353	-0.4199507005813202
0.13354000000000002	-0.4196770039796591
0.13355	-0.4194033328960992
0.13356	-0.41912968732504724
0.13357000000000002	-0.41885606726090874
0.13358	-0.41858247269809007
0.13359000000000001	-0.4183089036309986
0.13360000000000002	-0.41803536005404585
0.13361	-0.417761841961645
0.13362000000000002	-0.4174883493482064
0.13363000000000003	-0.41721488220814484
0.13364	-0.4169414405358773
0.13365000000000002	-0.416668024325819
0.13366000000000003	-0.41639463357239165
0.13367	-0.4161212682700133
0.13368000000000002	-0.415847928413103
0.13369	-0.4155746139960848
0.1337	-0.41530132501338096
0.13371000000000002	-0.4150280614594173
0.13372	-0.41475482332862096
0.13373000000000002	-0.41448161061542066
0.13374000000000003	-0.41420842331424507
0.13375	-0.41393526141952935
0.13376000000000002	-0.41366212492570453
0.13377000000000003	-0.4133890138271982
0.13378	-0.41311592811754916
0.13379000000000002	-0.41284286779110013
0.1338	-0.41256983284328247
0.13381	-0.4122968232685342
0.13382000000000002	-0.41202383906129675
0.13383	-0.411750880216014
0.13384000000000001	-0.41147794672712845
0.13385000000000002	-0.41120503858908447
0.13386	-0.41093215579633113
0.13387000000000002	-0.4106592983433168
0.13388000000000003	-0.4103864662239078
0.13389	-0.4101136594318415
0.13390000000000002	-0.40984087796286806
0.13391	-0.40956812181144453
0.13392	-0.409295390970246
0.13393000000000002	-0.4090226854353598
0.13394	-0.40875000520140675
0.13395	-0.40847735026285276
0.13396000000000002	-0.40820472061415836
0.13397	-0.4079321162497896
0.13398000000000002	-0.4076595371642123
0.13399000000000003	-0.40738698335189644
0.134	-0.40711445480731434
0.13401000000000002	-0.40684195152493297
0.13402000000000003	-0.40656947349922495
0.13403	-0.40629702072466506
0.13404000000000002	-0.40602459319573
0.13405	-0.4057521909068959
0.13406	-0.4054798138526371
0.13407000000000002	-0.40520746202738744
0.13408	-0.40493513542522674
0.13409000000000001	-0.4046628340407317
0.13410000000000002	-0.40439055786702593
0.13411	-0.4041183069003111
0.13412000000000002	-0.40384608113507414
0.13413000000000003	-0.40357388056580346
0.13414	-0.40330170518698955
0.13415000000000002	-0.40302955499312243
0.13416	-0.40275742997804603
0.13417	-0.40248533013615256
0.13418000000000002	-0.40221325546269143
0.13419	-0.4019412059521605
0.1342	-0.40166918159905624
0.13421000000000002	-0.4013971823978796
0.13422	-0.40112520834313203
0.13423000000000002	-0.4008532594293144
0.13424000000000003	-0.40058133565093135
0.13425	-0.40030943700248817
0.13426000000000002	-0.40003756347849256
0.13427000000000003	-0.39976571507345127
0.13428	-0.3994938917818725
0.13429000000000002	-0.39922209359826505
0.1343	-0.398950320517142
0.13431	-0.39867857253301464
0.13432000000000002	-0.3984068496403988
0.13433	-0.3981351518338199
0.13434000000000001	-0.3978634791077848
0.13435000000000002	-0.397591831456812
0.13436	-0.397320208875422
0.13437000000000002	-0.3970486113581325
0.13438000000000003	-0.3967770388994655
0.13439	-0.3965054914939446
0.13440000000000002	-0.3962339691360985
0.13441	-0.39596247182044847
0.13442	-0.3956909995415205
0.13443000000000002	-0.39541955229384335
0.13444	-0.3951481300719476
0.13445000000000001	-0.3948767328703626
0.13446000000000002	-0.3946053606836216
0.13447	-0.394334013506259
0.13448000000000002	-0.3940626913328079
0.13449000000000003	-0.3937913941578057
0.1345	-0.39352012197579045
0.13451000000000002	-0.39324887478129944
0.13452000000000003	-0.3929776525683965
0.13453	-0.3927064553320859
0.13454000000000002	-0.39243528306646047
0.13455	-0.3921641357657304
0.13456	-0.3918930134252474
0.13457000000000002	-0.3916219160395613
0.13458	-0.39135084360322325
0.13459000000000002	-0.3910797961107838
0.13460000000000003	-0.3908087735567964
0.13461	-0.39053777593581934
0.13462000000000002	-0.39026680324240653
0.13463000000000003	-0.3899958554699768
0.13464	-0.38972493261354463
0.13465000000000002	-0.3894540346683556
0.13466	-0.389183161628974
0.13467	-0.38891231348996275
0.13468000000000002	-0.388641490245888
0.13469	-0.3883706918913174
0.13470000000000001	-0.3880999184208174
0.13471000000000002	-0.3878291698289593
0.13472	-0.38755844611020235
0.13473000000000002	-0.3872877472591603
0.13474000000000003	-0.3870170732703489
0.13475	-0.3867464241368507
0.13476000000000002	-0.38647579985486324
0.13477000000000003	-0.3862052004185903
0.13478	-0.385934625822483
0.13479000000000002	-0.38566407606163
0.1348	-0.38539355113061174
0.13481	-0.38512305102401023
0.13482000000000002	-0.38485257573641085
0.13483	-0.3845821252624006
0.13484000000000002	-0.3843116995965685
0.13485000000000003	-0.38404129873350173
0.13486	-0.38377092266779017
0.13487000000000002	-0.3835005713940245
0.13488000000000003	-0.38323024490679825
0.13489	-0.382959943200705
0.13490000000000002	-0.38268966626951595
0.13491	-0.38241941410755365
0.13492	-0.3821491867105175
0.13493000000000002	-0.3818789840730092
0.13494	-0.38160880618963106
0.13495000000000001	-0.38133865305498515
0.13496000000000002	-0.38106852466367624
0.13497	-0.3807984210103113
0.13498000000000002	-0.3805283420894958
0.13499000000000003	-0.3802582878958398
0.135	-0.3799882584239543
0.13501000000000002	-0.3797182536684469
0.13502000000000003	-0.3794482736239306
0.13503	-0.37917831828501974
0.13504000000000002	-0.3789083876463301
0.13505	-0.37863848170248154
0.13506	-0.3783686004480862
0.13507000000000002	-0.3780987438777621
0.13508	-0.37782891198612983
0.13509000000000002	-0.3775591047678087
0.13510000000000003	-0.3772893222174258
0.13511	-0.3770195643296026
0.13512000000000002	-0.3767498310989614
0.13513000000000003	-0.3764801225201299
0.13514	-0.37621043858773584
0.13515000000000002	-0.37594077929610187
0.13516	-0.37567114463999995
0.13517	-0.3754015346142257
0.13518000000000002	-0.375131949213416
0.13519	-0.3748623884322054
0.13520000000000001	-0.37459285226449474
0.13521000000000002	-0.3743233407051915
0.13522	-0.37405385374940137
0.13523000000000002	-0.37378439139176434
0.13524000000000003	-0.3735149536269234
0.13525	-0.3732455404495232
0.13526000000000002	-0.37297615185420735
0.13527	-0.3727067878356235
0.13528	-0.37243744838841786
0.13529000000000002	-0.37216813350724
0.1353	-0.3718988431867408
0.13531	-0.3716295774215714
0.13532000000000002	-0.3713603362063868
0.13533	-0.37109111953583596
0.13534000000000002	-0.370821927403704
0.13535000000000003	-0.3705527598046505
0.13536	-0.37028361673421106
0.13537000000000002	-0.37001449818704735
0.13538000000000003	-0.36974540415748197
0.13539	-0.36947633463958096
0.13540000000000002	-0.36920728962894533
0.13541	-0.36893826912024275
0.13542	-0.3686692731081397
0.13543000000000002	-0.36840030158730586
0.13544	-0.3681313545524123
0.13545000000000001	-0.367862431998129
0.13546000000000002	-0.3675935339191303
0.13547	-0.3673246603100944
0.13548000000000002	-0.3670558111656932
0.13549000000000003	-0.36678698648060454
0.1355	-0.36651818624950394
0.13551000000000002	-0.36624941046706927
0.13552	-0.3659806591279821
0.13553	-0.36571193222692255
0.13554000000000002	-0.36544322975857435
0.13555	-0.36517455171762214
0.13556	-0.3649058980987499
0.13557000000000002	-0.36463726889664505
0.13558	-0.3643686641059991
0.13559000000000002	-0.3641000837214967
0.13560000000000003	-0.36383152773782895
0.13561	-0.3635629961496879
0.13562000000000002	-0.3632944889517653
0.13563000000000003	-0.3630260061387558
0.13564	-0.3627575477053568
0.13565000000000002	-0.3624891136462623
0.13566	-0.3622207039561736
0.13567	-0.36195231862978705
0.13568000000000002	-0.36168395766180383
0.13569	-0.36141562104693026
0.13570000000000002	-0.36114730877986323
0.13571000000000003	-0.36087902085230106
0.13572	-0.3606107572615676
0.13573000000000002	-0.36034251800276834
0.13574000000000003	-0.3600743030706149
0.13575	-0.3598061124598232
0.13576000000000002	-0.3595379461651027
0.13577	-0.35926980418116794
0.13578	-0.359001686502523
0.13579000000000002	-0.35873359312386444
0.1358	-0.35846552404014403
0.13581000000000001	-0.3581974792460827
0.13582000000000002	-0.3579294587364012
0.13583	-0.3576614625058216
0.13584000000000002	-0.3573934905490684
0.13585000000000003	-0.357125542860863
0.13586	-0.3568576194348148
0.13587000000000002	-0.356589720266777
0.13588000000000003	-0.3563218453514768
0.13589	-0.3560539946836471
0.13590000000000002	-0.35578616825802006
0.13591	-0.3555183660693291
0.13592	-0.3552505881123083
0.13593000000000002	-0.35498283438169453
0.13594	-0.35471510487222624
0.13595000000000002	-0.35444739957864074
0.13596000000000003	-0.3541797184956791
0.13597	-0.35391206161808314
0.13598000000000002	-0.35364442894059406
0.13599000000000003	-0.3533768204579566
0.136	-0.3531092361649164
0.13601000000000002	-0.35284167605622346
0.13602	-0.3525741401266217
0.13603	-0.3523066283708601
0.13604000000000002	-0.3520391407836906
0.13605	-0.3517716773590384
0.13606000000000001	-0.35150423809170617
0.13607000000000002	-0.3512368229772267
0.13608	-0.35096943201035746
0.13609000000000002	-0.35070206518585495
0.13610000000000003	-0.3504347224984812
0.13611	-0.3501674039429968
0.13612000000000002	-0.34990010951416073
0.13613000000000003	-0.3496328392067366
0.13614	-0.34936559301548986
0.13615000000000002	-0.34909837093518464
0.13616	-0.3488311729605885
0.13617	-0.3485639990864676
0.13618000000000002	-0.34829684930759186
0.13619	-0.3480297236187323
0.13620000000000002	-0.34776262201465913
0.13621000000000003	-0.3474955444901457
0.13622	-0.347228491039967
0.13623000000000002	-0.3469614616588966
0.13624000000000003	-0.3466944563417117
0.13625	-0.34642747508319505
0.13626000000000002	-0.34616051787812047
0.13627	-0.3458935847212689
0.13628	-0.34562667560742044
0.13629000000000002	-0.345359790531359
0.1363	-0.3450929294878715
0.13631000000000001	-0.34482609247173884
0.13632000000000002	-0.34455927947775244
0.13633	-0.34429249050070254
0.13634000000000002	-0.34402572553537014
0.13635000000000003	-0.3437589845765455
0.13636	-0.34349226761902163
0.13637000000000002	-0.34322557465759024
0.13638000000000003	-0.3429589056870438
0.13639	-0.34269226070217784
0.13640000000000002	-0.342425639697788
0.13641	-0.3421590426684884
0.13642	-0.34189246960902886
0.13643000000000002	-0.3416259205144424
0.13644	-0.3413593953795315
0.13645000000000002	-0.3410928941987664
0.13646000000000003	-0.34082641696684296
0.13647	-0.3405599636790088
0.13648000000000002	-0.3402935343300689
0.13649000000000003	-0.3400271289148323
0.1365	-0.3397607474281084
0.13651000000000002	-0.3394943898632992
0.13652	-0.3392280562153175
0.13653	-0.33896174648029215
0.13654000000000002	-0.33869546065304124
0.13655	-0.3384291987283836
0.13656000000000001	-0.3381629607011373
0.13657000000000002	-0.3378967465661238
0.13658	-0.33763055631816563
0.13659000000000002	-0.33736438995208445
0.13660000000000003	-0.3370982474622968
0.13661	-0.3368321288433022
0.13662000000000002	-0.33656603409066455
0.13663	-0.3362999631992188
0.13664	-0.33603391616378864
0.13665000000000002	-0.3357678929792099
0.13666	-0.33550189364031036
0.13667	-0.33523591814052617
0.13668000000000002	-0.33496996647567095
0.13669	-0.3347040386409288
0.13670000000000002	-0.33443813463121025
0.13671000000000003	-0.334172254441355
0.13672	-0.33390639806620404
0.13673000000000002	-0.33364056550059734
0.13674000000000003	-0.3333747567393783
0.13675	-0.33310897177739157
0.13676000000000002	-0.33284321060843225
0.13677	-0.33257747322795594
0.13678	-0.33231175963125825
0.13679000000000002	-0.3320460698131884
0.1368	-0.331780403768598
0.13681000000000001	-0.3315147614923385
0.13682000000000002	-0.3312491429792646
0.13683	-0.33098354822423237
0.13684000000000002	-0.33071797722209695
0.13685000000000003	-0.3304524299677164
0.13686	-0.3301869064559507
0.13687000000000002	-0.32992140668165826
0.13688	-0.32965593063970405
0.13689	-0.3293904783249519
0.13690000000000002	-0.329125049732262
0.13691	-0.3288596448564993
0.13692000000000001	-0.3285942636925284
0.13693000000000002	-0.3283289062352179
0.13694	-0.3280635724794359
0.13695000000000002	-0.32779826242005083
0.13696000000000003	-0.3275329760519337
0.13697	-0.3272677133699622
0.13698000000000002	-0.32700247436900387
0.13699000000000003	-0.3267372590439351
0.137	-0.32647206738963175
0.13701000000000002	-0.3262068994009703
0.13702	-0.32594175507282985
0.13703	-0.32567663440008626
0.13704000000000002	-0.3254115373774062
0.13705	-0.3251464639997121
0.13706000000000002	-0.3248814142620614
0.13707000000000003	-0.3246163881593393
0.13708	-0.32435138568643235
0.13709000000000002	-0.3240864068382261
0.13710000000000003	-0.3238214516096095
0.13711	-0.3235565199954725
0.13712000000000002	-0.3232916119907044
0.13713	-0.3230267275901983
0.13714	-0.32276186678884566
0.13715000000000002	-0.32249702958154497
0.13716	-0.32223221596296725
0.13717000000000001	-0.3219674259274703
0.13718000000000002	-0.32170265947071547
0.13719	-0.3214379165876035
0.13720000000000002	-0.32117319727303445
0.13721000000000003	-0.3209085015219118
0.13722	-0.32064382932914015
0.13723000000000002	-0.320379180689623
0.13724000000000003	-0.3201145555982673
0.13725	-0.3198499540499815
0.13726000000000002	-0.31958537603967374
0.13727	-0.3193208215622561
0.13728	-0.31905629061263613
0.13729000000000002	-0.3187917831857309
0.1373	-0.31852729927645096
0.13731000000000002	-0.3182628388792163
0.13732000000000003	-0.3179984019883881
0.13733	-0.31773398859993685
0.13734000000000002	-0.317469598708781
0.13735000000000003	-0.3172052323098418
0.13736	-0.31694088939804205
0.13737000000000002	-0.31667656996830323
0.13738	-0.31641227401555133
0.13739	-0.31614800153471206
0.13740000000000002	-0.31588375252071416
0.13741	-0.315619526968486
0.13742000000000001	-0.31535532487295254
0.13743000000000002	-0.31509114622904444
0.13744	-0.3148269910316939
0.13745000000000002	-0.3145628592758358
0.13746000000000003	-0.3142987509563289
0.13747	-0.31403466606686287
0.13748000000000002	-0.31377060460369494
0.13749000000000003	-0.31350656656176473
0.1375	-0.3132425519360132
0.13751000000000002	-0.3129785607213802
0.13752	-0.31271459291280956
0.13753	-0.3124506485052437
0.13754000000000002	-0.31218672749362786
0.13755	-0.31192282987290904
0.13756000000000002	-0.3116589556380328
0.13757000000000003	-0.31139510478394855
0.13758	-0.31113127730560625
0.13759000000000002	-0.3108674731979554
0.13760000000000003	-0.3106036924559484
0.13761	-0.3103399350745437
0.13762000000000002	-0.3100762010483927
0.13763	-0.3098124903716962
0.13764	-0.3095488030404663
0.13765000000000002	-0.309285139049663
0.13766	-0.30902149839424864
0.13767000000000001	-0.30875788106889085
0.13768000000000002	-0.308494287068771
0.13769	-0.308230716388926
0.13770000000000002	-0.30796716902431936
0.13771000000000003	-0.3077036449699181
0.13772	-0.30744014422069027
0.13773000000000002	-0.3071766667716065
0.13774000000000003	-0.30691321261763466
0.13775	-0.3066497817537484
0.13776000000000002	-0.30638637417491527
0.13777	-0.30612298987611153
0.13778	-0.3058596288523112
0.13779000000000002	-0.305596291098488
0.1378	-0.30533297660961944
0.13781000000000002	-0.3050696853806262
0.13782000000000003	-0.30480641740491077
0.13783	-0.30454317267883185
0.13784000000000002	-0.3042799511976322
0.13785000000000003	-0.30401675295629704
0.13786	-0.30375357794981245
0.13787000000000002	-0.3034904261731636
0.13788	-0.3032272976213397
0.13789	-0.30296419228932836
0.13790000000000002	-0.30270111017212076
0.13791	-0.30243805126470913
0.13792000000000001	-0.30217501556208415
0.13793000000000002	-0.301912003059246
0.13794	-0.30164901375118447
0.13795000000000002	-0.30138604763289384
0.13796000000000003	-0.3011231046993723
0.13797	-0.300860184945618
0.13798000000000002	-0.30059728836662886
0.13799	-0.3003344149574068
0.138	-0.3000715647129521
0.13801000000000002	-0.2998087376282714
0.13802	-0.2995459336983674
0.13803	-0.29928315291824303
0.13804000000000002	-0.299020395282905
0.13805	-0.2987576607873598
0.13806000000000002	-0.29849494942661664
0.13807000000000003	-0.2982322611956859
0.13808	-0.2979695960895795
0.13809000000000002	-0.2977069541033081
0.13810000000000003	-0.29744433523188574
0.13811	-0.2971817394698681
0.13812000000000002	-0.29691916681176816
0.13813	-0.2966566172530076
0.13814	-0.296394090789064
0.13815000000000002	-0.29613158741506446
0.13816	-0.295869107126033
0.13817000000000002	-0.29560664991625946
0.13818000000000003	-0.29534421578093717
0.13819	-0.2950818047156593
0.13820000000000002	-0.294819416715451
0.13821000000000003	-0.29455705177534125
0.13822	-0.2942947098903611
0.13823000000000002	-0.29403239105554324
0.13824	-0.2937700952659201
0.13825	-0.2935078225165259
0.13826000000000002	-0.293245572802393
0.13827	-0.29298334611855775
0.13828000000000001	-0.29272114246005615
0.13829000000000002	-0.29245896182186304
0.1383	-0.29219680419881017
0.13831000000000002	-0.29193466958621034
0.13832000000000003	-0.29167255797910785
0.13833	-0.2914104693725459
0.13834000000000002	-0.2911484037615669
0.13835000000000003	-0.2908863611412172
0.13836	-0.29062434150654437
0.13837000000000002	-0.2903623448525948
0.13838	-0.290100371174419
0.13839	-0.2898384204670658
0.13840000000000002	-0.2895764927255877
0.13841	-0.28931458794503817
0.13842000000000002	-0.2890527061204685
0.13843000000000003	-0.28879084724693466
0.13844	-0.2885290113194931
0.13845000000000002	-0.2882671983332016
0.13846000000000003	-0.28800540828307963
0.13847	-0.2877436411634054
0.13848000000000002	-0.28748189697006055
0.13849	-0.28722017569810954
0.1385	-0.28695847734261487
0.13851000000000002	-0.28669680189864244
0.13852	-0.28643514936125924
0.13853000000000001	-0.2861735197255327
0.13854000000000002	-0.2859119129865331
0.13855	-0.2856503291393287
0.13856000000000002	-0.28538876817899034
0.13857000000000003	-0.2851272301005937
0.13858	-0.2848657148983208
0.13859000000000002	-0.2846042225677958
0.13860000000000003	-0.2843427531044348
0.13861	-0.28408130650331576
0.13862000000000002	-0.283819882759516
0.13863	-0.2835584818681163
0.13864	-0.283297103824196
0.13865000000000002	-0.2830357486228382
0.13866	-0.2827744162591267
0.13867000000000002	-0.2825131067281439
0.13868000000000003	-0.2822518200249755
0.13869	-0.2819905561447089
0.13870000000000002	-0.2817293150824301
0.13871000000000003	-0.28146809683323293
0.13872	-0.2812069013922046
0.13873000000000002	-0.2809457287544336
0.13874	-0.28068457891501347
0.13875	-0.2804234518690361
0.13876000000000002	-0.2801623476115965
0.13877	-0.2799012661377909
0.13878000000000001	-0.27964020744271456
0.13879000000000002	-0.27937917152146596
0.1388	-0.2791181583691448
0.13881000000000002	-0.2788571679808497
0.13882000000000003	-0.27859620035168264
0.13883	-0.2783352554767467
0.13884000000000002	-0.2780743333511439
0.13885000000000003	-0.27781343396998137
0.13886	-0.27755255732836565
0.13887000000000002	-0.2772917034211134
0.13888	-0.2770308722427169
0.13889	-0.27677006378919405
0.13890000000000002	-0.27650927805565667
0.13891	-0.27624851503654707
0.13892000000000002	-0.27598777472678837
0.13893000000000003	-0.27572705712227674
0.13894	-0.27546636221821663
0.13895000000000002	-0.27520569000972545
0.13896000000000003	-0.27494504049192436
0.13897	-0.27468441365993734
0.13898000000000002	-0.27442380950888506
0.13899	-0.27416322803389187
0.139	-0.2739026692300796
0.13901000000000002	-0.27364213309257523
0.13902	-0.2733816196165058
0.13903000000000001	-0.2731211287966056
0.13904000000000002	-0.27286066062787784
0.13905	-0.27260021510597526
0.13906000000000002	-0.27233979222602833
0.13907000000000003	-0.27207939198317027
0.13908	-0.2718190143725361
0.13909000000000002	-0.27155865938925944
0.13910000000000003	-0.2712983270284773
0.13911	-0.2710380172851861
0.13912000000000002	-0.27077773015401074
0.13913	-0.27051746563075113
0.13914	-0.27025722371054767
0.13915000000000002	-0.2699970043885429
0.13916	-0.2697368076598816
0.13917000000000002	-0.2694766335197069
0.13918000000000003	-0.269216481963166
0.13919	-0.2689563529854086
0.13920000000000002	-0.2686962465815847
0.13921000000000003	-0.2684361627468405
0.13922	-0.2681761014763276
0.13923000000000002	-0.26791606276519775
0.13924	-0.2676560466086035
0.13925	-0.26739605300169744
0.13926000000000002	-0.2671360819396355
0.13927	-0.26687613341751126
0.13928000000000001	-0.26661620743028164
0.13929000000000002	-0.2663563039733711
0.1393	-0.2660964230419397
0.13931000000000002	-0.2658365646311451
0.13932000000000003	-0.2655767287361499
0.13933	-0.26531691535211793
0.13934000000000002	-0.26505712447421187
0.13935	-0.26479735609759836
0.13936	-0.2645376102174425
0.13937000000000002	-0.2642778868289123
0.13938	-0.2640181859271772
0.13939000000000001	-0.2637585075074054
0.13940000000000002	-0.26349885156476927
0.13941	-0.2632392180944427
0.13942000000000002	-0.26297960709159696
0.13943000000000003	-0.2627200185514052
0.13944	-0.2624604524690436
0.13945000000000002	-0.262200908839687
0.13946000000000003	-0.2619413876585135
0.13947	-0.2616818889207027
0.13948000000000002	-0.26142241262143356
0.13949	-0.261162958755889
0.1395	-0.2609035273192482
0.13951000000000002	-0.2606441183066954
0.13952	-0.26038473171341814
0.13953000000000002	-0.26012536753409
0.13954000000000003	-0.259866025763685
0.13955	-0.2596067063979424
0.13956000000000002	-0.2593474094322244
0.13957000000000003	-0.2590881348615497
0.13958	-0.25882888268022863
0.13959000000000002	-0.2585696528845127
0.1396	-0.25831044546959897
0.13961	-0.25805126043068277
0.13962000000000002	-0.2577920977629626
0.13963	-0.25753295746163796
0.13964000000000001	-0.25727383952190797
0.13965000000000002	-0.2570147439389761
0.13966	-0.2567556707080433
0.13967000000000002	-0.2564966198243151
0.13968000000000003	-0.256237591282995
0.13969	-0.25597858507928895
0.13970000000000002	-0.2557196012084015
0.13971000000000003	-0.2554606396644705
0.13972	-0.2552017004436546
0.13973000000000002	-0.2549427835412874
0.13974	-0.25468388895258365
0.13975	-0.25442501667275497
0.13976000000000002	-0.2541661666966747
0.13977	-0.25390733901950463
0.13978000000000002	-0.2536485336368582
0.13979000000000003	-0.25338975054395474
0.1398	-0.25313098973563475
0.13981000000000002	-0.25287225120731455
0.13982000000000003	-0.25261353495440125
0.13983	-0.25235484097212063
0.13984000000000002	-0.25209616925569517
0.13985	-0.2518375198003499
0.13986	-0.2515788926013099
0.13987000000000002	-0.2513202876538031
0.13988	-0.25106170495305896
0.13989000000000001	-0.25080314449430574
0.13990000000000002	-0.25054460627277564
0.13991	-0.25028609028370036
0.13992000000000002	-0.25002759652231143
0.13993000000000003	-0.24976912498384363
0.13994	-0.2495106756635327
0.13995000000000002	-0.2492522485566134
0.13996000000000003	-0.2489938436583238
0.13997	-0.24873546096390522
0.13998000000000002	-0.24847710046859442
0.13999	-0.24821876216763242
0.14	-0.24796044605626116
0.14001000000000002	-0.2477021521297237
0.14002	-0.24744388038326312
0.14003000000000002	-0.247185630812123
0.14004000000000003	-0.24692740341154992
0.14005	-0.2466691981767947
0.14006000000000002	-0.24641101510310143
0.14007000000000003	-0.2461528541857197
0.14008	-0.24589471541990074
0.14009000000000002	-0.2456365988008944
0.1401	-0.24537850432395467
0.14011	-0.24512043198433375
0.14012000000000002	-0.24486238177728714
0.14013	-0.24460435369807132
0.14014000000000001	-0.24434634774194203
0.14015000000000002	-0.2440883639041627
0.14016	-0.24383040217992527
0.14017000000000002	-0.24357246256434353
0.14018000000000003	-0.24331454505288866
0.14019	-0.24305664964082377
0.14020000000000002	-0.24279877632341149
0.14021000000000003	-0.24254092509591732
0.14022	-0.24228309595360809
0.14023000000000002	-0.24202528889174946
0.14024	-0.24176750390528318
0.14025	-0.24150974098933636
0.14026000000000002	-0.24125200013965376
0.14027	-0.2409942813514181
0.14028000000000002	-0.2407365846190636
0.14029000000000003	-0.2404789099387933
0.1403	-0.24022125730588426
0.14031000000000002	-0.23996362671561364
0.14032000000000003	-0.2397060181632592
0.14033	-0.23944843164410104
0.14034000000000002	-0.23919086715341834
0.14035	-0.2389333246864942
0.14036	-0.2386758042386098
0.14037000000000002	-0.2384183058050499
0.14038	-0.23816082938109998
0.14039000000000001	-0.237903374962045
0.14040000000000002	-0.23764594254317284
0.14041	-0.23738853211916217
0.14042000000000002	-0.23713114368584384
0.14043000000000003	-0.23687377723858177
0.14044	-0.23661643277266659
0.14045000000000002	-0.23635911028339013
0.14046000000000003	-0.23610180976604866
0.14047	-0.23584453121593985
0.14048000000000002	-0.23558727462793888
0.14049	-0.23533003999718946
0.1405	-0.23507282731905876
0.14051000000000002	-0.2348156365887799
0.14052	-0.23455846780223577
0.14053000000000002	-0.2343013209547301
0.14054000000000003	-0.2340441960415654
0.14055	-0.23378709305804826
0.14056000000000002	-0.23353001199948398
0.14057000000000003	-0.2332729528611812
0.14058	-0.23301591563844962
0.14059000000000002	-0.23275890032659788
0.1406	-0.23250190692093856
0.14061	-0.23224493541678226
0.14062000000000002	-0.2319879858094431
0.14063	-0.2317310580942376
0.14064000000000002	-0.2314741522664797
0.14065000000000003	-0.23121726832148515
0.14066	-0.2309604062545721
0.14067000000000002	-0.23070356606105766
0.14068000000000003	-0.2304467477362622
0.14069	-0.23018995127550718
0.14070000000000002	-0.2299331766741129
0.14071	-0.22967642392740364
0.14072	-0.22941969303070198
0.14073000000000002	-0.2291629839793335
0.14074	-0.2289062967686251
0.14075000000000001	-0.22864963139390232
0.14076000000000002	-0.22839298785049414
0.14077	-0.22813636613373195
0.14078000000000002	-0.22787976623889428
0.14079000000000003	-0.2276231881611641
0.1408	-0.22736663189607567
0.14081000000000002	-0.22711009743896354
0.14082000000000003	-0.22685358478515966
0.14083	-0.2265970939300003
0.14084000000000002	-0.22634062486882126
0.14085	-0.22608417759696195
0.14086	-0.22582775210976017
0.14087000000000002	-0.2255713484025569
0.14088	-0.2253149664706942
0.14089000000000002	-0.22505860630951366
0.14090000000000003	-0.2248022679143587
0.14091	-0.22454595128057458
0.14092000000000002	-0.22428965640350554
0.14093000000000003	-0.22403338327849878
0.14094	-0.22377713190090268
0.14095000000000002	-0.22352090226606466
0.14096	-0.22326469436933613
0.14097	-0.22300850820582988
0.14098000000000002	-0.2227523437704495
0.14099	-0.22249620105923845
0.14100000000000001	-0.22224008006755044
0.14101000000000002	-0.2219839807907424
0.14102	-0.22172790322417255
0.14103000000000002	-0.22147184736320039
0.14104000000000003	-0.2212158132031835
0.14105	-0.22095980073918037
0.14106000000000002	-0.22070380996653385
0.14107000000000003	-0.2204478408809303
0.14108	-0.22019189347773632
0.14109000000000002	-0.21993596775231716
0.1411	-0.21968006370004098
0.14111	-0.21942418131627323
0.14112000000000002	-0.2191683205963824
0.14113	-0.21891248153573864
0.14114000000000002	-0.21865666412971152
0.14115000000000003	-0.21840086837367323
0.14116	-0.21814509426299755
0.14117000000000002	-0.2178893417930568
0.14118000000000003	-0.2176336109592293
0.14119	-0.21737790175688998
0.14120000000000002	-0.217122214181414
0.14121	-0.21686654822818105
0.14122	-0.21661090389256896
0.14123000000000002	-0.21635528116995878
0.14124	-0.2160996800557326
0.14125000000000001	-0.21584410054527142
0.14126000000000002	-0.2155885426339595
0.14127	-0.21533300631718194
0.14128000000000002	-0.2150774915903237
0.14129000000000003	-0.21482199844854877
0.1413	-0.21456652688671443
0.14131000000000002	-0.21431107690096576
0.14132000000000003	-0.2140556484866941
0.14133	-0.21380024163929198
0.14134000000000002	-0.21354485635415077
0.14135	-0.21328949262666574
0.14136	-0.21303415045223223
0.14137000000000002	-0.21277882982624596
0.14138	-0.21252353074410427
0.14139000000000002	-0.21226825320120346
0.14140000000000003	-0.21201299719286845
0.14141	-0.21175776271442157
0.14142000000000002	-0.21150254976141755
0.14143000000000003	-0.21124735832871797
0.14144	-0.21099218841193135
0.14145000000000002	-0.21073704000632676
0.14146	-0.21048191310757175
0.14147	-0.21022680771086205
0.14148000000000002	-0.2099717238119977
0.14149	-0.20971666140642703
0.14150000000000001	-0.20946162048955938
0.14151000000000002	-0.20920660105680744
0.14152	-0.20895160310358482
0.14153000000000002	-0.20869662662530405
0.14154000000000003	-0.2084416716173824
0.14155	-0.20818673807523597
0.14156000000000002	-0.20793182599428162
0.14157000000000003	-0.20767693536993614
0.14158	-0.20742206619761933
0.14159000000000002	-0.20716721847275194
0.1416	-0.20691239219075477
0.14161	-0.20665758734704862
0.14162000000000002	-0.2064028039370577
0.14163	-0.20614804195620867
0.14164000000000002	-0.20589330139992612
0.14165000000000003	-0.20563858226363477
0.14166	-0.20538388454276268
0.14167000000000002	-0.20512920823223693
0.14168000000000003	-0.20487455332764998
0.14169	-0.20461991982464692
0.14170000000000002	-0.2043653077183458
0.14171	-0.20411071700462588
0.14172	-0.20385614767892232
0.14173000000000002	-0.20360159973667316
0.14174	-0.2033470731733148
0.14175000000000001	-0.20309256798428457
0.14176000000000002	-0.2028380841650227
0.14177	-0.20258362171097072
0.14178000000000002	-0.20232918061756874
0.14179000000000003	-0.20207476088026075
0.1418	-0.201820362494492
0.14181000000000002	-0.20156598545570467
0.14182000000000003	-0.20131162975934516
0.14183	-0.20105729540086115
0.14184000000000002	-0.20080298237569896
0.14185	-0.200548690679309
0.14186	-0.2002944203070856
0.14187000000000002	-0.20004017125434548
0.14188	-0.19978594351673143
0.14189000000000002	-0.19953173708969485
0.14190000000000003	-0.1992775519686904
0.14191	-0.19902338814917464
0.14192000000000002	-0.1987692456266033
0.14193000000000003	-0.19851512439643426
0.14194	-0.19826102445412544
0.14195000000000002	-0.19800694579513378
0.14196	-0.19775288841492095
0.14197	-0.19749885230894673
0.14198000000000002	-0.19724483747267418
0.14199	-0.19699084390156732
0.14200000000000002	-0.19673687159108905
0.14201000000000003	-0.19648292053670544
0.14202	-0.19622899073376007
0.14203000000000002	-0.19597508217775597
0.14204000000000003	-0.19572119486425277
0.14205	-0.19546732878872003
0.14206000000000002	-0.1952134839466265
0.14207	-0.194959660333446
0.14208	-0.1947058579444894
0.14209000000000002	-0.1944520767746738
0.1421	-0.1941983168201949
0.14211000000000001	-0.1939445780765282
0.14212000000000002	-0.19369086053915274
0.14213	-0.1934371642035476
0.14214000000000002	-0.19318348906519114
0.14215000000000003	-0.19292983511956485
0.14216	-0.19267620236215147
0.14217000000000002	-0.19242259078843238
0.14218000000000003	-0.19216900039389245
0.14219	-0.19191543117401874
0.14220000000000002	-0.19166188312429513
0.14221	-0.19140835624020927
0.14222	-0.19115485051724768
0.14223000000000002	-0.19090136595090018
0.14224	-0.19064790253665745
0.14225000000000002	-0.19039446027000934
0.14226000000000003	-0.19014103914644856
0.14227	-0.189887639161469
0.14228000000000002	-0.1896342603105638
0.14229000000000003	-0.18938090258922938
0.1423	-0.1891275659929625
0.14231000000000002	-0.18887425051726142
0.14232	-0.1886209561576226
0.14233	-0.1883676829094827
0.14234000000000002	-0.18811443076794726
0.14235	-0.187861199728979
0.14236000000000001	-0.18760798978800358
0.14237000000000002	-0.1873548009398874
0.14238	-0.1871016331801129
0.14239000000000002	-0.18684848650492822
0.14240000000000003	-0.18659536090984274
0.14241	-0.18634225639036658
0.14242000000000002	-0.1860891729420091
0.14243000000000003	-0.18583611056028254
0.14244	-0.18558306924070017
0.14245000000000002	-0.18533004897877425
0.14246	-0.1850770497700209
0.14247	-0.18482407160995645
0.14248000000000002	-0.18457111449409597
0.14249	-0.18431817841795783
0.14250000000000002	-0.1840652633770593
0.14251000000000003	-0.18381236936692066
0.14252	-0.1835594963830634
0.14253000000000002	-0.1833066444210077
0.14254000000000003	-0.1830538134762778
0.14255	-0.18280100354439827
0.14256000000000002	-0.18254821462089257
0.14257	-0.18229544670128697
0.14258	-0.18204269978110632
0.14259000000000002	-0.18178997385587922
0.1426	-0.18153726892113495
0.14261000000000001	-0.1812845849724024
0.14262000000000002	-0.18103192200521254
0.14263	-0.18077928001509772
0.14264000000000002	-0.1805266589973986
0.14265000000000003	-0.18027405894768717
0.14266	-0.18002147986122347
0.14267000000000002	-0.179768921733976
0.14268000000000003	-0.17951638456148244
0.14269	-0.17926386833928104
0.14270000000000002	-0.17901137306290893
0.14271	-0.1787588987279078
0.14272	-0.1785064453298177
0.14273000000000002	-0.17825401286418183
0.14274	-0.17800160132654508
0.14275000000000002	-0.17774921071245037
0.14276000000000003	-0.17749684101744262
0.14277	-0.17724449223706892
0.14278000000000002	-0.17699216436687515
0.14279000000000003	-0.1767398574024104
0.1428	-0.17648757133922469
0.14281000000000002	-0.17623530617286748
0.14282	-0.17598306189889215
0.14283	-0.1757308385128485
0.14284000000000002	-0.17547863601029062
0.14285	-0.17522645438677398
0.14286000000000001	-0.17497429363785247
0.14287000000000002	-0.17472215375882938
0.14288	-0.17447003474499395
0.14289000000000002	-0.17421793659242915
0.14290000000000003	-0.1739658592966958
0.14291	-0.17371380285335572
0.14292000000000002	-0.1734617672579697
0.14293000000000003	-0.17320975250610154
0.14294	-0.17295775859331675
0.14295000000000002	-0.17270578551517896
0.14296	-0.1724538332672552
0.14297	-0.17220190184503417
0.14298000000000002	-0.17194999124377397
0.14299	-0.17169810145943462
0.14300000000000002	-0.1714462324875856
0.14301000000000003	-0.17119438432379933
0.14302	-0.1709425569636529
0.14303000000000002	-0.17069075040271547
0.14304000000000003	-0.17043896463656213
0.14305	-0.17018719966077014
0.14306000000000002	-0.16993545547039124
0.14307	-0.16968373206137716
0.14308	-0.16943202942945984
0.14309000000000002	-0.16918034757022024
0.1431	-0.16892868647924095
0.14311000000000001	-0.16867704615210272
0.14312000000000002	-0.16842542658438975
0.14313	-0.16817382777147288
0.14314000000000002	-0.16792224970899688
0.14315000000000003	-0.16767069239270393
0.14316	-0.16741915581818242
0.14317000000000002	-0.1671676399810194
0.14318000000000003	-0.1669161448768053
0.14319	-0.16666467050113115
0.14320000000000002	-0.16641321684958732
0.14321	-0.16616178391776754
0.14322000000000001	-0.16591037170126408
0.14323000000000002	-0.16565898019567205
0.14324	-0.16540760939658777
0.14325000000000002	-0.1651562592995103
0.14326000000000003	-0.16490492990005737
0.14327	-0.16465362119390567
0.14328000000000002	-0.16440233317665348
0.14329000000000003	-0.16415106584390501
0.1433	-0.16389981919126137
0.14331000000000002	-0.16364859321432226
0.14332	-0.1633973879082285
0.14333	-0.1631462032688496
0.14334000000000002	-0.16289503929199325
0.14335	-0.16264389597326706
0.14336000000000002	-0.1623927733082775
0.14337000000000003	-0.16214167129263424
0.14338	-0.16189058992194802
0.14339000000000002	-0.16163952919182842
0.14340000000000003	-0.16138848909788803
0.14341	-0.16113746963574063
0.14342000000000002	-0.16088647080099872
0.14343	-0.16063549258928056
0.14344	-0.16038453499619873
0.14345000000000002	-0.16013359801737087
0.14346	-0.15988268164841546
0.14347000000000001	-0.15963178588494997
0.14348000000000002	-0.1593809107225949
0.14349	-0.1591300561569724
0.14350000000000002	-0.15887922218370343
0.14351000000000003	-0.1586284087984103
0.14352	-0.1583776159967176
0.14353000000000002	-0.15812684377424863
0.14354000000000003	-0.1578760921266299
0.14355	-0.1576253610494888
0.14356000000000002	-0.15737465053845168
0.14357	-0.15712396058915082
0.14358	-0.15687329119721347
0.14359000000000002	-0.15662264235827017
0.1436	-0.15637201406795506
0.14361000000000002	-0.1561214063217448
0.14362000000000003	-0.15587081911516154
0.14363	-0.15562025244410746
0.14364000000000002	-0.15536970630421734
0.14365000000000003	-0.1551191806911291
0.14366	-0.15486867560002965
0.14367000000000002	-0.1546181910267816
0.14368	-0.15436772696725698
0.14369	-0.15411728341709613
0.14370000000000002	-0.15386686037194242
0.14371	-0.1536164578274403
0.14372000000000001	-0.15336607577923297
0.14373000000000002	-0.1531157142229668
0.14374	-0.15286537315428897
0.14375000000000002	-0.15261505256847638
0.14376000000000003	-0.15236475246131692
0.14377	-0.15211447282869514
0.14378000000000002	-0.1518642136662607
0.14379000000000003	-0.1516139749696667
0.1438	-0.15136375673456814
0.14381000000000002	-0.1511135589566173
0.14382	-0.15086338163147003
0.14383	-0.15061322475478253
0.14384000000000002	-0.15036308832221223
0.14385	-0.1501129723293511
0.14386000000000002	-0.14986287677146637
0.14387000000000003	-0.14961280164456242
0.14388	-0.149362746944416
0.14389000000000002	-0.14911271266668813
0.14390000000000003	-0.14886269880704275
0.14391	-0.14861270536114565
0.14392000000000002	-0.14836273232466096
0.14393	-0.14811277969325506
0.14394	-0.14786284746259382
0.14395000000000002	-0.14761293562834593
0.14396	-0.14736304418618112
0.14397000000000001	-0.1471131731317694
0.14398000000000002	-0.14686332246078151
0.14399	-0.1466134921688898
0.14400000000000002	-0.1463636822517658
0.14401000000000003	-0.14611389270508418
0.14402	-0.14586412352452047
0.14403000000000002	-0.14561437470574917
0.14404000000000003	-0.1453646462444477
0.14405	-0.14511493813629467
0.14406000000000002	-0.14486525037696732
0.14407	-0.1446155829621471
0.14408	-0.14436593588751395
0.14409000000000002	-0.1441163091487499
0.1441	-0.14386670274153793
0.14411000000000002	-0.14361711666156013
0.14412000000000003	-0.14336755090450287
0.14413	-0.14311800546605097
0.14414000000000002	-0.14286848034188943
0.14415000000000003	-0.14261897552770636
0.14416	-0.14236949101919089
0.14417000000000002	-0.14212002681203156
0.14418	-0.14187058290192067
0.14419	-0.1416211592845469
0.14420000000000002	-0.14137175595560322
0.14421	-0.1411223729107835
0.14422000000000001	-0.14087301014578119
0.14423000000000002	-0.1406236676562928
0.14424	-0.14037434543801383
0.14425000000000002	-0.14012504348637198
0.14426000000000003	-0.13987576179690067
0.14427	-0.13962650036550595
0.14428000000000002	-0.13937725918811916
0.14429000000000003	-0.13912803826044295
0.1443	-0.13887883757818076
0.14431000000000002	-0.13862965713703507
0.14432	-0.13838049693271226
0.14433	-0.13813135696091672
0.14434000000000002	-0.13788223721735599
0.14435	-0.13763313769773775
0.14436000000000002	-0.13738405839776907
0.14437000000000003	-0.13713499931316028
0.14438	-0.13688596043962242
0.14439000000000002	-0.136636941772867
0.14440000000000003	-0.136387943308606
0.14441	-0.13613896504249093
0.14442000000000002	-0.13589000697029216
0.14443	-0.1356410690877313
0.14444	-0.13539215139008082
0.14445000000000002	-0.1351432538726836
0.14446	-0.13489437653206718
0.14447000000000002	-0.13464551936395028
0.14448000000000003	-0.13439668236394978
0.14449	-0.1341478655279105
0.14450000000000002	-0.13389906885155448
0.14451000000000003	-0.13365029233060674
0.14452	-0.13340153596079327
0.14453000000000002	-0.13315279973783942
0.14454000000000003	-0.13290408365747416
0.14455	-0.13265538771542623
0.14456000000000002	-0.1324067119074222
0.14457	-0.13215805622919302
0.14458000000000001	-0.13190942067646852
0.14459000000000002	-0.13166080524498197
0.1446	-0.13141220993046598
0.14461000000000002	-0.13116363472865303
0.14462000000000003	-0.13091507963527843
0.14463	-0.1306665446460788
0.14464000000000002	-0.13041802975678934
0.14465000000000003	-0.13016953496314818
0.14466	-0.12992106026089537
0.14467000000000002	-0.129672605645769
0.14468	-0.12942417111351
0.14469	-0.12917575665985845
0.14470000000000002	-0.12892736228055734
0.14471	-0.12867898797135055
0.14472000000000002	-0.12843063372798094
0.14473000000000003	-0.12818229954619442
0.14474	-0.12793398542173764
0.14475000000000002	-0.12768569135035632
0.14476000000000003	-0.12743741732779926
0.14477	-0.12718916334981595
0.14478000000000002	-0.12694092941215498
0.14479	-0.12669271551038622
0.1448	-0.12644452164035014
0.14481000000000002	-0.12619634779789374
0.14482	-0.1259481939787713
0.14483000000000001	-0.12570006017873625
0.14484000000000002	-0.1254519463935462
0.14485	-0.12520385261895836
0.14486000000000002	-0.12495577885072762
0.14487000000000003	-0.124707725084613
0.14488	-0.12445969131629847
0.14489000000000002	-0.1242116775413705
0.14490000000000003	-0.12396368375584178
0.14491	-0.12371570995547645
0.14492000000000002	-0.12346775613603908
0.14493	-0.12321982229329302
0.14494	-0.12297190842300333
0.14495000000000002	-0.12272401452093593
0.14496	-0.12247614058285891
0.14497000000000002	-0.12222828660453923
0.14498000000000003	-0.12198045258174695
0.14499	-0.12173263851025294
0.14500000000000002	-0.121484844385827
0.14501000000000003	-0.12123707020424204
0.14502	-0.12098931596127174
0.14503000000000002	-0.12074158165268879
0.14504	-0.12049386727426972
0.14505	-0.12024617282166948
0.14506000000000002	-0.11999849829052271
0.14507	-0.1197508436768721
0.14508000000000001	-0.11950320897648048
0.14509000000000002	-0.1192555941850383
0.1451	-0.11900799929843257
0.14511000000000002	-0.11876042431244403
0.14512000000000003	-0.11851286922285603
0.14513	-0.11826533402508733
0.14514000000000002	-0.11801781871519919
0.14515000000000003	-0.11777032328906917
0.14516	-0.11752284774248592
0.14517000000000002	-0.11727539207123495
0.14518	-0.1170279562711066
0.14519	-0.11678054033788955
0.14520000000000002	-0.11653314426704321
0.14521	-0.11628576805456298
0.14522000000000002	-0.11603841169637223
0.14523000000000003	-0.11579107518780865
0.14524	-0.11554375852508669
0.14525000000000002	-0.11529646170404217
0.14526000000000003	-0.11504918472047303
0.14527	-0.11480192757017814
0.14528000000000002	-0.11455469024895543
0.14529	-0.11430747275260758
0.1453	-0.1140602750769329
0.14531000000000002	-0.11381309721773382
0.14532	-0.11356593917081381
0.14533000000000001	-0.11331880093197526
0.14534000000000002	-0.11307168249702422
0.14535	-0.11282458386176651
0.14536000000000002	-0.112577505022007
0.14537000000000003	-0.11233044597355386
0.14538	-0.11208340671221617
0.14539000000000002	-0.11183638723380253
0.14540000000000003	-0.11158938753412355
0.14541	-0.11134240760899067
0.14542000000000002	-0.11109544745421464
0.14543	-0.11084850706560972
0.14544	-0.11060158643898861
0.14545000000000002	-0.11035468557016673
0.14546	-0.11010780445496103
0.14547000000000002	-0.10986094308918756
0.14548000000000003	-0.10961410146866449
0.14549	-0.10936727958921039
0.14550000000000002	-0.1091204774466431
0.14551000000000003	-0.10887369503678365
0.14552	-0.10862693235520107
0.14553000000000002	-0.10838018939794349
0.14554	-0.10813346616086346
0.14555	-0.10788676263978414
0.14556000000000002	-0.10764007883053191
0.14557	-0.10739341472893409
0.14558000000000001	-0.10714677033081611
0.14559000000000002	-0.10690014563200746
0.1456	-0.10665354062833762
0.14561000000000002	-0.10640695531563504
0.14562000000000003	-0.10616038968973135
0.14563	-0.10591384374645914
0.14564000000000002	-0.10566731748164984
0.14565000000000003	-0.10542081089113796
0.14566	-0.1051743239707598
0.14567000000000002	-0.10492785671634895
0.14568	-0.10468140912374287
0.14569000000000001	-0.10443498118874911
0.14570000000000002	-0.10418857290716034
0.14571	-0.10394218427489223
0.14572000000000002	-0.10369581528778382
0.14573000000000003	-0.1034494659416771
0.14574	-0.10320313623241491
0.14575000000000002	-0.10295682615583979
0.14576000000000003	-0.10271053570779635
0.14577	-0.10246426488413038
0.14578000000000002	-0.10221801368068648
0.14579	-0.10197178209331201
0.1458	-0.10172557011785331
0.14581000000000002	-0.10147937775010099
0.14582	-0.10123320498563768
0.14583000000000002	-0.10098705182064151
0.14584000000000003	-0.10074091825096548
0.14585	-0.10049480427246293
0.14586000000000002	-0.10024870988098633
0.14587000000000003	-0.10000263507239118
0.14588	-0.09975657984253312
0.14589000000000002	-0.09951054418726721
0.14590000000000003	-0.09926452810245158
0.14591	-0.09901853158394516
0.14592000000000002	-0.09877255462760584
0.14593	-0.09852659722929509
0.14594000000000001	-0.0982806593848726
0.14595000000000002	-0.09803474109020097
0.14596	-0.09778884234114389
0.14597000000000002	-0.09754296313356368
0.14598000000000003	-0.0972971034633258
0.14599	-0.09705126332629654
0.14600000000000002	-0.09680544271834116
0.14601000000000003	-0.09655964163498455
0.14602	-0.09631386007237502
0.14603000000000002	-0.09606809802644906
0.14604	-0.09582235549307733
0.14605	-0.09557663246812957
0.14606000000000002	-0.09533092894747901
0.14607	-0.09508524492699955
0.14608000000000002	-0.09483958040256478
0.14609000000000003	-0.09459393537005097
0.1461	-0.09434830982533403
0.14611000000000002	-0.0941027037642893
0.14612000000000003	-0.09385711718279527
0.14613	-0.09361155007670431
0.14614000000000002	-0.09336600244158123
0.14615	-0.0931204742734784
0.14616	-0.092874965568385
0.14617000000000002	-0.09262947632225024
0.14618	-0.09238400653095875
0.14619000000000001	-0.092138556190394
0.14620000000000002	-0.09189312529644246
0.14621	-0.09164771384499142
0.14622000000000002	-0.09140232183192769
0.14623000000000003	-0.09115694925313982
0.14624	-0.09091159610451797
0.14625000000000002	-0.09066626238172572
0.14626000000000003	-0.09042094808082123
0.14627	-0.09017565319775804
0.14628000000000002	-0.08993037772842785
0.14629	-0.0896851216687264
0.1463	-0.08943988501449666
0.14631000000000002	-0.08919466776164894
0.14632	-0.08894946990611781
0.14633000000000002	-0.08870429144379988
0.14634000000000003	-0.08845913237059541
0.14635	-0.0882139926824038
0.14636000000000002	-0.08796887237512385
0.14637000000000003	-0.08772377144465762
0.14638	-0.08747868988690802
0.14639000000000002	-0.08723362769777762
0.1464	-0.08698858487317235
0.14641	-0.08674356140899478
0.14642000000000002	-0.08649855730115122
0.14643	-0.0862535725455491
0.14644000000000001	-0.086008607138065
0.14645000000000002	-0.08576366107448241
0.14646	-0.08551873435086808
0.14647000000000002	-0.08527382696313111
0.14648000000000003	-0.08502893890718356
0.14649	-0.08478407017893842
0.14650000000000002	-0.0845392207740936
0.14651000000000003	-0.08429439068867513
0.14652	-0.08404957991870363
0.14653000000000002	-0.08380478846009401
0.14654	-0.08356001630876479
0.14655	-0.08331526346063259
0.14656000000000002	-0.08307052991161715
0.14657	-0.08282581565763951
0.14658000000000002	-0.08258112069461825
0.14659000000000003	-0.08233644501847612
0.1466	-0.082091788625136
0.14661000000000002	-0.08184715151051972
0.14662000000000003	-0.08160253367055229
0.14663	-0.08135793510115948
0.14664000000000002	-0.08111335579826605
0.14665	-0.08086879575780034
0.14666	-0.0806242549756888
0.14667000000000002	-0.080379733447861
0.14668	-0.08013523117024714
0.14669000000000001	-0.07989074813877652
0.14670000000000002	-0.0796462843493821
0.14671	-0.07940183979799624
0.14672000000000002	-0.0791574144805507
0.14673000000000003	-0.07891300839298042
0.14674	-0.07866862153122091
0.14675000000000002	-0.07842425389120679
0.14676000000000003	-0.07817990546887554
0.14677	-0.07793557626016638
0.14678000000000002	-0.07769126626087734
0.14679	-0.07744697546672212
0.1468	-0.07720270387399392
0.14681000000000002	-0.07695845147865187
0.14682	-0.0767142182766387
0.14683000000000002	-0.07647000426389695
0.14684000000000003	-0.07622580943637293
0.14685	-0.07598163379001172
0.14686000000000002	-0.07573747732075808
0.14687000000000003	-0.07549334002456037
0.14688	-0.07524922189736719
0.14689000000000002	-0.07500512293512597
0.1469	-0.07476104313378544
0.14691	-0.07451698248922782
0.14692000000000002	-0.07427294099747592
0.14693	-0.07402891865448308
0.14694000000000002	-0.07378491545620151
0.14695000000000003	-0.07354093139858638
0.14696	-0.07329696647759378
0.14697000000000002	-0.07305302068917863
0.14698000000000003	-0.07280909402929861
0.14699	-0.07256518649391243
0.14700000000000002	-0.07232129807897764
0.14701000000000003	-0.07207742878045556
0.14702	-0.07183357859428559
0.14703000000000002	-0.07158974751638356
0.14704	-0.07134593554277927
0.14705000000000001	-0.07110214266943472
0.14706000000000002	-0.07085836889231484
0.14707	-0.0706146142072008
0.14708000000000002	-0.07037087861015258
0.14709000000000003	-0.0701271620972298
0.1471	-0.06988346466440076
0.14711000000000002	-0.06963978630763352
0.14712000000000003	-0.06939612702289769
0.14713	-0.06915248680616456
0.14714000000000002	-0.0689088656534052
0.14715	-0.06866526356059262
0.14716	-0.06842168052369847
0.14717000000000002	-0.0681781165386976
0.14718	-0.06793457160147395
0.14719000000000002	-0.06769104570793444
0.14720000000000003	-0.06744753885421835
0.14721	-0.06720405103630442
0.14722000000000002	-0.06696058225017007
0.14723000000000003	-0.06671713249179566
0.14724	-0.06647370175716251
0.14725000000000002	-0.06623029004225077
0.14726000000000003	-0.06598689734304355
0.14727	-0.06574352365552474
0.14728000000000002	-0.06550016897567777
0.14729	-0.06525683329948843
0.14730000000000001	-0.06501351662294125
0.14731000000000002	-0.06477021894202395
0.14732	-0.06452694025272517
0.14733000000000002	-0.06428368055103154
0.14734000000000003	-0.06404043983293359
0.14735	-0.06379721809442183
0.14736000000000002	-0.06355401533148612
0.14737000000000003	-0.0633108315401193
0.14738	-0.06306766671631539
0.14739000000000002	-0.06282452085606631
0.1474	-0.06258139395536808
0.14741	-0.06233828601008349
0.14742000000000002	-0.06209519701631845
0.14743	-0.06185212697009535
0.14744000000000002	-0.061609075867302285
0.14745000000000003	-0.06136604370396625
0.14746	-0.06112303047617174
0.14747000000000002	-0.06088003617991861
0.14748000000000003	-0.0606370608112095
0.14749	-0.06039410436604802
0.14750000000000002	-0.06015116684043667
0.14751	-0.05990824823034503
0.14752	-0.05966534853179371
0.14753000000000002	-0.059422467740810475
0.14754	-0.05917960585340318
0.14755000000000001	-0.05893676286557868
0.14756000000000002	-0.05869393877328302
0.14757	-0.05845113357241194
0.14758000000000002	-0.058208347259156086
0.14759000000000003	-0.05796557982952839
0.1476	-0.05772283127954195
0.14761000000000002	-0.05748010160520912
0.14762000000000003	-0.057237390802545654
0.14763	-0.05699469886756737
0.14764000000000002	-0.05675202579628912
0.14765	-0.05650937158472979
0.14766	-0.056266736228905496
0.14767000000000002	-0.05602411972483582
0.14768	-0.055781522068541325
0.14769000000000002	-0.055538943256041244
0.14770000000000003	-0.055296383283357675
0.14771	-0.0550538421465137
0.14772000000000002	-0.054811319841531175
0.14773000000000003	-0.0545688163644349
0.14774	-0.054326331711250515
0.14775000000000002	-0.05408386587800304
0.14776	-0.05384141886072006
0.14777	-0.05359899065542775
0.14778000000000002	-0.05335658125815528
0.14779	-0.05311419066493265
0.14780000000000001	-0.05287181887178866
0.14781000000000002	-0.0526294658747551
0.14782	-0.052387131669864556
0.14783000000000002	-0.052144816253148624
0.14784000000000003	-0.05190251962064177
0.14785	-0.05166024176837894
0.14786000000000002	-0.05141798269235144
0.14787000000000003	-0.05117574238849421
0.14788	-0.05093352085299242
0.14789000000000002	-0.05069131808188257
0.1479	-0.05044913407120508
0.14791	-0.05020696881699879
0.14792000000000002	-0.049964822315305586
0.14793	-0.049722694562167914
0.14794000000000002	-0.04948058555362635
0.14795000000000003	-0.049238495285724965
0.14796	-0.048996423754508744
0.14797000000000002	-0.04875437095602151
0.14798000000000003	-0.048512336886305046
0.14799	-0.0482703215414111
0.14800000000000002	-0.04802832491729396
0.14801	-0.04778634701000538
0.14802	-0.047544387815686706
0.14803000000000002	-0.047302447330372505
0.14804	-0.04706052555003208
0.14805000000000001	-0.046818622470817035
0.14806000000000002	-0.046576738088781225
0.14807	-0.04633487239997944
0.14808000000000002	-0.04609302540046549
0.14809000000000003	-0.0458511970862879
0.1481	-0.04560938745342178
0.14811000000000002	-0.04536759649799705
0.14812000000000003	-0.045125824216064654
0.14813	-0.04488407060371048
0.14814000000000002	-0.04464233565699334
0.14815	-0.044400619371975654
0.14816000000000001	-0.04415892174471823
0.14817000000000002	-0.043917242771284316
0.14818	-0.043675582447738455
0.14819000000000002	-0.043433940770143654
0.14820000000000003	-0.04319231773456558
0.14821	-0.04295071333707111
0.14822000000000002	-0.0427091275737263
0.14823000000000003	-0.04246756044059954
0.14824	-0.0422260119337606
0.14825000000000002	-0.04198448204927731
0.14826	-0.04174297078322122
0.14827	-0.041501478131662335
0.14828000000000002	-0.04126000409067343
0.14829	-0.04101854865632822
0.14830000000000002	-0.04077711182469923
0.14831000000000003	-0.04053569359186185
0.14832	-0.04029429395389233
0.14833000000000002	-0.04005291290686605
0.14834000000000003	-0.03981155044673521
0.14835	-0.03957020656966807
0.14836000000000002	-0.03932888127178068
0.14837000000000003	-0.03908757454915371
0.14838	-0.03884628639786871
0.14839000000000002	-0.03860501681400612
0.1484	-0.03836376579364984
0.14841000000000001	-0.03812253333288193
0.14842000000000002	-0.03788131942778732
0.14843	-0.03764012407445182
0.14844000000000002	-0.03739894726896011
0.14845000000000003	-0.03715778900739991
0.14846	-0.036916649285859506
0.14847000000000002	-0.03667552810042589
0.14848000000000003	-0.036434425447189125
0.14849	-0.03619334132224015
0.14850000000000002	-0.0359522757216687
0.14851	-0.035711228641568074
0.14852	-0.03547020007802975
0.14853000000000002	-0.03522919002714802
0.14854	-0.03498819848498528
0.14855000000000002	-0.03474722544757572
0.14856000000000003	-0.03450627091111086
0.14857	-0.03426533487168865
0.14858000000000002	-0.034024417325405974
0.14859000000000003	-0.03378351826836219
0.1486	-0.033542637696657746
0.14861000000000002	-0.03330177560639227
0.14862000000000003	-0.033060931993667546
0.14863	-0.032820106854520775
0.14864000000000002	-0.03257930018508508
0.14865	-0.03233851198150183
0.14866000000000001	-0.03209774223982786
0.14867000000000002	-0.031856990956185834
0.14868	-0.031616258126714904
0.14869000000000002	-0.03137554374752148
0.14870000000000003	-0.031134847814714338
0.14871	-0.030894170324394336
0.14872000000000002	-0.03065351127265997
0.14873000000000003	-0.03041287065564268
0.14874	-0.030172248469454876
0.14875000000000002	-0.029931644710207875
0.14876	-0.029691059374016473
0.14877	-0.029450492456993674
0.14878000000000002	-0.029209943955255308
0.14879	-0.028969413864918043
0.14880000000000002	-0.028728902182097407
0.14881000000000003	-0.028488408902911752
0.14882	-0.028247934023480473
0.14883000000000002	-0.028007477539921624
0.14884000000000003	-0.027767039448356002
0.14885	-0.02752661974490542
0.14886000000000002	-0.027286218425690213
0.14887000000000003	-0.02704583548683386
0.14888	-0.026805470924460527
0.14889000000000002	-0.026565124734693316
0.1489	-0.026324796913658816
0.14891000000000001	-0.026084487457481806
0.14892000000000002	-0.025844196362289875
0.14893	-0.02560392362415586
0.14894000000000002	-0.02536366923922201
0.14895000000000003	-0.02512343320366112
0.14896	-0.024883215513604243
0.14897000000000002	-0.02464301616518135
0.14898000000000003	-0.024402835154525307
0.14899	-0.02416267247776969
0.14900000000000002	-0.023922528131046655
0.14901	-0.02368240211049209
0.14902	-0.02344229441224007
0.14903000000000002	-0.02320220503242753
0.14904	-0.02296213396719221
0.14905000000000002	-0.02272208121267072
0.14906000000000003	-0.022482046765002494
0.14907	-0.02224203062032795
0.14908000000000002	-0.022002032774786077
0.14909000000000003	-0.021762053224518803
0.1491	-0.02152209196566894
0.14911000000000002	-0.021282148994337464
0.14912	-0.021042224306665903
0.14913	-0.02080231789884393
0.14914000000000002	-0.020562429767017776
0.14915	-0.02032255990733481
0.14916000000000001	-0.020082708315940775
0.14917000000000002	-0.019842874988984283
0.14918	-0.019603059922614897
0.14919000000000002	-0.01936326311298099
0.14920000000000003	-0.01912348455623381
0.14921	-0.018883724248525417
0.14922000000000002	-0.018643982185975332
0.14923000000000003	-0.018404258364730645
0.14924	-0.018164552780980774
0.14925000000000002	-0.017924865430884635
0.14926	-0.01768519631059929
0.14927	-0.017445545416279743
0.14928000000000002	-0.017205912744075236
0.14929	-0.016966298290121425
0.14930000000000002	-0.01672670205060913
0.14931000000000003	-0.016487124021693205
0.14932	-0.016247564199531588
0.14933000000000002	-0.01600802258029408
0.14934000000000003	-0.01576849916014389
0.14935	-0.015528993935244794
0.14936000000000002	-0.015289506901759418
0.14937	-0.01505003805585394
0.14938	-0.014810587393692717
0.14939000000000002	-0.014571154911442927
0.1494	-0.014331740605272557
0.14941000000000002	-0.014092344471348451
0.14942000000000003	-0.013852966505840258
0.14943	-0.013613606704918449
0.14944000000000002	-0.013374265064752346
0.14945000000000003	-0.013134941581514153
0.14946	-0.012895636251376831
0.14947000000000002	-0.012656349070512133
0.14948000000000003	-0.01241708003509465
0.14949	-0.012177829141299779
0.14950000000000002	-0.011938596385301795
0.14951	-0.01169938176327844
0.14952000000000001	-0.011460185271405729
0.14953000000000002	-0.011221006905862358
0.14954	-0.010981846662827843
0.14955000000000002	-0.010742704538480589
0.14956000000000003	-0.010503580529001877
0.14957	-0.010264474630573702
0.14958000000000002	-0.010025386839376958
0.14959000000000003	-0.00978631715159249
0.1496	-0.009547265563399038
0.14961000000000002	-0.009308232070989148
0.14962	-0.00906921667054971
0.14963	-0.008830219358265725
0.14964000000000002	-0.008591240130324978
0.14965	-0.008352278982916137
0.14966000000000002	-0.008113335912226688
0.14967000000000003	-0.007874410914446947
0.14968	-0.00763550398576805
0.14969000000000002	-0.0073966151223799695
0.14970000000000003	-0.007157744320475511
0.14971	-0.006918891576248347
0.14972000000000002	-0.0066800568858908565
0.14973000000000003	-0.006441240245598312
0.14974	-0.006202441651561244
0.14975000000000002	-0.00596366109997324
0.14976	-0.005724898587040714
0.14977000000000001	-0.005486154108960175
0.14978000000000002	-0.005247427661931031
0.14979	-0.005008719242153564
0.14980000000000002	-0.004770028845826793
0.14981000000000003	-0.004531356469152157
0.14982	-0.004292702108320125
0.14983000000000002	-0.004054065759546379
0.14984000000000003	-0.00381544741903528
0.14985	-0.0035768470829920175
0.14986000000000002	-0.0033382647476095837
0.14987	-0.0030997004091066235
0.14988	-0.0028611540636862523
0.14989000000000002	-0.0026226257075553272
0.1499	-0.0023841153369238022
0.14991000000000002	-0.002145622948001144
0.14992000000000003	-0.001907148537006509
0.14993	-0.0016686921001526503
0.14994000000000002	-0.0014302536336501712
0.14995000000000003	-0.0011918331337124688
0.14996	-0.00095343059655375
0.14997000000000002	-0.0007150460183870463
0.14998000000000003	-0.0004766793954281829
0.14999	-0.00023833072389379398


==> anc/weakres/pot3loopus_as0.117.dat <==
0.005	-39.62245818122507
0.00501	-39.5578201188895
0.00502	-39.493415301008
0.00503	-39.42924241547232
0.00504	-39.36530015188693
0.00505	-39.30158717770197
0.00506	-39.23810218460165
0.00507	-39.17484392919465
0.00508	-39.11181115185545
0.00509	-39.04900262278435
0.0051	-38.98641709632231
0.00511	-38.92405330682328
0.00512	-38.861910030835936
0.00513	-38.799986083876036
0.0051400000000000005	-38.738280259067295
0.00515	-38.676791333073815
0.0051600000000000005	-38.61551808387786
0.00517	-38.554459368713246
0.00518	-38.49361402616033
0.00519	-38.43298085799235
0.0052	-38.37255869529096
0.00521	-38.312346437323505
0.00522	-38.2523429433721
0.00523	-38.19254700037452
0.00524	-38.13295751863651
0.00525	-38.07357343181247
0.00526	-38.01439364270797
0.00527	-37.95541705330459
0.00528	-37.89664252739058
0.00529	-37.83806901490575
0.0053	-37.7796954138666
0.0053100000000000005	-37.7215206274163
0.00532	-37.663543658160435
0.0053300000000000005	-37.60576346895319
0.00534	-37.5481790004916
0.005350000000000001	-37.49078922526324
0.00536	-37.43359310961506
0.00537	-37.376589617649316
0.00538	-37.31977776328068
0.00539	-37.263156539817224
0.0054	-37.20672493716088
0.00541	-37.15048196928892
0.00542	-37.094426653565264
0.00543	-37.03855800518345
0.00544	-36.9828749856214
0.00545	-36.927376623798764
0.0054600000000000004	-36.87206200943146
0.00547	-36.816930212281235
0.0054800000000000005	-36.76198025236687
0.00549	-36.707211235350414
0.0055	-36.65262216940956
0.00551	-36.598212194233966
0.005520000000000001	-36.54398039210392
0.00553	-36.489925847588935
0.00554	-36.43604765507277
0.00555	-36.38234486341773
0.00556	-36.3288165832096
0.00557	-36.27546197741875
0.00558	-36.22228012278002
0.00559	-36.1692701665409
0.0056	-36.11643124637001
0.00561	-36.06376251627472
0.00562	-36.011263120762564
0.0056300000000000005	-35.95893220195922
0.00564	-35.906768910257426
0.0056500000000000005	-35.854772416814214
0.00566	-35.80294188717528
0.00567	-35.75127648587216
0.00568	-35.699775395095756
0.005690000000000001	-35.64843775910317
0.0057	-35.597262802562454
0.00571	-35.54624968742434
0.00572	-35.49539758848964
0.00573	-35.444705711129
0.00574	-35.39417332398684
0.00575	-35.34379964253724
0.00576	-35.2935838826755
0.00577	-35.24352524381142
0.00578	-35.19362295704321
0.00579	-35.14387628740604
0.0058000000000000005	-35.094284432123494
0.00581	-35.0448466138575
0.0058200000000000005	-34.99556213986112
0.00583	-34.94643027587759
0.00584	-34.89745028754024
0.00585	-34.848621437947344
0.005860000000000001	-34.79994299070715
0.00587	-34.751414223512796
0.00588	-34.70303441274491
0.00589	-34.65480282299499
0.0059	-34.606718756484796
0.00591	-34.558781521751015
0.00592	-34.51099041875156
0.00593	-34.463344745227054
0.00594	-34.41584381166783
0.00595	-34.36848693087717
0.00596	-34.32127341204557
0.0059700000000000005	-34.27420255099623
0.00598	-34.227273668826015
0.0059900000000000005	-34.18048611521736
0.006	-34.133839240046456
0.00601	-34.087332382009535
0.00602	-34.040964826271356
0.006030000000000001	-33.994735952297425
0.00604	-33.94864513088004
0.00605	-33.90269170284469
0.00606	-33.85687497545193
0.00607	-33.811194334588414
0.00608	-33.76564918584842
0.00609	-33.7202389112202
0.0061	-33.674962884525755
0.00611	-33.62982048538899
0.0061200000000000004	-33.58481109745498
0.00613	-33.5399340985953
0.0061400000000000005	-33.4951888870994
0.00615	-33.450574835217054
0.0061600000000000005	-33.40609135968845
0.00617	-33.361737862921835
0.00618	-33.31751375049956
0.00619	-33.27341843353756
0.006200000000000001	-33.229451324128505
0.00621	-33.18561180269852
0.00622	-33.1418993122757
0.00623	-33.09831327688929
0.00624	-33.05485312691538
0.00625	-33.01151828864807
0.00626	-32.968308174829886
0.00627	-32.92522225155914
0.00628	-32.88225996507175
0.0062900000000000005	-32.83942076066219
0.0063	-32.796704085553664
0.0063100000000000005	-32.754109390169766
0.00632	-32.71163608339165
0.0063300000000000006	-32.669283622941144
0.00634	-32.62705144514219
0.00635	-32.584939050737646
0.00636	-32.5429459264332
0.006370000000000001	-32.50107155891614
0.00638	-32.45931542051903
0.00639	-32.41767698966188
0.0064	-32.37615575041879
0.00641	-32.33475118406431
0.00642	-32.29346277278212
0.00643	-32.25229000936603
0.00644	-32.21123238809954
0.00645	-32.17028940194491
0.0064600000000000005	-32.12946055289929
0.00647	-32.08874534301172
0.0064800000000000005	-32.04814326809494
0.00649	-32.00765383349095
0.006500000000000001	-31.967276551909993
0.00651	-31.927010931793138
0.00652	-31.886856501187687
0.00653	-31.846812744812528
0.006540000000000001	-31.80687917969951
0.00655	-31.767055367480573
0.00656	-31.727340835174903
0.00657	-31.68773511243712
0.00658	-31.648237726751105
0.00659	-31.608848189026812
0.0066	-31.569565892221227
0.00661	-31.530390746906605
0.00662	-31.491322102412482
0.0066300000000000005	-31.452359428720257
0.00664	-31.413502340898848
0.0066500000000000005	-31.37475040362261
0.00666	-31.336103170929086
0.006670000000000001	-31.29756019935256
0.00668	-31.259121037074753
0.00669	-31.220785255370288
0.0067	-31.182552376299974
0.006710000000000001	-31.144421961756564
0.00672	-31.106393629363495
0.00673	-31.068466951365473
0.00674	-31.030641491887607
0.00675	-30.992916806815646
0.00676	-30.955292504228193
0.00677	-30.91776816722714
0.0067800000000000004	-30.880343379411613
0.00679	-30.84301772669589
0.0068000000000000005	-30.80579079655417
0.00681	-30.768662177149338
0.0068200000000000005	-30.7316314275674
0.00683	-30.69469816028996
0.006840000000000001	-30.65786199226178
0.00685	-30.621122523823317
0.00686	-30.584479353453496
0.00687	-30.54793206658384
0.006880000000000001	-30.51148029185932
0.00689	-30.475123636041985
0.0069	-30.438861689076262
0.00691	-30.402694085291444
0.006920000000000001	-30.366620433140028
0.00693	-30.330640356777515
0.00694	-30.294753449446965
0.0069500000000000004	-30.258959332759922
0.006960000000000001	-30.223257656611235
0.0069700000000000005	-30.187648047032845
0.00698	-30.152130131544347
0.00699	-30.116703538225366
0.007	-30.08136784034822
0.007010000000000001	-30.04612273209504
0.00702	-30.010967849264606
0.00703	-29.975902829583653
0.00704	-29.94092731269857
0.007050000000000001	-29.90604094018017
0.00706	-29.871243355464795
0.00707	-29.836534199860157
0.00708	-29.801913116541954
0.007090000000000001	-29.76737970719418
0.0071	-29.732933644427952
0.00711	-29.698574598284086
0.0071200000000000005	-29.664302242248233
0.007130000000000001	-29.6301162333632
0.0071400000000000005	-29.59601622995128
0.00715	-29.562001891704945
0.00716	-29.52807288186595
0.00717	-29.49422884870996
0.007180000000000001	-29.460469469882142
0.00719	-29.42679441564486
0.0072	-29.393203356241116
0.00721	-29.359695964045375
0.007220000000000001	-29.326271911275974
0.00723	-29.292930866993153
0.00724	-29.25967249735202
0.00725	-29.226496496886405
0.007260000000000001	-29.19340252227409
0.00727	-29.160390254007346
0.00728	-29.12745939747662
0.0072900000000000005	-29.094609635948768
0.007300000000000001	-29.061840607888183
0.0073100000000000005	-29.029152053794654
0.00732	-28.9965436635962
0.00733	-28.96401512879195
0.00734	-28.93156614236713
0.007350000000000001	-28.899196393729856
0.00736	-28.86690558387293
0.00737	-28.834693410628887
0.00738	-28.802559570206665
0.007390000000000001	-28.770503727813924
0.0074	-28.738525625552292
0.00741	-28.706624967474447
0.00742	-28.674801457951386
0.007430000000000001	-28.643054790092783
0.00744	-28.611384669298083
0.00745	-28.57979080799096
0.0074600000000000005	-28.54827293174082
0.007470000000000001	-28.51683075618575
0.0074800000000000005	-28.48546398983005
0.00749	-28.45417234638435
0.0075	-28.42295555039331
0.00751	-28.391813313051088
0.007520000000000001	-28.360745362008096
0.00753	-28.32975141958721
0.00754	-28.29883120805414
0.00755	-28.267984452837332
0.007560000000000001	-28.2372108798332
0.00757	-28.206510215902902
0.00758	-28.17588219020286
0.00759	-28.145326496552904
0.007600000000000001	-28.114842874387012
0.0076100000000000004	-28.084431042884578
0.00762	-28.05409077511314
0.0076300000000000005	-28.023821810384323
0.007640000000000001	-27.993623885635238
0.0076500000000000005	-27.963496739017245
0.00766	-27.933440109967542
0.00767	-27.90345373793415
0.00768	-27.873537331086222
0.007690000000000001	-27.843690663131703
0.0077	-27.8139134840834
0.00771	-27.784205539884148
0.00772	-27.754566577631223
0.007730000000000001	-27.724996339604246
0.00774	-27.695494571186536
0.00775	-27.666061030926336
0.00776	-27.63669547391681
0.007770000000000001	-27.60739765345813
0.0077800000000000005	-27.57816732043917
0.00779	-27.549004204025096
0.0078000000000000005	-27.519908091356776
0.007810000000000001	-27.490878740698456
0.00782	-27.461915911311355
0.00783	-27.43301936350781
0.00784	-27.404188857995983
0.00785	-27.375424157362538
0.00786	-27.346725026223343
0.00787	-27.318091229007212
0.00788	-27.28952252972767
0.007890000000000001	-27.261018688604317
0.0079	-27.232579482690632
0.00791	-27.20420466882471
0.00792	-27.17589398006884
0.00793	-27.147647220450963
0.007940000000000001	-27.11946417985074
0.00795	-27.091344635311515
0.00796	-27.063288361307453
0.007970000000000001	-27.035295130777026
0.007980000000000001	-27.007364694913726
0.00799	-26.97949684902106
0.008	-26.951691380480874
0.00801	-26.923948075613687
0.00802	-26.89626671342397
0.00803	-26.868647068965874
0.00804	-26.841088936931094
0.00805	-26.813592101829716
0.008060000000000001	-26.786156349137972
0.00807	-26.75878146618512
0.00808	-26.731467240700535
0.00809	-26.70421346110017
0.0081	-26.67701991730277
0.008110000000000001	-26.649886399916625
0.00812	-26.622812700203404
0.00813	-26.59579861075258
0.008140000000000001	-26.56884391893719
0.008150000000000001	-26.541948405265245
0.00816	-26.51511188572555
0.00817	-26.488334155764157
0.00818	-26.46161501205969
0.00819	-26.43495425395441
0.0082	-26.40835168119953
0.00821	-26.38180709412513
0.00822	-26.355320293571737
0.008230000000000001	-26.32889105585204
0.00824	-26.30251919199536
0.00825	-26.276204524055707
0.00826	-26.249946830071178
0.00827	-26.223745937313794
0.008280000000000001	-26.19760163961726
0.00829	-26.171513748564358
0.0083	-26.14548208138589
0.008310000000000001	-26.11950645317922
0.008320000000000001	-26.093586669367753
0.00833	-26.06772254058192
0.00834	-26.041913885388155
0.00835	-26.016160516807474
0.00836	-25.990462241989764
0.00837	-25.964818879322955
0.00838	-25.939230232700805
0.00839	-25.91369613248917
0.008400000000000001	-25.888216395354956
0.00841	-25.86279084023603
0.00842	-25.83741928467446
0.00843	-25.812101548550302
0.00844	-25.786837453163486
0.008450000000000001	-25.76162681720809
0.00846	-25.7364694651109
0.00847	-25.71136521788315
0.008480000000000001	-25.686313899813477
0.008490000000000001	-25.661315336110544
0.0085	-25.63636935181907
0.00851	-25.61147575790799
0.00852	-25.586634386686846
0.00853	-25.561845074765664
0.00854	-25.537107650502087
0.00855	-25.512421938200127
0.00856	-25.487787745636854
0.008570000000000001	-25.463204930240032
0.00858	-25.438673323324906
0.00859	-25.414192741399425
0.0086	-25.389763012271494
0.00861	-25.365383974231158
0.008620000000000001	-25.341055476933377
0.00863	-25.316777347804084
0.00864	-25.292549432057843
0.008650000000000001	-25.26837156637184
0.008660000000000001	-25.24424358812544
0.00867	-25.220165333311407
0.00868	-25.19613663647967
0.00869	-25.172157342672023
0.0087	-25.14822729215404
0.00871	-25.124346315537885
0.00872	-25.10051426413819
0.00873	-25.07673098112926
0.008740000000000001	-25.05299630962442
0.00875	-25.029310093154248
0.00876	-25.005672175969302
0.00877	-24.98208239059053
0.00878	-24.95854059290645
0.008790000000000001	-24.935046628250667
0.0088	-24.911600342868518
0.00881	-24.888201587250826
0.008820000000000001	-24.864850209782915
0.008830000000000001	-24.841546059616682
0.00884	-24.81828898577056
0.00885	-24.795078839107504
0.00886	-24.771915470435175
0.00887	-24.748798730657803
0.00888	-24.725728457217343
0.00889	-24.70270448345017
0.0089	-24.679726697186346
0.008910000000000001	-24.656794931254865
0.00892	-24.63390906214246
0.00893	-24.611068943721488
0.00894	-24.588274426138675
0.00895	-24.565525361723374
0.00896	-24.542821604096517
0.00897	-24.520163024807893
0.00898	-24.497549484674046
0.008990000000000001	-24.474980841804978
0.009000000000000001	-24.45245695701044
0.00901	-24.42997769062175
0.00902	-24.407542903479193
0.00903	-24.385152457001343
0.00904	-24.362806213058857
0.00905	-24.340504034309205
0.00906	-24.31824578395777
0.009070000000000002	-24.29603132568902
0.009080000000000001	-24.273860523744062
0.00909	-24.2517332429208
0.0091	-24.229649348580907
0.00911	-24.207608706617123
0.00912	-24.18561118210441
0.00913	-24.16365663362128
0.00914	-24.14174493639459
0.00915	-24.11987596073132
0.009160000000000001	-24.098049574501186
0.009170000000000001	-24.076265634727996
0.00918	-24.054524020958777
0.00919	-24.032824606633653
0.0092	-24.011167261372492
0.00921	-23.989551856124564
0.00922	-23.967978249774774
0.00923	-23.94644630170834
0.009240000000000002	-23.92495590503635
0.009250000000000001	-23.903506936488043
0.009260000000000001	-23.88209925835229
0.00927	-23.860732759016013
0.00928	-23.839407317269043
0.00929	-23.81812280883738
0.0093	-23.796879109818647
0.00931	-23.77567608068871
0.00932	-23.754513609193186
0.009330000000000001	-23.73339157924581
0.009340000000000001	-23.712309869306054
0.00935	-23.691268357332326
0.00936	-23.670266922407123
0.00937	-23.64930544533293
0.00938	-23.628383805717853
0.00939	-23.60750188449793
0.0094	-23.586659563217104
0.009410000000000002	-23.56585672350772
0.009420000000000001	-23.545093247482136
0.009430000000000001	-23.524369016502426
0.00944	-23.503683914436493
0.00945	-23.48303782492042
0.00946	-23.46243063122138
0.00947	-23.441862218284598
0.00948	-23.421332471027625
0.00949	-23.400841273542767
0.009500000000000001	-23.380388512063433
0.009510000000000001	-23.359974073035072
0.00952	-23.33959784338421
0.00953	-23.31925971071419
0.00954	-23.29895956246876
0.00955	-23.278697282035466
0.00956	-23.25847273588564
0.00957	-23.23828581439394
0.009580000000000002	-23.218136424277716
0.009590000000000001	-23.198024462950755
0.009600000000000001	-23.177949819930944
0.00961	-23.15791238822699
0.00962	-23.137912058925757
0.00963	-23.117948723723384
0.00964	-23.09802226727942
0.00965	-23.07813258191132
0.00966	-23.05827956852131
0.009670000000000002	-23.038463110534767
0.009680000000000001	-23.018683098275314
0.00969	-22.998939436747513
0.0097	-22.979232021655257
0.00971	-22.95956074981334
0.00972	-22.939925517050547
0.00973	-22.92032621916701
0.00974	-22.900762752294312
0.009750000000000002	-22.881235013432452
0.009760000000000001	-22.861742898509448
0.009770000000000001	-22.842286305964894
0.00978	-22.822865133976364
0.00979	-22.803479280779715
0.0098	-22.78412864474511
0.00981	-22.764813125343224
0.00982	-22.745532621855602
0.00983	-22.72628703242583
0.009840000000000002	-22.707076258333597
0.009850000000000001	-22.687900200361494
0.00986	-22.668758759527485
0.00987	-22.64965183750111
0.00988	-22.630579336043425
0.00989	-22.611541149970485
0.0099	-22.59253717673316
0.00991	-22.57356731880389
0.009920000000000002	-22.554631482592512
0.009930000000000001	-22.53572958139462
0.009940000000000001	-22.51686151933712
0.00995	-22.498027200711352
0.00996	-22.479226530192758
0.00997	-22.460459412897244
0.00998	-22.441725745013407
0.00999	-22.423025434322703
0.01	-22.40435839503533
0.010010000000000002	-22.38572453373427
0.010020000000000001	-22.367123756466764
0.01003	-22.348555962133844
0.01004	-22.33002105004466
0.01005	-22.311518940837168
0.01006	-22.29304954594948
0.01007	-22.274612775708682
0.01008	-22.256208538210487
0.010090000000000002	-22.237836744276528
0.010100000000000001	-22.219497303539125
0.010110000000000001	-22.20119012660134
0.01012	-22.182915123890552
0.01013	-22.164672203040524
0.01014	-22.146461276601038
0.01015	-22.128282257593494
0.01016	-22.110135057850535
0.01017	-22.092019589437943
0.010180000000000002	-22.073935764737925
0.010190000000000001	-22.055883496451813
0.0102	-22.037862695074814
0.01021	-22.01987327510387
0.01022	-22.001915151581272
0.01023	-21.983988230617094
0.01024	-21.9660924235246
0.01025	-21.94822765602932
0.010260000000000002	-21.93039384021258
0.010270000000000001	-21.91259088032892
0.010280000000000001	-21.894818705873384
0.01029	-21.877077232904053
0.0103	-21.85936637772977
0.01031	-21.84168605467532
0.01032	-21.824036182633485
0.01033	-21.80641667924077
0.01034	-21.788827462003784
0.010350000000000002	-21.771268448702003
0.010360000000000001	-21.75373955719039
0.01037	-21.736240705721563
0.01038	-21.718771813053046
0.01039	-21.701332797964078
0.0104	-21.683923571019736
0.01041	-21.66654405564282
0.01042	-21.649194158801805
0.010430000000000002	-21.631873806327896
0.010440000000000001	-21.614582930951443
0.010450000000000001	-21.59732145410182
0.01046	-21.580089296865744
0.01047	-21.56288638051216
0.01048	-21.545712626751893
0.01049	-21.52856795748523
0.0105	-21.51145229495229
0.01051	-21.494365560978228
0.010520000000000002	-21.47730767888766
0.010530000000000001	-21.460278569943625
0.01054	-21.443278158080446
0.01055	-21.426306366916933
0.01056	-21.40936311959705
0.01057	-21.392448340034015
0.01058	-21.37556194220873
0.01059	-21.358703857091378
0.010600000000000002	-21.341874015787937
0.010610000000000001	-21.325072343803075
0.010620000000000001	-21.30829876371134
0.01063	-21.2915531921938
0.01064	-21.274835567619576
0.01065	-21.25814581535756
0.01066	-21.24148386286493
0.01067	-21.224849637047242
0.01068	-21.20824306459628
0.010690000000000002	-21.191664073338483
0.010700000000000001	-21.175112590555383
0.01071	-21.158588543189992
0.01072	-21.142091860025133
0.01073	-21.12562246897422
0.01074	-21.109180299138686
0.010750000000000001	-21.092765280048866
0.01076	-21.07637734074057
0.010770000000000002	-21.060016410445122
0.010780000000000001	-21.043682418706613
0.010790000000000001	-21.027375290743546
0.0108	-21.01109495136245
0.01081	-20.994841341247913
0.01082	-20.97861438296259
0.01083	-20.962414003997473
0.01084	-20.94624014706562
0.01085	-20.930092743477424
0.010860000000000002	-20.913971721292356
0.010870000000000001	-20.897877012379
0.01088	-20.881808552555135
0.01089	-20.86576627415092
0.0109	-20.84975010973562
0.01091	-20.833759991165724
0.010920000000000001	-20.81779584818829
0.01093	-20.80185761132185
0.010940000000000002	-20.785945216932447
0.010950000000000001	-20.770058603065152
0.010960000000000001	-20.75419770370882
0.01097	-20.738362453081308
0.01098	-20.7225527856196
0.01099	-20.706768627359295
0.011	-20.691009916631604
0.01101	-20.67527659164135
0.01102	-20.65956858981572
0.011030000000000002	-20.643885846983963
0.011040000000000001	-20.628228298938534
0.01105	-20.612595879130367
0.01106	-20.59698852505433
0.01107	-20.581406174505176
0.01108	-20.56584876416903
0.011090000000000001	-20.55031623091331
0.0111	-20.53480851044536
0.011110000000000002	-20.519325541225648
0.011120000000000001	-20.503867260988475
0.011130000000000001	-20.48843360746514
0.01114	-20.473024517600017
0.01115	-20.4576399298287
0.01116	-20.442279783154955
0.01117	-20.42694401570244
0.01118	-20.411632557178855
0.01119	-20.396345352526964
0.011200000000000002	-20.381082344524287
0.011210000000000001	-20.365843472453275
0.01122	-20.350628674304957
0.01123	-20.33543788660053
0.01124	-20.320271047325313
0.01125	-20.305128095812453
0.011260000000000001	-20.290008980038564
0.01127	-20.274913638118836
0.011280000000000002	-20.25984201178904
0.011290000000000001	-20.24479403629119
0.011300000000000001	-20.229769659027987
0.01131	-20.214768819213123
0.01132	-20.199791461709296
0.01133	-20.184837529515605
0.01134	-20.16990696472944
0.01135	-20.154999709613982
0.01136	-20.140115701056814
0.011370000000000002	-20.12525488077994
0.011380000000000001	-20.110417198016936
0.01139	-20.095602595469398
0.0114	-20.080811016823986
0.01141	-20.066042404902294
0.01142	-20.05129670293456
0.011430000000000001	-20.036573854571014
0.01144	-20.02187380502059
0.011450000000000002	-20.007196498389064
0.011460000000000001	-19.992541878972546
0.011470000000000001	-19.97790989133236
0.01148	-19.963300480142543
0.01149	-19.948713588802296
0.0115	-19.934149163143662
0.01151	-19.91960714913354
0.01152	-19.905087489190393
0.01153	-19.890590131311107
0.011540000000000002	-19.876115021834487
0.011550000000000001	-19.86166210667736
0.01156	-19.847231331913722
0.01157	-19.832822637708638
0.01158	-19.818435971888093
0.01159	-19.804071285995366
0.011600000000000001	-19.789728526851007
0.01161	-19.775407641454677
0.011620000000000002	-19.761108576666423
0.011630000000000001	-19.746831276405754
0.011640000000000001	-19.73257568940363
0.01165	-19.7183417546658
0.01166	-19.704129426356403
0.01167	-19.68993865764672
0.01168	-19.67576939064807
0.01169	-19.661621579277472
0.0117	-19.647495172826975
0.011710000000000002	-19.63339012004593
0.011720000000000001	-19.619306369853312
0.01173	-19.605243870565317
0.01174	-19.59120256303687
0.01175	-19.577182403014632
0.01176	-19.563183340598705
0.011770000000000001	-19.549205324804802
0.01178	-19.53524830636964
0.011790000000000002	-19.521312237354884
0.011800000000000001	-19.50739706825012
0.011810000000000001	-19.493502748877617
0.01182	-19.47962923058227
0.01183	-19.46577646406987
0.01184	-19.45194440020688
0.01185	-19.438132989722746
0.01186	-19.424342183613394
0.01187	-19.410571933675186
0.011880000000000002	-19.396822191375698
0.011890000000000001	-19.383092908113476
0.0119	-19.36938403546221
0.01191	-19.35569552525478
0.01192	-19.34202732922852
0.01193	-19.328379399929723
0.011940000000000001	-19.31475169027847
0.01195	-19.301144152666346
0.011960000000000002	-19.287556739453787
0.011970000000000001	-19.273989395711553
0.011980000000000001	-19.260442079119482
0.01199	-19.246914741913727
0.012	-19.23340733862191
0.01201	-19.21991982595409
0.01202	-19.20645215454296
0.01203	-19.19300427682786
0.01204	-19.179576150527893
0.012050000000000002	-19.16616773022482
0.012060000000000001	-19.15277896648667
0.01207	-19.139409812912977
0.01208	-19.126060228473737
0.01209	-19.11273016780931
0.0121	-19.09941958569267
0.012110000000000001	-19.08612843659975
0.01212	-19.072856666359616
0.012130000000000002	-19.05960423434069
0.012140000000000001	-19.046371101548218
0.012150000000000001	-19.033157223484707
0.01216	-19.01996255575727
0.01217	-19.00678705421563
0.01218	-18.993630674766845
0.01219	-18.980493373124233
0.0122	-18.967375104653595
0.01221	-18.954275826757204
0.012220000000000002	-18.941195493308474
0.012230000000000001	-18.928134061657026
0.012240000000000001	-18.915091490435366
0.01225	-18.902067736225433
0.01226	-18.889062754927895
0.01227	-18.876076504727646
0.012280000000000001	-18.863108941863285
0.01229	-18.850160024876907
0.012300000000000002	-18.837229711393526
0.012310000000000001	-18.82431795884786
0.012320000000000001	-18.81142472388639
0.01233	-18.7985499654973
0.01234	-18.78569364139747
0.01235	-18.772855710225915
0.01236	-18.760036128074322
0.01237	-18.747234850280698
0.01238	-18.734451836433458
0.012390000000000002	-18.72168704866077
0.012400000000000001	-18.70894044053205
0.012410000000000001	-18.69621197606571
0.01242	-18.6835016153388
0.01243	-18.670809317119932
0.01244	-18.658135040391677
0.012450000000000001	-18.645478745369672
0.01246	-18.632840391608493
0.012470000000000002	-18.62021993591378
0.012480000000000002	-18.60761733814364
0.012490000000000001	-18.595032554668194
0.0125	-18.582465551951856
0.01251	-18.56991628534808
0.01252	-18.55738471602409
0.01253	-18.544870808245573
0.01254	-18.53237452253712
0.01255	-18.519895819897343
0.012560000000000002	-18.50743465679323
0.012570000000000001	-18.49499099603851
0.012580000000000001	-18.482564801141706
0.01259	-18.470156033272655
0.0126	-18.4577646537064
0.01261	-18.445390623824178
0.012620000000000001	-18.433033926166367
0.01263	-18.420694490058658
0.012640000000000002	-18.408372288041804
0.012650000000000002	-18.39606727218692
0.012660000000000001	-18.383779410867376
0.01267	-18.371508665394042
0.01268	-18.35925500207071
0.01269	-18.347018383305965
0.0127	-18.33479877128022
0.01271	-18.32259612874296
0.01272	-18.31041041843067
0.012730000000000002	-18.298241603162047
0.012740000000000001	-18.286089645781733
0.012750000000000001	-18.2739545092439
0.01276	-18.261836152690922
0.01277	-18.24973453605225
0.01278	-18.23764962877192
0.012790000000000001	-18.22558139539261
0.0128	-18.213529799443524
0.012810000000000002	-18.20149480456166
0.012820000000000002	-18.18947637447519
0.012830000000000001	-18.177474473018925
0.01284	-18.16548906386666
0.01285	-18.1535201110991
0.01286	-18.14156757867501
0.01287	-18.129631427262275
0.012879999999999999	-18.11771162525692
0.012890000000000002	-18.105808137125422
0.012900000000000002	-18.09392092090791
0.012910000000000001	-18.082049940474846
0.012920000000000001	-18.070195165420795
0.01293	-18.058356563295956
0.01294	-18.046534099121946
0.01295	-18.034727735736737
0.01296	-18.022937440170022
0.012970000000000002	-18.011163178187974
0.012980000000000002	-17.99940491521484
0.012990000000000002	-17.987662616735342
0.013000000000000001	-17.97593624817474
0.01301	-17.96422577542037
0.01302	-17.952531164304702
0.01303	-17.940852380570036
0.01304	-17.929189389824376
0.013049999999999999	-17.917542154786098
0.013060000000000002	-17.90591064199078
0.013070000000000002	-17.89429481392046
0.013080000000000001	-17.882694644238875
0.013090000000000001	-17.871110099088057
0.0131	-17.859541145765434
0.01311	-17.847987750989518
0.01312	-17.836449881571717
0.01313	-17.824927504406038
0.013140000000000002	-17.813420586487155
0.013150000000000002	-17.801929094904715
0.013160000000000002	-17.790452987556385
0.013170000000000001	-17.77899224084938
0.01318	-17.767546822356728
0.01319	-17.756116699532495
0.0132	-17.744701840014486
0.01321	-17.733302211420543
0.013219999999999999	-17.72191778107494
0.013230000000000002	-17.710548517329734
0.013240000000000002	-17.699194388118304
0.013250000000000001	-17.687855361464003
0.013260000000000001	-17.67653140543261
0.01327	-17.6652224882695
0.01328	-17.653928578265756
0.01329	-17.64264964379843
0.0133	-17.63138565333286
0.013310000000000002	-17.620136575415657
0.013320000000000002	-17.608902378687418
0.013330000000000002	-17.59768303187201
0.013340000000000001	-17.58647850363217
0.01335	-17.575288755276993
0.01336	-17.56411376057635
0.01337	-17.552953491569454
0.01338	-17.541807915688356
0.013389999999999999	-17.530676999086914
0.013400000000000002	-17.519560712104063
0.013410000000000002	-17.508459028209664
0.013420000000000001	-17.497371916938555
0.013430000000000001	-17.486299346046607
0.01344	-17.475241285114123
0.01345	-17.464197705781878
0.01346	-17.453168577983863
0.01347	-17.442153871440354
0.013480000000000002	-17.43115355357357
0.013490000000000002	-17.42016759062216
0.013500000000000002	-17.409195958349137
0.013510000000000001	-17.39823862756478
0.01352	-17.38729556959983
0.01353	-17.376366755014693
0.01354	-17.365452154383874
0.01355	-17.354551737787645
0.01356	-17.343665468394434
0.013570000000000002	-17.332793325282132
0.013580000000000002	-17.321935279371864
0.013590000000000001	-17.311091301665847
0.013600000000000001	-17.300261363244452
0.01361	-17.289445435270288
0.01362	-17.2786434889668
0.01363	-17.26785549564758
0.01364	-17.257081426699646
0.013650000000000002	-17.24632125358781
0.013660000000000002	-17.235574947816573
0.013670000000000002	-17.224842480928828
0.013680000000000001	-17.2141238247333
0.01369	-17.203418950593395
0.0137	-17.19272783027228
0.01371	-17.182050436181704
0.01372	-17.171386740319196
0.01373	-17.160736714756837
0.013740000000000002	-17.150100331644907
0.013750000000000002	-17.13947756320738
0.013760000000000001	-17.128868381734165
0.013770000000000001	-17.118272759594554
0.01378	-17.107690669178865
0.01379	-17.097122083056952
0.0138	-17.086566969805077
0.01381	-17.076025302063922
0.013820000000000002	-17.065497055683498
0.013830000000000002	-17.054982201987706
0.013840000000000002	-17.044480716374615
0.013850000000000001	-17.03399257187938
0.01386	-17.023517741560774
0.01387	-17.01305619843556
0.01388	-17.00260791270435
0.01389	-16.992172858297643
0.0139	-16.981751010618865
0.013910000000000002	-16.97134233326924
0.013920000000000002	-16.96094680765463
0.013930000000000001	-16.950564409838325
0.013940000000000001	-16.940195112590352
0.01395	-16.929838890009346
0.01396	-16.919495712510773
0.01397	-16.909165554281792
0.01398	-16.898848392903226
0.013990000000000002	-16.88854420252899
0.014000000000000002	-16.87825295725895
0.014010000000000002	-16.86797463128572
0.014020000000000001	-16.857709198500878
0.01403	-16.84745663345334
0.01404	-16.837216910654277
0.01405	-16.826990004558446
0.01406	-16.816775887606735
0.01407	-16.80657453613569
0.014080000000000002	-16.796385925003293
0.014090000000000002	-16.7862100286644
0.014100000000000001	-16.776046821811
0.014110000000000001	-16.765896279756646
0.01412	-16.755758377412924
0.01413	-16.745633089530298
0.01414	-16.735520391317348
0.01415	-16.725420257977607
0.014160000000000002	-16.715332664684226
0.014170000000000002	-16.705257586687996
0.014180000000000002	-16.69519499928805
0.014190000000000001	-16.68514487778885
0.0142	-16.675107197395846
0.01421	-16.66508193389447
0.01422	-16.655069061163182
0.01423	-16.645068554819304
0.01424	-16.635080392271156
0.014250000000000002	-16.625104549278525
0.014260000000000002	-16.615140997444932
0.014270000000000001	-16.605189714047672
0.014280000000000001	-16.5952506779308
0.01429	-16.585323865117235
0.0143	-16.57540925154333
0.01431	-16.565506812689236
0.01432	-16.555616525591663
0.014330000000000002	-16.545738366525086
0.014340000000000002	-16.535872306886983
0.014350000000000002	-16.526018324836052
0.014360000000000001	-16.516176400082546
0.01437	-16.506346504851773
0.01438	-16.496528612576096
0.01439	-16.486722707522276
0.0144	-16.4769287664381
0.01441	-16.467146766136672
0.014420000000000002	-16.45737668349671
0.014430000000000002	-16.44761849442383
0.014440000000000001	-16.4378721746032
0.014450000000000001	-16.428137703420624
0.01446	-16.418415057995823
0.01447	-16.408704215462905
0.01448	-16.39900515299493
0.01449	-16.389317847966737
0.014500000000000002	-16.37964227772072
0.014510000000000002	-16.369978419662324
0.014520000000000002	-16.36032625124117
0.014530000000000001	-16.350685749201883
0.01454	-16.341056891307765
0.01455	-16.3314396557666
0.01456	-16.321834020265577
0.01457	-16.31223996254331
0.01458	-16.302657460400305
0.014590000000000002	-16.293086491549847
0.014600000000000002	-16.283527033659453
0.014610000000000001	-16.273979064889968
0.014620000000000001	-16.264442561276617
0.01463	-16.25491750022532
0.01464	-16.245403862742954
0.01465	-16.235901627015814
0.01466	-16.226410771294404
0.014670000000000002	-16.21693127389957
0.014680000000000002	-16.207463113135685
0.014690000000000002	-16.198006267037375
0.014700000000000001	-16.18856071436847
0.01471	-16.179126433796334
0.01472	-16.169703402734832
0.01473	-16.160291595316195
0.01474	-16.150890995943808
0.01475	-16.141501583367408
0.014760000000000002	-16.132123336394578
0.014770000000000002	-16.122756233885752
0.014780000000000001	-16.113400247825204
0.014790000000000001	-16.104055358609422
0.0148	-16.094721549838333
0.01481	-16.085398801430763
0.01482	-16.076087092642787
0.01483	-16.066786402843256
0.014840000000000002	-16.057496711302626
0.014850000000000002	-16.048217997060803
0.014860000000000002	-16.038950239703375
0.014870000000000001	-16.029693416728115
0.01488	-16.02044750667443
0.01489	-16.011212491874826
0.0149	-16.001988351988075
0.01491	-15.99277506669587
0.01492	-15.983572615335676
0.014930000000000002	-15.97438097752075
0.014940000000000002	-15.965200133382021
0.014950000000000001	-15.956030062796534
0.014960000000000001	-15.946870745469024
0.01497	-15.93772215867905
0.01498	-15.928584285256143
0.01499	-15.919457105207922
0.015	-15.910340598644552
0.015010000000000003	-15.90123474556646
0.015020000000000002	-15.892139526341188
0.015030000000000002	-15.883054920328744
0.015040000000000001	-15.873980907027875
0.015050000000000001	-15.864917468439412
0.01506	-15.855864584939193
0.01507	-15.846822236941573
0.01508	-15.837790404937628
0.01509	-15.828769069446114
0.015100000000000002	-15.819758211035047
0.015110000000000002	-15.810757810325569
0.015120000000000001	-15.80176784789028
0.015130000000000001	-15.792788303379483
0.01514	-15.783819158708523
0.01515	-15.774860394683781
0.01516	-15.765911992158088
0.01517	-15.75697393203211
0.015180000000000003	-15.748046195168431
0.015190000000000002	-15.739128759435705
0.015200000000000002	-15.73022160460367
0.015210000000000001	-15.721324712600653
0.015220000000000001	-15.712438061495114
0.01523	-15.703561637604174
0.01524	-15.694695423958368
0.01525	-15.685839401882816
0.01526	-15.676993552637565
0.015270000000000002	-15.668157857714593
0.015280000000000002	-15.65933229858748
0.015290000000000002	-15.650516856391558
0.015300000000000001	-15.641711512931703
0.01531	-15.632916249899402
0.01532	-15.624131048921523
0.01533	-15.615355891674785
0.01534	-15.606590759875425
0.015350000000000003	-15.597835635284277
0.015360000000000002	-15.589090499286982
0.015370000000000002	-15.580355333292136
0.015380000000000001	-15.571630116354017
0.015390000000000001	-15.562914834135011
0.0154	-15.554209468622862
0.01541	-15.545514001771329
0.01542	-15.536828415638906
0.01543	-15.52815269235623
0.015440000000000002	-15.519486814119162
0.015450000000000002	-15.510830761059083
0.015460000000000002	-15.502184517376238
0.015470000000000001	-15.493548065541106
0.01548	-15.484921387882823
0.01549	-15.476304466773527
0.0155	-15.467697283681158
0.01551	-15.45909981984169
0.015520000000000003	-15.450512059903382
0.015530000000000002	-15.441933986216046
0.015540000000000002	-15.433365581113346
0.015550000000000001	-15.424806827229663
0.015560000000000001	-15.416257707730571
0.01557	-15.407718205327097
0.01558	-15.399188302771087
0.01559	-15.39066798284579
0.0156	-15.382157228331817
0.015610000000000002	-15.373656022112336
0.015620000000000002	-15.365164347158217
0.01563	-15.356682186253138
0.01564	-15.348209517641678
0.01565	-15.339746329072513
0.01566	-15.331292603874246
0.01567	-15.322848315046476
0.01568	-15.314413454749742
0.015690000000000003	-15.305988007464157
0.015700000000000002	-15.297571956459409
0.015710000000000002	-15.28916528505933
0.01572	-15.280767976462805
0.01573	-15.272380013226694
0.01574	-15.264001379782586
0.01575	-15.255632059603702
0.01576	-15.247272034539524
0.01577	-15.23892128968108
0.015780000000000002	-15.230579808741961
0.015790000000000002	-15.222247575116171
0.0158	-15.213924572714223
0.01581	-15.20561078519923
0.01582	-15.197306196292137
0.01583	-15.189010789809196
0.01584	-15.18072454957245
0.01585	-15.172447459454247
0.015860000000000003	-15.164179503343114
0.015870000000000002	-15.155920663188178
0.015880000000000002	-15.147670923734715
0.01589	-15.13943026749585
0.0159	-15.131198681180763
0.01591	-15.122976148755903
0.01592	-15.114762654543927
0.01593	-15.10655818271472
0.01594	-15.098362717468264
0.015950000000000002	-15.090176243040975
0.015960000000000002	-15.081998743673521
0.01597	-15.0738302036672
0.01598	-15.065670607405114
0.01599	-15.05751993888196
0.016	-15.049378182742927
0.01601	-15.041245323373417
0.01602	-15.03312134548552
0.016030000000000003	-15.0250062336026
0.016040000000000002	-15.01689997159064
0.016050000000000002	-15.008802542462327
0.01606	-15.000713933137185
0.01607	-14.992634125084228
0.01608	-14.984563104890437
0.01609	-14.976500858616543
0.0161	-14.968447371096667
0.01611	-14.96040262716065
0.016120000000000002	-14.952366607603174
0.016130000000000002	-14.944339299981234
0.01614	-14.936320690668884
0.01615	-14.928310760793822
0.01616	-14.920309498227704
0.01617	-14.91231688828622
0.01618	-14.904332916621689
0.01619	-14.896357568547357
0.016200000000000003	-14.888390829219887
0.016210000000000002	-14.880432683828904
0.016220000000000002	-14.872483117532788
0.01623	-14.864542115558107
0.01624	-14.856609663289218
0.01625	-14.848685746031173
0.01626	-14.84077034884139
0.01627	-14.83286345728744
0.01628	-14.824965056928667
0.016290000000000002	-14.817075132364671
0.016300000000000002	-14.809193668945586
0.01631	-14.801320653200943
0.01632	-14.793456070689665
0.01633	-14.785599905586373
0.01634	-14.777752143636828
0.01635	-14.769912771800108
0.01636	-14.762081775670332
0.016370000000000003	-14.754259141029504
0.016380000000000002	-14.74644485363164
0.016390000000000002	-14.73863889892165
0.0164	-14.730841259605402
0.01641	-14.723051925012223
0.01642	-14.715270881065011
0.01643	-14.707498113683261
0.01644	-14.699733608818642
0.01645	-14.691977352453634
0.016460000000000002	-14.684229330601877
0.016470000000000002	-14.676489529308373
0.01648	-14.668757934648735
0.01649	-14.661034532729449
0.0165	-14.653319309687944
0.01651	-14.645612247894002
0.01652	-14.63791333706235
0.01653	-14.630222563751726
0.016540000000000003	-14.62253991423994
0.016550000000000002	-14.61486537482617
0.016560000000000002	-14.607198931751723
0.01657	-14.599540571333282
0.01658	-14.59189027522617
0.01659	-14.584248033472926
0.0166	-14.5766138325293
0.01661	-14.568987660207624
0.01662	-14.561369503028331
0.016630000000000002	-14.55375934618399
0.016640000000000002	-14.54615717459936
0.01665	-14.538562977680604
0.01666	-14.530976742339817
0.01667	-14.523398455302043
0.01668	-14.515828103285338
0.01669	-14.508265672714195
0.0167	-14.500711150491584
0.016710000000000003	-14.493164523617416
0.016720000000000002	-14.48562577787145
0.016730000000000002	-14.478094900181208
0.01674	-14.470571878443502
0.01675	-14.463056699583133
0.01676	-14.455549350557924
0.01677	-14.448049818345948
0.01678	-14.440558089956024
0.01679	-14.433074152428702
0.016800000000000002	-14.425597992348651
0.016810000000000002	-14.41812959704395
0.01682	-14.4106689538871
0.01683	-14.403216049918289
0.01684	-14.395770872273303
0.01685	-14.388333408309851
0.01686	-14.380903645262268
0.01687	-14.37348157039251
0.016880000000000003	-14.366067170990112
0.016890000000000002	-14.358660434359681
0.016900000000000002	-14.351261347841906
0.01691	-14.34386989761201
0.01692	-14.336486068649458
0.01693	-14.329109851961306
0.01694	-14.321741234140006
0.01695	-14.314380201301969
0.01696	-14.307026741884272
0.016970000000000002	-14.299680844883955
0.016980000000000002	-14.292342497885155
0.01699	-14.285011688282566
0.017	-14.27768840379585
0.01701	-14.270372632220067
0.01702	-14.263064361244398
0.01703	-14.255763578574062
0.01704	-14.248470268869738
0.017050000000000003	-14.241184421379884
0.017060000000000002	-14.233906025554848
0.017070000000000002	-14.226635069230738
0.01708	-14.219371540266604
0.01709	-14.21211542654525
0.0171	-14.204866715976891
0.01711	-14.197625396498179
0.01712	-14.190391454754185
0.01713	-14.183164877334978
0.017140000000000002	-14.175945654309793
0.017150000000000002	-14.168733772654651
0.01716	-14.161529220918077
0.01717	-14.154331988297958
0.01718	-14.147142063146207
0.01719	-14.13995943359156
0.0172	-14.132784087784373
0.01721	-14.12561601397934
0.017220000000000003	-14.118455200318463
0.017230000000000002	-14.111301635101805
0.017240000000000002	-14.10415530665701
0.01725	-14.097016203289279
0.01726	-14.089884313356489
0.01727	-14.082759625218468
0.01728	-14.075642127253209
0.01729	-14.068531807863431
0.0173	-14.061428655185653
0.017310000000000002	-14.05433265797562
0.017320000000000002	-14.047243804709842
0.01733	-14.040162083890682
0.01734	-14.033087484043161
0.01735	-14.026019993618913
0.01736	-14.018959601141956
0.01737	-14.011906295305378
0.01738	-14.004860064796883
0.017390000000000003	-13.997820898220759
0.017400000000000002	-13.990788781135159
0.017410000000000002	-13.983763704526918
0.01742	-13.976745658024754
0.01743	-13.96973463016753
0.01744	-13.962730606867012
0.01745	-13.955733579792936
0.01746	-13.948743538001667
0.01747	-13.941760470347475
0.017480000000000002	-13.934784365707866
0.017490000000000002	-13.927815212983536
0.0175	-13.92085299970731
0.01751	-13.913897712501589
0.01752	-13.90694934342821
0.01753	-13.900007882155723
0.01754	-13.89307331771575
0.01755	-13.886145638479702
0.017560000000000003	-13.879224833948136
0.017570000000000002	-13.872310893421599
0.017580000000000002	-13.865403805935374
0.01759	-13.858503560773304
0.0176	-13.851610146048074
0.01761	-13.844723551687263
0.01762	-13.837843764107621
0.01763	-13.83097077512487
0.01764	-13.824104574579117
0.017650000000000002	-13.817245151757767
0.017660000000000002	-13.810392495972543
0.01767	-13.80354659655762
0.01768	-13.79670744287041
0.01769	-13.789875024289525
0.0177	-13.78304932878249
0.01771	-13.776230346623315
0.01772	-13.769418067681773
0.017730000000000003	-13.762612481333365
0.017740000000000002	-13.755813577327899
0.017750000000000002	-13.749021345177681
0.01776	-13.74223577441612
0.01777	-13.735456854598372
0.01778	-13.728684575294322
0.01779	-13.721918926108518
0.0178	-13.715159896662739
0.01781	-13.708407476594111
0.017820000000000003	-13.701661655564042
0.017830000000000002	-13.694922423255573
0.01784	-13.688189769372713
0.01785	-13.681463682227449
0.01786	-13.674744151187593
0.01787	-13.668031167816999
0.01788	-13.661324721838822
0.01789	-13.654624803163939
0.017900000000000003	-13.647931401630514
0.017910000000000002	-13.64124450688271
0.017920000000000002	-13.634564108974637
0.01793	-13.627890197845343
0.01794	-13.62122276339939
0.01795	-13.614561795310477
0.01796	-13.607907283281019
0.01797	-13.60125921561417
0.01798	-13.594617582589947
0.017990000000000003	-13.587982374414104
0.018000000000000002	-13.581353582950376
0.01801	-13.574731198277036
0.01802	-13.56811521049266
0.01803	-13.561505609675002
0.01804	-13.554902385762542
0.01805	-13.548305528098812
0.01806	-13.541715027927035
0.018070000000000003	-13.535130875140066
0.018080000000000002	-13.528553059984713
0.018090000000000002	-13.521981571438548
0.0181	-13.515416401173777
0.01811	-13.5088575393407
0.01812	-13.50230497353689
0.01813	-13.495758696634525
0.01814	-13.48921869940012
0.01815	-13.482684972128654
0.018160000000000003	-13.476157505141213
0.018170000000000002	-13.469636288219405
0.01818	-13.463121312404054
0.01819	-13.456612568340564
0.0182	-13.450110046492926
0.01821	-13.443613737345249
0.01822	-13.437123631403349
0.01823	-13.430639719188743
0.018240000000000003	-13.42416199118152
0.018250000000000002	-13.417690437976663
0.018260000000000002	-13.411225048955021
0.01827	-13.404765815324074
0.01828	-13.398312728334874
0.01829	-13.391865778624847
0.0183	-13.385424956846869
0.01831	-13.378990251998705
0.01832	-13.372561655255844
0.018330000000000003	-13.366139158555319
0.018340000000000002	-13.359722752642842
0.01835	-13.353312428276407
0.01836	-13.346908176232402
0.01837	-13.340509987305703
0.01838	-13.33411785230889
0.01839	-13.327731762072814
0.0184	-13.321351707411047
0.018410000000000003	-13.314977679218146
0.018420000000000002	-13.308609668389403
0.018430000000000002	-13.302247665798847
0.01844	-13.295891662391234
0.01845	-13.289541649109779
0.01846	-13.283197614258144
0.01847	-13.276859550330927
0.01848	-13.270527449486803
0.01849	-13.264201302715591
0.018500000000000003	-13.257881097585855
0.018510000000000002	-13.251566828578897
0.018520000000000002	-13.245258486871872
0.01853	-13.238956063559957
0.01854	-13.232659549691789
0.01855	-13.226368936445393
0.01856	-13.220084214994797
0.01857	-13.213805376504837
0.018580000000000003	-13.207532412160155
0.018590000000000002	-13.201265313162889
0.018600000000000002	-13.195004070702225
0.01861	-13.188748675811167
0.01862	-13.182499118664342
0.01863	-13.176255390064782
0.01864	-13.170017483006262
0.01865	-13.163785388897969
0.01866	-13.157559099059513
0.018670000000000003	-13.15133860469086
0.018680000000000002	-13.145123896234285
0.018690000000000002	-13.13891496579867
0.0187	-13.132711805134038
0.01871	-13.126514405455467
0.01872	-13.120322758103526
0.01873	-13.114136854819922
0.01874	-13.10795668706941
0.018750000000000003	-13.10178224633622
0.018760000000000002	-13.09561352411982
0.018770000000000002	-13.089450511391961
0.01878	-13.083293197979883
0.01879	-13.077141576855734
0.0188	-13.070995640435598
0.01881	-13.064855380309462
0.01882	-13.058720787500999
0.01883	-13.052591852766652
0.018840000000000003	-13.046468569199396
0.018850000000000002	-13.040350928335704
0.018860000000000002	-13.034238921876893
0.01887	-13.028132541575124
0.01888	-13.022031779108854
0.01889	-13.01593662625832
0.0189	-13.009847074760021
0.01891	-13.003763116300178
0.018920000000000003	-12.997684742694366
0.018930000000000002	-12.991611945742566
0.018940000000000002	-12.985544715953795
0.01895	-12.979483043975645
0.01896	-12.97342692348889
0.01897	-12.967376346925674
0.01898	-12.961331306233733
0.01899	-12.9552917933052
0.019	-12.949257800044247
0.019010000000000003	-12.943229318372827
0.019020000000000002	-12.937206340225206
0.019030000000000002	-12.931188856897696
0.01904	-12.925176859384731
0.01905	-12.919170341308241
0.01906	-12.913169294670098
0.01907	-12.907173711489232
0.01908	-12.901183583796497
0.019090000000000003	-12.895198903638919
0.019100000000000002	-12.889219663069984
0.019110000000000002	-12.883245854169653
0.01912	-12.877277469036752
0.01913	-12.871314498382374
0.01914	-12.865356934298205
0.01915	-12.85940477036928
0.01916	-12.853457998749107
0.01917	-12.847516611603588
0.019180000000000003	-12.84158060113464
0.019190000000000002	-12.83564995954446
0.019200000000000002	-12.829724678882137
0.01921	-12.823804751355667
0.01922	-12.817890169362038
0.01923	-12.811980925193895
0.01924	-12.806077010337596
0.01925	-12.800178416382803
0.019260000000000003	-12.794285137139944
0.019270000000000002	-12.788397164706755
0.019280000000000002	-12.78251449050979
0.01929	-12.776637108054082
0.0193	-12.770765009706697
0.01931	-12.764898187875662
0.01932	-12.759036634966181
0.01933	-12.75318034339493
0.01934	-12.747329305575263
0.019350000000000003	-12.74148351387387
0.019360000000000002	-12.735642960452854
0.019370000000000002	-12.729807638100219
0.01938	-12.723977539372857
0.01939	-12.718152656391595
0.0194	-12.712332980853157
0.01941	-12.706518505792662
0.01942	-12.700709223486525
0.019430000000000003	-12.69490512579306
0.019440000000000002	-12.689106205691811
0.019450000000000002	-12.683312456962067
0.01946	-12.67752387232958
0.01947	-12.671740444375489
0.01948	-12.665962165544244
0.01949	-12.660189028673633
0.0195	-12.654421026414752
0.01951	-12.648658151518827
0.019520000000000003	-12.642900396678838
0.019530000000000002	-12.637147754402804
0.019540000000000002	-12.631400217314406
0.01955	-12.625657778420539
0.01956	-12.619920430381956
0.01957	-12.614188165748152
0.01958	-12.60846097580939
0.01959	-12.602738855142658
0.019600000000000003	-12.597021796593816
0.019610000000000002	-12.591309792981463
0.019620000000000002	-12.585602837137952
0.01963	-12.579900921909985
0.01964	-12.574204039920723
0.01965	-12.568512181916136
0.01966	-12.562825343156216
0.01967	-12.55714351654597
0.01968	-12.551466695003192
0.019690000000000003	-12.545794871464192
0.019700000000000002	-12.54012803887188
0.019710000000000002	-12.534466190182982
0.01972	-12.528809316204999
0.01973	-12.523157412051615
0.01974	-12.517510470681312
0.01975	-12.511868485114835
0.01976	-12.506231448462055
0.019770000000000003	-12.500599353762496
0.019780000000000002	-12.494972194068145
0.019790000000000002	-12.489349962436435
0.0198	-12.483732651915506
0.01981	-12.478120255633243
0.01982	-12.472512766678529
0.01983	-12.466910178180692
0.01984	-12.461312483271506
0.01985	-12.455719675090794
0.019860000000000003	-12.450131746782006
0.019870000000000002	-12.444548691515582
0.019880000000000002	-12.438970501009305
0.01989	-12.433397169415644
0.0199	-12.427828690453712
0.01991	-12.422265057344243
0.01992	-12.416706262527441
0.01993	-12.411152298057605
0.019940000000000003	-12.40560315904603
0.019950000000000002	-12.400058838730999
0.019960000000000002	-12.394519330583904
0.01997	-12.388984626620731
0.01998	-12.383454721268265
0.01999	-12.3779296079593
0.02	-12.372409280098044
0.02001	-12.366893730658425
0.02002	-12.361382953344137
0.020030000000000003	-12.355876941574067
0.020040000000000002	-12.35037568819204
0.020050000000000002	-12.34487918700674
0.02006	-12.339387431567864
0.02007	-12.33390041529967
0.02008	-12.328418131640923
0.02009	-12.322940574033819
0.0201	-12.317467735933466
0.020110000000000003	-12.311999610822241
0.020120000000000002	-12.306536191063557
0.020130000000000002	-12.301077470455304
0.02014	-12.295623443332222
0.02015	-12.290174103217465
0.02016	-12.284729443113697
0.02017	-12.279289455138283
0.02018	-12.27385413463389
0.02019	-12.268423475106022
0.020200000000000003	-12.262997468726944
0.020210000000000002	-12.25757611066864
0.020220000000000002	-12.252159394369322
0.02023	-12.246747313718984
0.02024	-12.241339862258204
0.02025	-12.235937033630995
0.02026	-12.230538821378836
0.02027	-12.225145219405318
0.020280000000000003	-12.219756221403166
0.020290000000000002	-12.2143718210665
0.020300000000000002	-12.20899201209923
0.02031	-12.203616788154864
0.02032	-12.198246142910834
0.02033	-12.192880070220378
0.02034	-12.187518563833155
0.02035	-12.182161617133062
0.020360000000000003	-12.176809223868093
0.020370000000000003	-12.171461378231605
0.020380000000000002	-12.16611807402047
0.020390000000000002	-12.16077930503919
0.0204	-12.155445065106022
0.02041	-12.15011534805045
0.02042	-12.14479014641759
0.02043	-12.139469454260233
0.02044	-12.134153266553064
0.020450000000000003	-12.128841577171567
0.020460000000000002	-12.123534379993902
0.020470000000000002	-12.118231668915094
0.02048	-12.112933437512678
0.02049	-12.107639679377733
0.0205	-12.102350389132255
0.02051	-12.097065560718896
0.02052	-12.091785188093024
0.020530000000000003	-12.086509265220656
0.020540000000000003	-12.0812377858646
0.020550000000000002	-12.075970742901276
0.020560000000000002	-12.070708131589548
0.02057	-12.065449945960292
0.02058	-12.060196180062972
0.02059	-12.054946827953646
0.0206	-12.04970188347296
0.02061	-12.044461340866832
0.020620000000000003	-12.039225194209779
0.020630000000000003	-12.033993437577251
0.020640000000000002	-12.028766065052253
0.02065	-12.023543070729513
0.02066	-12.018324448441948
0.02067	-12.013110191056022
0.020680000000000004	-12.007900291757366
0.020690000000000004	-12.002694744670725
0.020700000000000003	-11.997493546156669
0.020710000000000003	-11.99229669068716
0.020720000000000002	-11.9871041724243
0.020730000000000002	-11.981915985590291
0.02074	-11.97673212438594
0.02075	-11.971552583025488
0.02076	-11.966377355727813
0.020770000000000004	-11.96120643672461
0.020780000000000003	-11.956039820258333
0.020790000000000003	-11.950877500579962
0.020800000000000003	-11.945719471952824
0.020810000000000002	-11.94056572864821
0.02082	-11.935416264946504
0.02083	-11.930271074522903
0.02084	-11.925130152202522
0.020850000000000004	-11.91999349239593
0.020860000000000004	-11.91486108941378
0.020870000000000003	-11.90973293755747
0.020880000000000003	-11.904609031010597
0.020890000000000002	-11.899489364330542
0.020900000000000002	-11.89437393179821
0.02091	-11.889262727773424
0.02092	-11.884155746058358
0.02093	-11.879052980199843
0.020940000000000004	-11.873954426072919
0.020950000000000003	-11.868860078145687
0.020960000000000003	-11.86376993085289
0.020970000000000003	-11.858683978604274
0.020980000000000002	-11.853602215634691
0.02099	-11.84852463644625
0.021	-11.843451235680412
0.02101	-11.838382007781323
0.021020000000000004	-11.833316947243326
0.021030000000000004	-11.828256048592532
0.021040000000000003	-11.823199306331102
0.021050000000000003	-11.818146714947563
0.021060000000000002	-11.813098268982149
0.021070000000000002	-11.808053962971554
0.02108	-11.803013791456998
0.02109	-11.79797774868646
0.0211	-11.792945828931437
0.021110000000000004	-11.78791802735353
0.021120000000000003	-11.782894338515764
0.021130000000000003	-11.777874755858749
0.021140000000000003	-11.772859274970521
0.021150000000000002	-11.767847890570232
0.02116	-11.762840597347896
0.02117	-11.75783738834283
0.02118	-11.75283825976344
0.021190000000000004	-11.74784320628718
0.021200000000000004	-11.742852222571152
0.021210000000000003	-11.737865302971542
0.021220000000000003	-11.732882440531316
0.021230000000000002	-11.727903630366534
0.021240000000000002	-11.722928868687749
0.02125	-11.71795815023834
0.02126	-11.712991469738592
0.02127	-11.708028821750563
0.021280000000000004	-11.703070201141106
0.021290000000000003	-11.698115602692646
0.021300000000000003	-11.693165021168326
0.021310000000000003	-11.688218450259493
0.021320000000000002	-11.68327588532054
0.021330000000000002	-11.678337321602985
0.02134	-11.673402753889238
0.02135	-11.668472176931871
0.021360000000000004	-11.66354558564515
0.021370000000000004	-11.658622974850902
0.021380000000000003	-11.65370433937951
0.021390000000000003	-11.648789674064208
0.021400000000000002	-11.643878973621693
0.021410000000000002	-11.638972233004804
0.02142	-11.63406944708784
0.02143	-11.629170609552236
0.02144	-11.624275715547107
0.021450000000000004	-11.619384760884804
0.021460000000000003	-11.614497740524039
0.021470000000000003	-11.609614649379072
0.021480000000000003	-11.604735482371812
0.021490000000000002	-11.599860234431773
0.021500000000000002	-11.594988900498464
0.02151	-11.590121475520448
0.02152	-11.585257954424481
0.021530000000000004	-11.580398332178099
0.021540000000000004	-11.575542603777247
0.021550000000000003	-11.570690764203844
0.021560000000000003	-11.565842808437159
0.021570000000000002	-11.560998731482993
0.021580000000000002	-11.556158528191414
0.02159	-11.551322193598223
0.0216	-11.546489722769241
0.02161	-11.541661110832507
0.021620000000000004	-11.5368363527936
0.021630000000000003	-11.53201544370663
0.021640000000000003	-11.527198378657971
0.021650000000000003	-11.522385152712452
0.021660000000000002	-11.517575759912699
0.021670000000000002	-11.512770195930354
0.02168	-11.507968456309204
0.02169	-11.503170536150503
0.021700000000000004	-11.498376430435297
0.021710000000000004	-11.493586133150838
0.021720000000000003	-11.48879963984217
0.021730000000000003	-11.484016946495045
0.021740000000000002	-11.479238048254631
0.021750000000000002	-11.474462938619043
0.02176	-11.469691614152044
0.02177	-11.464924070154522
0.02178	-11.460160301630157
0.021790000000000004	-11.455400302768847
0.021800000000000003	-11.450644069602674
0.021810000000000003	-11.445891597816814
0.021820000000000003	-11.441142882647561
0.021830000000000002	-11.436397919320775
0.021840000000000002	-11.431656703069802
0.02185	-11.426919229136349
0.02186	-11.422185492769842
0.021870000000000004	-11.417455489213019
0.021880000000000004	-11.412729213721914
0.021890000000000003	-11.408006661592925
0.021900000000000003	-11.403287828106707
0.021910000000000002	-11.398572708527
0.021920000000000002	-11.393861298125596
0.02193	-11.389153592238337
0.02194	-11.3844495852819
0.02195	-11.379749271814674
0.021960000000000004	-11.375052648853742
0.021970000000000003	-11.370359711690192
0.021980000000000003	-11.365670455366587
0.021990000000000003	-11.360984875545103
0.022000000000000002	-11.356302967637493
0.022010000000000002	-11.351624727015487
0.02202	-11.346950148997625
0.02203	-11.342279229022111
0.022040000000000004	-11.337611962425918
0.022050000000000004	-11.332948344674225
0.022060000000000003	-11.328288371175763
0.022070000000000003	-11.323632037346766
0.022080000000000002	-11.318979338611047
0.022090000000000002	-11.314330270399786
0.0221	-11.3096848281516
0.02211	-11.305043007312722
0.02212	-11.30040480333681
0.022130000000000004	-11.295770211684617
0.022140000000000003	-11.291139227824615
0.022150000000000003	-11.286511847111274
0.022160000000000003	-11.28188806385101
0.022170000000000002	-11.277267874750276
0.022180000000000002	-11.272651275331148
0.02219	-11.268038261052876
0.0222	-11.263428827455325
0.022210000000000004	-11.258822970159034
0.022220000000000004	-11.254220684694715
0.022230000000000003	-11.249621966599978
0.022240000000000003	-11.245026811419365
0.022250000000000002	-11.240435214705297
0.022260000000000002	-11.235847171985286
0.02227	-11.231262678824537
0.02228	-11.226681730387378
0.02229	-11.222104320546801
0.022300000000000004	-11.21753044676272
0.022310000000000003	-11.212960104076819
0.022320000000000003	-11.208393288695838
0.022330000000000003	-11.20382999589749
0.022340000000000002	-11.199270221903834
0.022350000000000002	-11.19471396108894
0.02236	-11.190161210218468
0.02237	-11.185611965086647
0.022380000000000004	-11.181066221346143
0.022390000000000004	-11.176523974628104
0.022400000000000003	-11.171985220637458
0.022410000000000003	-11.16744995505105
0.022420000000000002	-11.16291817355333
0.022430000000000002	-11.158389871682068
0.02244	-11.15386504519108
0.02245	-11.149343689882327
0.02246	-11.144825800042376
0.022470000000000004	-11.140311372547554
0.022480000000000003	-11.135800403397344
0.022490000000000003	-11.131292888288973
0.022500000000000003	-11.126788823010521
0.022510000000000002	-11.122288203311843
0.022520000000000002	-11.117791024952407
0.02253	-11.113297283693894
0.02254	-11.108806975251758
0.022550000000000004	-11.104320095331826
0.022560000000000004	-11.099836639841586
0.022570000000000003	-11.095356604571268
0.022580000000000003	-11.090879985319049
0.022590000000000002	-11.086406777547605
0.022600000000000002	-11.08193697718146
0.02261	-11.07747058024759
0.02262	-11.073007582486035
0.02263	-11.06854797975872
0.022640000000000004	-11.064091767825946
0.022650000000000003	-11.059638942512004
0.022660000000000003	-11.05518949893334
0.022670000000000003	-11.050743433525506
0.022680000000000002	-11.046300742493827
0.022690000000000002	-11.041861421712728
0.0227	-11.037425467063176
0.02271	-11.0329928744327
0.022720000000000004	-11.028563639715461
0.022730000000000004	-11.024137758812628
0.022740000000000003	-11.019715227630885
0.022750000000000003	-11.01529604208461
0.022760000000000002	-11.010880198093936
0.022770000000000002	-11.006467691585403
0.02278	-11.002058518175355
0.02279	-10.997652673936294
0.0228	-10.993250154956376
0.022810000000000004	-10.988850957150579
0.022820000000000003	-10.98445507639055
0.022830000000000003	-10.980062507400287
0.022840000000000003	-10.975673247564306
0.022850000000000002	-10.971287292874784
0.022860000000000002	-10.966904639320667
0.02287	-10.962525282895854
0.02288	-10.958149219601445
0.022890000000000004	-10.953776445444984
0.022900000000000004	-10.94940695561126
0.022910000000000003	-10.945040746530982
0.022920000000000003	-10.94067781354108
0.022930000000000002	-10.93631815379617
0.022940000000000002	-10.931961763214881
0.02295	-10.927608637158066
0.02296	-10.92325877237289
0.02297	-10.918912165040226
0.022980000000000004	-10.91456880997389
0.022990000000000003	-10.910228704072912
0.023000000000000003	-10.905891843668662
0.023010000000000003	-10.901558224995426
0.023020000000000002	-10.897227844210402
0.023030000000000002	-10.892900697385674
0.02304	-10.888576780612816
0.02305	-10.884256090053569
0.023060000000000004	-10.879938621796148
0.023070000000000004	-10.875624371967682
0.023080000000000003	-10.871313336736158
0.023090000000000003	-10.867005512241349
0.023100000000000002	-10.86270089462906
0.023110000000000002	-10.85839948003966
0.02312	-10.854101264588216
0.02313	-10.849806244493074
0.02314	-10.845514415912017
0.023150000000000004	-10.841225774963949
0.023160000000000004	-10.836940317733902
0.023170000000000003	-10.832658039382185
0.023180000000000003	-10.828378937302679
0.023190000000000002	-10.824103007697753
0.023200000000000002	-10.819830246775446
0.02321	-10.815560650749825
0.02322	-10.81129421584102
0.023230000000000004	-10.807030938274671
0.023240000000000004	-10.802770813825333
0.023250000000000003	-10.798513839080647
0.023260000000000003	-10.794260010366727
0.023270000000000002	-10.790009323961346
0.023280000000000002	-10.785761775814823
0.02329	-10.781517362285033
0.0233	-10.777276079780094
0.02331	-10.773037924324775
0.023320000000000004	-10.76880289242661
0.023330000000000004	-10.764570971069146
0.023340000000000003	-10.760342175395676
0.023350000000000003	-10.756116492266024
0.023360000000000002	-10.751893917843095
0.023370000000000002	-10.74767444838691
0.02338	-10.743458080391814
0.02339	-10.739244810189183
0.023400000000000004	-10.735034634104277
0.023410000000000004	-10.730827548471087
0.023420000000000003	-10.726623549627545
0.023430000000000003	-10.722422633917024
0.023440000000000003	-10.718224797479582
0.023450000000000002	-10.714030034000597
0.02346	-10.709838342735214
0.02347	-10.70564972005155
0.02348	-10.701464162310177
0.023490000000000004	-10.697281665915643
0.023500000000000004	-10.693102227256563
0.023510000000000003	-10.688925842726768
0.023520000000000003	-10.684752508724465
0.023530000000000002	-10.680582221654616
0.023540000000000002	-10.676414977927667
0.02355	-10.672250772319249
0.02356	-10.668089602841972
0.023570000000000004	-10.663931465978605
0.023580000000000004	-10.659776358123933
0.023590000000000003	-10.655624275762932
0.023600000000000003	-10.651475215341696
0.023610000000000003	-10.647329173311807
0.023620000000000002	-10.643186146129977
0.02363	-10.639046130259192
0.02364	-10.634909122166516
0.02365	-10.630775118324859
0.023660000000000004	-10.626644114522051
0.023670000000000004	-10.622516107537772
0.023680000000000003	-10.618391092409764
0.023690000000000003	-10.614269067482894
0.023700000000000002	-10.610150029279414
0.023710000000000002	-10.606033974309923
0.02372	-10.601920898940165
0.02373	-10.597810799561412
0.023740000000000004	-10.593703672984184
0.023750000000000004	-10.589599515739547
0.023760000000000003	-10.585498324365226
0.023770000000000003	-10.581400095404163
0.023780000000000003	-10.57730482540564
0.023790000000000002	-10.57321251092267
0.0238	-10.569123148513093
0.02381	-10.56503673469264
0.02382	-10.56095326606263
0.023830000000000004	-10.556872739088949
0.023840000000000004	-10.552795149901588
0.023850000000000003	-10.54872049566096
0.023860000000000003	-10.544648772957508
0.023870000000000002	-10.540579978386972
0.023880000000000002	-10.536514108549964
0.02389	-10.532451160052354
0.0239	-10.528391129505085
0.023910000000000004	-10.524334013524367
0.023920000000000004	-10.520279808731418
0.023930000000000003	-10.516228511752313
0.023940000000000003	-10.51218011915088
0.023950000000000003	-10.508134627552103
0.023960000000000002	-10.504092033674993
0.02397	-10.500052332883957
0.02398	-10.496015522632923
0.02399	-10.491981600074368
0.024000000000000004	-10.487950561872916
0.024010000000000004	-10.483922404692592
0.024020000000000003	-10.47989712521282
0.024030000000000003	-10.475874720116883
0.024040000000000002	-10.471855186090007
0.024050000000000002	-10.467838519822381
0.02406	-10.46382471801066
0.02407	-10.459813777354114
0.024080000000000004	-10.455805694557512
0.024090000000000004	-10.451800465347217
0.024100000000000003	-10.447798087266051
0.024110000000000003	-10.443798557195661
0.024120000000000003	-10.439801871785932
0.024130000000000002	-10.435808027844207
0.02414	-10.431817021383718
0.02415	-10.427828848940461
0.02416	-10.423843508024854
0.024170000000000004	-10.41986099484971
0.024180000000000004	-10.415881306753166
0.024190000000000003	-10.41190444062073
0.024200000000000003	-10.40793039322335
0.024210000000000002	-10.403959161352814
0.024220000000000002	-10.399990741788741
0.02423	-10.396025130036474
0.02424	-10.392062323450926
0.024250000000000004	-10.388102319551251
0.024260000000000004	-10.384145115125895
0.024270000000000003	-10.380190706987154
0.024280000000000003	-10.37623909195533
0.024290000000000003	-10.37229026684627
0.024300000000000002	-10.36834422848103
0.024310000000000002	-10.364400973685298
0.02432	-10.360460499289346
0.02433	-10.356522802115549
0.024340000000000004	-10.352587879015491
0.024350000000000004	-10.34865572682268
0.024360000000000003	-10.344726342378017
0.024370000000000003	-10.340799722552154
0.024380000000000002	-10.336875864200834
0.024390000000000002	-10.332954764180043
0.0244	-10.32903641935976
0.02441	-10.325120826621749
0.024420000000000004	-10.321207982842733
0.024430000000000004	-10.317297884904056
0.024440000000000003	-10.313390529691617
0.024450000000000003	-10.309485914095902
0.024460000000000003	-10.305584035011982
0.024470000000000002	-10.301684889033114
0.024480000000000002	-10.29778847327153
0.02449	-10.293894784736636
0.0245	-10.290003818734078
0.024510000000000004	-10.286115573769315
0.024520000000000004	-10.282230046797995
0.024530000000000003	-10.278347234351006
0.024540000000000003	-10.274467133508441
0.024550000000000002	-10.270589741467617
0.024560000000000002	-10.266715055173027
0.02457	-10.262843071553228
0.02458	-10.258973787584175
0.024590000000000004	-10.255107200223623
0.024600000000000004	-10.25124330643414
0.024610000000000003	-10.247382103182932
0.024620000000000003	-10.243523587444194
0.024630000000000003	-10.239667756192762
0.024640000000000002	-10.235814606407676
0.024650000000000002	-10.231964135073742
0.02466	-10.228116339180229
0.02467	-10.224271215674067
0.024680000000000004	-10.22042876121495
0.024690000000000004	-10.21658897286309
0.024700000000000003	-10.212751847957847
0.024710000000000003	-10.208917383459047
0.024720000000000002	-10.205085576435172
0.024730000000000002	-10.20125642366338
0.02474	-10.1974299208242
0.02475	-10.19360606591296
0.024760000000000004	-10.189784856603474
0.024770000000000004	-10.185966289929135
0.024780000000000003	-10.182150362816472
0.024790000000000003	-10.178337071116829
0.024800000000000003	-10.1745264127679
0.024810000000000002	-10.170718385288211
0.024820000000000002	-10.166912985745068
0.02483	-10.163110211209984
0.02484	-10.159310058758713
0.024850000000000004	-10.155512525471188
0.024860000000000004	-10.15171760843164
0.024870000000000003	-10.147925304729391
0.024880000000000003	-10.144135611455956
0.024890000000000002	-10.140348525709886
0.024900000000000002	-10.136564044592431
0.02491	-10.132782165206422
0.02492	-10.12900288466109
0.024930000000000004	-10.125226200069708
0.024940000000000004	-10.121452108549793
0.024950000000000003	-10.117680607021128
0.024960000000000003	-10.11391169277671
0.024970000000000003	-10.110145362982312
0.024980000000000002	-10.10638161477226
0.024990000000000002	-10.102620445285964
0.025	-10.098861851664395
0.02501	-10.095105831052575
0.025020000000000004	-10.09135238059659
0.025030000000000004	-10.087601496228626
0.025040000000000003	-10.083853176062913
0.025050000000000003	-10.080107417547056
0.025060000000000002	-10.076364217850989
0.025070000000000002	-10.072623574148889
0.02508	-10.068885483618994
0.02509	-10.065149943366563
0.025100000000000004	-10.06141695056846
0.025110000000000004	-10.05768650245071
0.025120000000000003	-10.05395859619875
0.025130000000000003	-10.050233229069487
0.025140000000000003	-10.046510398267067
0.025150000000000002	-10.042790100998968
0.025160000000000002	-10.039072334475653
0.02517	-10.035357095911404
0.02518	-10.031644382525126
0.025190000000000004	-10.027934191536778
0.025200000000000004	-10.024226519683344
0.025210000000000003	-10.020521364518888
0.025220000000000003	-10.016818723111928
0.025230000000000002	-10.013118592531637
0.025240000000000002	-10.009420970358683
0.02525	-10.005725854015868
0.02526	-10.002033240755289
0.025270000000000004	-9.99834312783329
0.025280000000000004	-9.994655512510151
0.025290000000000003	-9.990970392050041
0.025300000000000003	-9.987287763721017
0.025310000000000003	-9.983607624794853
0.025320000000000002	-9.97992997254514
0.025330000000000002	-9.97625480425415
0.02534	-9.972582116799924
0.02535	-9.96891190616234
0.025360000000000004	-9.965244170429838
0.025370000000000004	-9.961578907831885
0.025380000000000003	-9.957916115408882
0.025390000000000003	-9.954255790055827
0.025400000000000002	-9.950597929765276
0.025410000000000002	-9.946942531854047
0.02542	-9.943289593644518
0.02543	-9.939639112459309
0.025440000000000004	-9.935991085626599
0.025450000000000004	-9.932345510467123
0.025460000000000003	-9.928702384319546
0.025470000000000003	-9.925061704532553
0.025480000000000003	-9.921423468448156
0.025490000000000002	-9.9177876733973
0.025500000000000002	-9.914154316736749
0.02551	-9.910523395829527
0.02552	-9.906894908034722
0.025530000000000004	-9.90326885071434
0.025540000000000004	-9.899645221234035
0.025550000000000003	-9.896024016962434
0.025560000000000003	-9.892405234959563
0.025570000000000002	-9.888788871836272
0.025580000000000002	-9.885174926059609
0.02559	-9.881563395016283
0.0256	-9.877954276096656
0.025610000000000004	-9.874347566586708
0.025620000000000004	-9.870743263905851
0.025630000000000003	-9.867141365538806
0.025640000000000003	-9.863541868894053
0.025650000000000003	-9.859944771380189
0.025660000000000002	-9.856350070409512
0.025670000000000002	-9.852757763397928
0.02568	-9.849167847765653
0.02569	-9.845580320936365
0.025700000000000004	-9.841995180335559
0.025710000000000004	-9.838412423394121
0.025720000000000003	-9.834832047234059
0.025730000000000003	-9.831254049312488
0.025740000000000002	-9.827678427334636
0.025750000000000002	-9.824105178587931
0.02576	-9.820534300677439
0.02577	-9.81696579108132
0.025780000000000004	-9.813399647266163
0.025790000000000004	-9.809835866692175
0.025800000000000003	-9.806274446823116
0.025810000000000003	-9.802715385126302
0.025820000000000003	-9.799158679072562
0.025830000000000002	-9.795604326124936
0.025840000000000002	-9.792052323772301
0.02585	-9.788502669496513
0.02586	-9.784955360782472
0.025870000000000004	-9.78141039511813
0.025880000000000004	-9.777867769995305
0.025890000000000003	-9.774327482909289
0.025900000000000003	-9.77078953135885
0.025910000000000002	-9.767253912846238
0.025920000000000002	-9.763720623723902
0.02593	-9.760189661963613
0.02594	-9.756661025508459
0.025950000000000004	-9.753134711318367
0.025960000000000004	-9.749610717262835
0.025970000000000003	-9.746089041083827
0.025980000000000003	-9.742569680495844
0.025990000000000003	-9.73905263312896
0.026000000000000002	-9.735537896522576
0.026010000000000002	-9.732025468219765
0.02602	-9.728515345765855
0.02603	-9.725007526695013
0.026040000000000004	-9.721502007659325
0.026050000000000004	-9.71799878711407
0.026060000000000003	-9.714497862621053
0.026070000000000003	-9.710999231711165
0.026080000000000002	-9.707502891996707
0.026090000000000002	-9.704008841050898
0.0261	-9.700517076168097
0.02611	-9.697027594182337
0.026120000000000004	-9.69354039369686
0.026130000000000004	-9.690055472308835
0.026140000000000004	-9.68657282760488
0.026150000000000003	-9.683092457125586
0.026160000000000003	-9.679614358523086
0.026170000000000002	-9.676138529397369
0.026180000000000002	-9.672664967351261
0.02619	-9.669193669990658
0.0262	-9.665724634925182
0.026210000000000004	-9.662257859767948
0.026220000000000004	-9.658793342135947
0.026230000000000003	-9.655331079646785
0.026240000000000003	-9.651871069922935
0.026250000000000002	-9.648413310107482
0.026260000000000002	-9.644957798240476
0.02627	-9.641504532030256
0.02628	-9.63805350911288
0.026290000000000004	-9.634604727128112
0.026300000000000004	-9.631158183719105
0.026310000000000004	-9.627713876533022
0.026320000000000003	-9.624271803218054
0.026330000000000003	-9.62083196142676
0.026340000000000002	-9.617394348797788
0.026350000000000002	-9.613958963000346
0.02636	-9.610525801699684
0.02637	-9.607094862565656
0.026380000000000004	-9.603666143266024
0.026390000000000004	-9.600239641472548
0.026400000000000003	-9.596815354860265
0.026410000000000003	-9.593393281106751
0.026420000000000003	-9.589973417893052
0.026430000000000002	-9.586555762903416
0.02644	-9.583140313825245
0.02645	-9.579727068271463
0.026460000000000004	-9.576316023967745
0.026470000000000004	-9.572907178656871
0.026480000000000004	-9.5695005300392
0.026490000000000003	-9.566096074873158
0.026500000000000003	-9.562693811342227
0.026510000000000002	-9.559293737580099
0.026520000000000002	-9.555895851323823
0.02653	-9.55250015032123
0.02654	-9.549106632250638
0.026550000000000004	-9.545715294710469
0.026560000000000004	-9.542326134828446
0.026570000000000003	-9.538939150695407
0.026580000000000003	-9.535554340457097
0.026590000000000003	-9.532171701856022
0.026600000000000002	-9.528791232633054
0.02661	-9.525412930532621
0.02662	-9.522036793302386
0.026630000000000004	-9.51866281866087
0.026640000000000004	-9.515291003884888
0.026650000000000004	-9.511921346284431
0.026660000000000003	-9.50855384435146
0.026670000000000003	-9.50518849608481
0.026680000000000002	-9.501825299250282
0.026690000000000002	-9.498464251337568
0.0267	-9.49510534986745
0.02671	-9.49174859315973
0.026720000000000004	-9.488393978864961
0.026730000000000004	-9.485041504668402
0.026740000000000003	-9.481691168589446
0.026750000000000003	-9.4783429684195
0.026760000000000003	-9.47499690195312
0.026770000000000002	-9.471652966986264
0.02678	-9.46831116090847
0.02679	-9.464971481831274
0.026800000000000004	-9.461633927665499
0.026810000000000004	-9.458298496221124
0.026820000000000004	-9.454965185302541
0.026830000000000003	-9.451633992679685
0.026840000000000003	-9.448304916224526
0.026850000000000002	-9.444977953736323
0.026860000000000002	-9.441653103039513
0.02687	-9.438330361983748
0.02688	-9.4350097283993
0.026890000000000004	-9.43169120011831
0.026900000000000004	-9.428374774974907
0.026910000000000003	-9.42506045079855
0.026920000000000003	-9.42174822543781
0.026930000000000003	-9.418438096740985
0.026940000000000002	-9.415130062555495
0.02695	-9.411824120731463
0.02696	-9.408520269122079
0.026970000000000004	-9.405218505518974
0.026980000000000004	-9.401918827844092
0.026990000000000004	-9.398621233951452
0.027000000000000003	-9.395325721701598
0.027010000000000003	-9.392032288973962
0.027020000000000002	-9.388740933639244
0.027030000000000002	-9.38545165357094
0.02704	-9.382164446597903
0.02705	-9.378879310624566
0.027060000000000004	-9.375596243296695
0.027070000000000004	-9.372315241695375
0.027080000000000003	-9.369036304773077
0.027090000000000003	-9.36575943042181
0.027100000000000003	-9.36248461653652
0.027110000000000002	-9.359211861015035
0.027120000000000002	-9.355941161757755
0.02713	-9.352672516668099
0.027140000000000004	-9.349405923652089
0.027150000000000004	-9.34614138061819
0.027160000000000004	-9.34287888547908
0.027170000000000003	-9.339618435828696
0.027180000000000003	-9.336360029069423
0.027190000000000002	-9.333103663960085
0.027200000000000002	-9.329849337338244
0.02721	-9.326597048210242
0.02722	-9.323346794521472
0.027230000000000004	-9.32009857418721
0.027240000000000004	-9.31685238516318
0.027250000000000003	-9.3136082253898
0.027260000000000003	-9.310366092800411
0.027270000000000003	-9.307125985348472
0.027280000000000002	-9.303887900983531
0.027290000000000002	-9.300651837587425
0.0273	-9.297417793136212
0.027310000000000004	-9.294185765479796
0.027320000000000004	-9.29095575240742
0.027330000000000004	-9.287727752205555
0.027340000000000003	-9.284501762689004
0.027350000000000003	-9.281277781121187
0.027360000000000002	-9.278055805857896
0.027370000000000002	-9.274835835347936
0.02738	-9.271617867568864
0.02739	-9.268401900500887
0.027400000000000004	-9.26518793212679
0.027410000000000004	-9.261975960415509
0.027420000000000003	-9.258765983341185
0.027430000000000003	-9.25555799892497
0.027440000000000003	-9.25235200516071
0.027450000000000002	-9.24914800004464
0.027460000000000002	-9.245945981574751
0.02747	-9.24274594775245
0.027480000000000004	-9.239547896358463
0.027490000000000004	-9.236351825510496
0.027500000000000004	-9.233157733329481
0.027510000000000003	-9.229965617827212
0.027520000000000003	-9.22677547701808
0.027530000000000002	-9.223587308919043
0.027540000000000002	-9.22040111154963
0.02755	-9.217216882932508
0.02756	-9.214034621092956
0.027570000000000004	-9.210854324058221
0.027580000000000004	-9.20767598985737
0.027590000000000003	-9.204499616522224
0.027600000000000003	-9.201325202087673
0.027610000000000003	-9.198152744591162
0.027620000000000002	-9.194982242072633
0.027630000000000002	-9.191813692574609
0.02764	-9.188647093724665
0.027650000000000004	-9.185482443186071
0.027660000000000004	-9.18231973981731
0.027670000000000004	-9.179158981660704
0.027680000000000003	-9.176000166767693
0.027690000000000003	-9.172843293197772
0.027700000000000002	-9.169688358985207
0.027710000000000002	-9.16653536224171
0.02772	-9.163384301034885
0.02773	-9.160235173435701
0.027740000000000004	-9.1570879775153
0.027750000000000004	-9.153942710560308
0.027760000000000003	-9.15079937121033
0.027770000000000003	-9.147657957777922
0.027780000000000003	-9.144518468347536
0.027790000000000002	-9.141380900418543
0.027800000000000002	-9.138245252232563
0.02781	-9.135111522321278
0.027820000000000004	-9.131979708780417
0.027830000000000004	-9.128849809707983
0.027840000000000004	-9.1257218232047
0.027850000000000003	-9.122595747179204
0.027860000000000003	-9.119471579673359
0.027870000000000002	-9.116349319054303
0.027880000000000002	-9.113228963414883
0.02789	-9.110110510886965
0.0279	-9.106993959548284
0.027910000000000004	-9.103879307530867
0.027920000000000004	-9.100766552979913
0.027930000000000003	-9.097655694018513
0.027940000000000003	-9.09454672876484
0.027950000000000003	-9.091439655296083
0.027960000000000002	-9.08833447179827
0.027970000000000002	-9.085231176406488
0.02798	-9.082129767255443
0.027990000000000004	-9.079030242482494
0.028000000000000004	-9.075932600227894
0.028010000000000004	-9.07283683855519
0.028020000000000003	-9.069742954983969
0.028030000000000003	-9.066650948367645
0.028040000000000002	-9.063560816854919
0.028050000000000002	-9.060472558493366
0.02806	-9.057386171173079
0.02807	-9.054301653425064
0.028080000000000004	-9.05121900340973
0.028090000000000004	-9.048138219285402
0.028100000000000003	-9.045059299220165
0.028110000000000003	-9.041982241382666
0.028120000000000003	-9.038907043923949
0.028130000000000002	-9.035833704991934
0.028140000000000002	-9.032762222731712
0.02815	-9.029692595263072
0.028160000000000004	-9.026624820823141
0.028170000000000004	-9.023558897663227
0.028180000000000004	-9.020494823967727
0.028190000000000003	-9.017432597922191
0.028200000000000003	-9.014372217705592
0.028210000000000002	-9.011313681463738
0.028220000000000002	-9.008256987308402
0.02823	-9.005202132567632
0.02824	-9.002149116221652
0.028250000000000004	-8.999097936621725
0.028260000000000004	-8.996048592048748
0.028270000000000003	-8.993001080709359
0.028280000000000003	-8.989955400812473
0.028290000000000003	-8.986911550569241
0.028300000000000002	-8.983869528034084
0.028310000000000002	-8.980829330799226
0.02832	-8.97779095783307
0.028330000000000004	-8.974754407387085
0.028340000000000004	-8.971719677693958
0.028350000000000004	-8.968686766979333
0.028360000000000003	-8.965655673471879
0.028370000000000003	-8.962626395402488
0.028380000000000002	-8.959598931005445
0.028390000000000002	-8.956573278451854
0.0284	-8.95354943569926
0.02841	-8.950527400843615
0.028420000000000004	-8.947507172153745
0.028430000000000004	-8.94448874834288
0.028440000000000003	-8.941472127659274
0.028450000000000003	-8.938457308353694
0.028460000000000003	-8.935444288679076
0.028470000000000002	-8.932433066890576
0.028480000000000002	-8.929423641245858
0.02849	-8.926416010004953
0.028500000000000004	-8.923410171428898
0.028510000000000004	-8.920406123781389
0.028520000000000004	-8.917403865328408
0.028530000000000003	-8.914403394338162
0.028540000000000003	-8.911404709081175
0.028550000000000002	-8.908407807829786
0.028560000000000002	-8.905412688850891
0.02857	-8.902419350381397
0.02858	-8.899427790748025
0.028590000000000004	-8.89643800823286
0.028600000000000004	-8.893450001119223
0.028610000000000003	-8.890463767691502
0.028620000000000003	-8.887479306237214
0.028630000000000003	-8.884496615046038
0.028640000000000002	-8.881515692409783
0.028650000000000002	-8.878536536623198
0.02866	-8.875559145981914
0.028670000000000005	-8.87258351878372
0.028680000000000004	-8.869609652979365
0.028690000000000004	-8.866637546888308
0.028700000000000003	-8.863667199148162
0.028710000000000003	-8.860698608068873
0.028720000000000002	-8.857731771960053
0.028730000000000002	-8.854766689133452
0.02874	-8.851803357903334
0.02875	-8.84884177658584
0.028760000000000004	-8.845881943489971
0.028770000000000004	-8.84292385653918
0.028780000000000003	-8.8399675144084
0.028790000000000003	-8.837012915477018
0.028800000000000003	-8.834060058071316
0.028810000000000002	-8.831108939968136
0.028820000000000002	-8.828159559550144
0.02883	-8.825211915642242
0.028840000000000005	-8.822266006521279
0.028850000000000004	-8.819321830601076
0.028860000000000004	-8.816379386066082
0.028870000000000003	-8.813438670700247
0.028880000000000003	-8.81049968357033
0.028890000000000002	-8.807562423024441
0.028900000000000002	-8.804626887413747
0.02891	-8.801693075091038
0.02892	-8.798760984411757
0.028930000000000004	-8.795830613733278
0.028940000000000004	-8.792901961233166
0.028950000000000004	-8.789975025254257
0.028960000000000003	-8.787049804186442
0.028970000000000003	-8.78412629657047
0.028980000000000002	-8.781204500675372
0.028990000000000002	-8.778284414950658
0.029	-8.775366037575306
0.029010000000000005	-8.772449367005219
0.029020000000000004	-8.76953440174249
0.029030000000000004	-8.766621140053566
0.029040000000000003	-8.763709579614087
0.029050000000000003	-8.760799719624629
0.029060000000000002	-8.757891558479502
0.029070000000000002	-8.754985094566486
0.02908	-8.752080326274937
0.02909	-8.749177251996848
0.029100000000000004	-8.7462758701258
0.029110000000000004	-8.7433761790572
0.029120000000000004	-8.740478177188765
0.029130000000000003	-8.737581862920063
0.029140000000000003	-8.734687234651913
0.029150000000000002	-8.731794290787672
0.029160000000000002	-8.728903029733027
0.02917	-8.726013449893674
0.029180000000000005	-8.723125549661718
0.029190000000000004	-8.720239327466588
0.029200000000000004	-8.717354781722428
0.029210000000000003	-8.714471910843212
0.029220000000000003	-8.711590713239769
0.029230000000000003	-8.708711187300235
0.029240000000000002	-8.70583333144451
0.02925	-8.702957144119797
0.02926	-8.70008262376442
0.029270000000000004	-8.697209768804907
0.029280000000000004	-8.694338577669551
0.029290000000000004	-8.6914690487888
0.029300000000000003	-8.688601180595025
0.029310000000000003	-8.685734971522482
0.029320000000000002	-8.682870420007092
0.029330000000000002	-8.680007524482697
0.02934	-8.677146283393814
0.029350000000000005	-8.674286694789146
0.029360000000000004	-8.671428757267702
0.029370000000000004	-8.66857246951589
0.029380000000000003	-8.665717829982196
0.029390000000000003	-8.662864837118232
0.029400000000000003	-8.660013488815174
0.029410000000000002	-8.657163783665796
0.02942	-8.65431572055233
0.02943	-8.651469297275263
0.029440000000000004	-8.648624512759508
0.029450000000000004	-8.645781365663415
0.029460000000000004	-8.642939854459737
0.029470000000000003	-8.64009997761691
0.029480000000000003	-8.637261733492636
0.029490000000000002	-8.6344251202068
0.029500000000000002	-8.631590136493006
0.02951	-8.628756781035609
0.029520000000000005	-8.625925052313566
0.029530000000000004	-8.623094948807491
0.029540000000000004	-8.620266468999718
0.029550000000000003	-8.617439611374422
0.029560000000000003	-8.614614374417638
0.029570000000000003	-8.611790756617243
0.029580000000000002	-8.608968756462946
0.02959	-8.606148372446306
0.0296	-8.603329603054078
0.029610000000000004	-8.600512446783181
0.029620000000000004	-8.597696902135397
0.029630000000000004	-8.594882967609408
0.029640000000000003	-8.592070641705687
0.029650000000000003	-8.58925992291415
0.029660000000000002	-8.58645080943185
0.029670000000000002	-8.58364329956866
0.02968	-8.580837392351743
0.029690000000000005	-8.578033086291878
0.029700000000000004	-8.575230379901921
0.029710000000000004	-8.57242927169666
0.029720000000000003	-8.569629760191546
0.029730000000000003	-8.566831843904303
0.029740000000000003	-8.564035521355164
0.029750000000000002	-8.56124079106625
0.02976	-8.558447651477001
0.02977	-8.555656100814872
0.029780000000000004	-8.552866137956052
0.029790000000000004	-8.55007776146148
0.029800000000000004	-8.547290969861663
0.029810000000000003	-8.544505761688798
0.029820000000000003	-8.541722135444177
0.029830000000000002	-8.538940089629758
0.029840000000000002	-8.536159622850302
0.02985	-8.533380733645306
0.029860000000000005	-8.530603420556016
0.029870000000000004	-8.527827682125409
0.029880000000000004	-8.525053516898192
0.029890000000000003	-8.52228092342084
0.029900000000000003	-8.519509900234869
0.029910000000000003	-8.516740445887017
0.029920000000000002	-8.513972558939688
0.029930000000000002	-8.51120623794537
0.02994	-8.508441481459169
0.029950000000000004	-8.505678288037913
0.029960000000000004	-8.502916656240153
0.029970000000000004	-8.500156584608309
0.029980000000000003	-8.497398071683193
0.029990000000000003	-8.494641115769216
0.030000000000000002	-8.491885714334812
0.030010000000000002	-8.489131867351496
0.03002	-8.486379573138642
0.030030000000000005	-8.483628830183175
0.030040000000000004	-8.480879637401758
0.030050000000000004	-8.478131993056532
0.030060000000000003	-8.475385896034823
0.030070000000000003	-8.472641344926533
0.030080000000000003	-8.46989833831486
0.030090000000000002	-8.467156874784674
0.030100000000000002	-8.464416952922546
0.03011	-8.461678571316721
0.030120000000000004	-8.458941728548691
0.030130000000000004	-8.456206423190327
0.030140000000000004	-8.453472653810412
0.030150000000000003	-8.450740419056427
0.030160000000000003	-8.44800971752492
0.030170000000000002	-8.445280547814102
0.030180000000000002	-8.442552908524213
0.03019	-8.439826798256899
0.030200000000000005	-8.437102215461596
0.030210000000000004	-8.43437915864895
0.030220000000000004	-8.4316576266696
0.030230000000000003	-8.428937618136557
0.030240000000000003	-8.426219131659975
0.030250000000000003	-8.423502165851636
0.030260000000000002	-8.420786719324948
0.030270000000000002	-8.418072790672273
0.03028	-8.41536037850698
0.030290000000000004	-8.412649481225378
0.030300000000000004	-8.409940097168018
0.030310000000000004	-8.407232225465187
0.030320000000000003	-8.404525864737344
0.030330000000000003	-8.401821013637024
0.030340000000000002	-8.399117670791373
0.030350000000000002	-8.396415834829547
0.03036	-8.393715504379136
0.030370000000000005	-8.391016678072848
0.030380000000000004	-8.388319354547507
0.030390000000000004	-8.385623532438684
0.030400000000000003	-8.382929210377412
0.030410000000000003	-8.380236386992802
0.030420000000000003	-8.377545060941014
0.030430000000000002	-8.374855230864027
0.030440000000000002	-8.372166895405375
0.03045	-8.369480053210797
0.030460000000000004	-8.36679470292654
0.030470000000000004	-8.364110843200777
0.030480000000000004	-8.361428472683587
0.030490000000000003	-8.358747590026152
0.030500000000000003	-8.356068193881512
0.030510000000000002	-8.353390282904343
0.030520000000000002	-8.35071385575076
0.03053	-8.348038910940378
0.030540000000000005	-8.345365447141196
0.030550000000000004	-8.342693463141952
0.030560000000000004	-8.340022957607829
0.030570000000000003	-8.337353928492993
0.030580000000000003	-8.33468637501544
0.030590000000000003	-8.332020295490643
0.030600000000000002	-8.3293556887227
0.030610000000000002	-8.326692553517226
0.03062	-8.324030888803193
0.030630000000000004	-8.321370693257172
0.030640000000000004	-8.318711965557306
0.030650000000000004	-8.316054704383557
0.030660000000000003	-8.313398908417547
0.030670000000000003	-8.31074457629025
0.030680000000000002	-8.308091706690977
0.030690000000000002	-8.305440298353552
0.0307	-8.30279034944292
0.030710000000000005	-8.300141859098805
0.030720000000000004	-8.29749482606855
0.030730000000000004	-8.294849249062892
0.030740000000000003	-8.292205126776317
0.030750000000000003	-8.289562457904758
0.030760000000000003	-8.286921241144466
0.030770000000000002	-8.284281475194451
0.030780000000000002	-8.281643158747137
0.03079	-8.279006290510576
0.030800000000000004	-8.276370869177033
0.030810000000000004	-8.273736893464035
0.030820000000000004	-8.271104362079946
0.030830000000000003	-8.268473273732678
0.030840000000000003	-8.265843627131368
0.030850000000000002	-8.263215420987347
0.030860000000000002	-8.260588654012935
0.03087	-8.257963324921546
0.030880000000000005	-8.2553394324285
0.030890000000000004	-8.252716975250621
0.030900000000000004	-8.250095952106665
0.030910000000000003	-8.247476361716316
0.030920000000000003	-8.244858202709008
0.030930000000000003	-8.242241472934346
0.030940000000000002	-8.239626172040538
0.030950000000000002	-8.237012298782627
0.03096	-8.23439985186793
0.030970000000000004	-8.231788830064437
0.030980000000000004	-8.229179232103933
0.030990000000000004	-8.226571056719628
0.031000000000000003	-8.22396430264553
0.031010000000000003	-8.221358968617865
0.031020000000000002	-8.218755053373588
0.031030000000000002	-8.216152555651583
0.03104	-8.213551474179097
0.031050000000000005	-8.21095180768501
0.031060000000000004	-8.208353554938068
0.031070000000000004	-8.205756714682831
0.031080000000000003	-8.203161285665303
0.031090000000000003	-8.200567266633161
0.031100000000000003	-8.19797465633508
0.031110000000000002	-8.195383453521295
0.031120000000000002	-8.192793656943568
0.03113	-8.19020526535574
0.031140000000000004	-8.187618277186736
0.031150000000000004	-8.185032691191644
0.031160000000000004	-8.182448506432323
0.031170000000000003	-8.179865721423987
0.031180000000000003	-8.17728433519103
0.031190000000000002	-8.174704345983582
0.031200000000000002	-8.172125752771818
0.03121	-8.169548554642414
0.031220000000000005	-8.166972750364263
0.031230000000000004	-8.164398338675372
0.031240000000000004	-8.161825318375953
0.03125	-8.159253688243272
0.03126	-8.156683447051732
0.03127	-8.154114593576862
0.03128	-8.1515471265959
0.03129	-8.148981044887476
0.0313	-8.146416347062905
0.031310000000000004	-8.143853031955432
0.03132	-8.14129109846552
0.031330000000000004	-8.138730545377857
0.03134	-8.136171371475104
0.03135	-8.133613575539437
0.03136	-8.131057156367323
0.03137	-8.128502112665174
0.03138	-8.12594844286906
0.03139	-8.123396146068668
0.031400000000000004	-8.120845221194472
0.03141	-8.118295667051575
0.031420000000000003	-8.115747482436527
0.03143	-8.113200666135068
0.03144	-8.110655216957714
0.03145	-8.108111133708846
0.03146	-8.105568415191353
0.03147	-8.103027060209506
0.03148	-8.100487067569127
0.031490000000000004	-8.097948436077568
0.0315	-8.095411164542703
0.03151	-8.092875251774228
0.03152	-8.09034069653213
0.03153	-8.087807497641421
0.03154	-8.085275653954357
0.03155	-8.082745164276794
0.031560000000000005	-8.080216027267198
0.03157	-8.07768824139729
0.031580000000000004	-8.075161806002026
0.03159	-8.072636719902796
0.0316	-8.070112981922321
0.03161	-8.067590590884683
0.03162	-8.065069545615454
0.03163	-8.06254984493363
0.03164	-8.060031487663577
0.031650000000000005	-8.057514472307965
0.03166	-8.054998797970576
0.031670000000000004	-8.05248446354949
0.03168	-8.049971467878487
0.03169	-8.04745980978922
0.0317	-8.044949488103926
0.03171	-8.04244050167754
0.03172	-8.039932848937628
0.03173	-8.037426528834624
0.031740000000000004	-8.034921540365634
0.03175	-8.032417882525106
0.031760000000000004	-8.029915554158752
0.03177	-8.027414554113662
0.03178	-8.024914881238654
0.03179	-8.022416534182028
0.0318	-8.01991951145688
0.03181	-8.017423812456826
0.03182	-8.014929436036375
0.031830000000000004	-8.012436381051382
0.03184	-8.009944646358942
0.03185	-8.007454230817789
0.03186	-8.004965133287296
0.03187	-8.002477352628057
0.03188	-7.999990887702366
0.03189	-7.99750573737349
0.031900000000000005	-7.995021900505941
0.03191	-7.992539375965606
0.031920000000000004	-7.990058162619631
0.03193	-7.987578259326253
0.03194	-7.985099664923474
0.03195	-7.98262237831598
0.03196	-7.980146398355668
0.03197	-7.977671723945135
0.03198	-7.975198353958671
0.031990000000000005	-7.972726287272155
0.032	-7.970255522762614
0.032010000000000004	-7.96778605930849
0.03202	-7.965317895789474
0.03203	-7.962851031086494
0.03204	-7.960385464081706
0.03205	-7.957921193608472
0.03206	-7.955458218156363
0.03207	-7.952996536874321
0.032080000000000004	-7.9505361487381165
0.03209	-7.948077052732787
0.032100000000000004	-7.945619247749361
0.03211	-7.943162732677046
0.03212	-7.94070750640042
0.03213	-7.9382535678234944
0.03214	-7.935800915842539
0.03215	-7.933349549354386
0.03216	-7.930899467256881
0.032170000000000004	-7.92845066844883
0.03218	-7.926003151830233
0.03219	-7.9235569163027675
0.0322	-7.921111960538592
0.03221	-7.918668283122751
0.03222	-7.916225883512415
0.03223	-7.91378476061494
0.032240000000000005	-7.9113449133390485
0.03225	-7.908906340594796
0.032260000000000004	-7.906469041292477
0.03227	-7.904033014341979
0.03228	-7.901598258653452
0.03229	-7.899164773146819
0.0323	-7.89673255632534
0.03231	-7.894301607128989
0.03232	-7.891871924822875
0.032330000000000005	-7.889443508345642
0.03234	-7.887016356616973
0.032350000000000004	-7.884590468577841
0.03236	-7.882165843166089
0.03237	-7.879742479201869
0.03238	-7.877320375405069
0.03239	-7.874899531016442
0.0324	-7.872479944546185
0.03241	-7.870061615074677
0.032420000000000004	-7.867644541806753
0.03243	-7.865228723676326
0.032440000000000004	-7.862814159618553
0.03245	-7.860400848569776
0.03246	-7.857988789467456
0.03247	-7.855577981250618
0.03248	-7.853168422858858
0.03249	-7.8507601132329885
0.0325	-7.848353051314974
0.032510000000000004	-7.84594723604803
0.03252	-7.843542666376761
0.03253	-7.84113934124726
0.03254	-7.83873725960547
0.03255	-7.836336420399088
0.03256	-7.833936822577065
0.03257	-7.831538465089503
0.032580000000000005	-7.829141346887619
0.03259	-7.826745466881404
0.032600000000000004	-7.824350824046464
0.03261	-7.821957417357993
0.03262	-7.819565245771629
0.03263	-7.81717430824448
0.03264	-7.814784603734743
0.03265	-7.812396131201472
0.03266	-7.8100088896055
0.032670000000000005	-7.807622877907671
0.03268	-7.805238095070777
0.032690000000000004	-7.802854540058284
0.0327	-7.800472211835057
0.03271	-7.798091109367011
0.03272	-7.795711231621285
0.03273	-7.793332577566057
0.03274	-7.790955145815894
0.03275	-7.788578935591118
0.032760000000000004	-7.7862039459701
0.03277	-7.783830175926084
0.032780000000000004	-7.781457624433869
0.03279	-7.779086290468573
0.0328	-7.77671617300681
0.03281	-7.7743472710267305
0.03282	-7.771979583506505
0.03283	-7.769613109426024
0.03284	-7.767247847702391
0.032850000000000004	-7.764883796672308
0.03286	-7.762520955984079
0.03287	-7.760159324570869
0.03288	-7.757798901351938
0.03289	-7.755439684958663
0.0329	-7.753081674906483
0.03291	-7.750724870186361
0.032920000000000005	-7.748369269741184
0.03293	-7.746014872613204
0.032940000000000004	-7.7436616777872604
0.03295	-7.741309684236404
0.03296	-7.738958890989834
0.03297	-7.73660929704294
0.03298	-7.734260901388391
0.03299	-7.731913703033631
0.033	-7.7295677009794455
0.033010000000000005	-7.7272228938285625
0.03302	-7.724879280613694
0.033030000000000004	-7.722536860697739
0.03304	-7.720195633098641
0.03305	-7.717855596826181
0.03306	-7.7155167508886215
0.03307	-7.71317909429535
0.03308	-7.7108426260549905
0.03309	-7.708507345173446
0.033100000000000004	-7.706173250570549
0.03311	-7.703840341147471
0.033120000000000004	-7.701508616132489
0.03313	-7.699178074541663
0.03314	-7.696848715392388
0.03315	-7.694520537702848
0.03316	-7.692193540491882
0.03317	-7.6898677227798
0.03318	-7.687543083587789
0.033190000000000004	-7.685219621938153
0.0332	-7.682897336854346
0.03321	-7.680576227356118
0.03322	-7.678256292453161
0.03323	-7.675937531122564
0.03324	-7.673619942461951
0.03325	-7.671303525499612
0.033260000000000005	-7.668988279261109
0.03327	-7.666674202781354
0.033280000000000004	-7.66436129509205
0.03329	-7.662049555225564
0.0333	-7.659738982215407
0.03331	-7.6574295750968915
0.03332	-7.655121332905827
0.03333	-7.652814254679051
0.03334	-7.650508339454427
0.033350000000000005	-7.64820358627084
0.03336	-7.645899994157125
0.033370000000000004	-7.643597562156419
0.03338	-7.641296289286656
0.03339	-7.638996174623763
0.0334	-7.636697217212191
0.03341	-7.634399416096693
0.03342	-7.632102770223025
0.03343	-7.629807278372603
0.033440000000000004	-7.627512939960822
0.03345	-7.625219753898285
0.033460000000000004	-7.622927719302176
0.03347	-7.620636835221089
0.03348	-7.618347100351782
0.03349	-7.616058513980817
0.0335	-7.61377107499231
0.03351	-7.611484782820145
0.03352	-7.6091996365229715
0.033530000000000004	-7.606915635132395
0.03354	-7.6046327777192
0.03355	-7.602351063363093
0.03356	-7.600070491126904
0.03357	-7.597791060074167
0.03358	-7.595512769269275
0.03359	-7.593235617777808
0.033600000000000005	-7.590959604666342
0.03361	-7.588684729002636
0.033620000000000004	-7.586410989506273
0.03363	-7.584138385140882
0.03364	-7.581866915435111
0.03365	-7.579596579462071
0.03366	-7.577327376283355
0.03367	-7.575059304984807
0.03368	-7.572792364642045
0.033690000000000005	-7.570526554332
0.0337	-7.568261873131643
0.033710000000000004	-7.56599832011974
0.03372	-7.563735894375311
0.03373	-7.561474594978599
0.03374	-7.559214421010903
0.03375	-7.556955371554608
0.03376	-7.554697445692722
0.03377	-7.552440642509389
0.033780000000000004	-7.550184961069371
0.03379	-7.547930400466232
0.033800000000000004	-7.545676959799927
0.03381	-7.5434246381585055
0.03382	-7.541173434622904
0.03383	-7.53892334818227
0.03384	-7.536674377689074
0.03385	-7.534426522583591
0.03386	-7.532179781959096
0.033870000000000004	-7.529934154909707
0.03388	-7.527689640530518
0.03389	-7.525446237916871
0.0339	-7.523203946131362
0.03391	-7.52096276429336
0.03392	-7.518722691515617
0.03393	-7.5164837268982865
0.033940000000000005	-7.514245869542318
0.03395	-7.512009118548933
0.033960000000000004	-7.509773473021005
0.03397	-7.507538932062008
0.03398	-7.505305494776261
0.03399	-7.50307316026926
0.034	-7.500841927647327
0.03401	-7.49861179601786
0.03402	-7.496382764489669
0.034030000000000005	-7.494154832031509
0.03404	-7.491927997839768
0.034050000000000004	-7.4897022610801
0.03406	-7.487477620864819
0.03407	-7.48525407585891
0.03408	-7.483031625566245
0.03409	-7.480810269125178
0.0341	-7.478590005687286
0.03411	-7.476370834237018
0.034120000000000004	-7.474152753745841
0.03413	-7.471935763619154
0.034140000000000004	-7.469719862741318
0.03415	-7.467505050183544
0.03416	-7.465291325357677
0.03417	-7.463078687388162
0.03418	-7.460867135400333
0.03419	-7.458656668520476
0.0342	-7.4564472858756865
0.034210000000000004	-7.454238986594156
0.03422	-7.452031769805137
0.034230000000000003	-7.449825634638085
0.03424	-7.447620579831758
0.03425	-7.445416604740279
0.03426	-7.443213708668486
0.03427	-7.441011890750987
0.034280000000000005	-7.438811150122728
0.03429	-7.4366114859197605
0.034300000000000004	-7.434412897278822
0.03431	-7.43221538333773
0.03432	-7.430018943235183
0.03433	-7.427823576107652
0.03434	-7.42562928109493
0.03435	-7.423436057342166
0.03436	-7.421243903990341
0.034370000000000005	-7.419052820179202
0.03438	-7.41686280505732
0.034390000000000004	-7.414673857747816
0.0344	-7.4124859772309595
0.03441	-7.410299162809136
0.03442	-7.408113413649515
0.03443	-7.405928728913698
0.03444	-7.403745107750688
0.03445	-7.401562549310804
0.034460000000000005	-7.399381052745241
0.03447	-7.397200617189875
0.034480000000000004	-7.39502124178575
0.03449	-7.392842925714843
0.0345	-7.390665668132472
0.03451	-7.388489468186419
0.03452	-7.386314325015823
0.03453	-7.384140237802432
0.03454	-7.381967205704404
0.034550000000000004	-7.37979522788085
0.03456	-7.377624303491703
0.034570000000000004	-7.375454431461314
0.03458	-7.373285611145927
0.03459	-7.371117841750855
0.0346	-7.368951122439967
0.03461	-7.366785452295941
0.034620000000000005	-7.364620830466442
0.03463	-7.36245725621767
0.034640000000000004	-7.36029472869969
0.03465	-7.358133247060051
0.03466	-7.355972810198747
0.03467	-7.35381341737431
0.03468	-7.351655067978554
0.03469	-7.349497761179895
0.0347	-7.347341496127038
0.034710000000000005	-7.345186271984904
0.03472	-7.3430320879666535
0.034730000000000004	-7.340878943247981
0.03474	-7.338726837005318
0.03475	-7.336575768416145
0.03476	-7.334425736658821
0.03477	-7.332276740912538
0.03478	-7.330128780357745
0.03479	-7.327981854038339
0.034800000000000005	-7.325835960847106
0.03481	-7.323691100082156
0.034820000000000004	-7.3215472712371845
0.03483	-7.31940447349047
0.03484	-7.3172627060367965
0.03485	-7.315121968064513
0.03486	-7.312982258353879
0.03487	-7.310843576383725
0.03488	-7.308705921448662
0.034890000000000004	-7.306569292724875
0.0349	-7.304433689434273
0.034910000000000004	-7.302299110769544
0.03492	-7.300165555924348
0.03493	-7.298033024087586
0.03494	-7.29590151439244
0.03495	-7.293771026102416
0.034960000000000005	-7.291641558414402
0.03497	-7.289513110525689
0.034980000000000004	-7.287385681634683
0.03499	-7.285259270940605
0.035	-7.283133877639601
0.03501	-7.281009500927509
0.03502	-7.278886140015392
0.03503	-7.276763794105209
0.03504	-7.274642462400122
0.035050000000000005	-7.272522144104166
0.03506	-7.270402838422668
0.035070000000000004	-7.2682845445613395
0.03508	-7.266167261726083
0.03509	-7.264050989124174
0.0351	-7.261935725963697
0.03511	-7.259821471453312
0.03512	-7.25770822480263
0.03513	-7.255595985222059
0.035140000000000005	-7.253484751922884
0.03515	-7.251374524117031
0.035160000000000004	-7.249265301017272
0.03517	-7.24715708180549
0.03518	-7.245049865578448
0.03519	-7.242943651701115
0.0352	-7.240838439235317
0.03521	-7.238734227527349
0.03522	-7.236631015820807
0.035230000000000004	-7.234528803334458
0.03524	-7.232427589287856
0.035250000000000004	-7.2303273729015825
0.03526	-7.228228153130699
0.03527	-7.226129929332705
0.03528	-7.22403270086274
0.03529	-7.221936466941246
0.035300000000000005	-7.219841226716124
0.03531	-7.217746979302063
0.035320000000000004	-7.2156537241027525
0.03533	-7.2135614603609515
0.03534	-7.211470187305146
0.03535	-7.209379904164443
0.03536	-7.207290610168494
0.03537	-7.2052023045477815
0.03538	-7.203114986533465
0.035390000000000005	-7.201028655357614
0.0354	-7.198943310253078
0.035410000000000004	-7.196858950452265
0.03542	-7.194775575149755
0.03543	-7.192693183621797
0.03544	-7.190611775100599
0.03545	-7.188531348409174
0.03546	-7.186451903125117
0.03547	-7.184373438561055
0.035480000000000005	-7.182295953578825
0.03549	-7.180219447582299
0.035500000000000004	-7.178143919740524
0.03551	-7.176069369525293
0.03552	-7.17399579624705
0.03553	-7.171923199150451
0.03554	-7.16985157748093
0.03555	-7.1677809304846765
0.03556	-7.165711257408612
0.035570000000000004	-7.163642557500425
0.03558	-7.161574830009202
0.035590000000000004	-7.159508074157202
0.0356	-7.157442289210151
0.03561	-7.155377474394417
0.03562	-7.153313628971016
0.03563	-7.151250752217663
0.035640000000000005	-7.1491888433874795
0.03565	-7.147127901733468
0.035660000000000004	-7.145067926510071
0.03567	-7.143008916972421
0.03568	-7.140950872376349
0.03569	-7.138893791978386
0.0357	-7.136837675030748
0.03571	-7.13478252079606
0.03572	-7.13272832853368
0.035730000000000005	-7.130675097503147
0.03574	-7.128622826964579
0.035750000000000004	-7.126571516178936
0.03576	-7.124521164407911
0.03577	-7.1224717709139185
0.03578	-7.12042333496011
0.03579	-7.118375855640891
0.0358	-7.116329332321916
0.03581	-7.114283764327203
0.035820000000000005	-7.112239150934018
0.03583	-7.110195491398585
0.035840000000000004	-7.108152784997222
0.03585	-7.106111031000848
0.03586	-7.104070228477234
0.03587	-7.10203037669022
0.03588	-7.099991475115356
0.035890000000000005	-7.097953523030297
0.0359	-7.095916519699651
0.035910000000000004	-7.093880464400263
0.03592	-7.091845356410795
0.035930000000000004	-7.089811195001108
0.03594	-7.087777979445758
0.03595	-7.085745709013418
0.03596	-7.083714382836231
0.03597	-7.081684000350586
0.035980000000000005	-7.079654560835126
0.03599	-7.07762606356903
0.036000000000000004	-7.0755985078323125
0.03601	-7.0735718929057025
0.03602	-7.071546218070632
0.03603	-7.069521482609241
0.03604	-7.0674976856848595
0.03605	-7.065474826571933
0.03606	-7.063452904684162
0.036070000000000005	-7.061431919306724
0.03608	-7.059411869725611
0.036090000000000004	-7.057392755227424
0.0361	-7.055374575035408
0.03611	-7.05335732767072
0.03612	-7.0513410132563585
0.03613	-7.0493256310829935
0.03614	-7.047311180441998
0.03615	-7.04529766062543
0.036160000000000005	-7.04328507092619
0.03617	-7.04127341063782
0.036180000000000004	-7.039262679054286
0.03619	-7.037252875401524
0.0362	-7.035243998756675
0.03621	-7.033236048704673
0.03622	-7.031229024542295
0.036230000000000005	-7.029222925567513
0.03624	-7.027217751079189
0.03625	-7.0252135003763545
0.03626	-7.023210172759065
0.03627	-7.021207767527968
0.03628	-7.019206283984339
0.03629	-7.017205721430171
0.0363	-7.015206079085615
0.03631	-7.013207356309474
0.03632	-7.0112095524334075
0.03633	-7.009212666762034
0.03634	-7.007216698600834
0.03635	-7.005221647255935
0.03636	-7.003227512010087
0.03637	-7.001234292178703
0.03638	-6.99924198698275
0.03639	-6.9972505957846005
0.0364	-6.995260117944245
0.03641	-6.993270552772401
0.03642	-6.991281899580202
0.03643	-6.98929415767941
0.03644	-6.98730732638273
0.03645	-6.985321405003299
0.03646	-6.983336392816615
0.03647	-6.98135228885584
0.03648	-6.979369092714749
0.03649	-6.977386803732088
0.0365	-6.975405421244929
0.03651	-6.973424944571089
0.03652	-6.9714453730287484
0.03653	-6.969466705913076
0.03654	-6.967488942556697
0.03655	-6.965512082279989
0.03656	-6.963536124408016
0.03657	-6.961561068265664
0.03658	-6.959586913178262
0.03659	-6.957613658468712
0.0366	-6.955641303460575
0.03661	-6.953669847478073
0.03662	-6.9516992898460686
0.03663	-6.949729629890108
0.03664	-6.9477608669363935
0.03665	-6.94579300028347
0.03666	-6.943826029249518
0.03667	-6.941859953200412
0.03668	-6.939894771464838
0.03669	-6.9379304833722415
0.0367	-6.935967088252326
0.03671	-6.934004585407358
0.03672	-6.932042974197955
0.03673	-6.930082253854065
0.03674	-6.928122423339859
0.03675	-6.926163482427691
0.03676	-6.924205430435917
0.03677	-6.922248266392942
0.03678	-6.920291989881811
0.03679	-6.918336600228646
0.0368	-6.916382096885537
0.03681	-6.914428479198264
0.03682	-6.912475746508232
0.03683	-6.910523898155791
0.03684	-6.908572933481258
0.03685	-6.906622851810614
0.03686	-6.904673652475192
0.03687	-6.902725334843401
0.03688	-6.900777898258438
0.03689	-6.898831341952491
0.0369	-6.8968856651734995
0.03691	-6.894940867475679
0.03692	-6.8929969482050595
0.03693	-6.891053906708304
0.03694	-6.889111742332744
0.03695	-6.887170454426272
0.03696	-6.885230042328516
0.03697	-6.883290505362087
0.03698	-6.881351842797381
0.03699	-6.879414054100237
0.037	-6.877477138622353
0.03701	-6.875541095715398
0.03702	-6.8736059247315815
0.03703	-6.871671625020233
0.037040000000000003	-6.869738195937076
0.03705	-6.867805636838091
0.03706	-6.86587394707831
0.03707	-6.863943125890668
0.03708	-6.8620131725519995
0.03709	-6.860084086622366
0.0371	-6.858155867453185
0.03711	-6.8562285144052195
0.03712	-6.854302026810453
0.03713	-6.8523764039869945
0.03714	-6.850451645368516
0.03715	-6.848527750316027
0.03716	-6.846604718190914
0.03717	-6.844682548355473
0.03718	-6.842761240172386
0.03719	-6.84084079300506
0.0372	-6.838921206217496
0.03721	-6.837002479174308
0.03722	-6.835084611233087
0.03723	-6.833167601765296
0.03724	-6.831251450139288
0.03725	-6.8293361557173125
0.03726	-6.827421717868111
0.03727	-6.825508135963609
0.03728	-6.823595409372896
0.03729	-6.821683537464944
0.0373	-6.819772519606769
0.03731	-6.817862355136466
0.03732	-6.815953043460722
0.03733	-6.814044583951318
0.03734	-6.812136975980643
0.03735	-6.810230218921978
0.03736	-6.80832431206353
0.03737	-6.806419254511116
0.037380000000000004	-6.804515045992943
0.03739	-6.802611685885989
0.0374	-6.800709173567661
0.03741	-6.798807508415116
0.03742	-6.796906689805836
0.03743	-6.795006716782531
0.03744	-6.793107589013735
0.03745	-6.79120930589951
0.03746	-6.789311866847909
0.03747	-6.787415271239788
0.03748	-6.785519518456887
0.03749	-6.783624607881526
0.0375	-6.7817305388966
0.03751	-6.779837310860503
0.03752	-6.77794492300734
0.03753	-6.776053374624021
0.03754	-6.774162665369939
0.03755	-6.772272794630729
0.03756	-6.770383761793353
0.03757	-6.768495566202089
0.03758	-6.766608207200186
0.03759	-6.764721684185645
0.0376	-6.762835996404945
0.03761	-6.760951143471214
0.03762	-6.759067124775255
0.03763	-6.757183939708446
0.03764	-6.755301587663087
0.03765	-6.753420068031506
0.03766	-6.751539380206593
0.03767	-6.749659523581974
0.03768	-6.747780497444597
0.03769	-6.745902301099861
0.0377	-6.744024934131952
0.03771	-6.742148395945158
0.037720000000000004	-6.740272685937699
0.03773	-6.7383978035070955
0.03774	-6.736523748051374
0.03775	-6.734650518969158
0.03776	-6.732778115659682
0.03777	-6.730906537512956
0.03778	-6.729035783933924
0.03779	-6.727165854328458
0.0378	-6.7252967480871675
0.03781	-6.723428464605369
0.03782	-6.721561003303065
0.03783	-6.719694363583457
0.03784	-6.717828544819245
0.03785	-6.715963546437084
0.03786	-6.714099367850022
0.03787	-6.712236008463359
0.03788	-6.710373467683064
0.03789	-6.708511744915704
0.0379	-6.7066508395679705
0.03791	-6.704790751047353
0.03792	-6.7029314787619025
0.03793	-6.701073022120694
0.03794	-6.699215380532438
0.03795	-6.697358553337738
0.03796	-6.695502539986077
0.03797	-6.693647339918341
0.03798	-6.691792952545951
0.03799	-6.68993937728087
0.038	-6.6880866132335015
0.03801	-6.6862346600312605
0.03802	-6.6843835171774035
0.03803	-6.682533184086715
0.03804	-6.68068366017446
0.03805	-6.678834944856488
0.038060000000000004	-6.6769870375489475
0.03807	-6.6751399376687
0.03808	-6.673293644633264
0.03809	-6.671448157724456
0.0381	-6.669603476273724
0.03811	-6.667759599924681
0.03812	-6.665916528091035
0.03813	-6.664074260184984
0.03814	-6.662232795642199
0.03815	-6.660392133884259
0.03816	-6.6585522743333225
0.03817	-6.656713216390271
0.03818	-6.654874959401905
0.03819	-6.653037502890745
0.0382	-6.651200846281263
0.03821	-6.649364988998668
0.03822	-6.647529930468831
0.03823	-6.645695670117251
0.03824	-6.643862207368629
0.03825	-6.642029541604999
0.03826	-6.640197672281763
0.03827	-6.638366598664129
0.03828	-6.636536320325909
0.03829	-6.634706836721065
0.0383	-6.632878146741584
0.03831	-6.631050250256112
0.03832	-6.629223146767632
0.03833	-6.627396835753114
0.03834	-6.625571316645578
0.03835	-6.623746588878518
0.03836	-6.621922651880597
0.03837	-6.620099505051423
0.03838	-6.618277147821599
0.03839	-6.6164555796719275
0.038400000000000004	-6.614634800037541
0.03841	-6.6128148083531695
0.03842	-6.6109956040588065
0.03843	-6.609177186592142
0.03844	-6.607359555386086
0.03845	-6.605542709883179
0.03846	-6.6037266495241305
0.03847	-6.601911373748721
0.03848	-6.600096881997198
0.03849	-6.598283173710316
0.0385	-6.596470248327755
0.03851	-6.594658105285525
0.03852	-6.5928467440333005
0.03853	-6.5910361640138815
0.03854	-6.589226364670666
0.03855	-6.58741734544531
0.03856	-6.58560910575254
0.03857	-6.58380164506886
0.03858	-6.581994962839619
0.03859	-6.580189058509951
0.0386	-6.578383931518
0.03861	-6.576579581318008
0.03862	-6.574776007358944
0.03863	-6.572973209030481
0.03864	-6.571171185540152
0.03865	-6.569369936637338
0.03866	-6.567569461771926
0.03867	-6.565769760392195
0.03868	-6.5639708319453804
0.03869	-6.56217267588859
0.0387	-6.560375291673717
0.03871	-6.558578678753288
0.03872	-6.556782836580238
0.03873	-6.554987764607737
0.038740000000000004	-6.553193462289865
0.03875	-6.5513999290808425
0.03876	-6.549607164221452
0.03877	-6.54781516725725
0.03878	-6.546023937595686
0.03879	-6.544233474835051
0.0388	-6.54244377846599
0.03881	-6.540654847946219
0.03882	-6.5388666827287985
0.03883	-6.5370792822462
0.03884	-6.535292645989978
0.03885	-6.533506773420114
0.03886	-6.5317216639971
0.03887	-6.529937317181994
0.03888	-6.528153732436394
0.03889	-6.526370909222047
0.0389	-6.524588846981552
0.03891	-6.522807545065758
0.03892	-6.521027002916712
0.03893	-6.519247220152956
0.03894	-6.517468196237138
0.03895	-6.515689930635306
0.03896	-6.513912422814734
0.03897	-6.512135672241464
0.03898	-6.51035967838221
0.03899	-6.508584440703561
0.039	-6.506809958547712
0.03901	-6.505036231303344
0.03902	-6.503263258496711
0.03903	-6.501491039746905
0.03904	-6.499719574523583
0.03905	-6.497948862297611
0.03906	-6.496178902540038
0.03907	-6.494409694722371
0.039080000000000004	-6.492641238316832
0.03909	-6.490873532796055
0.0391	-6.489106577509461
0.03911	-6.487340372038899
0.03912	-6.485574915873449
0.03913	-6.4838102084791505
0.03914	-6.482046249317754
0.03915	-6.480283037886471
0.03916	-6.478520573661177
0.03917	-6.476758856118257
0.03918	-6.474997884734603
0.03919	-6.473237658987527
0.0392	-6.47147817832739
0.03921	-6.469719442253181
0.03922	-6.467961450250392
0.03923	-6.466204201798279
0.03924	-6.464447696322205
0.03925	-6.462691933354636
0.03926	-6.4609369123783456
0.03927	-6.459182632783646
0.03928	-6.457429093891401
0.03929	-6.455676295398465
0.0393	-6.453924236825937
0.03931	-6.452172917657296
0.03932	-6.450422337376466
0.03933	-6.448672495467884
0.03934	-6.446923391416568
0.03935	-6.445175024707838
0.03936	-6.443427394827278
0.03937	-6.441680501261253
0.03938	-6.439934343492645
0.03939	-6.4381889209107745
0.0394	-6.436444233105114
0.03941	-6.434700279563878
0.039420000000000004	-6.432957059775739
0.03943	-6.431214573024688
0.03944	-6.429472818892718
0.03945	-6.427731796983961
0.03946	-6.425991506789312
0.03947	-6.4242519478001565
0.03948	-6.422513119508345
0.03949	-6.420775021406124
0.0395	-6.41903765297926
0.03951	-6.417301013724964
0.03952	-6.415565103139924
0.03953	-6.413829920574356
0.03954	-6.412095465560336
0.03955	-6.410361737700047
0.03956	-6.408628736489305
0.03957	-6.406896461424327
0.03958	-6.405164912001741
0.03959	-6.403434087708401
0.0396	-6.401703988024919
0.03961	-6.399974612392327
0.03962	-6.3982459603935355
0.03963	-6.396518031527587
0.03964	-6.39479082529385
0.03965	-6.393064341192165
0.03966	-6.391338578723268
0.03967	-6.38961353738776
0.03968	-6.387889216686537
0.03969	-6.386165616118704
0.0397	-6.384442735186522
0.03971	-6.382720573225121
0.03972	-6.380999129823734
0.03973	-6.379278404570106
0.03974	-6.377558396968352
0.03975	-6.375839106523021
0.039760000000000004	-6.3741205326538495
0.03977	-6.3724026748493365
0.03978	-6.3706855327183
0.03979	-6.3689691057611935
0.0398	-6.367253393487857
0.03981	-6.36553839538589
0.03982	-6.363824110956024
0.03983	-6.362110539733971
0.03984	-6.360397681230791
0.039850000000000003	-6.358685534955593
0.03986	-6.3569741004179585
0.03987	-6.3552633771280345
0.03988	-6.353553364596025
0.03989	-6.351844062211646
0.0399	-6.350135469597701
0.03991	-6.348427586238127
0.03992	-6.346720411405537
0.03993	-6.345013944891258
0.03994	-6.343308186208855
0.03995	-6.341603134872495
0.03996	-6.339898790396657
0.03997	-6.338195152296025
0.03998	-6.3364922200859635
0.03999	-6.334789993275251
0.04	-6.333088471268955
0.04001	-6.331387653701819
0.04002	-6.329687540079206
0.04003	-6.327988129904451
0.04004	-6.326289422721578
0.04005	-6.324591418048918
0.04006	-6.322894115405409
0.04007	-6.321197514310159
0.04008	-6.3195016142829665
0.04009	-6.317806414843256
0.040100000000000004	-6.316111915348509
0.04011	-6.314418115286321
0.04012	-6.312725014376341
0.04013	-6.31103261214076
0.04014	-6.309340908100934
0.04015	-6.307649901647121
0.04016	-6.305959592303811
0.04017	-6.3042699797288355
0.04018	-6.302581063446832
0.040190000000000003	-6.300892842982863
0.0402	-6.299205317862421
0.04021	-6.2975184875878565
0.04022	-6.295832351702571
0.04023	-6.294146909732354
0.04024	-6.292462161211861
0.04025	-6.290778105668702
0.04026	-6.289094742629638
0.04027	-6.287412071623238
0.04028	-6.285730092179015
0.04029	-6.284048803826343
0.0403	-6.282368206094698
0.04031	-6.280688298511819
0.04032	-6.279009080609297
0.04033	-6.277330551918897
0.04034	-6.275652711971828
0.04035	-6.273975560299684
0.04036	-6.272299096434525
0.04037	-6.270623319909003
0.04038	-6.268948230255732
0.04039	-6.267273827007902
0.0404	-6.265600109694756
0.04041	-6.263927077849671
0.04042	-6.262254730842134
0.04043	-6.260583068305715
0.040440000000000004	-6.2589120897623545
0.04045	-6.257241794817804
0.04046	-6.25557218302445
0.04047	-6.253903253919226
0.04048	-6.25223500703933
0.04049	-6.250567441916208
0.0405	-6.248900558093529
0.04051	-6.247234355025478
0.04052	-6.245568832242704
0.040530000000000004	-6.243903989378153
0.04054	-6.242239825971627
0.04055	-6.240576341563035
0.04056	-6.238913535480316
0.04057	-6.237251407394096
0.04058	-6.23558995693019
0.04059	-6.233929183630808
0.0406	-6.232269087038706
0.04061	-6.230609666625195
0.04062	-6.228950921984722
0.04063	-6.227292852665231
0.04064	-6.225635458213681
0.04065	-6.223978738189205
0.04066	-6.222322692136714
0.04067	-6.220667319601686
0.04068	-6.219012620030487
0.04069	-6.2173585930443345
0.0407	-6.2157052382148805
0.04071	-6.214052555089408
0.04072	-6.21240054321567
0.04073	-6.2107492021326
0.04074	-6.209098531396876
0.04075	-6.207448530557654
0.04076	-6.205799199164086
0.04077	-6.204150535056375
0.040780000000000004	-6.202502541154854
0.04079	-6.200855215351378
0.0408	-6.199208557196822
0.04081	-6.197562566242446
0.04082	-6.195917242039892
0.04083	-6.1942725841411885
0.04084	-6.192628592098744
0.04085	-6.190985265416744
0.04086	-6.189342603668552
0.040870000000000004	-6.1877006064300595
0.04088	-6.186059273261672
0.04089	-6.1844186037179
0.0409	-6.182778597353159
0.04091	-6.1811392537225744
0.04092	-6.1795005723817535
0.04093	-6.177862552886481
0.04094	-6.176225194793209
0.04095	-6.174588497658405
0.04096	-6.172952460830184
0.04097	-6.171317083940443
0.04098	-6.169682366681285
0.04099	-6.168048308612594
0.041	-6.1664149092931
0.04101	-6.1647821681140655
0.04102	-6.163150084326973
0.04103	-6.161518657906283
0.04104	-6.159887888477494
0.04105	-6.158257775602247
0.04106	-6.156628318842974
0.04107	-6.154999517762068
0.04108	-6.153371371921862
0.04109	-6.1517438808854825
0.0411	-6.150117044216431
0.04111	-6.148490861478568
0.041120000000000004	-6.146865332236129
0.04113	-6.145240456053718
0.04114	-6.14361623249632
0.04115	-6.141992661129259
0.04116	-6.140369741518241
0.04117	-6.138747473229347
0.04118	-6.137125855829013
0.04119	-6.135504888884497
0.0412	-6.13388457196257
0.041210000000000004	-6.132264904630723
0.04122	-6.130645886457035
0.04123	-6.129027517009636
0.04124	-6.12740979585719
0.04125	-6.125792722454233
0.04126	-6.12417629639687
0.04127	-6.12256051734306
0.04128	-6.120945384863084
0.04129	-6.119330898527585
0.0413	-6.11771705790755
0.04131	-6.116103862574339
0.04132	-6.1144913120996724
0.04133	-6.11287940605564
0.04134	-6.11126814401191
0.04135	-6.10965752553813
0.04136	-6.108047550213582
0.04137	-6.106438217541422
0.04138	-6.104829526870436
0.04139	-6.103221478071894
0.0414	-6.101614070720807
0.04141	-6.100007304392528
0.04142	-6.098401178662908
0.04143	-6.096795693108153
0.04144	-6.095190847304822
0.04145	-6.093586640829838
0.041460000000000004	-6.09198307326047
0.04147	-6.0903801441743495
0.04148	-6.088777853149455
0.04149	-6.0871761997643405
0.0415	-6.085575183597906
0.04151	-6.083974804228501
0.04152	-6.0823750612286425
0.04153	-6.080775954185237
0.04154	-6.0791774826784115
0.041550000000000004	-6.077579646288617
0.04156	-6.075982444596652
0.04157	-6.074385877183673
0.04158	-6.072789943631205
0.04159	-6.071194643521106
0.0416	-6.069599976435596
0.04161	-6.0680059419572405
0.04162	-6.0664125396232365
0.04163	-6.064819768906836
0.04164	-6.063227629548467
0.04165	-6.061636121132114
0.04166	-6.060045243242281
0.04167	-6.058454995463901
0.04168	-6.05686537737967
0.04169	-6.055276388577329
0.0417	-6.053688028244391
0.04171	-6.052100296073912
0.04172	-6.050513191947722
0.04173	-6.048926715453365
0.04174	-6.047340866179098
0.04175	-6.045755643712665
0.04176	-6.044171047635687
0.04177	-6.0425870775453046
0.04178	-6.041003733031239
0.04179	-6.0394210136832465
0.041800000000000004	-6.037838919091934
0.04181	-6.0362574488474605
0.04182	-6.03467660254071
0.04183	-6.033096379762948
0.04184	-6.031516780105746
0.04185	-6.029937803158194
0.04186	-6.028359448450599
0.04187	-6.026781715640482
0.04188	-6.025204604320835
0.041890000000000004	-6.023628114084977
0.0419	-6.022052244526566
0.04191	-6.020476995239608
0.04192	-6.018902365781526
0.04193	-6.0173283557048745
0.04194	-6.0157549646840165
0.04195	-6.014182192314319
0.04196	-6.012610038191559
0.04197	-6.011038501911834
0.04198	-6.0094675830716024
0.04199	-6.007897281267632
0.042	-6.006327596097026
0.04201	-6.004758527148873
0.04202	-6.003190073693746
0.04203	-6.001622235666608
0.04204	-6.000055012664943
0.04205	-5.998488404288246
0.04206	-5.996922410137583
0.04207	-5.9953570296634435
0.04208	-5.993792262572701
0.04209	-5.992228108509156
0.0421	-5.990664567074104
0.04211	-5.989101637869045
0.04212	-5.98753932049546
0.04213	-5.985977614555553
0.042140000000000004	-5.984416519651673
0.04215	-5.982856035386501
0.04216	-5.981296161359521
0.04217	-5.979736897169036
0.04218	-5.978178242409371
0.04219	-5.97662019670269
0.0422	-5.975062759653425
0.04221	-5.973505930866302
0.04222	-5.971949709946657
0.042230000000000004	-5.970394096499552
0.04224	-5.96883909013063
0.04225	-5.967284690312552
0.04226	-5.965730896765872
0.04227	-5.964177709117201
0.04228	-5.962625126973766
0.04229	-5.961073149943114
0.0423	-5.959521777633119
0.04231	-5.957971009651976
0.04232	-5.956420845608201
0.04233	-5.954871285110639
0.04234	-5.9533223277685
0.04235	-5.951773973191344
0.04236	-5.950226220988849
0.04237	-5.948679070771276
0.04238	-5.947132522038825
0.04239	-5.945586574255256
0.0424	-5.944041227290111
0.04241	-5.942496480755893
0.04242	-5.940952334264241
0.04243	-5.9394087874275785
0.04244	-5.937865839830728
0.04245	-5.936323490856128
0.04246	-5.934781740376763
0.04247	-5.933240588006725
0.042480000000000004	-5.931700033360406
0.04249	-5.930160076052523
0.0425	-5.928620715698104
0.04251	-5.927081951912842
0.04252	-5.925543784312198
0.04253	-5.924006212509418
0.04254	-5.922469236119696
0.04255	-5.920932854763296
0.04256	-5.919397068057161
0.042570000000000004	-5.9178618756184855
0.04258	-5.916327277064799
0.04259	-5.914793272013951
0.0426	-5.913259860084107
0.04261	-5.9117270408937435
0.04262	-5.910194814061671
0.04263	-5.908663179207186
0.04264	-5.907132135949525
0.04265	-5.90560168390839
0.042660000000000003	-5.904071822503679
0.04267	-5.9025425514329575
0.04268	-5.90101387044122
0.04269	-5.899485779149887
0.0427	-5.897958277180873
0.04271	-5.896431364156355
0.04272	-5.894905039698652
0.04273	-5.893379303405673
0.04274	-5.891854154912275
0.04275	-5.890329593854321
0.04276	-5.888805619855461
0.04277	-5.8872822325397
0.04278	-5.885759431531059
0.04279	-5.88423721645404
0.0428	-5.882715586933782
0.04281	-5.8811945425951135
0.042820000000000004	-5.879674083063395
0.04283	-5.878154207898957
0.04284	-5.876634916747736
0.04285	-5.875116209281806
0.04286	-5.873598085104167
0.04287	-5.872080543759963
0.04288	-5.870563584894153
0.04289	-5.869047208065986
0.0429	-5.867531413035468
0.042910000000000004	-5.866016199457232
0.04292	-5.8645015669600316
0.04293	-5.862987515172096
0.04294	-5.861474043717687
0.04295	-5.859961152232884
0.04296	-5.858448840347839
0.04297	-5.856937107692999
0.04298	-5.855425953899112
0.04299	-5.853915378597224
0.043000000000000003	-5.852405381418691
0.04301	-5.85089596199515
0.04302	-5.84938711995885
0.04303	-5.847878854942073
0.04304	-5.846371166576762
0.04305	-5.8448640544933355
0.04306	-5.8433575183276565
0.04307	-5.841851557467778
0.04308	-5.840346171691598
0.04309	-5.8388413607359775
0.0431	-5.837337124235436
0.04311	-5.835833461824973
0.04312	-5.834330373140078
0.04313	-5.832827857816297
0.04314	-5.83132591548946
0.04315	-5.829824545795784
0.043160000000000004	-5.8283237483717825
0.04317	-5.82682352285426
0.04318	-5.825323868880319
0.04319	-5.823824785927488
0.0432	-5.822326273682026
0.04321	-5.820828331894104
0.04322	-5.81933096020227
0.04323	-5.817834158245375
0.04324	-5.816337925662562
0.043250000000000004	-5.8148422620932605
0.04326	-5.813347167177186
0.04327	-5.811852640554337
0.04328	-5.810358681865001
0.04329	-5.808865290749758
0.0433	-5.807372466849596
0.04331	-5.805880209507541
0.04332	-5.80438851865756
0.04333	-5.802897393948777
0.043340000000000004	-5.801406835023282
0.04335	-5.799916841523812
0.04336	-5.798427413093685
0.04337	-5.796938549375966
0.04338	-5.7954502500144605
0.04339	-5.793962514640878
0.0434	-5.792475342900508
0.04341	-5.790988734448599
0.04342	-5.789502688929891
0.04343	-5.788017205989403
0.04344	-5.786532285272448
0.04345	-5.785047926424619
0.04346	-5.78356412908805
0.04347	-5.782080892906903
0.04348	-5.780598217530712
0.04349	-5.779116102603665
0.043500000000000004	-5.777634547673727
0.04351	-5.776153552461873
0.04352	-5.774673116646881
0.04353	-5.773193239874869
0.04354	-5.771713921794128
0.04355	-5.770235162055271
0.04356	-5.768756960307183
0.04357	-5.767279316199051
0.04358	-5.765802229380391
0.043590000000000004	-5.764325699500907
0.0436	-5.7628497262105824
0.04361	-5.761374309159712
0.04362	-5.759899447998869
0.04363	-5.7584251423791075
0.04364	-5.756951391951561
0.04365	-5.755478196367431
0.04366	-5.7540055552783995
0.04367	-5.752533468336648
0.043680000000000004	-5.751061935194336
0.04369	-5.749590955504282
0.0437	-5.748120528918871
0.04371	-5.746650654948602
0.04372	-5.745181333358329
0.04373	-5.743712563833219
0.04374	-5.742244345944107
0.04375	-5.740776679405999
0.04376	-5.739309563598102
0.04377	-5.73784299844496
0.04378	-5.736376983631824
0.04379	-5.734911518814596
0.0438	-5.733446603649467
0.04381	-5.731982237792893
0.04382	-5.730518420901606
0.04383	-5.729055152632663
0.043840000000000004	-5.727592432630666
0.04385	-5.726130260543078
0.04386	-5.72466863605045
0.04387	-5.723207558769756
0.04388	-5.721747028378794
0.04389	-5.720287044558035
0.0439	-5.718827606966432
0.04391	-5.717368715263238
0.04392	-5.715910369107972
0.043930000000000004	-5.714452568160332
0.04394	-5.712995311845234
0.04395	-5.711538600004902
0.04396	-5.710082432099164
0.04397	-5.708626808045277
0.04398	-5.707171727504828
0.04399	-5.705717190139871
0.044	-5.7042631956127074
0.04401	-5.7028097435859575
0.044020000000000004	-5.701356833722695
0.04403	-5.6999044656857425
0.04404	-5.698452639138547
0.04405	-5.697001353744783
0.04406	-5.695550609168239
0.04407	-5.694100405073066
0.04408	-5.692650741123805
0.04409	-5.691201616985091
0.0441	-5.689753032321809
0.04411	-5.688304986799174
0.04412	-5.686857480082673
0.04413	-5.685410511728933
0.04414	-5.6839640814954775
0.04415	-5.682518189066806
0.04416	-5.681072834109636
0.04417	-5.679628016290959
0.044180000000000004	-5.678183735278015
0.04419	-5.676739990738444
0.0442	-5.675296782339943
0.04421	-5.673854109750466
0.04422	-5.672411972638279
0.04423	-5.67097037067193
0.04424	-5.669529303520286
0.04425	-5.668088770852772
0.04426	-5.666648772338503
0.044270000000000004	-5.665209307646826
0.04428	-5.663770376447583
0.04429	-5.662331978410857
0.0443	-5.6608941132070125
0.04431	-5.659456780506653
0.04432	-5.658019979980671
0.04433	-5.656583711298634
0.04434	-5.655147974133111
0.04435	-5.653712768153894
0.044360000000000004	-5.6522780930306755
0.04437	-5.650843948440043
0.04438	-5.649410334054413
0.04439	-5.647977249546444
0.0444	-5.646544694588785
0.04441	-5.6451126688448845
0.04442	-5.643681171996831
0.04443	-5.642250203719704
0.04444	-5.64081976368746
0.04445	-5.639389851290662
0.04446	-5.637960466462184
0.04447	-5.636531608903443
0.04448	-5.635103278289722
0.04449	-5.633675474296606
0.0445	-5.632248196599968
0.04451	-5.63082144487594
0.044520000000000004	-5.629395218800938
0.04453	-5.6279695179420015
0.04454	-5.626544342029975
0.04455	-5.625119690798723
0.04456	-5.623695563925292
0.04457	-5.622271961085811
0.04458	-5.620848881955178
0.04459	-5.619426326216265
0.0446	-5.618004293541883
0.044610000000000004	-5.616582783334575
0.04462	-5.615161795554824
0.04463	-5.613741329883772
0.04464	-5.612321386001339
0.04465	-5.610901963495512
0.04466	-5.6094830621301615
0.04467	-5.608064681595048
0.04468	-5.606646821551575
0.04469	-5.605229481475968
0.044700000000000004	-5.6038126612748425
0.04471	-5.602396360630179
0.04472	-5.600980579224197
0.04473	-5.599565316738673
0.04474	-5.598150572854733
0.04475	-5.596736347257632
0.04476	-5.595322639540711
0.04477	-5.593909449438835
0.04478	-5.5924967766747535
0.04479	-5.591084620932579
0.0448	-5.589672981896678
0.04481	-5.588261859251659
0.04482	-5.586851252682374
0.04483	-5.585441161873918
0.04484	-5.584031586511928
0.04485	-5.58262252628171
0.044860000000000004	-5.581213980869467
0.04487	-5.579805949960967
0.04488	-5.578398433186658
0.04489	-5.576991430285476
0.0449	-5.5755849409478575
0.04491	-5.574178964860854
0.04492	-5.572773501711607
0.04493	-5.571368551187671
0.04494	-5.569964112976827
0.044950000000000004	-5.56856018676421
0.04496	-5.567156772209868
0.04497	-5.565753869033459
0.04498	-5.564351476923763
0.04499	-5.562949595569811
0.045	-5.561548224660955
0.04501	-5.560147363886681
0.04502	-5.55874701293656
0.04503	-5.557347171500545
0.045040000000000004	-5.555947839268839
0.04505	-5.554549015931881
0.04506	-5.553150701180346
0.04507	-5.551752894705164
0.04508	-5.550355596197479
0.04509	-5.548958805348682
0.0451	-5.547562521850423
0.04511	-5.5461667453945624
0.04512	-5.5447714756731905
0.04513	-5.543376712378874
0.04514	-5.541982454990519
0.04515	-5.540588703335795
0.04516	-5.539195457187562
0.04517	-5.537802716239795
0.04518	-5.536410480186138
0.04519	-5.535018748720658
0.045200000000000004	-5.533627521537738
0.04521	-5.532236798324851
0.04522	-5.53084657878296
0.04523	-5.529456862608029
0.04524	-5.528067649495352
0.04525	-5.526678939140577
0.04526	-5.525290731057213
0.04527	-5.523903025051423
0.04528	-5.52251582089254
0.045290000000000004	-5.521129118277376
0.0453	-5.5197429169029775
0.04531	-5.518357216466621
0.04532	-5.516972016665812
0.04533	-5.515587317198461
0.04534	-5.514203117762504
0.04535	-5.512819417994263
0.04536	-5.5114362175583675
0.04537	-5.51005351624943
0.045380000000000004	-5.50867131376649
0.04539	-5.507289609770984
0.0454	-5.505908403925562
0.04541	-5.504527696005063
0.04542	-5.503147485709725
0.04543	-5.501767772718538
0.04544	-5.500388556543154
0.04545	-5.499009837095176
0.04546	-5.497631614075906
0.045470000000000003	-5.496253887186986
0.04548	-5.494876656130173
0.04549	-5.493499920607162
0.0455	-5.492123680320124
0.04551	-5.490747934971454
0.04552	-5.489372684263765
0.04553	-5.48799792789991
0.045540000000000004	-5.486623665582956
0.04555	-5.485249897016203
0.04556	-5.483876621809312
0.04557	-5.482503839757463
0.04558	-5.48113155056731
0.04559	-5.479759753943122
0.0456	-5.478388449589388
0.04561	-5.477017637210867
0.04562	-5.475647316512688
0.045630000000000004	-5.474277487199849
0.04564	-5.472908148977785
0.04565	-5.471539301552004
0.04566	-5.470170944628515
0.04567	-5.46880307791328
0.04568	-5.467435701112474
0.04569	-5.466068813932598
0.0457	-5.464702416080373
0.04571	-5.463336507262786
0.045720000000000004	-5.461971087187221
0.04573	-5.460606155560807
0.04574	-5.459241712091155
0.04575	-5.457877756486188
0.04576	-5.4565142884539135
0.04577	-5.455151307697578
0.04578	-5.453788813926465
0.04579	-5.452426806853657
0.0458	-5.451065286187928
0.045810000000000003	-5.449704251638444
0.04582	-5.448343702906891
0.04583	-5.446983639601518
0.04584	-5.445624061363237
0.04585	-5.444264968081062
0.04586	-5.442906359465606
0.04587	-5.441548235227698
0.045880000000000004	-5.440190595066966
0.04589	-5.438833438660865
0.0459	-5.437476765766206
0.04591	-5.436120576047298
0.04592	-5.4347648690706984
0.04593	-5.433409644740971
0.04594	-5.432054902765076
0.04595	-5.430700642863053
0.04596	-5.429346864748057
0.045970000000000004	-5.427993568133509
0.04598	-5.426640752733097
0.04599	-5.425288418260676
0.046	-5.4239365644301305
0.04601	-5.422585190955849
0.04602	-5.421234297552079
0.04603	-5.419883883855434
0.04604	-5.418533949631279
0.04605	-5.417184494622764
0.046060000000000004	-5.4158355185386755
0.04607	-5.414487021071767
0.04608	-5.413139001959971
0.04609	-5.411791460923571
0.0461	-5.410444397681575
0.04611	-5.409097811951181
0.04612	-5.4077517034491445
0.046130000000000004	-5.406406071892405
0.04614	-5.405060916998137
0.046150000000000004	-5.403716238483733
0.04616	-5.402372036066779
0.04617	-5.401028309462902
0.04618	-5.399685058244636
0.04619	-5.3983422820683495
0.0462	-5.396999980853179
0.04621	-5.395658154328022
0.046220000000000004	-5.394316802212105
0.04623	-5.39297592422486
0.04624	-5.391635520085934
0.04625	-5.390295589515182
0.04626	-5.388956132232661
0.04627	-5.3876171479586485
0.04628	-5.38627863641363
0.04629	-5.384940597318289
0.0463	-5.3836030303936635
0.046310000000000004	-5.382265935360859
0.04632	-5.380929311941335
0.04633	-5.379593159856552
0.04634	-5.378257478828099
0.04635	-5.376922268577813
0.04636	-5.375587528827842
0.04637	-5.37425325930053
0.04638	-5.372919459718435
0.04639	-5.3715861298043786
0.046400000000000004	-5.3702532692816
0.04641	-5.368920877872963
0.04642	-5.367588955301958
0.04643	-5.366257501292059
0.04644	-5.364926515567049
0.04645	-5.363595997850934
0.04646	-5.362265947867918
0.046470000000000004	-5.36093636525276
0.04648	-5.359607249817531
0.046490000000000004	-5.3582786012894985
0.0465	-5.356950419393767
0.04651	-5.355622703855634
0.04652	-5.354295454400619
0.04653	-5.352968670544527
0.04654	-5.351642352171787
0.04655	-5.350316499060973
0.046560000000000004	-5.348991110938734
0.04657	-5.347666187424418
0.04658	-5.346341728233545
0.04659	-5.34501773321338
0.0466	-5.343694202091889
0.04661	-5.3423711345945675
0.04662	-5.341048530448418
0.04663	-5.339726389385229
0.04664	-5.338404711133563
0.046650000000000004	-5.337083495422423
0.04666	-5.335762741980594
0.04667	-5.334442450445298
0.04668	-5.333122620630129
0.04669	-5.331803252273028
0.0467	-5.330484345103796
0.04671	-5.329165898852761
0.04672	-5.327847913249954
0.04673	-5.326530388025885
0.046740000000000004	-5.325213322911269
0.04675	-5.323896717637016
0.04676	-5.32258057193423
0.04677	-5.321264885534221
0.04678	-5.319949658168495
0.04679	-5.318634889568759
0.0468	-5.317320579466919
0.046810000000000004	-5.316006727595191
0.04682	-5.314693333685744
0.046830000000000004	-5.313380397471068
0.04684	-5.312067918683859
0.04685	-5.310755897057014
0.04686	-5.30944433232365
0.04687	-5.308133224217013
0.04688	-5.306822572470575
0.04689	-5.305512376793857
0.046900000000000004	-5.3042026369152495
0.04691	-5.302893352598604
0.04692	-5.301584523578162
0.04693	-5.300276149583379
0.04694	-5.298968230210779
0.04695	-5.297660765270839
0.04696	-5.296353754566956
0.04697	-5.295047197834618
0.04698	-5.29374109480975
0.046990000000000004	-5.292435445228028
0.047	-5.291130248749193
0.04701	-5.289825505119687
0.04702	-5.288521214142721
0.04703	-5.287217375554787
0.04704	-5.285913989075614
0.04705	-5.284611054459852
0.04706	-5.283308571444708
0.04707	-5.282006539767739
0.047080000000000004	-5.280704959166702
0.04709	-5.279403829379538
0.0471	-5.278103150144398
0.04711	-5.276802921199602
0.04712	-5.2755031422836725
0.04713	-5.274203813135353
0.04714	-5.272904933491631
0.047150000000000004	-5.271606503092739
0.04716	-5.270308521678734
0.047170000000000004	-5.269010988989093
0.04718	-5.267713904742378
0.04719	-5.26641726868348
0.0472	-5.265121080568724
0.04721	-5.263825340138249
0.04722	-5.2625300471150664
0.04723	-5.261235200909174
0.047240000000000004	-5.259940801514228
0.04725	-5.258646848768501
0.04726	-5.257353342413802
0.04727	-5.256060282192131
0.04728	-5.254767667845671
0.04729	-5.253475499116798
0.0473	-5.252183775748069
0.04731	-5.250892497398604
0.04732	-5.249601663885144
0.047330000000000004	-5.248311274961341
0.04734	-5.247021330370412
0.04735	-5.2457318298551705
0.04736	-5.2444427731525955
0.04737	-5.243154160014322
0.04738	-5.241865990103767
0.04739	-5.2405782632390245
0.0474	-5.239290979172033
0.04741	-5.2380041376475965
0.047420000000000004	-5.236717738409286
0.04743	-5.235431781202182
0.04744	-5.234146265773079
0.04745	-5.232861191867528
0.04746	-5.231576559227376
0.04747	-5.230292367598286
0.04748	-5.229008616730766
0.047490000000000004	-5.227725306370859
0.0475	-5.226442436265037
0.047510000000000004	-5.225160006159941
0.04752	-5.223878015802413
0.04753	-5.222596464939473
0.04754	-5.221315353318331
0.04755	-5.220034680686376
0.04756	-5.218754446791182
0.04757	-5.217474651380507
0.047580000000000004	-5.216195294202308
0.04759	-5.214916375004801
0.0476	-5.213637893536181
0.04761	-5.212359849544942
0.04762	-5.211082242779751
0.04763	-5.209805072989657
0.04764	-5.20852833992388
0.04765	-5.207252043331291
0.04766	-5.2059761829612565
0.047670000000000004	-5.204700758563357
0.04768	-5.203425769887354
0.04769	-5.202151216632876
0.0477	-5.200877098452784
0.04771	-5.1996034152455435
0.04772	-5.198330166761847
0.04773	-5.197057352752571
0.04774	-5.195784972968772
0.04775	-5.194513027161715
0.047760000000000004	-5.1932415150831055
0.04777	-5.191970436484403
0.04778	-5.190699791117318
0.04779	-5.189429578732887
0.0478	-5.188159799082829
0.04781	-5.1868904519206716
0.04782	-5.185621536998902
0.047830000000000004	-5.184353053940113
0.04784	-5.183085002621706
0.047850000000000004	-5.181817382802663
0.04786	-5.180550194236311
0.04787	-5.179283436676156
0.04788	-5.178017109875887
0.04789	-5.176751213502294
0.0479	-5.175485747245705
0.04791	-5.1742207109959075
0.047920000000000004	-5.172956104484122
0.04793	-5.17169192730983
0.04794	-5.170428179424028
0.04795	-5.169164860523994
0.04796	-5.16790197039291
0.04797	-5.166639508817837
0.04798	-5.165377475554797
0.04799	-5.164115870360013
0.048	-5.162854692989998
0.048010000000000004	-5.16159394320144
0.04802	-5.1603336207512
0.04803	-5.159073725396315
0.04804	-5.157814256894044
0.04805	-5.156555215001772
0.04806	-5.155296599477019
0.04807	-5.154038410077721
0.04808	-5.152780646561551
0.04809	-5.1515233086865795
0.048100000000000004	-5.1502663962110535
0.04811	-5.149009908893416
0.04812	-5.147753846492395
0.04813	-5.146498208766596
0.04814	-5.145242995474977
0.04815	-5.143988206376623
0.04816	-5.142733841230813
0.048170000000000004	-5.141479899796998
0.04818	-5.140226381834843
0.048190000000000004	-5.138973287104145
0.0482	-5.137720615364842
0.04821	-5.136468366377066
0.04822	-5.135216539901128
0.04823	-5.133965135697505
0.04824	-5.132714153526855
0.04825	-5.131463593139193
0.048260000000000004	-5.130213454300778
0.04827	-5.128963736778358
0.04828	-5.127714440333277
0.04829	-5.12646556464506
0.0483	-5.125217109525704
0.04831	-5.1239690747690005
0.04832	-5.122721460137024
0.04833	-5.121474265392127
0.04834	-5.120227490296702
0.048350000000000004	-5.118981134613325
0.04836	-5.11773519810495
0.04837	-5.116489680534526
0.04838	-5.115244581664982
0.04839	-5.113999901259604
0.0484	-5.112755639081845
0.04841	-5.111511794895327
0.04842	-5.110268368463842
0.04843	-5.1090253595513495
0.048440000000000004	-5.1077827679219805
0.04845	-5.106540593208267
0.04846	-5.105298835250451
0.04847	-5.104057493869867
0.04848	-5.1028165688315426
0.04849	-5.10157605990054
0.0485	-5.100335966840898
0.048510000000000005	-5.0990962894181635
0.04852	-5.097857027399268
0.048530000000000004	-5.096618180550037
0.04854	-5.095379748636475
0.04855	-5.094141731401617
0.04856	-5.092904128467302
0.04857	-5.091666939768364
0.04858	-5.090430165071702
0.04859	-5.08919380412633
0.048600000000000004	-5.087957856646225
0.04861	-5.086722322470107
0.048620000000000003	-5.08548720134373
0.04863	-5.084252492857825
0.04864	-5.083018196978445
0.04865	-5.0817843134231575
0.04866	-5.080550841915199
0.04867	-5.079317782322171
0.04868	-5.078085134413149
0.048690000000000004	-5.0768528979573695
0.0487	-5.075621072724231
0.04871	-5.074389658483296
0.04872	-5.073158655004237
0.04873	-5.0719280620567435
0.04874	-5.070697879411114
0.04875	-5.069468106837599
0.04876	-5.06823874410581
0.04877	-5.067009790985133
0.048780000000000004	-5.065781247248124
0.04879	-5.064553112665643
0.0488	-5.063325387008702
0.04881	-5.062098070048486
0.04882	-5.060871161556331
0.04883	-5.059644661303871
0.04884	-5.0584185690626935
0.048850000000000005	-5.0571928846045715
0.04886	-5.0559676077014775
0.048870000000000004	-5.054742738125823
0.04888	-5.053518275649644
0.04889	-5.052294220045398
0.0489	-5.051070571085733
0.04891	-5.0498473284973375
0.04892	-5.0486244920957315
0.04893	-5.04740206165761
0.048940000000000004	-5.046180036956262
0.04895	-5.044958417765269
0.048960000000000004	-5.043737203858425
0.04897	-5.042516395009199
0.04898	-5.041295990991494
0.04899	-5.0400759915717055
0.049	-5.038856396531652
0.04901	-5.037637205645861
0.04902	-5.036418418688896
0.049030000000000004	-5.0352000354355
0.04904	-5.033982055660588
0.04905	-5.032764479139145
0.04906	-5.031547305646367
0.04907	-5.030330534957613
0.04908	-5.0291141668483945
0.04909	-5.027898201094387
0.0491	-5.026682637471419
0.04911	-5.025467475755482
0.049120000000000004	-5.02425271572272
0.04913	-5.02303835714944
0.04914	-5.021824399812158
0.04915	-5.020610843486978
0.04916	-5.019397687950725
0.04917	-5.018184932980763
0.04918	-5.016972578354434
0.049190000000000005	-5.01576062384895
0.0492	-5.014549069185344
0.049210000000000004	-5.0133379139945955
0.04922	-5.012127158144495
0.04923	-5.010916801459491
0.04924	-5.0097068437396235
0.04925	-5.008497284776693
0.04926	-5.007288124382682
0.04927	-5.006079362336678
0.049280000000000004	-5.004870998417925
0.04929	-5.003663032406032
0.049300000000000004	-5.002455464080356
0.04931	-5.00124829322058
0.04932	-5.000041519606556
0.04933	-4.998835142834526
0.04934	-4.997629162842195
0.04935	-4.9964235794369705
0.04936	-4.995218392399566
0.049370000000000004	-4.994013601510867
0.04938	-4.992809206551907
0.04939	-4.991605207303849
0.0494	-4.990401603538539
0.04941	-4.9891983950276835
0.04942	-4.987995581572218
0.04943	-4.986793162953947
0.04944	-4.985591138954822
0.04945	-4.984389509356936
0.049460000000000004	-4.983188273936131
0.04947	-4.981987432471683
0.04948	-4.9807869846904245
0.04949	-4.97958693038272
0.0495	-4.978387269389391
0.04951	-4.9771880014935626
0.04952	-4.975989126478498
0.049530000000000005	-4.9747906441276974
0.04954	-4.973592554224874
0.049550000000000004	-4.97239485655374
0.04956	-4.971197550897945
0.04957	-4.970000637041505
0.04958	-4.968804114768584
0.04959	-4.9676079838635
0.0496	-4.966412244110719
0.04961	-4.9652168952948665
0.049620000000000004	-4.964021937200899
0.04963	-4.962827369613549
0.049640000000000004	-4.961633192317855
0.04965	-4.960439405099062
0.04966	-4.959246007742527
0.04967	-4.958053000033724
0.04968	-4.956860381758306
0.04969	-4.955668152702083
0.0497	-4.954476312651003
0.049710000000000004	-4.953284861391176
0.04972	-4.952093798708848
0.04973	-4.950903124390418
0.04974	-4.949712838222441
0.04975	-4.948522939991603
0.04976	-4.947333429484754
0.04977	-4.946144306488936
0.04978	-4.944955570791269
0.04979	-4.94376722217904
0.049800000000000004	-4.942579260439867
0.04981	-4.941391685361109
0.04982	-4.940204496730489
0.04983	-4.939017694335886
0.04984	-4.937831277965518
0.04985	-4.93664524740737
0.04986	-4.935459602448653
0.049870000000000005	-4.934274342877552
0.04988	-4.933089468484055
0.049890000000000004	-4.931904978837737
0.0499	-4.930720873921204
0.04991	-4.929537153542144
0.04992	-4.928353817458502
0.04993	-4.927170865499584
0.04994	-4.92598829745437
0.04995	-4.924806113106944
0.049960000000000004	-4.923624312218167
0.04997	-4.922442894480617
0.049980000000000004	-4.921261859818915
0.04999	-4.920081208023808
0.05	-4.918900938886178
0.05001	-4.917721052192641
0.05002	-4.916541547737356
0.05003	-4.915362425215445
0.05004	-4.914183684414358
0.050050000000000004	-4.913005325228065
0.05006	-4.911827347448627
0.05007	-4.910649750868124
0.05008	-4.90947253527881
0.05009	-4.908295700473097
0.0501	-4.907119246242967
0.05011	-4.905943172344248
0.05012	-4.904767478566307
0.05013	-4.903592164743287
0.050140000000000004	-4.902417230668425
0.05015	-4.901242676134906
0.05016	-4.900068500936225
0.05017	-4.898894704865953
0.05018	-4.897721287717824
0.05019	-4.896548249285715
0.0502	-4.895375589363648
0.050210000000000005	-4.894203307745786
0.05022	-4.893031404226435
0.050230000000000004	-4.891859878600037
0.05024	-4.890688730661179
0.05025	-4.889517960204585
0.05026	-4.888347567025284
0.05027	-4.8871775509181195
0.05028	-4.886007911678421
0.05029	-4.884838649101321
0.050300000000000004	-4.883669762982214
0.05031	-4.882501253035766
0.050320000000000004	-4.881333119102186
0.05033	-4.880165361014038
0.05034	-4.878997978567406
0.05035	-4.877830971558588
0.05036	-4.876664339783885
0.05037	-4.875498083032996
0.05038	-4.8743322011090955
0.050390000000000004	-4.873166693809223
0.0504	-4.872001560930311
0.05041	-4.870836802269451
0.05042	-4.869672417624001
0.05043	-4.86850840679124
0.05044	-4.867344769568543
0.05045	-4.866181505753479
0.05046	-4.865018615143784
0.05047	-4.863856097537338
0.050480000000000004	-4.862693952732171
0.05049	-4.861532180526448
0.0505	-4.860370780718464
0.05051	-4.8592097530946345
0.05052	-4.858049097442501
0.05053	-4.856888813583883
0.05054	-4.855728901265273
0.050550000000000005	-4.8545693603029045
0.05056	-4.853410190386947
0.050570000000000004	-4.852251391461761
0.05058	-4.8510929633271065
0.05059	-4.8499349057828365
0.0506	-4.84877721862894
0.05061	-4.8476199016657615
0.05062	-4.846462954693513
0.05063	-4.84530637751244
0.050640000000000004	-4.844150169923157
0.05065	-4.842994331726274
0.050660000000000004	-4.841838862722603
0.05067	-4.840683762709511
0.05068	-4.839529031475667
0.05069	-4.838374668837119
0.0507	-4.8372206745965
0.05071	-4.836067048555195
0.05072	-4.834913790468461
0.050730000000000004	-4.83376090006986
0.05074	-4.832608377095715
0.05075	-4.831456221520808
0.05076	-4.830304433156256
0.05077	-4.82915301180474
0.05078	-4.828001957269093
0.05079	-4.82685126935226
0.0508	-4.825700947857323
0.05081	-4.824550992587496
0.050820000000000004	-4.823401403346131
0.05083	-4.822252179936711
0.05084	-4.821103322162848
0.05085	-4.819954829828291
0.05086	-4.81880670273692
0.05087	-4.817658940692741
0.05088	-4.816511543499901
0.050890000000000005	-4.815364510962677
0.0509	-4.814217842885472
0.050910000000000004	-4.813071539072826
0.05092	-4.811925599310536
0.05093	-4.8107800233956395
0.05094	-4.8096348111599525
0.05095	-4.8084899624084585
0.05096	-4.807345476946325
0.05097	-4.806201354578999
0.050980000000000004	-4.805057595111938
0.05099	-4.803914198350698
0.051000000000000004	-4.802771164101023
0.05101	-4.801628492168792
0.05102	-4.800486182342902
0.05103	-4.799344234390577
0.05104	-4.798202648174447
0.05105	-4.7970614235008
0.05106	-4.795920560176169
0.051070000000000004	-4.794780058007266
0.05108	-4.793639916800945
0.05109	-4.792500136364255
0.0511	-4.791360716504203
0.05111	-4.790221657028012
0.05112	-4.789082957743048
0.05113	-4.787944618456799
0.05114	-4.786806638890495
0.05115	-4.785669018912652
0.051160000000000004	-4.784531758357138
0.05117	-4.783394857032059
0.05118	-4.782258314745605
0.05119	-4.7811221312664145
0.0512	-4.779986306412342
0.05121	-4.778850840022643
0.05122	-4.777715731891499
0.051230000000000005	-4.776580981702078
0.05124	-4.775446589398549
0.051250000000000004	-4.774312554793134
0.05126	-4.773178877698124
0.05127	-4.772045557923738
0.05128	-4.7709125952797145
0.05129	-4.769779989575924
0.0513	-4.768647740622437
0.05131	-4.767515848229444
0.051320000000000005	-4.766384312207428
0.05133	-4.765253132366851
0.051340000000000004	-4.764122308518149
0.05135	-4.7629918404721785
0.05136	-4.761861728039559
0.05137	-4.760731971031245
0.05138	-4.759602569258309
0.05139	-4.758473522531956
0.0514	-4.757344830663515
0.051410000000000004	-4.756216493464452
0.05142	-4.755088510742144
0.051430000000000003	-4.753960882311044
0.05144	-4.752833607934225
0.05145	-4.75170668734229
0.05146	-4.750580120479485
0.05147	-4.74945390715826
0.05148	-4.748328047152992
0.05149	-4.747202540199228
0.051500000000000004	-4.746077386225483
0.05151	-4.744952585044938
0.05152	-4.7438281364707215
0.05153	-4.742704040316133
0.05154	-4.741580296394629
0.05155	-4.7404569045197835
0.05156	-4.7393338645053
0.051570000000000005	-4.738211176164997
0.05158	-4.73708883931284
0.051590000000000004	-4.735966853762946
0.0516	-4.734845219329582
0.05161	-4.733723935827043
0.05162	-4.732603003063983
0.05163	-4.731482420840009
0.05164	-4.730362188990474
0.05165	-4.729242307330228
0.051660000000000005	-4.728122775674382
0.05167	-4.7270035938378285
0.051680000000000004	-4.725884761635774
0.05169	-4.724766278883598
0.0517	-4.723648145396622
0.05171	-4.722530360990413
0.05172	-4.721412925480635
0.05173	-4.720295838683089
0.05174	-4.719179100413695
0.051750000000000004	-4.718062710488496
0.05176	-4.71694666872367
0.051770000000000004	-4.715830974935496
0.05178	-4.714715628940383
0.05179	-4.71360063055487
0.0518	-4.71248597959568
0.05181	-4.711371675879514
0.05182	-4.710257719223279
0.05183	-4.7091441094439865
0.051840000000000004	-4.7080308463475316
0.05185	-4.7069179297105865
0.05186	-4.705805359402644
0.05187	-4.70469313524131
0.05188	-4.703581257041979
0.05189	-4.702469724612209
0.0519	-4.701358537651239
0.051910000000000005	-4.700247696095456
0.05192	-4.699137199776752
0.051930000000000004	-4.69802704848439
0.05194	-4.696917241983758
0.05195	-4.695807780174154
0.05196	-4.694698662876609
0.05197	-4.693589889827161
0.05198	-4.692481460904418
0.05199	-4.691373375951569
0.052000000000000005	-4.690265634788124
0.05201	-4.689158237233766
0.052020000000000004	-4.688051183108218
0.05203	-4.686944472227099
0.05204	-4.6858381044117365
0.05205	-4.684732079485195
0.05206	-4.683626397267643
0.05207	-4.6825210575794145
0.05208	-4.681416060237572
0.052090000000000004	-4.680311405062795
0.0521	-4.679207091879091
0.052110000000000004	-4.67810312050727
0.05212	-4.676999490768271
0.05213	-4.675896202483142
0.05214	-4.674793255473059
0.05215	-4.673690649481798
0.05216	-4.672588384315719
0.05217	-4.671486459889501
0.052180000000000004	-4.6703848760249915
0.05219	-4.669283632544138
0.0522	-4.668182729269013
0.05221	-4.667082166021959
0.05222	-4.665981942625166
0.05223	-4.664882058901033
0.05224	-4.663782514657322
0.052250000000000005	-4.662683309600225
0.05226	-4.66158444368429
0.052270000000000004	-4.660485916732515
0.05228	-4.659387728568163
0.05229	-4.658289879014289
0.0523	-4.657192367894279
0.05231	-4.656095195031632
0.05232	-4.654998360249962
0.05233	-4.653901863373
0.052340000000000005	-4.6528057042245985
0.05235	-4.651709882628715
0.052360000000000004	-4.650614398409422
0.05237	-4.6495192513909105
0.05238	-4.648424441397561
0.05239	-4.647329968253715
0.0524	-4.646235831784049
0.05241	-4.645142031813095
0.05242	-4.6440485681656
0.052430000000000004	-4.642955440666453
0.05244	-4.64186264914072
0.052450000000000004	-4.640770193413432
0.05246	-4.639678073309803
0.05247	-4.638586288655165
0.05248	-4.637494839274968
0.05249	-4.636403724994775
0.0525	-4.635312945602228
0.05251	-4.6342225009397975
0.052520000000000004	-4.633132390855003
0.05253	-4.632042615169656
0.05254	-4.630953173711385
0.05255	-4.629864066309404
0.05256	-4.628775292790159
0.05257	-4.6276868529025785
0.05258	-4.626598746490069
0.052590000000000005	-4.625510973440573
0.0526	-4.624423533581554
0.052610000000000004	-4.6233364267400905
0.05262	-4.622249652743482
0.05263	-4.621163211419141
0.05264	-4.620077102594681
0.05265	-4.6189913260976745
0.05266	-4.617905881755856
0.05267	-4.616820769397149
0.052680000000000005	-4.6157359888494724
0.05269	-4.614651539940886
0.052700000000000004	-4.613567422499585
0.05271	-4.612483636348782
0.05272	-4.611400181321981
0.05273	-4.610317057241449
0.05274	-4.609234263922993
0.05275	-4.60815180121455
0.05276	-4.6070696689450665
0.052770000000000004	-4.6059878669434235
0.05278	-4.604906395037437
0.052790000000000004	-4.603825253056535
0.0528	-4.60274444075802
0.05281	-4.6016639580157195
0.05282	-4.60058380468816
0.05283	-4.5995039806002165
0.05284	-4.598424485586038
0.05285	-4.597345319430601
0.052860000000000004	-4.596266481907421
0.05287	-4.595187972868274
0.05288	-4.594109792224751
0.05289	-4.5930319398074975
0.0529	-4.591954415447473
0.05291	-4.5908772189753755
0.05292	-4.5898003502222116
0.052930000000000005	-4.588723809019099
0.05294	-4.587647595157721
0.052950000000000004	-4.586571708506321
0.05296	-4.585496148898904
0.05297	-4.584420916166943
0.05298	-4.5833460101420815
0.05299	-4.582271430656077
0.053	-4.581197177540794
0.05301	-4.580123250510136
0.053020000000000005	-4.579049649493576
0.05303	-4.577976374344559
0.053040000000000004	-4.576903424895428
0.05305	-4.575830800978732
0.05306	-4.5747585024271284
0.05307	-4.573686529073383
0.05308	-4.572614880750367
0.05309	-4.571543557288673
0.0531	-4.570472558512071
0.053110000000000004	-4.569401884265632
0.05312	-4.56833153438258
0.053130000000000004	-4.567261508696266
0.05314	-4.566191807040208
0.05315	-4.565122429248032
0.05316	-4.564053375100906
0.05317	-4.562984644481492
0.05318	-4.56191623722778
0.05319	-4.560848153173879
0.053200000000000004	-4.559780392154028
0.05321	-4.5587129540027505
0.05322	-4.557645838554359
0.05323	-4.556579045643383
0.05324	-4.55551257509528
0.05325	-4.554446426633509
0.05326	-4.55338060021403
0.053270000000000005	-4.55231509567186
0.05328	-4.551249912842296
0.053290000000000004	-4.550185051560703
0.0533	-4.549120511662512
0.05331	-4.548056292983297
0.05332	-4.546992395358737
0.05333	-4.545928818624615
0.05334	-4.544865562616827
0.05335	-4.543802627171363
0.053360000000000005	-4.54274001212433
0.05337	-4.541677717311968
0.053380000000000004	-4.54061574257055
0.05339	-4.539554087736491
0.0534	-4.538492752646457
0.05341	-4.537431737136961
0.05342	-4.536371041044769
0.05343	-4.535310664206638
0.05344	-4.534250606459504
0.053450000000000004	-4.533190867640408
0.05346	-4.532131447586499
0.053470000000000004	-4.531072346135165
0.05348	-4.530013563123634
0.05349	-4.528955098389351
0.0535	-4.527896951769886
0.05351	-4.526839123102896
0.05352	-4.525781612226302
0.05353	-4.524724418977874
0.053540000000000004	-4.523667543195597
0.05355	-4.522610984712726
0.05356	-4.521554743370061
0.05357	-4.520498818944716
0.05358	-4.519443211248507
0.05359	-4.518387920210495
0.0536	-4.517332945669324
0.053610000000000005	-4.516278287463877
0.05362	-4.51522394543314
0.053630000000000004	-4.514169919358617
0.05364	-4.513116209097346
0.05365	-4.512062814528619
0.05366	-4.511009735491932
0.05367	-4.509956971826854
0.05368	-4.508904523373086
0.05369	-4.507852389970429
0.053700000000000005	-4.506800571458875
0.05371	-4.505749067678346
0.053720000000000004	-4.504697878468865
0.05373	-4.50364700366827
0.05374	-4.502596443118281
0.05375	-4.501546196660232
0.05376	-4.500496264111288
0.05377	-4.4994466452287
0.05378	-4.4983973398936445
0.053790000000000004	-4.497348348011735
0.0538	-4.496299669421566
0.053810000000000004	-4.495251303965524
0.05382	-4.494203251434435
0.05383	-4.493155511720702
0.05384	-4.4921080846607655
0.05385	-4.491060970088121
0.05386	-4.490014167860787
0.05387	-4.488967677820638
0.053880000000000004	-4.487921499809655
0.05389	-4.486875633669916
0.0539	-4.485830079243609
0.05391	-4.484784836373035
0.05392	-4.483739904848193
0.05393	-4.482695284493207
0.05394	-4.481650975210647
0.053950000000000005	-4.48060697682361
0.05396	-4.479563289206004
0.053970000000000004	-4.478519912200884
0.05398	-4.477476845651408
0.05399	-4.476434089400893
0.054	-4.475391643292731
0.05401	-4.474349507170279
0.05402	-4.473307680877087
0.05403	-4.472266164256807
0.054040000000000005	-4.471224957153188
0.05405	-4.470184059410079
0.054060000000000004	-4.469143470871425
0.05407	-4.468103191381274
0.05408	-4.467063220783775
0.05409	-4.466023558923164
0.0541	-4.464984205643777
0.05411	-4.463945160790056
0.05412	-4.462906424204514
0.054130000000000005	-4.461867995733677
0.05414	-4.460829875222542
0.054150000000000004	-4.459792062515893
0.05416	-4.4587545574585725
0.05417	-4.457717359895604
0.05418	-4.456680469672211
0.05419	-4.45564388663365
0.0542	-4.454607610625141
0.05421	-4.453571641492061
0.054220000000000004	-4.452535979079926
0.05423	-4.451500623233221
0.054240000000000003	-4.450465573794703
0.05425	-4.44943083061442
0.05426	-4.448396393538115
0.05427	-4.44736226241179
0.05428	-4.446328437052397
0.054290000000000005	-4.445294917218868
0.0543	-4.444261702870572
0.054310000000000004	-4.4432287938480775
0.05432	-4.442196190007835
0.05433	-4.441163891196602
0.05434	-4.440131897261238
0.05435	-4.439100208048688
0.05436	-4.438068823406006
0.05437	-4.4370377431803325
0.054380000000000005	-4.436006967218906
0.05439	-4.434976495369063
0.054400000000000004	-4.433946327478234
0.05441	-4.432916463393644
0.05442	-4.431886902962695
0.05443	-4.430857646033634
0.05444	-4.429828692454274
0.05445	-4.428800042072611
0.05446	-4.427771694698938
0.054470000000000005	-4.42674365016182
0.05448	-4.42571590831816
0.054490000000000004	-4.42468846906519
0.0545	-4.423661332251456
0.05451	-4.422634497725599
0.05452	-4.421607965336335
0.05453	-4.420581734926071
0.05454	-4.419555806230649
0.05455	-4.418530179218903
0.054560000000000004	-4.417504853740091
0.05457	-4.416479829643501
0.054580000000000004	-4.415455106778805
0.05459	-4.414430684995391
0.0546	-4.413406564068403
0.05461	-4.412382743879746
0.05462	-4.411359224321808
0.054630000000000005	-4.41033600524463
0.05464	-4.409313086498344
0.054650000000000004	-4.408290467933178
0.05466	-4.407268149399461
0.05467	-4.40624613074584
0.05468	-4.405224411764933
0.05469	-4.404202992367112
0.0547	-4.403181872401376
0.05471	-4.402161051720207
0.054720000000000005	-4.401140530174601
0.05473	-4.400120307612763
0.054740000000000004	-4.3991003838865215
0.05475	-4.398080758849169
0.05476	-4.397061432352084
0.05477	-4.396042404246681
0.05478	-4.395023674384312
0.05479	-4.394005242616546
0.0548	-4.392987108795044
0.054810000000000005	-4.39196927277156
0.05482	-4.390951734397939
0.054830000000000004	-4.389934493526118
0.05484	-4.388917550008131
0.05485	-4.387900903696094
0.05486	-4.386884554442227
0.05487	-4.385868502098832
0.05488	-4.3848527465183125
0.05489	-4.3838372875533445
0.054900000000000004	-4.382822125056404
0.05491	-4.38180725888024
0.054920000000000004	-4.380792688877463
0.05493	-4.379778414900919
0.05494	-4.378764436803552
0.05495	-4.377750754406166
0.05496	-4.376737367564552
0.054970000000000005	-4.375724276161688
0.05498	-4.374711480050906
0.054990000000000004	-4.373698979085598
0.055	-4.372686772999402
0.05501	-4.371674861747591
0.05502	-4.370663245202632
0.05503	-4.3696519232184885
0.05504	-4.368640895649215
0.05505	-4.367630162348956
0.055060000000000005	-4.366619723171947
0.05507	-4.3656095779658965
0.055080000000000004	-4.364599726591968
0.05509	-4.36359016890454
0.0551	-4.362580904758208
0.05511	-4.3615719340037185
0.05512	-4.360563256497121
0.05513	-4.359554872095959
0.05514	-4.358546780613759
0.055150000000000005	-4.357538981940586
0.05516	-4.356531475938206
0.055170000000000004	-4.355524262461914
0.05518	-4.354517341367128
0.05519	-4.353510712509419
0.0552	-4.352504375744217
0.05521	-4.351498330927178
0.05522	-4.350492577914073
0.05523	-4.349487116560695
0.055240000000000004	-4.348481946723107
0.05525	-4.347477068257286
0.055260000000000004	-4.346472481019253
0.05527	-4.345468184865149
0.05528	-4.344464179572874
0.05529	-4.343460465029162
0.0553	-4.34245704100228
0.055310000000000005	-4.341453907427562
0.05532	-4.340451064220403
0.055330000000000004	-4.339448511237858
0.05534	-4.3384462483370765
0.05535	-4.337444275375329
0.05536	-4.336442592209947
0.05537	-4.335441198698284
0.05538	-4.334440094697854
0.05539	-4.333439280066385
0.055400000000000005	-4.332438754661421
0.05541	-4.331438518340702
0.055420000000000004	-4.330438570962047
0.05543	-4.329438912383389
0.05544	-4.328439542462743
0.05545	-4.327440461057293
0.05546	-4.3264416680249065
0.05547	-4.32544316322511
0.05548	-4.324444946516324
0.055490000000000005	-4.323447017757034
0.0555	-4.322449376803348
0.055510000000000004	-4.321452023505754
0.05552	-4.320454957726925
0.05553	-4.319458179332217
0.05554	-4.318461688180513
0.05555	-4.317465484130793
0.05556	-4.316469567042123
0.05557	-4.315473936773783
0.055580000000000004	-4.314478593184967
0.05559	-4.313483536095031
0.055600000000000004	-4.3124887653844794
0.05561	-4.311494280931851
0.05562	-4.3105000825966595
0.05563	-4.309506170238617
0.05564	-4.308512543713963
0.055650000000000005	-4.3075192028846745
0.05566	-4.306526147612189
0.055670000000000004	-4.305533377756561
0.05568	-4.304540893177967
0.05569	-4.303548693736633
0.0557	-4.30255677929301
0.05571	-4.301565149652629
0.05572	-4.300573804653899
0.05573	-4.299582744234601
0.055740000000000005	-4.298591968255613
0.05575	-4.297601476577785
0.055760000000000004	-4.296611269062073
0.05577	-4.295621345569553
0.05578	-4.294631705961439
0.05579	-4.29364235009896
0.0558	-4.292653277818727
0.05581	-4.2916644889860045
0.05582	-4.290675983483256
0.055830000000000005	-4.2896877611721305
0.05584	-4.288699821914308
0.055850000000000004	-4.2877121655715875
0.05586	-4.286724792005858
0.05587	-4.285737701079123
0.05588	-4.284750892653424
0.05589	-4.283764366590878
0.0559	-4.282778122753827
0.05591	-4.28179216100451
0.055920000000000004	-4.280806481205265
0.05593	-4.279821083218575
0.055940000000000004	-4.278835966906989
0.05595	-4.277851132133149
0.05596	-4.276866578659652
0.05597	-4.275882306408003
0.05598	-4.274898315283014
0.055990000000000005	-4.27391460514782
0.056	-4.272931175865636
0.056010000000000004	-4.271948027299905
0.05602	-4.270965159313892
0.05603	-4.269982571771034
0.05604	-4.269000264534874
0.05605	-4.268018237469045
0.05606	-4.267036490421438
0.05607	-4.266055023163101
0.056080000000000005	-4.265073835654432
0.05609	-4.264092927771919
0.056100000000000004	-4.263112299379687
0.05611	-4.262131950341992
0.05612	-4.261151880523171
0.05613	-4.260172089713652
0.05614	-4.2591925778413415
0.05615	-4.258213344781659
0.05616	-4.257234390399347
0.056170000000000005	-4.256255714559229
0.05618	-4.255277317126176
0.056190000000000004	-4.254299197965185
0.0562	-4.253321356941296
0.05621	-4.25234379391965
0.05622	-4.251366508765475
0.05623	-4.250389501344172
0.05624	-4.249412771521095
0.05625	-4.248436319161707
0.056260000000000004	-4.247460144131411
0.05627	-4.246484246292871
0.056280000000000004	-4.245508625514857
0.05629	-4.2445332816631645
0.0563	-4.243558214603668
0.05631	-4.242583424202325
0.05632	-4.2416089103254
0.056330000000000005	-4.2406346728388575
0.05634	-4.239660711608822
0.056350000000000004	-4.238687026501571
0.05636	-4.237713617383467
0.05637	-4.236740484120951
0.05638	-4.2357676265806585
0.05639	-4.2347950446291165
0.0564	-4.23382273812791
0.05641	-4.232850706947567
0.056420000000000005	-4.2318789509562365
0.05643	-4.230907469914094
0.056440000000000004	-4.229936263776804
0.05645	-4.228965332430041
0.05646	-4.227994675737799
0.05647	-4.227024293531009
0.05648	-4.226054185717059
0.05649	-4.2250843521635595
0.0565	-4.224114792720308
0.056510000000000005	-4.223145507234671
0.05652	-4.22217649561297
0.056530000000000004	-4.221207757723121
0.05654	-4.2202392934331705
0.05655	-4.219271102611258
0.05656	-4.218303185125674
0.05657	-4.217335540844685
0.05658	-4.216368169633274
0.05659	-4.215401071360107
0.056600000000000004	-4.214434245896837
0.05661	-4.213467693112063
0.056620000000000004	-4.212501412874448
0.05663	-4.211535405052843
0.05664	-4.210569669470631
0.05665	-4.209604205985972
0.05666	-4.208639014524361
0.056670000000000005	-4.207674094955083
0.05668	-4.206709447147572
0.056690000000000004	-4.2057450709709805
0.0567	-4.2047809662947255
0.05671	-4.203817132988322
0.05672	-4.202853570910952
0.05673	-4.201890279940542
0.05674	-4.200927259949031
0.05675	-4.199964510803908
0.056760000000000005	-4.199002032375138
0.05677	-4.198039824535003
0.056780000000000004	-4.1970778871533865
0.05679	-4.196116220098721
0.0568	-4.195154823243135
0.05681	-4.194193696456933
0.05682	-4.193232839610493
0.05683	-4.1922722525538525
0.05684	-4.1913119350894235
0.056850000000000005	-4.190351887176664
0.05686	-4.189392108686381
0.056870000000000004	-4.188432599489442
0.05688	-4.187473359456808
0.05689	-4.186514388459582
0.0569	-4.185555686368941
0.05691	-4.184597253055962
0.05692	-4.183639088391882
0.05693	-4.18268119224804
0.056940000000000004	-4.181723564495918
0.05695	-4.180766205007048
0.056960000000000004	-4.179809113600571
0.05697	-4.1788522901365095
0.05698	-4.177895734550922
0.05699	-4.17693944671559
0.057	-4.17598342650248
0.057010000000000005	-4.175027673783646
0.05702	-4.1740721884312
0.057030000000000004	-4.173116970317411
0.05704	-4.1721620193127436
0.057050000000000003	-4.1712073352882815
0.05706	-4.170252918119461
0.05707	-4.169298767678798
0.05708	-4.168344883838847
0.05709	-4.16739126647229
0.057100000000000005	-4.166437915451851
0.05711	-4.165484830650315
0.057120000000000004	-4.164532011940558
0.05713	-4.163579459176024
0.05714	-4.162627172206113
0.05715	-4.161675150850093
0.05716	-4.160723395078708
0.05717	-4.15977190474395
0.05718	-4.158820679740749
0.057190000000000005	-4.157869719942829
0.0572	-4.1569190252238615
0.057210000000000004	-4.15596859545331
0.05722	-4.155018430507667
0.05723	-4.154068530262585
0.05724	-4.153118894591965
0.05725	-4.152169523369906
0.05726	-4.151220416470634
0.05727	-4.1502715737682685
0.057280000000000005	-4.149322995137159
0.05729	-4.148374680451665
0.057300000000000004	-4.1474266295861355
0.05731	-4.146478842415074
0.05732	-4.145531318800853
0.05733	-4.144584058547955
0.05734	-4.143637061613828
0.057350000000000005	-4.142690327873375
0.05736	-4.141743857201597
0.057370000000000004	-4.1407976494735745
0.05738	-4.139851704564466
0.057390000000000004	-4.1389060223495955
0.0574	-4.137960602704146
0.05741	-4.137015445503485
0.05742	-4.136070550571863
0.05743	-4.135125917833423
0.057440000000000005	-4.134181547166461
0.05745	-4.133237438446679
0.057460000000000004	-4.132293591549855
0.05747	-4.131350006351838
0.05748	-4.13040668272855
0.05749	-4.129463620555989
0.0575	-4.128520819710226
0.05751	-4.127578280067424
0.05752	-4.126636001503816
0.057530000000000005	-4.125693983895687
0.05754	-4.1247522271193695
0.057550000000000004	-4.123810731051346
0.05756	-4.122869495568187
0.05757	-4.121928520546563
0.05758	-4.1209878058630025
0.05759	-4.120047351394151
0.0576	-4.11910715697455
0.05761	-4.118167222461748
0.057620000000000005	-4.117227547794583
0.05763	-4.116288132850207
0.057640000000000004	-4.115348977505766
0.05765	-4.114410081638528
0.05766	-4.113471445125834
0.05767	-4.112533067845121
0.05768	-4.111594949673076
0.057690000000000005	-4.110657090482741
0.0577	-4.10971949015703
0.057710000000000004	-4.108782148573638
0.05772	-4.107845065610345
0.057730000000000004	-4.106908241144994
0.05774	-4.10597167505556
0.05775	-4.105035367220033
0.05776	-4.104099317516416
0.05777	-4.103163525822847
0.057780000000000005	-4.102227992017523
0.05779	-4.101292715966771
0.057800000000000004	-4.100357697466583
0.05781	-4.0994229364800105
0.05782	-4.098488432895631
0.05783	-4.097554186592127
0.05784	-4.096620197448253
0.05785	-4.095686465342835
0.05786	-4.094752990108256
0.057870000000000005	-4.093819771603455
0.05788	-4.092886809774611
0.057890000000000004	-4.091954104500852
0.0579	-4.091021655661365
0.05791	-4.0900894631355325
0.05792	-4.089157526799664
0.05793	-4.088225846527521
0.05794	-4.087294422207654
0.05795	-4.086363253719676
0.057960000000000005	-4.085432340943327
0.05797	-4.084501683736029
0.057980000000000004	-4.083571281988537
0.05799	-4.082641135592099
0.058	-4.081711244425415
0.05801	-4.0807816083083726
0.05802	-4.0798522271550866
0.058030000000000005	-4.078923100874054
0.05804	-4.077994229345713
0.058050000000000004	-4.077065612450561
0.05806	-4.07613725006923
0.058070000000000004	-4.075209142082324
0.05808	-4.074281288370534
0.05809	-4.073353688813096
0.0581	-4.072426343287889
0.05811	-4.071499251680362
0.058120000000000005	-4.070572413869679
0.05813	-4.069645829738539
0.058140000000000004	-4.068719499166782
0.05815	-4.067793422036788
0.05816	-4.066867598230113
0.05817	-4.065942027628166
0.05818	-4.065016710112335
0.05819	-4.064091645564174
0.0582	-4.063166833865134
0.058210000000000005	-4.062242274896855
0.05822	-4.061317968541079
0.058230000000000004	-4.06039391467943
0.05824	-4.059470113193727
0.05825	-4.058546563965869
0.05826	-4.057623266877801
0.05827	-4.056700221804035
0.05828	-4.055777428621003
0.05829	-4.054854887224073
0.058300000000000005	-4.053932597495489
0.05831	-4.053010559317563
0.058320000000000004	-4.052088772572674
0.05833	-4.0511672371133205
0.05834	-4.050245952830396
0.05835	-4.049324919628177
0.05836	-4.048404137389403
0.058370000000000005	-4.0474836059419514
0.05838	-4.046563325179336
0.058390000000000004	-4.045643295028713
0.0584	-4.044723515373214
0.058410000000000004	-4.043803986096087
0.05842	-4.042884707080535
0.05843	-4.041965678209822
0.05844	-4.041046899366265
0.05845	-4.040128370430841
0.058460000000000005	-4.0392100912905455
0.05847	-4.038292061796411
0.058480000000000004	-4.037374281860291
0.05849	-4.036456751370212
0.0585	-4.035539470210068
0.05851	-4.0346224382637
0.05852	-4.033705655414942
0.05853	-4.03278912154779
0.05854	-4.031872836546316
0.058550000000000005	-4.0309568002947564
0.05856	-4.030041012677186
0.058570000000000004	-4.02912547357786
0.05858	-4.028210182822937
0.05859	-4.027295140305556
0.0586	-4.026380345959981
0.05861	-4.025465799670858
0.05862	-4.024551501322907
0.05863	-4.023637450746465
0.058640000000000005	-4.022723647861404
0.05865	-4.021810092572283
0.058660000000000004	-4.020896784764153
0.05867	-4.019983724322131
0.05868	-4.019070911131411
0.05869	-4.018158345066174
0.0587	-4.017246025948488
0.058710000000000005	-4.016333953738309
0.05872	-4.015422128321198
0.058730000000000004	-4.014510549582775
0.05874	-4.013599217408727
0.058750000000000004	-4.0126881316848095
0.05876	-4.011777292296844
0.05877	-4.01086669912713
0.05878	-4.0099563520644415
0.05879	-4.009046250995572
0.058800000000000005	-4.008136395804068
0.05881	-4.00722678637829
0.058820000000000004	-4.006317422604861
0.05883	-4.005408304369994
0.05884	-4.004499431560024
0.05885	-4.003590804061323
0.05886	-4.002682421760364
0.05887	-4.001774284543697
0.05888	-4.000866392298042
0.058890000000000005	-3.9999587449099367
0.0589	-3.999051342266112
0.058910000000000004	-3.998144184251494
0.05892	-3.99723727075096
0.05893	-3.9963306016553015
0.05894	-3.9954241768515137
0.05895	-3.9945179962266555
0.05896	-3.993612059667854
0.05897	-3.992706367055273
0.058980000000000005	-3.9918009182518137
0.05899	-3.9908957131762337
0.059000000000000004	-3.989990751715936
0.05901	-3.989086033758394
0.05902	-3.988181559191143
0.05903	-3.987277327901783
0.05904	-3.9863733397779777
0.059050000000000005	-3.9854695947074585
0.05906	-3.984566092578019
0.059070000000000004	-3.9836628332776143
0.05908	-3.982759816694086
0.059090000000000004	-3.9818570427154474
0.0591	-3.9809545112297156
0.05911	-3.9800522221249985
0.05912	-3.9791501752895146
0.05913	-3.9782483706021026
0.059140000000000005	-3.9773468078671583
0.05915	-3.976445487028229
0.059160000000000004	-3.9755444080123508
0.05917	-3.9746435707082273
0.05918	-3.9737429750045017
0.05919	-3.972842620789946
0.0592	-3.9719425079534365
0.05921	-3.9710426363839755
0.05922	-3.9701430059704563
0.059230000000000005	-3.969243616601836
0.05924	-3.968344468156726
0.059250000000000004	-3.9674455604958614
0.05926	-3.966546893547457
0.05927	-3.965648467200837
0.05928	-3.9647502813453803
0.05929	-3.9638523358705275
0.0593	-3.9629546306068035
0.05931	-3.9620571654593295
0.059320000000000005	-3.9611599403615263
0.05933	-3.9602629552032105
0.059340000000000004	-3.959366209873938
0.05935	-3.9584697042624417
0.05936	-3.9575734382602605
0.05937	-3.956677411757599
0.05938	-3.9557816245910598
0.059390000000000005	-3.9548860766567326
0.0594	-3.953990767892691
0.059410000000000004	-3.9530956981893652
0.05942	-3.9522008674372486
0.059430000000000004	-3.9513062755269006
0.05944	-3.9504119223490575
0.05945	-3.949517807792557
0.05946	-3.94862393172959
0.05947	-3.947730294020565
0.059480000000000005	-3.946836894607174
0.05949	-3.945943733380407
0.059500000000000004	-3.9450508102313075
0.05951	-3.944158125050995
0.05952	-3.9432656777307047
0.05953	-3.9423734681616276
0.05954	-3.9414814962351463
0.05955	-3.940589761842511
0.05956	-3.9396982648751266
0.059570000000000005	-3.9388070052244735
0.05958	-3.937915982782093
0.059590000000000004	-3.937025197439588
0.0596	-3.936134649087469
0.05961	-3.9352443376139306
0.05962	-3.934354262915489
0.05963	-3.9334644248839723
0.05964	-3.932574823411276
0.05965	-3.9316854583893703
0.059660000000000005	-3.9307963297099477
0.05967	-3.9299074372650793
0.059680000000000004	-3.929018780947331
0.05969	-3.9281303606488844
0.0597	-3.927242176262008
0.05971	-3.926354227679043
0.05972	-3.9254665147923906
0.059730000000000005	-3.9245790374945115
0.05974	-3.923691795677928
0.059750000000000004	-3.9228047892353457
0.05976	-3.921918018059302
0.059770000000000004	-3.921031482042486
0.05978	-3.9201451810776664
0.05979	-3.9192591150576677
0.0598	-3.9183732838753795
0.05981	-3.917487687397324
0.059820000000000005	-3.9166023255362203
0.05983	-3.9157171981920293
0.059840000000000004	-3.914832305256764
0.05985	-3.913947646621474
0.059860000000000003	-3.913063222182772
0.05987	-3.912179031834144
0.05988	-3.9112950754689852
0.05989	-3.9104113529806703
0.0599	-3.9095278642627376
0.059910000000000005	-3.9086446091504774
0.05992	-3.907761587564109
0.059930000000000004	-3.906878799429378
0.05994	-3.9059962446401566
0.05995	-3.905113923090373
0.05996	-3.904231834674032
0.05997	-3.9033499792853084
0.05998	-3.9024683567996417
0.05999	-3.9015869671171366
0.060000000000000005	-3.900705810144696
0.06001	-3.8998248857766127
0.060020000000000004	-3.8989441938563947
0.06003	-3.8980637342826547
0.06004	-3.897183506996916
0.06005	-3.8963035118938234
0.06006	-3.8954237488681667
0.060070000000000005	-3.894544217761999
0.06008	-3.893664918498421
0.060090000000000005	-3.892785850996986
0.0601	-3.8919070151527526
0.060110000000000004	-3.8910284108608293
0.06012	-3.890150038016379
0.06013	-3.8892718965146287
0.06014	-3.888393986250865
0.06015	-3.887516307120433
0.060160000000000005	-3.8866388589785625
0.06017	-3.8857616417538203
0.060180000000000004	-3.88488465534893
0.06019	-3.8840078996594887
0.060200000000000004	-3.883131374581266
0.06021	-3.882255080009917
0.06022	-3.8813790158412047
0.06023	-3.8805031819710405
0.06024	-3.8796275782952985
0.060250000000000005	-3.8787522047085607
0.06026	-3.8778770611039417
0.060270000000000004	-3.877002147381878
0.06028	-3.8761274634384137
0.06029	-3.8752530091697763
0.0603	-3.8743787844180027
0.06031	-3.8735047891202483
0.06032	-3.87263102318642
0.06033	-3.871757486507587
0.060340000000000005	-3.8708841789799644
0.06035	-3.8700111005059203
0.060360000000000004	-3.86913825098212
0.06037	-3.8682656303053804
0.06038	-3.867393238372502
0.06039	-3.866521075080217
0.0604	-3.8656491403254174
0.060410000000000005	-3.864777434005059
0.06042	-3.8639059560161617
0.060430000000000005	-3.8630347062557875
0.06044	-3.8621636846210636
0.060450000000000004	-3.8612928910091746
0.06046	-3.8604223253173924
0.06047	-3.859551987443013
0.06048	-3.858681877258636
0.06049	-3.8578119946605556
0.060500000000000005	-3.85694233957225
0.06051	-3.8560729118913053
0.060520000000000004	-3.855203711515357
0.06053	-3.8543347383421955
0.060540000000000004	-3.8534659922695096
0.06055	-3.8525974731950967
0.06056	-3.851729181016861
0.06057	-3.8508611156327563
0.06058	-3.84999327694069
0.060590000000000005	-3.8491256648387364
0.0606	-3.848258279224918
0.060610000000000004	-3.847391119996169
0.06062	-3.8465241870476463
0.06063	-3.845657480281917
0.06064	-3.8447909995973033
0.06065	-3.8439247448921834
0.06066	-3.8430587160649945
0.06067	-3.842192913014232
0.060680000000000005	-3.8413273355867292
0.06069	-3.8404619836980904
0.060700000000000004	-3.839596857280807
0.06071	-3.83873195623484
0.06072	-3.837867280459066
0.06073	-3.8370028298523975
0.06074	-3.8361386042783345
0.060750000000000005	-3.8352746036139433
0.06076	-3.8344108277572557
0.060770000000000005	-3.833547276651897
0.06078	-3.832683950207983
0.060790000000000004	-3.831820848326672
0.0608	-3.8309579709096853
0.06081	-3.830095317856589
0.06082	-3.8292328890670104
0.06083	-3.828370684440633
0.060840000000000005	-3.827508703877194
0.06085	-3.8266469472765183
0.060860000000000004	-3.825785414538524
0.06087	-3.8249241055631056
0.060880000000000004	-3.8240630202501356
0.06089	-3.82320215849963
0.0609	-3.822341520211625
0.06091	-3.8214811052862454
0.06092	-3.8206209136236677
0.060930000000000005	-3.8197609451241217
0.06094	-3.8189011996879634
0.060950000000000004	-3.8180416772155046
0.06096	-3.8171823776071085
0.06097	-3.8163233007632256
0.06098	-3.815464446580505
0.06099	-3.8146058149373094
0.061	-3.813747405760473
0.06101	-3.81288921895058
0.061020000000000005	-3.812031254408374
0.06103	-3.811173512034657
0.061040000000000004	-3.810315991730283
0.06105	-3.809458693396163
0.06106	-3.8086016169332613
0.06107	-3.8077447622201364
0.06108	-3.8068881291574934
0.061090000000000005	-3.8060317176693994
0.0611	-3.8051755276570693
0.061110000000000005	-3.8043195590196635
0.06112	-3.803463811657036
0.061130000000000004	-3.802608285455189
0.06114	-3.801752980288879
0.06115	-3.800897896097931
0.06116	-3.8000430327689894
0.06117	-3.7991883902263073
0.061180000000000005	-3.7983339683715713
0.06119	-3.797479767106651
0.061200000000000004	-3.796625786333374
0.06121	-3.7957720259536245
0.061220000000000004	-3.7949184858693443
0.06123	-3.794065165982552
0.06124	-3.7932120661933117
0.06125	-3.7923591864034907
0.06126	-3.7915065265175434
0.061270000000000005	-3.7906540864377067
0.06128	-3.7898018660662727
0.061290000000000004	-3.7889498653055975
0.0613	-3.7880980840581753
0.06131	-3.7872465222264986
0.06132	-3.78639517971239
0.06133	-3.785544056416611
0.06134	-3.784693152244117
0.06135	-3.7838424670975632
0.061360000000000005	-3.7829920008796725
0.06137	-3.782141753493219
0.061380000000000004	-3.7812917248410303
0.06139	-3.7804419148259885
0.0614	-3.779592323351029
0.06141	-3.778742950319142
0.06142	-3.777893795633369
0.061430000000000005	-3.7770448591968226
0.06144	-3.7761961409126616
0.061450000000000005	-3.7753476405854607
0.06146	-3.77449935814972
0.061470000000000004	-3.773651293502341
0.06148	-3.772803446621403
0.06149	-3.771955817410593
0.0615	-3.7711084057736497
0.06151	-3.770261211614362
0.061520000000000005	-3.769414234836653
0.06153	-3.768567475341395
0.061540000000000004	-3.767720933022387
0.06155	-3.766874607796751
0.061560000000000004	-3.766028499568546
0.06157	-3.7651826082410755
0.06158	-3.7643369337184627
0.06159	-3.763491475888238
0.0616	-3.7626462346714376
0.061610000000000005	-3.7618012099731892
0.06162	-3.7609564016979826
0.061630000000000004	-3.760111809750167
0.06164	-3.7592674340342094
0.06165	-3.758423274454725
0.06166	-3.7575793309162746
0.06167	-3.7567356033234875
0.06168	-3.755892091581029
0.06169	-3.755048795593644
0.061700000000000005	-3.754205715266129
0.06171	-3.753362850503337
0.061720000000000004	-3.7525202012101952
0.06173	-3.7516777672917017
0.06174	-3.750835548652797
0.06175	-3.74999354519854
0.06176	-3.749151756834081
0.061770000000000005	-3.748310183464594
0.06178	-3.747468824995244
0.061790000000000005	-3.746627681331294
0.0618	-3.745786752378064
0.061810000000000004	-3.744946038040923
0.06182	-3.744105538225291
0.06183	-3.7432652528132992
0.06184	-3.7424251817287018
0.06185	-3.7415853248823767
0.061860000000000005	-3.7407456821799645
0.06187	-3.739906253527139
0.061880000000000004	-3.739067038829666
0.06189	-3.738228037993366
0.061900000000000004	-3.7373892509241102
0.06191	-3.736550677527841
0.06192	-3.73571231771056
0.06193	-3.734874171378323
0.06194	-3.7340362384371684
0.061950000000000005	-3.733198518793189
0.06196	-3.732361012352561
0.061970000000000004	-3.7315237189742634
0.06198	-3.7306866385905457
0.06199	-3.7298497710719496
0.062	-3.729013116374087
0.06201	-3.7281766744117557
0.06202	-3.7273404450914915
0.06203	-3.726504428319919
0.062040000000000005	-3.725668624002512
0.06205	-3.7248330320467016
0.062060000000000004	-3.7239976523598286
0.06207	-3.723162484848741
0.06208	-3.72232752942028
0.06209	-3.72149278598139
0.0621	-3.720658254438463
0.062110000000000005	-3.7198239346979585
0.06212	-3.7189898266681762
0.062130000000000005	-3.7181559302562524
0.06214	-3.717322245319674
0.062150000000000004	-3.716488771798833
0.06216	-3.7156555096178403
0.06217	-3.714822458684141
0.06218	-3.7139896189052606
0.06219	-3.7131569901157238
0.062200000000000005	-3.712324572284752
0.06221	-3.7114923653315883
0.062220000000000004	-3.71066036913658
0.06223	-3.709828583584017
0.062240000000000004	-3.7089970086330104
0.06225	-3.7081656441915767
0.06226	-3.707334490167703
0.06227	-3.706503546469495
0.06228	-3.705672813005109
0.062290000000000005	-3.704842289682744
0.0623	-3.7040119764107096
0.062310000000000004	-3.703181873095153
0.06232	-3.7023519796433515
0.06233	-3.7015222959668783
0.06234	-3.700692821974186
0.06235	-3.6998635575737744
0.06236	-3.699034502674303
0.06237	-3.6982056571843254
0.062380000000000005	-3.697377021012421
0.06239	-3.6965485940672864
0.062400000000000004	-3.6957203762576665
0.06241	-3.6948923674923573
0.06242	-3.694064567680201
0.06243	-3.69323697673009
0.06244	-3.6924095945509685
0.062450000000000006	-3.691582421051826
0.06246	-3.6907554561417104
0.062470000000000005	-3.68992869972971
0.06248	-3.6891021517249576
0.062490000000000004	-3.6882758120366423
0.0625	-3.6874496805662806
0.06251000000000001	-3.6866237572115517
0.06252	-3.685798041901259
0.06253	-3.6849725345447726
0.06254000000000001	-3.684147235051557
0.06255000000000001	-3.683322143331167
0.06256	-3.682497259293238
0.06257	-3.681672582847308
0.06258000000000001	-3.680848113903035
0.06259	-3.680023852370107
0.0626	-3.679199798158277
0.06261	-3.6783759511773875
0.06262000000000001	-3.6775523113330784
0.06263	-3.6767288785381576
0.06264	-3.6759056527002607
0.06265000000000001	-3.6750826337324836
0.06266000000000001	-3.674259821545455
0.06267	-3.673437216049271
0.06268	-3.6726148171540562
0.06269000000000001	-3.6717926247583135
0.0627	-3.6709706387780656
0.06271	-3.670148859129554
0.06272000000000001	-3.6693272857231665
0.06273000000000001	-3.668505918467239
0.06274	-3.667684757265904
0.06275	-3.666863802037986
0.06276000000000001	-3.666043052694032
0.06277	-3.6652225091446415
0.06278	-3.66440217130046
0.06279000000000001	-3.663582039069975
0.06280000000000001	-3.662762112351412
0.06281	-3.6619423910238997
0.06282	-3.661122875039889
0.06283000000000001	-3.660303564277974
0.06284000000000001	-3.65948445866026
0.06285	-3.658665558124208
0.06286	-3.657846862580941
0.06287000000000001	-3.6570283719417556
0.06288	-3.656210086117811
0.06289	-3.65539200502041
0.06290000000000001	-3.6545741285262876
0.06291000000000001	-3.653756456534698
0.06292	-3.6529389889633523
0.06293	-3.6521217257646366
0.06294000000000001	-3.6513046668502094
0.06295	-3.650487812131786
0.06296	-3.6496711615211734
0.06297000000000001	-3.6488547149301565
0.06298000000000001	-3.6480384722705863
0.06299	-3.647222433433259
0.063	-3.6464065982698037
0.06301000000000001	-3.645590966773837
0.06302	-3.644775538857492
0.06303	-3.643960314432947
0.06304	-3.6431452934124544
0.06305000000000001	-3.6423304757082535
0.06306	-3.641515861232664
0.06307	-3.640701449898186
0.06308000000000001	-3.639887241617109
0.06309000000000001	-3.6390732363018734
0.0631	-3.638259433864984
0.06311	-3.637445834218988
0.06312000000000001	-3.6366324372764844
0.06313	-3.6358192429501184
0.06314	-3.6350062511525754
0.06315000000000001	-3.63419346179659
0.06316000000000001	-3.6333808747949683
0.06317	-3.6325684900605744
0.06318	-3.6317563074895105
0.06319000000000001	-3.630944327002549
0.0632	-3.630132548521655
0.06321	-3.6293209719598445
0.06322000000000001	-3.6285095972302077
0.06323000000000001	-3.6276984242458834
0.06324	-3.626887452920057
0.06325	-3.6260766831659597
0.06326000000000001	-3.625266114896921
0.06327	-3.624455748026248
0.06328	-3.623645582467285
0.06329	-3.622835618133441
0.06330000000000001	-3.622025854938173
0.06331	-3.6212162927949905
0.06332	-3.620406931617444
0.06333000000000001	-3.6195977713191363
0.06334000000000001	-3.618788811813713
0.06335	-3.617980053014863
0.06336	-3.617171494836327
0.06337000000000001	-3.616363137191886
0.06338	-3.615554979994996
0.06339	-3.6147470231586403
0.06340000000000001	-3.613939266598044
0.06341000000000001	-3.613131710227149
0.06342	-3.612324353959997
0.06343	-3.6115171977092704
0.06344000000000001	-3.6107102413900893
0.06345	-3.6099034849169684
0.06346	-3.609096928204092
0.06347000000000001	-3.608290571165675
0.06348000000000001	-3.6074844137160067
0.06349	-3.6066784557695426
0.0635	-3.605872697240645
0.06351000000000001	-3.6050671380436774
0.06352000000000001	-3.6042617780729502
0.06353	-3.6034566172230176
0.06354	-3.602651655448712
0.06355000000000001	-3.6018468926647125
0.06356	-3.6010423287858027
0.06357	-3.6002379637267214
0.06358000000000001	-3.5994337974022588
0.06359000000000001	-3.598629829727275
0.0636	-3.5978260606166783
0.06361	-3.597022489985418
0.06362000000000001	-3.596219117748491
0.06363	-3.5954159438165765
0.06364	-3.594612967999586
0.06365000000000001	-3.5938101903029356
0.06366000000000001	-3.593007610661516
0.06367	-3.5922052289906774
0.06368	-3.5914030452058223
0.06369000000000001	-3.590601059222393
0.0637	-3.589799270955882
0.06371	-3.588997680321824
0.06372	-3.588196287235799
0.06373000000000001	-3.5873950916134425
0.06374	-3.586594093370416
0.06375	-3.585793292422432
0.06376000000000001	-3.5849926886852486
0.06377000000000001	-3.584192282009638
0.06378	-3.5833920723701937
0.06379	-3.5825920596814487
0.06380000000000001	-3.581792243858358
0.06381	-3.580992624804834
0.06382	-3.580193202439388
0.06383000000000001	-3.579393976697015
0.06384000000000001	-3.578594947493861
0.06385	-3.577796114743568
0.06386	-3.57699747834228
0.06387000000000001	-3.576199038227521
0.06388	-3.5754007943174084
0.06389	-3.5746027465284125
0.06390000000000001	-3.573804894777046
0.06391000000000001	-3.5730072389798706
0.06392	-3.572209779053489
0.06393	-3.5714125149121614
0.06394000000000001	-3.5706154464674387
0.06395	-3.5698185736436114
0.06396	-3.5690218963574525
0.06397	-3.5682254145257755
0.06398000000000001	-3.567429128065449
0.06399	-3.5666330368919774
0.064	-3.565837140898664
0.06401000000000001	-3.5650414400232315
0.06402000000000001	-3.564245934186404
0.06403	-3.5634506233041283
0.06404	-3.5626555072933557
0.06405000000000001	-3.5618605860733554
0.06406	-3.561065859561365
0.06407	-3.5602713276746685
0.06408000000000001	-3.559476990330611
0.06409000000000001	-3.558682847446412
0.0641	-3.557888898934714
0.06411	-3.5570951447179064
0.06412000000000001	-3.5563015847114645
0.06413	-3.555508218831746
0.06414	-3.5547150469995357
0.06415000000000001	-3.5539220691324425
0.06416000000000001	-3.55312928514824
0.06417	-3.5523366949645934
0.06418	-3.5515442984991914
0.06419000000000001	-3.5507520956698335
0.06420000000000001	-3.5499600863943677
0.06421	-3.5491682705905956
0.06422	-3.548376648119293
0.06423000000000001	-3.5475852189558506
0.06424	-3.546793983018386
0.06425	-3.5460029402249877
0.06426000000000001	-3.545212090493833
0.06427000000000001	-3.5444214337431323
0.06428	-3.5436309698911437
0.06429	-3.5428406988561703
0.06430000000000001	-3.5420506205565543
0.06431	-3.5412607349106846
0.06432	-3.540471041836993
0.06433000000000001	-3.5396815412539486
0.06434000000000001	-3.53889223308007
0.06435	-3.538103117233916
0.06436	-3.537314193593421
0.06437000000000001	-3.5365254620854287
0.06438	-3.535736922661341
0.06439	-3.534948575239962
0.0644	-3.534160419740143
0.06441000000000001	-3.533372456080819
0.06442	-3.5325846841809296
0.06443	-3.5317971039594993
0.06444000000000001	-3.5310097153354674
0.06445000000000001	-3.530222518227903
0.06446	-3.529435512555974
0.06447	-3.5286486982342344
0.06448000000000001	-3.5278620751367478
0.06449	-3.5270756432326524
0.0645	-3.526289402441187
0.06451000000000001	-3.525503352681669
0.06452000000000001	-3.524717493873505
0.06453	-3.523931825933367
0.06454	-3.5231463487200094
0.06455000000000001	-3.522361062191162
0.06456	-3.521575966292022
0.06457	-3.5207910609423014
0.06458000000000001	-3.5200063460617534
0.06459000000000001	-3.5192218215701767
0.0646	-3.5184374873874393
0.06461	-3.517653343433425
0.06462000000000001	-3.5168693896280203
0.06463	-3.516085625891192
0.06464	-3.5153020521429506
0.06465	-3.5145186683033542
0.06466000000000001	-3.513735474292516
0.06467	-3.5129524700305392
0.06468	-3.5121696554375728
0.06469000000000001	-3.511387030433832
0.06470000000000001	-3.510604594939572
0.06471	-3.509822348875083
0.06472	-3.509040292151055
0.06473000000000001	-3.508258424667444
0.06474	-3.507476746374796
0.06475	-3.506695257192859
0.06476000000000001	-3.505913957042093
0.06477000000000001	-3.505132845843909
0.06478	-3.504351923518909
0.06479	-3.5035711899877415
0.06480000000000001	-3.5027906451673125
0.06481	-3.502010288981969
0.06482	-3.5012301213527213
0.06483000000000001	-3.5004501422003655
0.06484000000000001	-3.499670351445791
0.06485	-3.4988907490098424
0.06486	-3.498111334813454
0.06487000000000001	-3.497332108777616
0.06488000000000001	-3.496553070823333
0.06489	-3.4957742208657057
0.0649	-3.4949955588209916
0.06491000000000001	-3.4942170845885796
0.06492	-3.493438798100032
0.06493	-3.4926606992990017
0.06494000000000001	-3.491882788106831
0.06495000000000001	-3.491105064444907
0.06496	-3.4903275282346837
0.06497	-3.489550179397596
0.06498000000000001	-3.4887730178551553
0.06499	-3.4879960435289594
0.065	-3.4872192563184465
0.06501000000000001	-3.486442656162476
0.06502000000000001	-3.4856662429876333
0.06503	-3.484890016715643
0.06504	-3.4841139772682683
0.06505000000000001	-3.483338124567402
0.06506	-3.482562458534866
0.06507	-3.4817869790925045
0.06508	-3.481011686162237
0.06509000000000001	-3.480236579596616
0.0651	-3.47946165938672
0.06511	-3.478686925455174
0.06512000000000001	-3.4779123777241443
0.06513000000000001	-3.4771380161118435
0.06514	-3.4763638405390003
0.06515	-3.4755898509334844
0.06516000000000001	-3.4748160472176
0.06517	-3.474042429313681
0.06518	-3.4732689971441366
0.06519000000000001	-3.4724957506314524
0.06520000000000001	-3.471722689698124
0.06521	-3.47094981402371
0.06522	-3.470177123987725
0.06523000000000001	-3.469404619299304
0.06524	-3.4686322998811994
0.06525	-3.4678601656561003
0.06526000000000001	-3.46708821654671
0.06527000000000001	-3.466316452475822
0.06528	-3.4655448733662717
0.06529	-3.464773479140932
0.06530000000000001	-3.464002269722715
0.06531	-3.4632312450345752
0.06532	-3.462460404999504
0.06533	-3.4616897495405343
0.06534000000000001	-3.460919278580736
0.06535	-3.460148992043225
0.06536	-3.459378889846498
0.06537000000000001	-3.458608971826205
0.06538000000000001	-3.4578392379963794
0.06539	-3.4570696882738363
0.0654	-3.4563003225886124
0.06541000000000001	-3.4555311408462246
0.06542	-3.4547621429898148
0.06543	-3.4539933289428655
0.06544000000000001	-3.4532246986288313
0.06545000000000001	-3.452456251971325
0.06546	-3.451687988893991
0.06547	-3.4509199093205165
0.06548000000000001	-3.450152013174697
0.06549	-3.4493843003802285
0.0655	-3.4486167708609505
0.06551000000000001	-3.447849424540689
0.06552000000000001	-3.4470822613433056
0.06553	-3.446315281192722
0.06554	-3.4455484840128956
0.06555000000000001	-3.4447818697278265
0.06556000000000001	-3.444015438219984
0.06557	-3.4432491894542947
0.06558	-3.442483123355772
0.06559000000000001	-3.441717239848625
0.0656	-3.440951538857103
0.06561	-3.4401860203055055
0.06562000000000001	-3.4394206841182404
0.06563000000000001	-3.438655530219577
0.06564	-3.437890558533916
0.06565	-3.437125768985698
0.06566000000000001	-3.4363611614994047
0.06567	-3.4355967359251585
0.06568	-3.4348324922461284
0.06569000000000001	-3.434068430403027
0.06570000000000001	-3.4333045503205946
0.06571	-3.432540851923624
0.06572	-3.431777335136962
0.06573000000000001	-3.4310139998855056
0.06574	-3.430250846094107
0.06575	-3.4294878736877346
0.06576	-3.428725082591328
0.06577000000000001	-3.4279624727298343
0.06578	-3.4272000440283032
0.06579	-3.4264377964118213
0.06580000000000001	-3.425675729805552
0.06581000000000001	-3.424913844134604
0.06582	-3.4241521393241756
0.06583	-3.423390615299498
0.06584000000000001	-3.4226292719858447
0.06585	-3.4218681093085306
0.06586	-3.421107127192898
0.06587000000000001	-3.4203463255643394
0.06588000000000001	-3.4195857043482767
0.06589	-3.4188252634701737
0.0659	-3.418065002855532
0.06591000000000001	-3.417304922429889
0.06592	-3.416545022118894
0.06593	-3.41578530184809
0.06594000000000001	-3.41502576154313
0.06595000000000001	-3.4142664011297055
0.06596	-3.413507220533543
0.06597	-3.412748219612501
0.06598000000000001	-3.4119893983603427
0.06599000000000001	-3.411230756703115
0.066	-3.4104722945667034
0.06601	-3.4097140118770453
0.06602000000000001	-3.4089559085509795
0.06603	-3.408197984493029
0.06604	-3.4074402396601426
0.06605000000000001	-3.4066826739783442
0.06606000000000001	-3.405925287373807
0.06607	-3.405168079772745
0.06608	-3.4044110511014667
0.06609000000000001	-3.4036542012863213
0.0661	-3.4028975302535405
0.06611	-3.4021410379294657
0.06612000000000001	-3.401384724240497
0.06613000000000001	-3.400628589113075
0.06614	-3.3998726324729533
0.06615	-3.3991168541554813
0.06616000000000001	-3.3983612541793105
0.06617	-3.3976058324711227
0.06618	-3.396850588957632
0.06619000000000001	-3.3960955235655916
0.06620000000000001	-3.395340636221794
0.06621	-3.394585926853065
0.06622	-3.3938313953862713
0.06623000000000001	-3.3930770417483123
0.06624000000000001	-3.392322865839664
0.06625	-3.391568867599895
0.06626	-3.390815046970073
0.06627000000000001	-3.3900614038772794
0.06628	-3.389307938248643
0.06629	-3.3885546500113386
0.06630000000000001	-3.3878015390925755
0.06631000000000001	-3.3870486054196056
0.06632	-3.3862958489197137
0.06633	-3.385543269520231
0.06634000000000001	-3.384790867148541
0.06635	-3.384038641732095
0.06636	-3.383286593198334
0.06637000000000001	-3.3825347214747046
0.06638000000000001	-3.3817830264568416
0.06639	-3.3810315080497753
0.0664	-3.3802801662356563
0.06641000000000001	-3.3795290009422243
0.06642	-3.378778012097315
0.06643	-3.378027199628604
0.06644000000000001	-3.377276563463913
0.06645000000000001	-3.3765261035311225
0.06646	-3.375775819758111
0.06647	-3.375025712072806
0.06648000000000001	-3.3742757804031744
0.06649000000000001	-3.3735260246772225
0.0665	-3.372776444822989
0.06651	-3.372027040768552
0.06652000000000001	-3.371277812442021
0.06653	-3.3705287597715463
0.06654	-3.3697798826853127
0.06655000000000001	-3.36903118111154
0.06656000000000001	-3.368282654978488
0.06657	-3.3675343042144465
0.06658	-3.3667861287477474
0.06659000000000001	-3.3660381285067538
0.0666	-3.3652903034198687
0.06661	-3.3645426534155285
0.06662000000000001	-3.363795178422206
0.06663000000000001	-3.363047878368412
0.06664	-3.3623007531826925
0.06665	-3.3615538027936975
0.06666000000000001	-3.360807027130024
0.06667000000000001	-3.3600604261202736
0.06668	-3.359313999693172
0.06669	-3.3585677477774243
0.06670000000000001	-3.357821670301774
0.06671	-3.357075767195016
0.06672	-3.356330038385983
0.06673000000000001	-3.355584483802976
0.06674000000000001	-3.354839103355923
0.06675	-3.3540938969934664
0.06676	-3.3533488646444445
0.06677000000000001	-3.3526040062378737
0.06678	-3.3518593217028094
0.06679	-3.3511148109683355
0.06680000000000001	-3.350370473963653
0.06681000000000001	-3.3496263106178823
0.06682	-3.348882320860182
0.06683	-3.348138504619782
0.06684000000000001	-3.3473948618259493
0.06685	-3.346651392407749
0.06686	-3.3459080962298158
0.06687000000000001	-3.3451649732865842
0.06688000000000001	-3.3444220235075153
0.06689	-3.343679246822099
0.0669	-3.3429366431598666
0.06691000000000001	-3.342194212450383
0.06692000000000001	-3.341451954613353
0.06693	-3.3407098694761364
0.06694	-3.3399679570759004
0.06695000000000001	-3.339226217347487
0.06696	-3.3384846502208823
0.06697	-3.3377432556259117
0.06698000000000001	-3.3370020334925434
0.06699000000000001	-3.3362609837507162
0.067	-3.3355201063304447
0.06701	-3.334779401161779
0.06702000000000001	-3.334038868174806
0.06703	-3.333298507299647
0.06704	-3.332558318466458
0.06705000000000001	-3.331818301605427
0.06706000000000001	-3.3310784566467837
0.06707	-3.3303387835207876
0.06708	-3.329599282148646
0.06709000000000001	-3.328859952440711
0.0671	-3.328120794285793
0.06711	-3.3273818076736186
0.06712000000000001	-3.3266429925463656
0.06713000000000001	-3.3259043488345688
0.06714	-3.3251658764688474
0.06715	-3.324427575379853
0.06716000000000001	-3.323689445498274
0.06717000000000001	-3.322951486754835
0.06718	-3.3222136990737474
0.06719	-3.3214760823895193
0.06720000000000001	-3.3207386366358063
0.06721	-3.3200013617434725
0.06722	-3.319264257643412
0.06723000000000001	-3.318527324266554
0.06724000000000001	-3.317790561543931
0.06725	-3.3170539694064733
0.06726	-3.31631754778524
0.06727000000000001	-3.3155812966113904
0.06728	-3.3148452158159243
0.06729	-3.3141093053299526
0.06730000000000001	-3.3133735650846448
0.06731000000000001	-3.312637995011205
0.06732	-3.31190259504087
0.06733	-3.3111673651049074
0.06734000000000001	-3.3104323051346216
0.06735000000000001	-3.3096974150613843
0.06736	-3.3089626948165507
0.06737	-3.3082281443315154
0.06738000000000001	-3.307493763537717
0.06739	-3.306759552366634
0.0674	-3.3060255107497762
0.06741000000000001	-3.305291638618772
0.06742000000000001	-3.304557935905165
0.06743	-3.3038244025405135
0.06744	-3.3030910384564622
0.06745000000000001	-3.302357843584689
0.06746	-3.3016248178569083
0.06747	-3.300891961204867
0.06748000000000001	-3.3001592735603626
0.06749000000000001	-3.2994267548552783
0.0675	-3.2986944050213762
0.06751000000000001	-3.2979622239905386
0.06752000000000001	-3.2972302116946826
0.06753	-3.2964983680648787
0.06754	-3.2957666930310383
0.06755000000000001	-3.2950351865281315
0.06756000000000001	-3.2943038484882217
0.06757	-3.293572678843493
0.06758000000000002	-3.2928416775260048
0.06759000000000001	-3.29211084446786
0.06760000000000001	-3.2913801796012465
0.06761	-3.2906496828293625
0.06762000000000001	-3.2899193541058684
0.06763000000000001	-3.28918919337081
0.06764	-3.2884592005565563
0.06765000000000002	-3.2877293755955055
0.06766000000000001	-3.286999718420095
0.06767000000000001	-3.2862702289628007
0.06768	-3.2855409071561787
0.06769000000000001	-3.2848117529327
0.06770000000000001	-3.2840827662249388
0.06771	-3.2833539468926953
0.06772000000000002	-3.2826252949296424
0.06773000000000001	-3.2818968102804815
0.06774000000000001	-3.2811684928758083
0.06775	-3.2804403425904476
0.06776000000000001	-3.279712359417552
0.06777000000000001	-3.2789845432900506
0.06778	-3.2782568941407715
0.06779	-3.2775294119027407
0.06780000000000001	-3.2768020965091003
0.06781000000000001	-3.2760749478695255
0.06782	-3.275347965885394
0.06783000000000002	-3.2746211505451814
0.06784000000000001	-3.273894501782144
0.06785000000000001	-3.273168019529569
0.06786	-3.272441703720894
0.06787000000000001	-3.2717155542893845
0.06788000000000001	-3.270989571168498
0.06789	-3.2702637542915642
0.06790000000000002	-3.269538103592054
0.06791000000000001	-3.2688126190034232
0.06792000000000001	-3.2680873004591735
0.06793	-3.2673621478928507
0.06794000000000001	-3.2666371612380334
0.06795000000000001	-3.2659123404283377
0.06796	-3.2651876853974047
0.06797000000000002	-3.264463196078912
0.06798000000000001	-3.263738872406572
0.06799000000000001	-3.2630147143141257
0.068	-3.2622907217353467
0.06801000000000001	-3.2615668946040444
0.06802000000000001	-3.2608432328540604
0.06803000000000001	-3.260119736419264
0.06804	-3.25939640523356
0.06805000000000001	-3.2586732392308884
0.06806000000000001	-3.2579502383419854
0.06807	-3.25722740248795
0.06808000000000002	-3.256504731619052
0.06809000000000001	-3.2557822256692863
0.06810000000000001	-3.2550598845727587
0.06811	-3.2543377082636207
0.06812000000000001	-3.2536156966760803
0.06813000000000001	-3.2528938497442885
0.06814	-3.2521721673898067
0.06815000000000002	-3.2514506495354856
0.06816000000000001	-3.250729296139813
0.06817000000000001	-3.250008107137101
0.06818	-3.2492870824617595
0.06819000000000001	-3.2485662220482556
0.06820000000000001	-3.2478455258309573
0.06821	-3.247124993744343
0.06822	-3.2464046257229238
0.06823000000000001	-3.2456844217012937
0.06824000000000001	-3.244964381614028
0.06825	-3.2442445053956837
0.06826000000000002	-3.243524792980899
0.06827000000000001	-3.24280524430435
0.06828000000000001	-3.2420858593007376
0.06829	-3.241366637895721
0.06830000000000001	-3.2406475800072356
0.06831000000000001	-3.2399286855961056
0.06832	-3.2392099545972086
0.06833000000000002	-3.23849138694545
0.06834000000000001	-3.237772982575775
0.06835000000000001	-3.2370547414231527
0.06836	-3.236336663422589
0.06837000000000001	-3.2356187485091192
0.06838000000000001	-3.2349009966178124
0.06839	-3.2341834076837697
0.06840000000000002	-3.233465981642148
0.06841000000000001	-3.23274871842818
0.06842000000000001	-3.2320316179769657
0.06843	-3.2313146802237296
0.06844000000000001	-3.2305979051037643
0.06845000000000001	-3.2298812925523683
0.06846000000000001	-3.2291648425048365
0.06847	-3.228448554896508
0.06848000000000001	-3.2277324296627654
0.06849000000000001	-3.2270164666776253
0.0685	-3.2263006659185227
0.06851000000000002	-3.2255850273406046
0.06852000000000001	-3.224869550879456
0.06853000000000001	-3.224154236419027
0.06854	-3.2234390839234393
0.06855000000000001	-3.222724093351863
0.06856000000000001	-3.222009264640124
0.06857	-3.2212945977240124
0.06858000000000002	-3.220580092539392
0.06859000000000001	-3.2198657490221603
0.06860000000000001	-3.2191515671082676
0.06861	-3.2184375467337247
0.06862000000000001	-3.2177236878344453
0.06863000000000001	-3.217009990340497
0.06864	-3.216296454139931
0.06865000000000002	-3.215583079222896
0.06866000000000001	-3.214869865525556
0.06867000000000001	-3.2141568129840987
0.06868	-3.213443921534744
0.06869000000000001	-3.2127311911137433
0.06870000000000001	-3.212018621657382
0.06871000000000001	-3.2113062131019707
0.06872	-3.2105939653838536
0.06873000000000001	-3.2098818784394183
0.06874000000000001	-3.209169952205178
0.06875	-3.208458186617488
0.06876000000000002	-3.207746581612775
0.06877000000000001	-3.207035137127539
0.06878000000000001	-3.206323853098307
0.06879	-3.2056127294616377
0.06880000000000001	-3.2049017661542223
0.06881000000000001	-3.2041909631125844
0.06882	-3.203480320273371
0.06883000000000002	-3.2027698375732605
0.06884000000000001	-3.202059514948969
0.06885000000000001	-3.2013493523372363
0.06886	-3.200639349674838
0.06887000000000001	-3.1999295068985774
0.06888000000000001	-3.199219823945289
0.06889	-3.1985103007518405
0.0689	-3.197800937255127
0.06891000000000001	-3.1970917333920745
0.06892000000000001	-3.1963826890996434
0.06893	-3.1956738043148216
0.06894000000000002	-3.1949650789746276
0.06895000000000001	-3.1942565130161107
0.06896000000000001	-3.1935481063763507
0.06897	-3.192839858987446
0.06898000000000001	-3.1921317707653794
0.06899000000000001	-3.191423841662517
0.069	-3.1907160716272016
0.06901000000000002	-3.190008460596678
0.06902000000000001	-3.189301008508252
0.06903000000000001	-3.188593715299261
0.06904	-3.1878865809071057
0.06905000000000001	-3.1871796052691628
0.06906000000000001	-3.186472788322846
0.06907	-3.1857661300057316
0.06908000000000002	-3.185059630255191
0.06909000000000001	-3.1843532890087416
0.06910000000000001	-3.183647106203962
0.06911	-3.182941081778473
0.06912000000000001	-3.182235215669804
0.06913000000000001	-3.181529507815602
0.06914000000000001	-3.1808239581535296
0.06915	-3.1801185666212874
0.06916000000000001	-3.1794133331566043
0.06917000000000001	-3.1787082576972407
0.06918	-3.178003340180984
0.06919000000000002	-3.177298580545655
0.06920000000000001	-3.1765939787097985
0.06921000000000001	-3.1758895346145875
0.06922	-3.175185248214005
0.06923000000000001	-3.1744811194460083
0.06924000000000001	-3.173777148246008
0.06925	-3.173073334485559
0.06926000000000002	-3.1723696781719477
0.06927000000000001	-3.171666179193348
0.06928000000000001	-3.170962837510462
0.06929	-3.1702596530892215
0.06930000000000001	-3.1695566258679513
0.06931000000000001	-3.1688537557850123
0.06932	-3.1681510427787893
0.06933000000000002	-3.1674484867877086
0.06934000000000001	-3.1667460877502442
0.06935000000000001	-3.166043845604901
0.06936	-3.165341760290166
0.06937000000000001	-3.164639831744523
0.06938000000000001	-3.163938059906535
0.06939000000000001	-3.1632364447056083
0.0694	-3.1625349860801917
0.06941000000000001	-3.1618336839784025
0.06942000000000001	-3.161132538338878
0.06943	-3.1604315491003456
0.06944000000000002	-3.1597307162015222
0.06945000000000001	-3.1590300395811646
0.06946000000000001	-3.1583295191780767
0.06947	-3.1576291549310915
0.06948000000000001	-3.1569289467790695
0.06949000000000001	-3.156228894660905
0.0695	-3.155528998515519
0.06951000000000002	-3.154829258281859
0.06952000000000001	-3.1541296738875437
0.06953000000000001	-3.1534302452368754
0.06954	-3.1527309723150774
0.06955000000000001	-3.15203185506126
0.06956000000000001	-3.151332893414565
0.06957	-3.1506340873141636
0.06958	-3.149935436699252
0.06959000000000001	-3.1492369415090655
0.06960000000000001	-3.148538601682857
0.06961	-3.1478404171599115
0.06962000000000002	-3.1471423878795393
0.06963000000000001	-3.1464445137811246
0.06964000000000001	-3.145746794804014
0.06965	-3.145049230887599
0.06966000000000001	-3.1443518219707234
0.06967000000000001	-3.1436545679621655
0.06968	-3.1429574688327766
0.06969000000000002	-3.142260524522116
0.06970000000000001	-3.141563734969771
0.06971000000000001	-3.140867100115364
0.06972	-3.140170619898673
0.06973000000000001	-3.139474294259375
0.06974000000000001	-3.1387781231370564
0.06975	-3.13808210647142
0.06976000000000002	-3.137386244202226
0.06977000000000001	-3.136690536269262
0.06978000000000001	-3.1359949826123468
0.06979	-3.135299583171324
0.06980000000000001	-3.1346043378860684
0.06981000000000001	-3.133909246696483
0.06982000000000001	-3.1332143095425016
0.06983	-3.1325195263640837
0.06984000000000001	-3.1318248971012177
0.06985000000000001	-3.1311304216939257
0.06986	-3.130436100082251
0.06987000000000002	-3.129741932206329
0.06988000000000001	-3.129047918006211
0.06989000000000001	-3.128354057422025
0.0699	-3.127660350393933
0.06991000000000001	-3.1269667968621233
0.06992000000000001	-3.12627339676683
0.06993	-3.1255801500483194
0.06994000000000002	-3.1248870566468345
0.06995000000000001	-3.1241941165026814
0.06996000000000001	-3.123501329532687
0.06997	-3.1228086956558485
0.06998000000000001	-3.122116214857635
0.06999000000000001	-3.1214238870785462
0.07	-3.120731712259109
0.07001000000000002	-3.1200396903398784
0.07002000000000001	-3.11934782126148
0.07003000000000001	-3.1186561049645403
0.07004	-3.1179645413896404
0.07005000000000002	-3.1172731304387424
0.07006000000000001	-3.1165818720558582
0.07007000000000001	-3.1158907662173787
0.07008	-3.1151998128640783
0.07009000000000001	-3.1145090119368155
0.07010000000000001	-3.113818363376521
0.07011	-3.1131278671239664
0.07012000000000002	-3.112437523119016
0.07013000000000001	-3.1117473313037687
0.07014000000000001	-3.1110572916192165
0.07015	-3.1103674040063796
0.07016000000000001	-3.1096776684063046
0.07017000000000001	-3.1089880847600706
0.07018	-3.10829865300878
0.07019000000000002	-3.1076093730935637
0.07020000000000001	-3.106920244955585
0.07021000000000001	-3.106231268536029
0.07022	-3.1055424437761507
0.07023000000000001	-3.104853770617162
0.07024000000000001	-3.104165248996953
0.07025	-3.1034768788599347
0.07026	-3.102788660118883
0.07027000000000001	-3.1021005927388687
0.07028000000000001	-3.1014126766664427
0.07029	-3.1007249118430322
0.07030000000000002	-3.100037298210104
0.07031000000000001	-3.099349835709186
0.07032000000000001	-3.098662524281739
0.07033	-3.0979753638693803
0.07034000000000001	-3.0972883544136187
0.07035000000000001	-3.096601495846399
0.07036	-3.095914788098224
0.07037000000000002	-3.095228231131595
0.07038000000000001	-3.0945418248882297
0.07039000000000001	-3.093855569309943
0.0704	-3.093169464338476
0.07041000000000001	-3.092483509897166
0.07042000000000001	-3.0917977059095594
0.07043	-3.091112052354327
0.07044000000000002	-3.0904265491733924
0.07045000000000001	-3.089741196308707
0.07046000000000001	-3.0890559937022504
0.07047	-3.0883709412961187
0.07048000000000001	-3.0876860390322514
0.07049000000000001	-3.087001286852711
0.07050000000000001	-3.086316684699584
0.07051	-3.085632232515003
0.07052000000000001	-3.084947930241118
0.07053000000000001	-3.084263777820074
0.07054	-3.083579775194069
0.07055000000000002	-3.0828959223053225
0.07056000000000001	-3.0822122190960903
0.07057000000000001	-3.081528665508649
0.07058	-3.080845261485307
0.07059000000000001	-3.080162006968395
0.07060000000000001	-3.079478901900274
0.07061	-3.0787959462233583
0.07062000000000002	-3.0781131398800503
0.07063000000000001	-3.0774304828128005
0.07064000000000001	-3.0767479749641335
0.07065	-3.07606561627647
0.07066000000000001	-3.0753834066923327
0.07067000000000001	-3.074701346154279
0.07068	-3.0740194345647156
0.07069000000000002	-3.0733376718812937
0.07070000000000001	-3.0726560580719857
0.07071000000000001	-3.071974593079371
0.07072	-3.0712932768286536
0.07073000000000002	-3.0706121092804
0.07074000000000001	-3.069931090377417
0.07075000000000001	-3.0692502200625555
0.07076	-3.068569498272251
0.07077000000000001	-3.0678889249535946
0.07078000000000001	-3.067208500051741
0.07079	-3.0665282235096476
0.07080000000000002	-3.065848095270303
0.07081000000000001	-3.065168115276769
0.07082000000000001	-3.0644882834720337
0.07083	-3.063808599771265
0.07084000000000001	-3.0631290641023745
0.07085000000000001	-3.062449676451758
0.07086	-3.061770436762613
0.07087000000000002	-3.0610913449781805
0.07088000000000001	-3.060412401041731
0.07089000000000001	-3.059733604896556
0.0709	-3.059054956485977
0.07091000000000001	-3.058376455753338
0.07092000000000001	-3.0576981026420165
0.07093	-3.0570198970954094
0.07094	-3.0563418390570027
0.07095000000000001	-3.0556639284702287
0.07096000000000001	-3.054986165278531
0.07097	-3.054308549425414
0.07098000000000002	-3.053631080854409
0.07099000000000001	-3.0529537595090765
0.07100000000000001	-3.052276585333002
0.07101	-3.051599558269798
0.07102000000000001	-3.0509226782631003
0.07103000000000001	-3.0502459452565756
0.07104	-3.0495693591775024
0.07105000000000002	-3.048892919973496
0.07106000000000001	-3.048216627600969
0.07107000000000001	-3.0475404820036784
0.07108	-3.0468644831254545
0.07109000000000001	-3.046188630910156
0.07110000000000001	-3.04551292530169
0.07111	-3.044837366243969
0.07112000000000002	-3.0441619536809092
0.07113000000000001	-3.043486687556475
0.07114000000000001	-3.0428115678146557
0.07115	-3.0421365943994867
0.07116000000000001	-3.0414617672550093
0.07117000000000001	-3.0407870863252744
0.07118000000000001	-3.0401125515544254
0.07119	-3.039438162886549
0.07120000000000001	-3.038763920265776
0.07121000000000001	-3.038089823636342
0.07122	-3.0374158729424154
0.07123000000000002	-3.036742068128191
0.07124000000000001	-3.0360684091379215
0.07125000000000001	-3.035394895915977
0.07126	-3.034721528406567
0.07127000000000001	-3.03404830655402
0.07128000000000001	-3.0333752303026933
0.07129	-3.0327022995969664
0.07130000000000002	-3.032029514354176
0.07131000000000001	-3.0313568745117063
0.07132000000000001	-3.0306843800239593
0.07133	-3.0300120308598077
0.07134000000000001	-3.029339826963821
0.07135000000000001	-3.0286677682805956
0.07136	-3.027995854754752
0.07137000000000002	-3.027324086330936
0.07138000000000001	-3.0266524629538747
0.07139000000000001	-3.025980984568269
0.0714	-3.0253096510655615
0.07141000000000002	-3.0246384624346336
0.07142000000000001	-3.0239674186295846
0.07143000000000001	-3.0232965195952834
0.07144	-3.0226257652766324
0.07145000000000001	-3.021955155618552
0.07146000000000001	-3.021284690565997
0.07147	-3.020614370063942
0.07148000000000002	-3.019944194057387
0.07149000000000001	-3.019274162491362
0.07150000000000001	-3.018604275310918
0.07151	-3.0179345324611346
0.07152000000000001	-3.0172649338871147
0.07153000000000001	-3.0165954795340055
0.07154	-3.015926169346948
0.07155000000000002	-3.0152570032711563
0.07156000000000001	-3.0145879812518537
0.07157000000000001	-3.0139191032342167
0.07158	-3.0132503691635466
0.07159000000000001	-3.012581778985122
0.07160000000000001	-3.011913332644208
0.07161000000000001	-3.0112450300683666
0.07162	-3.0105768711705174
0.07163000000000001	-3.0099088559464247
0.07164000000000001	-3.0092409843415635
0.07165	-3.008573256301437
0.07166000000000002	-3.0079056717715686
0.07167000000000001	-3.00723823069751
0.07168000000000001	-3.006570933024839
0.07169	-3.0059037786991882
0.07170000000000001	-3.0052367676661946
0.07171000000000001	-3.0045698998715165
0.07172	-3.003903175260838
0.07173000000000002	-3.0032365937585093
0.07174000000000001	-3.0025701553251882
0.07175000000000001	-3.0019038599130945
0.07176	-3.0012377074680483
0.07177000000000001	-3.0005716979358787
0.07178000000000001	-2.9999058312624487
0.07179	-2.9992401073936437
0.07180000000000002	-2.998574526275374
0.07181000000000001	-2.997909087853581
0.07182000000000001	-2.997243792074224
0.07183	-2.9965786388832893
0.07184000000000001	-2.995913628226789
0.07185000000000001	-2.995248760050763
0.07186000000000001	-2.994584034301345
0.07187	-2.993919450924562
0.07188000000000001	-2.9932550098665103
0.07189000000000001	-2.9925907110733276
0.0719	-2.9919265544911737
0.07191000000000002	-2.9912625400662343
0.07192000000000001	-2.990598667744722
0.07193000000000001	-2.9899349374728716
0.07194	-2.9892713491969447
0.07195000000000001	-2.9886079028632597
0.07196000000000001	-2.9879445984181476
0.07197	-2.987281435807888
0.07198000000000002	-2.9866184149788455
0.07199000000000001	-2.9859555358774394
0.07200000000000001	-2.9852927984500406
0.07201	-2.984630202643085
0.07202000000000001	-2.98396774840303
0.07203000000000001	-2.9833054356763613
0.07204	-2.982643264397246
0.07205000000000002	-2.9819812345198113
0.07206000000000001	-2.981319345995415
0.07207000000000001	-2.980657598770615
0.07208	-2.979995992792022
0.07209000000000002	-2.979334528006275
0.07210000000000001	-2.978673204360037
0.07211000000000001	-2.9780120217963413
0.07212	-2.9773509802094744
0.07213000000000001	-2.976690079602413
0.07214000000000001	-2.976029319921989
0.07215	-2.9753687011150562
0.07216000000000002	-2.974708223128516
0.07217000000000001	-2.97404788590932
0.07218000000000001	-2.973387689404325
0.07219	-2.9727276335232204
0.07220000000000001	-2.9720677182368016
0.07221000000000001	-2.971407943505641
0.07222	-2.9707483092768
0.07223000000000002	-2.970088815497377
0.07224000000000001	-2.9694294621145034
0.07225000000000001	-2.9687702490753023
0.07226	-2.968111176326931
0.07227000000000001	-2.967452243816566
0.07228000000000001	-2.966793451491443
0.07229000000000001	-2.9661347992987857
0.0723	-2.965476287185839
0.07231000000000001	-2.9648179150998843
0.07232000000000001	-2.964159682988256
0.07233	-2.9635015907983178
0.07234000000000002	-2.962843638477367
0.07235000000000001	-2.962185825972783
0.07236000000000001	-2.9615281532319675
0.07237	-2.9608706201783046
0.07238000000000001	-2.960213226776118
0.07239000000000001	-2.959555972971556
0.0724	-2.95889885866407
0.07241000000000002	-2.9582418838579807
0.07242000000000001	-2.9575850484763326
0.07243000000000001	-2.956928352489551
0.07244	-2.9562717958472318
0.07245000000000001	-2.9556153784971095
0.07246000000000001	-2.9549591003869433
0.07247	-2.9543029614645744
0.07248000000000002	-2.953646961677774
0.07249000000000001	-2.9529911009743994
0.07250000000000001	-2.9523353793022546
0.07251	-2.95167979660921
0.07252000000000002	-2.9510243528431657
0.07253000000000001	-2.950369047952048
0.07254000000000001	-2.949713881881658
0.07255	-2.9490588545759926
0.07256000000000001	-2.9484039659891743
0.07257000000000001	-2.9477492160692322
0.07258	-2.947094604764233
0.07259000000000002	-2.946440132022213
0.07260000000000001	-2.9457857977912676
0.07261000000000001	-2.94513160201951
0.07262	-2.94447754465508
0.07263000000000001	-2.9438236256461408
0.07264000000000001	-2.9431698449408783
0.07265	-2.942516202487505
0.07266000000000002	-2.9418626982342526
0.07267000000000001	-2.9412093321293815
0.07268000000000001	-2.940556104121172
0.07269	-2.9399030141579465
0.07270000000000001	-2.939250062188131
0.07271000000000001	-2.938597248160015
0.07272	-2.9379445720219217
0.07273000000000002	-2.9372920337222492
0.07274000000000001	-2.936639633209423
0.07275000000000001	-2.9359873704318855
0.07276	-2.9353352453381087
0.07277000000000002	-2.9346832578766033
0.07278000000000001	-2.9340314079959713
0.07279000000000001	-2.9333796956446494
0.0728	-2.932728120771203
0.07281000000000001	-2.932076683324216
0.07282000000000001	-2.931425383252301
0.07283	-2.93077422049012
0.07284000000000002	-2.930123194957195
0.07285000000000001	-2.9294723066454815
0.07286000000000001	-2.9288215555037502
0.07287	-2.928170941480825
0.07288000000000001	-2.927520464525501
0.07289000000000001	-2.9268701245866113
0.0729	-2.926219921613021
0.07291000000000002	-2.925569855553615
0.07292000000000001	-2.9249199263573264
0.07293000000000001	-2.9242701339723904
0.07294	-2.923620478345699
0.07295000000000001	-2.9229709594289752
0.07296000000000001	-2.922321577171227
0.07297000000000001	-2.9216723315214845
0.07298	-2.921023222428805
0.07299000000000001	-2.9203742498422485
0.07300000000000001	-2.9197254137109137
0.07301	-2.919076713983918
0.07302000000000002	-2.918428150610406
0.07303000000000001	-2.9177797235395952
0.07304000000000001	-2.9171314327206708
0.07305	-2.9164832781027976
0.07306000000000001	-2.915835259635222
0.07307000000000001	-2.9151873772670602
0.07308	-2.9145396308992453
0.07309000000000002	-2.9138920205296848
0.07310000000000001	-2.913244546106417
0.07311000000000001	-2.9125972075561317
0.07312	-2.9119500048523
0.07313000000000001	-2.911302937944389
0.07314000000000001	-2.9106560067818856
0.07315	-2.9100092113143017
0.07316000000000002	-2.909362551491183
0.07317000000000001	-2.908716027261724
0.07318000000000001	-2.908069638513774
0.07319	-2.9074233852591576
0.07320000000000002	-2.906777267447559
0.07321000000000001	-2.9061312850286924
0.07322000000000001	-2.9054854379522865
0.07323	-2.904839726168095
0.07324000000000001	-2.904194149625895
0.07325000000000001	-2.9035487082754896
0.07326	-2.902903402066699
0.07327000000000002	-2.9022582309493683
0.07328000000000001	-2.901613194873367
0.07329000000000001	-2.900968293788585
0.0733	-2.9003235276449355
0.07331000000000001	-2.899678896392363
0.07332000000000001	-2.899034399980845
0.07333	-2.898390038360335
0.07334000000000002	-2.897745811480837
0.07335000000000001	-2.8971017192923787
0.07336000000000001	-2.8964577617347493
0.07337	-2.895813938762145
0.07338000000000001	-2.895170250330816
0.07339000000000001	-2.8945266963909613
0.0734	-2.8938832768926472
0.07341000000000002	-2.893239991786036
0.07342000000000001	-2.892596841009508
0.07343000000000001	-2.8919538245067904
0.07344	-2.8913109422465344
0.07345000000000002	-2.89066819417894
0.07346000000000001	-2.890025580254337
0.07347000000000001	-2.889383100423009
0.07348	-2.888740754635295
0.07349000000000001	-2.8880985428415555
0.07350000000000001	-2.887456464992178
0.07351	-2.8868145210375684
0.07352000000000002	-2.8861727109281543
0.07353000000000001	-2.885531034614392
0.07354000000000001	-2.8848894920467534
0.07355	-2.884248083153561
0.07356000000000001	-2.8836068078751
0.07357000000000001	-2.882965666194491
0.07358	-2.8823246580623607
0.07359000000000002	-2.881683783429356
0.07360000000000001	-2.8810430422461524
0.07361000000000001	-2.8804024344634427
0.07362	-2.879761960031941
0.07363000000000001	-2.879121618902385
0.07364000000000001	-2.87848141102554
0.07365000000000001	-2.8778413363521875
0.07366	-2.8772013948331288
0.07367000000000001	-2.876561586419193
0.07368000000000001	-2.87592191106123
0.07369	-2.875282368710215
0.07370000000000002	-2.8746429593170277
0.07371000000000001	-2.8740036828324906
0.07372000000000001	-2.873364539207542
0.07373	-2.8727255283931385
0.07374000000000001	-2.8720866503402607
0.07375000000000001	-2.871447904999934
0.07376	-2.870809292323178
0.07377000000000002	-2.8701708122610223
0.07378000000000001	-2.8695324647645393
0.07379000000000001	-2.8688942497814893
0.0738	-2.868256167245552
0.07381000000000001	-2.86761821712877
0.07382000000000001	-2.8669803993822547
0.07383	-2.8663427139572195
0.07384000000000002	-2.8657051608048913
0.07385000000000001	-2.865067739876536
0.07386000000000001	-2.864430451123441
0.07387	-2.863793294496879
0.07388000000000002	-2.8631562699481683
0.07389000000000001	-2.862519377428651
0.07390000000000001	-2.8618826168896874
0.07391	-2.8612459882826635
0.07392000000000001	-2.8606094915589884
0.07393000000000001	-2.859973126670091
0.07394	-2.859336893567416
0.07395000000000002	-2.858700792202434
0.07396000000000001	-2.8580648224582017
0.07397000000000001	-2.8574289843166425
0.07398	-2.8567932777676104
0.07399000000000001	-2.8561577027627574
0.07400000000000001	-2.855522259253837
0.07401	-2.8548869471924685
0.07402000000000002	-2.8542517665304303
0.07403000000000001	-2.853616717219428
0.07404000000000001	-2.852981799211196
0.07405	-2.852347012457541
0.07406000000000001	-2.851712356910235
0.07407000000000001	-2.8510778325211037
0.07408000000000001	-2.8504434392419933
0.07409000000000002	-2.8498091770247695
0.07410000000000001	-2.849175045821323
0.07411000000000001	-2.848541045583565
0.07412	-2.8479071762634245
0.07413000000000002	-2.847273437812857
0.07414000000000001	-2.846639830183839
0.07415000000000001	-2.846006353328365
0.07416	-2.8453730071984533
0.07417000000000001	-2.8447397917461505
0.07418000000000001	-2.8441067069235837
0.07419	-2.8434737526827605
0.07420000000000002	-2.8428409289757868
0.07421000000000001	-2.842208235754787
0.07422000000000001	-2.8415756729719073
0.07423	-2.840943240579364
0.07424000000000001	-2.840310938529304
0.07425000000000001	-2.8396787667739325
0.07426	-2.8390467252654816
0.07427000000000002	-2.838414813927537
0.07428000000000001	-2.837783032717513
0.07429000000000001	-2.8371513816114025
0.0743	-2.8365198605616193
0.07431000000000001	-2.835888469520567
0.07432000000000001	-2.835257208439748
0.07433000000000001	-2.8346260772654377
0.07434	-2.833995075957174
0.07435000000000001	-2.8333642044674923
0.07436000000000001	-2.8327334627488403
0.07437	-2.8321028507537247
0.07438000000000002	-2.83147236843469
0.07439000000000001	-2.830842015744322
0.07440000000000001	-2.8302117926352146
0.07441	-2.829581699059962
0.07442000000000001	-2.8289517349712106
0.07443000000000001	-2.8283219003215967
0.07444	-2.827692195063794
0.07445000000000002	-2.8270626191504973
0.07446000000000001	-2.826433172534425
0.07447000000000001	-2.8258038551645823
0.07448	-2.825174666967748
0.07449000000000001	-2.8245456079078637
0.07450000000000001	-2.823916677956409
0.07451	-2.823287877066249
0.07452000000000002	-2.822659205190271
0.07453000000000001	-2.822030662281385
0.07454000000000001	-2.82140224829253
0.07455	-2.820773963176713
0.07456000000000002	-2.820145806886836
0.07457000000000001	-2.8195177793758917
0.07458000000000001	-2.8188898805968945
0.07459	-2.8182621105028733
0.07460000000000001	-2.817634469046886
0.07461000000000001	-2.8170069561820816
0.07462	-2.8163795718614835
0.07463000000000002	-2.815752316038216
0.07464000000000001	-2.8151251886654274
0.07465000000000001	-2.814498189696255
0.07466	-2.8138713190839
0.07467000000000001	-2.813244576781568
0.07468000000000001	-2.812617962730883
0.07469	-2.811991476892414
0.07470000000000002	-2.81136511922368
0.07471000000000001	-2.8107388896779715
0.07472000000000001	-2.8101127882085937
0.07473	-2.809486814768878
0.07474000000000001	-2.808860969267258
0.07475000000000001	-2.8082352516896916
0.07476000000000001	-2.8076096620020743
0.07477000000000002	-2.80698420015787
0.07478000000000001	-2.8063588661105734
0.07479000000000001	-2.8057336598136935
0.0748	-2.805108581220758
0.07481000000000002	-2.804483630285316
0.07482000000000001	-2.8038588069609434
0.07483000000000001	-2.8032341112012285
0.07484	-2.802609542959784
0.07485000000000001	-2.8019851021587208
0.07486000000000001	-2.8013607887698946
0.07487	-2.8007366027604066
0.07488000000000002	-2.800112544083987
0.07489000000000001	-2.799488612694385
0.07490000000000001	-2.7988648085453702
0.07491	-2.7982411315907814
0.07492000000000001	-2.797617581784485
0.07493000000000001	-2.796994159080256
0.07494	-2.796370863431912
0.07495000000000002	-2.7957476947933078
0.07496000000000001	-2.795124653118334
0.07497000000000001	-2.794501738360903
0.07498	-2.793878950474947
0.07499000000000001	-2.7932562893806234
0.07500000000000001	-2.79263375504958
0.07501000000000001	-2.7920113474521897
0.07502	-2.7913890665417607
0.07503000000000001	-2.7907669122726237
0.07504000000000001	-2.7901448845993233
0.07505	-2.7895229834759907
0.07506000000000002	-2.788901208856775
0.07507000000000001	-2.788279560695852
0.07508000000000001	-2.787658038947412
0.07509	-2.787036643565669
0.07510000000000001	-2.786415374504904
0.07511000000000001	-2.78579423171932
0.07512	-2.7851732151631894
0.07513000000000002	-2.784552324790804
0.07514000000000001	-2.7839315605564954
0.07515000000000001	-2.7833109224145764
0.07516	-2.7826904103194026
0.07517000000000001	-2.7820700242204386
0.07518000000000001	-2.7814497640598272
0.07519	-2.780829629809207
0.07520000000000002	-2.780209621423038
0.07521000000000001	-2.779589738855805
0.07522000000000001	-2.778969982062098
0.07523	-2.778350350996362
0.07524000000000002	-2.77773084561312
0.07525000000000001	-2.777111465866934
0.07526000000000001	-2.776492211712384
0.07527	-2.7758730831040723
0.07528000000000001	-2.7752540799966345
0.07529000000000001	-2.7746352023447516
0.0753	-2.7740164501030264
0.07531000000000002	-2.7733978232261363
0.07532000000000001	-2.772779321668784
0.07533000000000001	-2.7721609453856986
0.07534	-2.7715426943316865
0.07535000000000001	-2.7709245684614285
0.07536000000000001	-2.7703065677297056
0.07537	-2.7696886920913144
0.07538000000000002	-2.769070941501075
0.07539000000000001	-2.768453315913825
0.07540000000000001	-2.767835815284424
0.07541	-2.76721843956775
0.07542000000000001	-2.7666011887187016
0.07543000000000001	-2.765984062692196
0.07544000000000001	-2.7653670614431727
0.07545000000000002	-2.7647501849265885
0.07546000000000001	-2.7641334330974217
0.07547000000000001	-2.7635168059106947
0.07548	-2.7629003033214086
0.07549000000000002	-2.7622839252845903
0.07550000000000001	-2.7616676717553
0.07551000000000001	-2.761051542688621
0.07552	-2.760435538001659
0.07553000000000001	-2.759819657643423
0.07554000000000001	-2.759203901612856
0.07555	-2.758588269865664
0.07556000000000002	-2.7579727623570895
0.07557000000000001	-2.7573573790424
0.07558000000000001	-2.756742119876874
0.07559	-2.756126984815817
0.07560000000000001	-2.7555119738145484
0.07561000000000001	-2.754897086828411
0.07562	-2.754282323812525
0.07563000000000002	-2.753667684719474
0.07564000000000001	-2.7530531695077
0.07565000000000001	-2.752438778132646
0.07566	-2.7518245105498003
0.07567000000000002	-2.751210366714611
0.07568000000000001	-2.750596346582495
0.07569000000000001	-2.749982450108948
0.0757	-2.7493686772494876
0.07571000000000001	-2.7487550279217863
0.07572000000000001	-2.74814150210937
0.07573	-2.747528099772026
0.07574000000000002	-2.746914820834008
0.07575000000000001	-2.746301665288318
0.07576000000000001	-2.745688633090676
0.07577	-2.745075724196822
0.07578000000000001	-2.7444629385625197
0.07579000000000001	-2.743850276143547
0.0758	-2.7432377368957024
0.07581000000000002	-2.7426253207748315
0.07582000000000001	-2.742013027736752
0.07583000000000001	-2.741400857737384
0.07584	-2.740788810732529
0.07585000000000001	-2.7401768866780882
0.07586000000000001	-2.739565085525227
0.07587	-2.7389534072182844
0.07588000000000002	-2.7383418517296128
0.07589000000000001	-2.7377304190152127
0.07590000000000001	-2.7371191090310987
0.07591	-2.736507921733307
0.07592000000000002	-2.7358968570778925
0.07593000000000001	-2.7352859150209308
0.07594000000000001	-2.7346750955185133
0.07595	-2.7340643985267508
0.07596000000000001	-2.733453824001794
0.07597000000000001	-2.7328433718998104
0.07598	-2.7322330421769343
0.07599000000000002	-2.7316228347887592
0.07600000000000001	-2.7310127496774848
0.07601000000000001	-2.7304027868139866
0.07602	-2.729792946154516
0.07603000000000001	-2.729183227655349
0.07604000000000001	-2.7285736312727327
0.07605	-2.727964156962975
0.07606000000000002	-2.7273548046823985
0.07607000000000001	-2.726745574387353
0.07608000000000001	-2.726136466034206
0.07609	-2.7255274795793345
0.07610000000000001	-2.724918614976885
0.07611000000000001	-2.7243098721802372
0.07612000000000001	-2.7237012511511307
0.07613000000000002	-2.723092751846069
0.07614000000000001	-2.7224843742215175
0.07615000000000001	-2.721876118233943
0.07616	-2.7212679838398635
0.07617000000000002	-2.7206599709958117
0.07618000000000001	-2.7200520796583447
0.07619000000000001	-2.719444309784034
0.0762	-2.7188366613294717
0.07621000000000001	-2.718229134251268
0.07622000000000001	-2.717621728506053
0.07623	-2.7170144440504775
0.07624000000000002	-2.7164072808412048
0.07625000000000001	-2.7158002388349254
0.07626000000000001	-2.715193317988342
0.07627	-2.71458651825818
0.07628000000000001	-2.7139798396011816
0.07629000000000001	-2.713373281974111
0.0763	-2.7127668453011338
0.07631000000000002	-2.7121605295516615
0.07632000000000001	-2.7115543347027184
0.07633000000000001	-2.710948260711173
0.07634	-2.7103423075338973
0.07635000000000002	-2.7097364751278183
0.07636000000000001	-2.7091307634498825
0.07637000000000001	-2.708525172457051
0.07638	-2.7079197021063064
0.07639000000000001	-2.707314352354698
0.07640000000000001	-2.706709123159302
0.07641	-2.7061040144770483
0.07642000000000002	-2.7054990262649925
0.07643000000000001	-2.704894158439085
0.07644000000000001	-2.7042894109930407
0.07645	-2.7036847838886406
0.07646000000000001	-2.703080277083066
0.07647000000000001	-2.70247589053352
0.07648	-2.7018716241972207
0.07649000000000002	-2.7012674780314057
0.07650000000000001	-2.700663451993335
0.07651000000000001	-2.7000595460402796
0.07652	-2.699455760129536
0.07653000000000001	-2.6988520942184135
0.07654000000000001	-2.6982485482642544
0.07655	-2.6976451222202336
0.07656000000000002	-2.6970418160318905
0.07657000000000001	-2.696438629672671
0.07658000000000001	-2.695835563074479
0.07659	-2.6952326162190974
0.07660000000000002	-2.694629789065226
0.07661000000000001	-2.694027081570366
0.07662000000000001	-2.693424493665951
0.07663	-2.6928220253203357
0.07664000000000001	-2.692219676506431
0.07665000000000001	-2.691617447181908
0.07666	-2.691015337304338
0.07667000000000002	-2.6904133468313427
0.07668000000000001	-2.6898114757205818
0.07669000000000001	-2.689209723929755
0.0767	-2.688608091416536
0.07671000000000001	-2.6880065781386304
0.07672000000000001	-2.687405184053771
0.07673	-2.6868039091197047
0.07674000000000002	-2.686202753294248
0.07675000000000001	-2.6856017165351567
0.07676000000000001	-2.6850007988002633
0.07677	-2.6844000000473534
0.07678000000000001	-2.683799320234248
0.07679000000000001	-2.683198759318803
0.07680000000000001	-2.682598317258893
0.07681000000000002	-2.6819979940124097
0.07682000000000001	-2.6813977895372654
0.07683000000000001	-2.6807977037914266
0.07684	-2.6801977367328145
0.07685000000000002	-2.6795978883193787
0.07686000000000001	-2.6789981585091063
0.07687000000000001	-2.678398547259996
0.07688	-2.6777990545300674
0.07689000000000001	-2.6771996802773574
0.07690000000000001	-2.676600424459922
0.07691	-2.676001287035834
0.07692000000000002	-2.675402267963184
0.07693000000000001	-2.6748033672000835
0.07694000000000001	-2.674204584704658
0.07695	-2.6736059204350546
0.07696000000000001	-2.673007374349435
0.07697000000000001	-2.6724089464059833
0.07698	-2.671810636562995
0.07699000000000002	-2.671212444778602
0.07700000000000001	-2.6706143710110295
0.07701000000000001	-2.6700164152185266
0.07702	-2.6694185773593664
0.07703000000000002	-2.6688208573918364
0.07704000000000001	-2.668223255274265
0.07705000000000001	-2.6676257709650035
0.07706	-2.667028404422349
0.07707000000000001	-2.6664311556046596
0.07708000000000001	-2.665834024441699
0.07709	-2.66523701089868
0.07710000000000002	-2.6646401149559553
0.07711000000000001	-2.6640433365720106
0.07712000000000001	-2.663446675705344
0.07713	-2.662850132314538
0.07714000000000001	-2.662253706358065
0.07715000000000001	-2.6616573977506417
0.07716	-2.661061206494777
0.07717000000000002	-2.6604651325491173
0.07718000000000001	-2.6598691758723207
0.07719000000000001	-2.659273336423058
0.0772	-2.658677614160026
0.07721000000000001	-2.6580820090419293
0.07722000000000001	-2.6574865210274976
0.07723000000000001	-2.656891150075475
0.07724000000000002	-2.6562958961413123
0.07725000000000001	-2.6557007591711095
0.07726000000000001	-2.6551057391397404
0.07727	-2.6545108360060463
0.07728000000000002	-2.653916049728877
0.07729000000000001	-2.6533213802670956
0.07730000000000001	-2.6527268275796083
0.07731	-2.6521323916171986
0.07732000000000001	-2.6515380723403803
0.07733000000000001	-2.650943869714627
0.07734	-2.6503497836989043
0.07735000000000002	-2.6497558142522544
0.07736000000000001	-2.6491619613336277
0.07737000000000001	-2.6485682249020335
0.07738	-2.6479746049165085
0.07739000000000001	-2.6473811013361033
0.07740000000000001	-2.6467877141198923
0.07741	-2.6461944432269604
0.07742000000000002	-2.645601288616413
0.07743000000000001	-2.6450082502473746
0.07744000000000001	-2.644415328078984
0.07745	-2.643822522070399
0.07746000000000001	-2.643229832180794
0.07747000000000001	-2.642637258369364
0.07748000000000001	-2.6420448005953174
0.07749000000000002	-2.6414524588178887
0.07750000000000001	-2.6408602329888997
0.07751000000000001	-2.6402681230427736
0.07752	-2.6396761289711232
0.07753000000000002	-2.6390842507332737
0.07754000000000001	-2.638492488288572
0.07755000000000001	-2.6379008415963776
0.07756	-2.6373093106160694
0.07757000000000001	-2.63671789530707
0.07758000000000001	-2.636126595628769
0.07759	-2.6355354115405953
0.07760000000000002	-2.6349443430019948
0.07761000000000001	-2.6343533899724347
0.07762000000000001	-2.6337625524101647
0.07763	-2.633171830251512
0.07764000000000001	-2.632581223480477
0.07765000000000001	-2.6319907320565967
0.07766	-2.631400355939439
0.07767000000000002	-2.6308100950885493
0.07768000000000001	-2.6302199494635294
0.07769000000000001	-2.6296299190240093
0.0777	-2.62904000372964
0.07771000000000002	-2.6284502035400377
0.07772000000000001	-2.627860518414873
0.07773000000000001	-2.6272709483138277
0.07774	-2.626681493196604
0.07775000000000001	-2.6260921530229218
0.07776000000000001	-2.6255029277525166
0.07777	-2.6249138173451434
0.07778000000000002	-2.6243248217605704
0.07779000000000001	-2.6237359409585883
0.07780000000000001	-2.6231471748989996
0.07781	-2.6225585235416267
0.07782000000000001	-2.621969986846309
0.07783000000000001	-2.621381564772905
0.07784	-2.6207932572812855
0.07785000000000002	-2.6202050643313415
0.07786000000000001	-2.619616985852741
0.07787000000000001	-2.6190290217756282
0.07788	-2.6184411721142014
0.07789000000000001	-2.617853436833282
0.07790000000000001	-2.617265815894193
0.07791000000000001	-2.616678309257023
0.07792000000000002	-2.6160909168818773
0.07793000000000001	-2.615503638726648
0.07794000000000001	-2.6149164747374702
0.07795	-2.6143294248907964
0.07796000000000002	-2.613742489146933
0.07797000000000001	-2.6131556674660024
0.07798000000000001	-2.6125689598082094
0.07799	-2.6119823661338017
0.07800000000000001	-2.6113958864030415
0.07801000000000001	-2.610809520576224
0.07802	-2.610223268613632
0.07803000000000002	-2.6096371304755763
0.07804000000000001	-2.6090511061223878
0.07805000000000001	-2.6084651955144125
0.07806	-2.607879398612013
0.07807000000000001	-2.607293715375569
0.07808000000000001	-2.6067081457654777
0.07809	-2.606122689742153
0.07810000000000002	-2.605537347266023
0.07811000000000001	-2.604952118297536
0.07812000000000001	-2.6043670027971615
0.07813	-2.6037820007254147
0.07814000000000002	-2.6031971120427486
0.07815000000000001	-2.602612336709701
0.07816000000000001	-2.602027674686815
0.07817000000000002	-2.601443125934598
0.07818000000000001	-2.600858690413616
0.07819000000000001	-2.6002743680844476
0.0782	-2.5996901589076864
0.07821000000000002	-2.5991060628439473
0.07822000000000001	-2.5985220798538595
0.07823000000000001	-2.5979382098981154
0.07824	-2.59735445293736
0.07825000000000001	-2.596770808932241
0.07826000000000001	-2.5961872778435025
0.07827	-2.5956038596318267
0.07828000000000002	-2.595020554257922
0.07829000000000001	-2.594437361682614
0.07830000000000001	-2.5938542818665846
0.07831	-2.593271314768965
0.07832000000000001	-2.5926884603507356
0.07833000000000001	-2.592105718574169
0.07834	-2.5915230894000922
0.07835000000000002	-2.59094057278935
0.07836000000000001	-2.5903581687028017
0.07837000000000001	-2.589775877101326
0.07838	-2.5891936979458157
0.07839000000000002	-2.58861163116615
0.07840000000000001	-2.5880296767472055
0.07841000000000001	-2.587447834657101
0.07842	-2.5868661048568233
0.07843000000000001	-2.5862844873073807
0.07844000000000001	-2.5857029819697948
0.07845	-2.5851215888051295
0.07846000000000002	-2.5845403077744127
0.07847000000000001	-2.5839591388387158
0.07848000000000001	-2.5833780819591268
0.07849	-2.582797137096748
0.07850000000000001	-2.5822163042126998
0.07851000000000001	-2.5816355832681204
0.07852	-2.581054974224162
0.07853000000000002	-2.580474477041994
0.07854000000000001	-2.5798940916828026
0.07855000000000001	-2.5793138181077917
0.07856	-2.578733656278248
0.07857000000000001	-2.578153606155376
0.07858000000000001	-2.577573667692332
0.07859000000000001	-2.576993840826295
0.07860000000000002	-2.5764141255508637
0.07861000000000001	-2.5758345218273555
0.07862000000000001	-2.5752550296121846
0.07863	-2.5746756488448423
0.07864000000000002	-2.5740963794885854
0.07865000000000001	-2.573517221508473
0.07866000000000001	-2.572938174887475
0.07867	-2.5723592395804586
0.07868000000000001	-2.5717804155375528
0.07869000000000001	-2.5712017027384224
0.0787	-2.5706231011446197
0.07871000000000002	-2.5700446107177335
0.07872000000000001	-2.569466231419378
0.07873000000000001	-2.5688879632111874
0.07874	-2.568309806054808
0.07875000000000001	-2.567731759911884
0.07876000000000001	-2.567153824744081
0.07877	-2.5665760005130864
0.07878000000000002	-2.565998287180606
0.07879000000000001	-2.5654206847083603
0.07880000000000001	-2.564843193058085
0.07881	-2.5642658121915325
0.07882000000000002	-2.5636885420704703
0.07883000000000001	-2.5631113826566847
0.07884000000000001	-2.5625343339119744
0.07885000000000002	-2.5619573957981534
0.07886000000000001	-2.561380568277058
0.07887000000000001	-2.5608038513105935
0.07888	-2.5602272448605645
0.07889000000000002	-2.5596507488888474
0.07890000000000001	-2.559074363357341
0.07891000000000001	-2.558498088227953
0.07892	-2.557921923462611
0.07893000000000001	-2.557345869023258
0.07894000000000001	-2.556769924871897
0.07895	-2.5561940909704903
0.07896000000000002	-2.555618367281006
0.07897000000000001	-2.5550427537654934
0.07898000000000001	-2.5544672503859203
0.07899	-2.5538918571043667
0.07900000000000001	-2.553316573882847
0.07901000000000001	-2.552741400683425
0.07902	-2.552166337468186
0.07903000000000002	-2.5515913841992433
0.07904000000000001	-2.551016540838712
0.07905000000000001	-2.5504418073487125
0.07906	-2.5498671836913926
0.07907000000000002	-2.549292669828914
0.07908000000000001	-2.5487182657234566
0.07909000000000001	-2.5481439713372183
0.0791	-2.547569786632407
0.07911000000000001	-2.54699571157125
0.07912000000000001	-2.546421746115992
0.07913	-2.5458478902288895
0.07914000000000002	-2.545274143872216
0.07915000000000001	-2.544700507008263
0.07916000000000001	-2.5441269795993366
0.07917	-2.543553561607797
0.07918000000000001	-2.5429802529959624
0.07919000000000001	-2.5424070537261643
0.0792	-2.5418339637607725
0.07921000000000002	-2.541260983062169
0.07922000000000001	-2.540688111592769
0.07923000000000001	-2.5401153493149913
0.07924	-2.5395426961912504
0.07925000000000001	-2.5389701521839916
0.07926000000000001	-2.53839771725568
0.07927000000000001	-2.5378253913502546
0.07928000000000002	-2.5372531744307327
0.07929000000000001	-2.5366810664777213
0.07930000000000001	-2.5361090674420046
0.07931	-2.5355371772711983
0.07932000000000002	-2.5349653959379923
0.07933000000000001	-2.534393723421667
0.07934000000000001	-2.533822159685075
0.07935	-2.53325070469088
0.07936000000000001	-2.532679358401793
0.07937000000000001	-2.5321081207805425
0.07938	-2.5315369917898707
0.07939000000000002	-2.5309659713925354
0.07940000000000001	-2.530395059551311
0.07941000000000001	-2.529824256228986
0.07942	-2.5292535613630913
0.07943000000000001	-2.5286829749225412
0.07944000000000001	-2.5281124968894866
0.07945	-2.527542127226815
0.07946000000000002	-2.5269718658974294
0.07947000000000001	-2.526401712864276
0.07948000000000001	-2.5258316680903126
0.07949	-2.5252617315384565
0.07950000000000002	-2.5246919031716755
0.07951000000000001	-2.524122182952957
0.07952000000000001	-2.5235525708453
0.07953000000000002	-2.5229830668117206
0.07954000000000001	-2.522413670815252
0.07955000000000001	-2.521844382818938
0.07956	-2.521275202785842
0.07957000000000002	-2.52070613067904
0.07958000000000001	-2.520137166461625
0.07959000000000001	-2.5195683100967208
0.0796	-2.5189995615474894
0.07961000000000001	-2.518430920777011
0.07962000000000001	-2.5178623877484654
0.07963	-2.5172939624249935
0.07964000000000002	-2.516725644769778
0.07965000000000001	-2.5161574347411575
0.07966000000000001	-2.5155893323051255
0.07967	-2.5150213374269965
0.07968000000000001	-2.5144534500700155
0.07969000000000001	-2.513885670197444
0.07970000000000001	-2.513317997772609
0.07971000000000002	-2.5127504327587578
0.07972000000000001	-2.512182975104542
0.07973000000000001	-2.5116156247788433
0.07974	-2.5110483817541214
0.07975000000000002	-2.5104812459937427
0.07976000000000001	-2.5099142174611138
0.07977000000000001	-2.509347296119603
0.07978	-2.508780481932673
0.07979000000000001	-2.508213774863692
0.07980000000000001	-2.507647174876098
0.07981	-2.507080681933346
0.07982000000000002	-2.5065142959989037
0.07983000000000001	-2.505948017036259
0.07984000000000001	-2.5053818450089076
0.07985	-2.5048157798804054
0.07986000000000001	-2.5042498216142484
0.07987000000000001	-2.5036839701739773
0.07988	-2.5031182255231497
0.07989000000000002	-2.50255258762534
0.07990000000000001	-2.501987056444139
0.07991000000000001	-2.501421631942824
0.07992	-2.5008563140847215
0.07993000000000001	-2.5002911028312336
0.07994000000000001	-2.4997259981382087
0.07995000000000001	-2.4991609999799818
0.07996000000000002	-2.498596108320237
0.07997000000000001	-2.498031323122674
0.07998000000000001	-2.4974666443510087
0.07999	-2.496902071968969
0.08000000000000002	-2.496337605940299
0.08001000000000001	-2.4957732462139566
0.08002000000000001	-2.4952089927517287
0.08003	-2.494644845512813
0.08004000000000001	-2.49408080448259
0.08005000000000001	-2.4935168696249455
0.08006	-2.4929530409037874
0.08007000000000002	-2.4923893182830645
0.08008000000000001	-2.491825701726696
0.08009000000000001	-2.491262191198597
0.0801	-2.490698786662708
0.08011000000000001	-2.490135488082997
0.08012000000000001	-2.4895722954234527
0.08013	-2.489009208648074
0.08014000000000002	-2.4884462277208734
0.08015000000000001	-2.4878833525962225
0.08016000000000001	-2.4873205832223104
0.08017	-2.4867579195887854
0.08018000000000002	-2.486195361659745
0.08019000000000001	-2.4856329093993104
0.08020000000000001	-2.485070562744642
0.08021000000000002	-2.484508321671161
0.08022000000000001	-2.483946186158841
0.08023000000000001	-2.483384156171898
0.08024	-2.4828222316745636
0.08025000000000002	-2.48226041263115
0.08026000000000001	-2.4816986990058534
0.08027000000000001	-2.4811370907629438
0.08028	-2.4805755878667486
0.08029000000000001	-2.4800141902815604
0.08030000000000001	-2.4794528979716826
0.08031	-2.478891710901434
0.08032000000000002	-2.4783306290349985
0.08033000000000001	-2.477769652336858
0.08034000000000001	-2.477208780771434
0.08035	-2.476648014303114
0.08036000000000001	-2.476087352896305
0.08037000000000001	-2.4755267965154277
0.08038000000000001	-2.474966345124946
0.08039000000000002	-2.474405998689312
0.08040000000000001	-2.473845757172954
0.08041000000000001	-2.473285620540351
0.08042	-2.472725588755992
0.08043000000000002	-2.472165661784423
0.08044000000000001	-2.4716058395901515
0.08045000000000001	-2.471046122137689
0.08046	-2.4704865093915833
0.08047000000000001	-2.469927001316399
0.08048000000000001	-2.4693675978767167
0.08049	-2.4688082990371365
0.08050000000000002	-2.4682491047622723
0.08051000000000001	-2.4676900150167325
0.08052000000000001	-2.4671310297651523
0.08053	-2.4665721489721824
0.08054000000000001	-2.466013372602488
0.08055000000000001	-2.46545470062075
0.08056	-2.464896132991662
0.08057000000000002	-2.464337669679957
0.08058000000000001	-2.4637793106503794
0.08059000000000001	-2.4632210558676215
0.0806	-2.462662905296435
0.08061000000000001	-2.4621048589015846
0.08062000000000001	-2.461546916647854
0.08063000000000001	-2.4609890785000372
0.08064000000000002	-2.4604313444229424
0.08065000000000001	-2.459873714381393
0.08066000000000001	-2.459316188340229
0.08067	-2.458758766264302
0.08068000000000002	-2.458201448118486
0.08069000000000001	-2.4576442338677036
0.08070000000000001	-2.457087123463826
0.08071	-2.456530116882272
0.08072000000000001	-2.455973214090499
0.08073000000000001	-2.455416415053458
0.08074	-2.4548597197169832
0.08075000000000002	-2.4543031280490113
0.08076000000000001	-2.4537466400286756
0.08077000000000001	-2.453190255602545
0.08078	-2.4526339747563837
0.08079000000000001	-2.4520777974553023
0.08080000000000001	-2.451521723664454
0.08081	-2.450965753348903
0.08082000000000002	-2.450409886473797
0.08083000000000001	-2.4498541230042994
0.08084000000000001	-2.4492984629055594
0.08085	-2.448742906142757
0.08086000000000002	-2.448187452681088
0.08087000000000001	-2.4476321024857746
0.08088000000000001	-2.4470768555220337
0.08089000000000002	-2.4465217117550964
0.08090000000000001	-2.445966671150269
0.08091000000000001	-2.4454117336727825
0.08092	-2.4448568992878976
0.08093000000000002	-2.4443021679609114
0.08094000000000001	-2.44374753965713
0.08095000000000001	-2.4431930143418774
0.08096	-2.442638591980489
0.08097000000000001	-2.4420842725383145
0.08098000000000001	-2.4415300559507576
0.08099	-2.4409759422005277
0.08100000000000002	-2.4404219312645385
0.08101000000000001	-2.4398680231094714
0.08102000000000001	-2.439314217700786
0.08103	-2.438760515000004
0.08104000000000001	-2.4382069149467034
0.08105000000000001	-2.437653417536318
0.08106000000000001	-2.437100022734391
0.08107000000000002	-2.4365467305064783
0.08108000000000001	-2.4359935408181745
0.08109000000000001	-2.4354404536350414
0.0811	-2.4348874689226783
0.08111000000000002	-2.434334586646695
0.08112000000000001	-2.43378180677272
0.08113000000000001	-2.433229129266394
0.08114	-2.4326765540934097
0.08115000000000001	-2.4321240812194005
0.08116000000000001	-2.4315717106100716
0.08117	-2.431019442231122
0.08118000000000002	-2.430467276048229
0.08119000000000001	-2.4299152120271166
0.08120000000000001	-2.4293632501335214
0.08121	-2.4288113903331934
0.08122000000000001	-2.4282596325919097
0.08123000000000001	-2.427707976875493
0.08124	-2.4271564231449867
0.08125000000000002	-2.4266049713625826
0.08126000000000001	-2.426053621502424
0.08127000000000001	-2.4255023735303474
0.08128	-2.4249512274122047
0.08129000000000002	-2.4244001831138973
0.08130000000000001	-2.423849240601289
0.08131000000000001	-2.423298399840252
0.08132000000000002	-2.422747660796695
0.08133000000000001	-2.4221970234365378
0.08134000000000001	-2.4216464877257144
0.08135	-2.421096053630176
0.08136000000000002	-2.4205457211159094
0.08137000000000001	-2.4199954901488834
0.08138000000000001	-2.419445360695072
0.08139	-2.4188953327091722
0.08140000000000001	-2.418345406164972
0.08141000000000001	-2.417795581032088
0.08142	-2.4172458572704887
0.08143000000000002	-2.4166962348518033
0.08144000000000001	-2.41614671374267
0.08145000000000001	-2.415597293909201
0.08146	-2.4150479752945446
0.08147000000000001	-2.4144987578769217
0.08148000000000001	-2.4139496416334705
0.08149	-2.4134006265303873
0.08150000000000002	-2.4128517125338877
0.08151000000000001	-2.412302899610197
0.08152000000000001	-2.411754187725556
0.08153	-2.4112055768462737
0.08154000000000002	-2.4106570669385667
0.08155000000000001	-2.410108657968752
0.08156000000000001	-2.4095603499031086
0.08157000000000002	-2.4090121427079607
0.08158000000000001	-2.408464036349593
0.08159000000000001	-2.4079160307943654
0.0816	-2.4073681260086257
0.08161000000000002	-2.4068203219587017
0.08162000000000001	-2.40627261861097
0.08163000000000001	-2.4057250159318166
0.08164	-2.4051775138876454
0.08165000000000001	-2.4046301124448686
0.08166000000000001	-2.4040828115699338
0.08167	-2.4035356112292745
0.08168000000000002	-2.4029885113893372
0.08169000000000001	-2.402441512016592
0.08170000000000001	-2.4018946130775216
0.08171	-2.4013478145386236
0.08172000000000001	-2.4008011163664045
0.08173000000000001	-2.400254518527391
0.08174000000000001	-2.399708020988118
0.08175000000000002	-2.399161623715135
0.08176000000000001	-2.3986153266408006
0.08177000000000001	-2.3980691297608328
0.08178	-2.3975230330470074
0.08179000000000002	-2.3969770364659704
0.08180000000000001	-2.396431139984376
0.08181000000000001	-2.395885343553387
0.08182	-2.3953396471487833
0.08183000000000001	-2.3947940507437115
0.08184000000000001	-2.3942485543048946
0.08185	-2.393703157799067
0.08186000000000002	-2.393157861192977
0.08187000000000001	-2.3926126644533907
0.08188000000000001	-2.39206756754714
0.08189	-2.3915225704410092
0.08190000000000001	-2.3909776731018244
0.08191000000000001	-2.390432875495098
0.08192	-2.3898881775576046
0.08193000000000002	-2.389343579287517
0.08194000000000001	-2.3887990806517148
0.08195000000000001	-2.388254681617102
0.08196	-2.387710382150584
0.08197000000000002	-2.387166182219065
0.08198000000000001	-2.3866220817894814
0.08199000000000001	-2.3860780808287823
0.08200000000000002	-2.385534179303957
0.08201000000000001	-2.3849903771819405
0.08202000000000001	-2.3844466744297175
0.08203	-2.3839030710142857
0.08204000000000002	-2.3833595669026555
0.08205000000000001	-2.3828161620618524
0.08206000000000001	-2.3822728564589135
0.08207	-2.381729650060889
0.08208000000000001	-2.3811865428250414
0.08209000000000001	-2.380643534723842
0.0821	-2.38010062572884
0.08211000000000002	-2.379557815807156
0.08212000000000001	-2.379015104925926
0.08213000000000001	-2.3784724930522967
0.08214	-2.3779299801534295
0.08215000000000001	-2.3773875661964974
0.08216000000000001	-2.376845251148689
0.08217	-2.3763030349772025
0.08218000000000002	-2.375760917622269
0.08219000000000001	-2.3752188990726535
0.08220000000000001	-2.3746769793012428
0.08221	-2.374135158275265
0.08222000000000002	-2.3735934359619955
0.08223000000000001	-2.3730518123287503
0.08224000000000001	-2.3725102873428647
0.08225000000000002	-2.3719688609716862
0.08226000000000001	-2.37142753318261
0.08227000000000001	-2.3708863039429517
0.08228	-2.370345173220089
0.08229000000000002	-2.3698041409814135
0.08230000000000001	-2.369263207194349
0.08231000000000001	-2.3687223718262955
0.08232	-2.3681816348446865
0.08233000000000001	-2.3676409962169656
0.08234000000000001	-2.367100455910593
0.08235	-2.3665600138930385
0.08236000000000002	-2.3660196701317844
0.08237000000000001	-2.3654794245943296
0.08238000000000001	-2.3649392772481828
0.08239	-2.3643992280608668
0.08240000000000001	-2.3638592769999165
0.08241000000000001	-2.3633194240328805
0.08242000000000001	-2.362779669127352
0.08243000000000002	-2.362240012250915
0.08244000000000001	-2.361700453371115
0.08245000000000001	-2.3611609924555523
0.08246	-2.360621629471841
0.08247000000000002	-2.3600823643876048
0.08248000000000001	-2.3595431971704848
0.08249000000000001	-2.3590041277881326
0.0825	-2.3584651562082515
0.08251000000000001	-2.3579262823984886
0.08252000000000001	-2.3573875063265346
0.08253	-2.356848827958258
0.08254000000000002	-2.35631024722735
0.08255000000000001	-2.355771764128419
0.08256000000000001	-2.355233378634881
0.08257	-2.354695090717961
0.08258000000000001	-2.354156900345468
0.08259000000000001	-2.353618807485222
0.0826	-2.3530808121050577
0.08261000000000002	-2.3525429141728216
0.08262000000000001	-2.3520051136563995
0.08263000000000001	-2.351467410523668
0.08264	-2.350929804742482
0.08265000000000002	-2.3503922962807366
0.08266000000000001	-2.3498548851063443
0.08267000000000001	-2.3493175711872287
0.08268000000000002	-2.3487803544913226
0.08269000000000001	-2.348243234986578
0.08270000000000001	-2.3477062126409542
0.08271	-2.347169287422426
0.08272000000000002	-2.3466324592989793
0.08273000000000001	-2.3460957282386152
0.08274000000000001	-2.3455590942093454
0.08275	-2.3450225571791945
0.08276000000000001	-2.3444861171161997
0.08277000000000001	-2.343949773979906
0.08278	-2.343413527741773
0.08279000000000002	-2.342877378373807
0.08280000000000001	-2.3423413258153816
0.08281000000000001	-2.341805370064653
0.08282	-2.3412695110897577
0.08283000000000001	-2.3407337488588786
0.08284000000000001	-2.3401980833401783
0.08285000000000001	-2.339662514492315
0.08286000000000002	-2.339127042281593
0.08287000000000001	-2.3385916666876976
0.08288000000000001	-2.338056387678873
0.08289	-2.3375212052232897
0.08290000000000002	-2.3369861192582224
0.08291000000000001	-2.3364511297831045
0.08292000000000001	-2.335916236766262
0.08293000000000002	-2.3353814401760333
0.08294000000000001	-2.3348467399807733
0.08295000000000001	-2.3343121361488612
0.08296	-2.3337776286486713
0.08297000000000002	-2.3332432174485827
0.08298000000000001	-2.332708902516998
0.08299000000000001	-2.332174683822385
0.083	-2.331640561333116
0.08301000000000001	-2.331106535017644
0.08302000000000001	-2.3305726048444093
0.08303	-2.330038770781873
0.08304000000000002	-2.3295050327985107
0.08305000000000001	-2.3289713908628147
0.08306000000000001	-2.328437844943284
0.08307	-2.327904395008431
0.08308000000000001	-2.327371041026785
0.08309000000000001	-2.326837782966883
0.08310000000000001	-2.326304620797298
0.08311000000000002	-2.3257715544866002
0.08312000000000001	-2.3252385840033556
0.08313000000000001	-2.3247057093161336
0.08314	-2.3241729303935323
0.08315000000000002	-2.323640247204165
0.08316000000000001	-2.3231076597166562
0.08317000000000001	-2.32257516789965
0.08318	-2.3220427717187713
0.08319000000000001	-2.3215104711424255
0.08320000000000001	-2.320978266142568
0.08321	-2.3204461566878845
0.08322000000000002	-2.319914142747073
0.08323000000000001	-2.3193822242888493
0.08324000000000001	-2.3188504012819364
0.08325	-2.318318673695072
0.08326000000000001	-2.3177870414970028
0.08327000000000001	-2.3172555046564947
0.08328	-2.3167240631423494
0.08329000000000002	-2.3161927169233345
0.08330000000000001	-2.3156614659682364
0.08331000000000001	-2.3151303102358622
0.08332	-2.3145992496788206
0.08333000000000002	-2.3140682842922558
0.08334000000000001	-2.3135374140450526
0.08335000000000001	-2.313006638906143
0.08336000000000002	-2.3124759588444186
0.08337000000000001	-2.3119453738287796
0.08338000000000001	-2.31141488382816
0.08339	-2.310884488811502
0.08340000000000002	-2.3103541887477768
0.08341000000000001	-2.309823983605995
0.08342000000000001	-2.3092938733550827
0.08343	-2.308763857964032
0.08344000000000001	-2.3082339374018477
0.08345000000000001	-2.3077041116375483
0.08346	-2.307174380632724
0.08347000000000002	-2.3066447443582403
0.08348000000000001	-2.3061152027888236
0.08349000000000001	-2.305585755893558
0.0835	-2.305056403641565
0.08351000000000001	-2.3045271460019285
0.08352000000000001	-2.3039979829437485
0.08353000000000001	-2.303468914436154
0.08354000000000002	-2.3029399404482884
0.08355000000000001	-2.302411060949307
0.08356000000000001	-2.3018822759083766
0.08357	-2.301353585294675
0.08358000000000002	-2.300824989077394
0.08359000000000001	-2.300296487225741
0.08360000000000001	-2.2997680797089313
0.08361000000000002	-2.2992397664902917
0.08362000000000001	-2.2987115475209956
0.08363000000000001	-2.29818342279434
0.08364	-2.2976553922796232
0.08365000000000002	-2.297127455946155
0.08366000000000001	-2.2965996137626363
0.08367000000000001	-2.2960718656931265
0.08368	-2.2955442116866216
0.08369000000000001	-2.295016651738788
0.08370000000000001	-2.294489185819045
0.08371	-2.2939618138968703
0.08372000000000002	-2.293434535941636
0.08373000000000001	-2.2929073519227217
0.08374000000000001	-2.2923802618095634
0.08375	-2.2918532655716137
0.08376000000000001	-2.291326363178336
0.08377000000000001	-2.290799554599209
0.08378000000000001	-2.2902728398037193
0.08379000000000002	-2.2897462187613673
0.08380000000000001	-2.2892196914416654
0.08381000000000001	-2.2886932578141383
0.08382	-2.2881669178483346
0.08383000000000002	-2.2876406715138344
0.08384000000000001	-2.287114518780152
0.08385000000000001	-2.2865884596131543
0.08386	-2.286062493977851
0.08387000000000001	-2.2855366218521267
0.08388000000000001	-2.285010843205596
0.08389	-2.284485158000959
0.08390000000000002	-2.283959566201435
0.08391000000000001	-2.2834340677900395
0.08392000000000001	-2.282908662736444
0.08393	-2.282383351010328
0.08394000000000001	-2.2818581325813865
0.08395000000000001	-2.281333007419325
0.08396	-2.28080797549386
0.08397000000000002	-2.28028303677472
0.08398000000000001	-2.279758191231647
0.08399000000000001	-2.279233438834409
0.084	-2.2787087795527596
0.08401000000000002	-2.2781842133565253
0.08402000000000001	-2.2776597402154555
0.08403000000000001	-2.2771353600993307
0.08404000000000002	-2.2766110729779636
0.08405000000000001	-2.276086878821177
0.08406000000000001	-2.2755627775988048
0.08407	-2.275038769280694
0.08408000000000002	-2.2745148538367514
0.08409000000000001	-2.27399103121768
0.08410000000000001	-2.273467301396852
0.08411	-2.2729436643598846
0.08412000000000001	-2.272420120076718
0.08413000000000001	-2.2718966685173165
0.08414	-2.2713733096516586
0.08415000000000002	-2.2708500434431342
0.08416000000000001	-2.2703268698623917
0.08417000000000001	-2.2698037888853655
0.08418	-2.2692808004820786
0.08419000000000001	-2.268757904622569
0.08420000000000001	-2.2682351012768853
0.08421000000000001	-2.2677123904150873
0.08422000000000002	-2.2671897720072454
0.08423000000000001	-2.266667246023444
0.08424000000000001	-2.2661448124337777
0.08425	-2.2656224712083524
0.08426000000000002	-2.2651002223172862
0.08427000000000001	-2.2645780657307086
0.08428000000000001	-2.2640560014187776
0.08429000000000002	-2.2635340293516326
0.08430000000000001	-2.2630121494994357
0.08431000000000001	-2.262490361832406
0.08432	-2.2619686663206893
0.08433000000000002	-2.2614470629225285
0.08434000000000001	-2.2609255516034166
0.08435000000000001	-2.2604041323503337
0.08436	-2.259882805133544
0.08437000000000001	-2.259361569923328
0.08438000000000001	-2.258840426689974
0.08439	-2.2583193754037834
0.08440000000000002	-2.2577984160350693
0.08441000000000001	-2.2572775485541556
0.08442000000000001	-2.256756772931378
0.08443	-2.2562360891370963
0.08444000000000002	-2.2557154971416886
0.08445000000000001	-2.255194996915518
0.08446000000000001	-2.2546745884289408
0.08447000000000002	-2.2541542716523746
0.08448000000000001	-2.253634046556232
0.08449000000000001	-2.2531139131108953
0.0845	-2.2525938712867934
0.08451000000000002	-2.2520739210543614
0.08452000000000001	-2.2515540623840495
0.08453000000000001	-2.2510342952463196
0.08454	-2.2505146196116548
0.08455000000000001	-2.249995035441991
0.08456000000000001	-2.249475542696132
0.08457	-2.248956141364901
0.08458000000000002	-2.2484368314188146
0.08459000000000001	-2.247917612828421
0.08460000000000001	-2.2473984855642826
0.08461	-2.246879449597014
0.08462000000000001	-2.2463605048971664
0.08463000000000001	-2.2458416514353323
0.08464	-2.2453228891821198
0.08465000000000002	-2.2448042181081473
0.08466000000000001	-2.244285638184051
0.08467000000000001	-2.243767149380473
0.08468	-2.2432487516680624
0.08469000000000002	-2.2427304450174845
0.08470000000000001	-2.242212229399418
0.08471000000000001	-2.2416941047845484
0.08472000000000002	-2.2411760711435753
0.08473000000000001	-2.2406581284472114
0.08474000000000001	-2.240140276666176
0.08475	-2.239622515771204
0.08476000000000002	-2.239104845733039
0.08477000000000001	-2.238587266522438
0.08478000000000001	-2.238069778110168
0.08479	-2.237552380466772
0.08480000000000001	-2.237035073562649
0.08481000000000001	-2.236517857369269
0.08482	-2.2360007318574002
0.08483000000000002	-2.2354836969978678
0.08484000000000001	-2.2349667527554873
0.08485000000000001	-2.2344498991011497
0.08486	-2.23393313601174
0.08487000000000001	-2.2334164634289517
0.08488000000000001	-2.232899881348699
0.08489000000000001	-2.2323833897461474
0.08490000000000002	-2.231866988592247
0.08491000000000001	-2.2313506778579955
0.08492000000000001	-2.23083445751434
0.08493	-2.230318327525056
0.08494000000000002	-2.229802287853626
0.08495000000000001	-2.229286338482173
0.08496000000000001	-2.2287704793853558
0.08497000000000002	-2.2282547105342134
0.08498000000000001	-2.2277390318997985
0.08499000000000001	-2.227223443453212
0.085	-2.226707945165488
0.08501000000000002	-2.2261925370077096
0.08502000000000001	-2.2256772189509753
0.08503000000000001	-2.2251619909663902
0.08504	-2.224646853025072
0.08505000000000001	-2.224131805079878
0.08506000000000001	-2.2236168471110553
0.08507	-2.223101979099023
0.08508000000000002	-2.2225872010149774
0.08509000000000001	-2.2220725128301093
0.08510000000000001	-2.2215579145156346
0.08511	-2.2210434060427815
0.08512000000000002	-2.2205289873828264
0.08513000000000001	-2.2200146585069973
0.08514000000000001	-2.2195004193865477
0.08515000000000002	-2.2189862699914356
0.08516000000000001	-2.2184722102840686
0.08517000000000001	-2.2179582402459763
0.08518	-2.217444359848421
0.08519000000000002	-2.216930569062716
0.08520000000000001	-2.216416867860195
0.08521000000000001	-2.215903256212227
0.08522	-2.2153897340901465
0.08523000000000001	-2.2148763014653
0.08524000000000001	-2.2143629583090636
0.08525	-2.21384970459282
0.08526000000000002	-2.213336540287963
0.08527000000000001	-2.212823465365901
0.08528000000000001	-2.212310479798051
0.08529	-2.2117975835558394
0.08530000000000001	-2.211284776610705
0.08531000000000001	-2.2107720589341
0.08532000000000001	-2.2102594304974836
0.08533000000000002	-2.209746891272326
0.08534000000000001	-2.209234441230114
0.08535000000000001	-2.2087220803423393
0.08536	-2.2082098085805053
0.08537000000000002	-2.2076976259161287
0.08538000000000001	-2.2071855323207368
0.08539000000000001	-2.2066735277658664
0.08540000000000002	-2.2061616122230645
0.08541000000000001	-2.2056497856639106
0.08542000000000001	-2.205138048059978
0.08543	-2.20462639936738
0.08544000000000002	-2.204114839560963
0.08545000000000001	-2.2036033686246275
0.08546000000000001	-2.2030919865299627
0.08547	-2.2025806932486183
0.08548000000000001	-2.202069488752247
0.08549000000000001	-2.2015583730125208
0.0855	-2.2010473460011135
0.08551000000000002	-2.2005364076897465
0.08552000000000001	-2.200025558050105
0.08553000000000001	-2.1995147970482334
0.08554	-2.199004124655708
0.08555000000000001	-2.1984935408500927
0.08556000000000001	-2.1979830456031495
0.08557000000000001	-2.197472638886642
0.08558000000000002	-2.1969623206723514
0.08559000000000001	-2.196452090932067
0.08560000000000001	-2.1959419496376054
0.08561	-2.195431896760773
0.08562000000000002	-2.1949219322733784
0.08563000000000001	-2.194412056147259
0.08564000000000001	-2.1939022683462066
0.08565000000000002	-2.1933925688261176
0.08566000000000001	-2.1928829575829445
0.08567000000000001	-2.1923734345885952
0.08568	-2.1918639998149874
0.08569000000000002	-2.1913546532340495
0.08570000000000001	-2.1908453948177233
0.08571000000000001	-2.1903362245379587
0.08572	-2.189827142366717
0.08573000000000001	-2.189318148275989
0.08574000000000001	-2.188809242237744
0.08575	-2.1883004242239696
0.08576000000000002	-2.1877916942066733
0.08577000000000001	-2.187283052133055
0.08578000000000001	-2.186774497998513
0.08579	-2.186266031776615
0.08580000000000002	-2.1857576534394365
0.08581000000000001	-2.185249362959096
0.08582000000000001	-2.1847411603076767
0.08583000000000002	-2.1842330454572716
0.08584000000000001	-2.1837250183800334
0.08585000000000001	-2.183217079048075
0.08586	-2.1827092274335214
0.08587000000000002	-2.1822014635085183
0.08588000000000001	-2.1816937872452304
0.08589000000000001	-2.18118619861585
0.0859	-2.180678697592563
0.08591000000000001	-2.180171284147535
0.08592000000000001	-2.1796639582529687
0.08593	-2.179156719881078
0.08594000000000002	-2.1786495690040857
0.08595000000000001	-2.178142505594228
0.08596000000000001	-2.1776355296237484
0.08597	-2.1771286410547663
0.08598000000000001	-2.1766218398611157
0.08599000000000001	-2.176115126023676
0.08600000000000001	-2.1756084995147447
0.08601000000000002	-2.1751019603066286
0.08602000000000001	-2.1745955083716617
0.08603000000000001	-2.1740891436821634
0.08604	-2.1735828662104684
0.08605000000000002	-2.1730766759289257
0.08606000000000001	-2.172570572809899
0.08607000000000001	-2.1720645568257564
0.08608000000000002	-2.1715586279488805
0.08609000000000001	-2.171052786151706
0.08610000000000001	-2.170547031406606
0.08611	-2.170041363686007
0.08612000000000002	-2.169535782962319
0.08613000000000001	-2.1690302892079822
0.08614000000000001	-2.1685248823954266
0.08615	-2.168019562497099
0.08616000000000001	-2.1675143294854635
0.08617000000000001	-2.167009183332998
0.08618	-2.1665041240121874
0.08619000000000002	-2.1659991514955257
0.08620000000000001	-2.165494265755523
0.08621000000000001	-2.164989466764695
0.08622	-2.1644847544899606
0.08623000000000001	-2.16398012890405
0.08624000000000001	-2.163475589984966
0.08625000000000001	-2.1629711377052936
0.08626000000000002	-2.1624667720376523
0.08627000000000001	-2.1619624929546117
0.08628000000000001	-2.16145830042875
0.08629	-2.1609541944326813
0.08630000000000002	-2.16045017493903
0.08631000000000001	-2.159946241896222
0.08632000000000001	-2.159442395298768
0.08633000000000002	-2.1589386351205047
0.08634000000000001	-2.1584349613339575
0.08635000000000001	-2.157931373913217
0.08636	-2.1574278728309904
0.08637000000000002	-2.156924458059996
0.08638000000000001	-2.1564211295729634
0.08639000000000001	-2.15591788734263
0.0864	-2.155414731341745
0.08641000000000001	-2.154911661543122
0.08642000000000001	-2.154408677898448
0.08643	-2.153905780391849
0.08644000000000002	-2.1534029690058865
0.08645000000000001	-2.1529002437117972
0.08646000000000001	-2.1523976044745736
0.08647	-2.15189505127652
0.08648000000000002	-2.151392584084051
0.08649000000000001	-2.150890202857666
0.08650000000000001	-2.1503879075891503
0.08651000000000002	-2.149885698251427
0.08652000000000001	-2.149383574817434
0.08653000000000001	-2.1488815372601158
0.08654	-2.1483795855524277
0.08655000000000002	-2.147877719667337
0.08656000000000001	-2.147375939577834
0.08657000000000001	-2.1468742452568903
0.08658	-2.1463726366775018
0.08659000000000001	-2.1458711138126754
0.08660000000000001	-2.1453696766354438
0.08661	-2.1448683251188227
0.08662000000000002	-2.144367059235888
0.08663000000000001	-2.1438658789596436
0.08664000000000001	-2.143364784263144
0.08665	-2.142863775119456
0.08666000000000001	-2.142362851501682
0.08667000000000001	-2.141862013382886
0.08668000000000001	-2.1413612607361623
0.08669000000000002	-2.140860593534652
0.08670000000000001	-2.1403600117475405
0.08671000000000001	-2.1398595153499977
0.08672	-2.139359104317036
0.08673000000000002	-2.138858778621804
0.08674000000000001	-2.1383585382374877
0.08675000000000001	-2.1378583831372144
0.08676000000000002	-2.1373583132941616
0.08677000000000001	-2.1368583286815204
0.08678000000000001	-2.1363584292724873
0.08679	-2.1358586150402736
0.08680000000000002	-2.135358885958101
0.08681000000000001	-2.1348592419991945
0.08682000000000001	-2.1343596831367924
0.08683	-2.133860209344143
0.08684000000000001	-2.1333608205945054
0.08685000000000001	-2.132861516861149
0.08686	-2.1323622981173544
0.08687000000000002	-2.131863164336409
0.08688000000000001	-2.1313641154916136
0.08689000000000001	-2.1308651515562933
0.0869	-2.1303662725037524
0.08691000000000002	-2.1298674783015357
0.08692000000000001	-2.129368768923977
0.08693000000000001	-2.128870144349251
0.08694000000000002	-2.128371604550729
0.08695000000000001	-2.127873149501797
0.08696000000000001	-2.127374779175845
0.08697	-2.126876493546277
0.08698000000000002	-2.1263782925865518
0.08699000000000001	-2.1258801762700497
0.08700000000000001	-2.1253821445702
0.08701000000000002	-2.124884197445003
0.08702000000000001	-2.1243863348808696
0.08703000000000001	-2.12388855685378
0.08704	-2.123390863337219
0.08705000000000002	-2.1228932543046763
0.08706000000000001	-2.122395729729709
0.08707000000000001	-2.121898289585775
0.08708	-2.1214009338463966
0.08709000000000001	-2.120903662485106
0.08710000000000001	-2.1204064754754457
0.08711	-2.119909372790983
0.08712000000000002	-2.1194123544052843
0.08713000000000001	-2.1189154202919016
0.08714000000000001	-2.118418570424416
0.08715	-2.117921804776418
0.08716000000000002	-2.1174251233215093
0.08717000000000001	-2.1169285260333033
0.08718000000000001	-2.1164320128763094
0.08719000000000002	-2.11593558381166
0.08720000000000001	-2.1154392387956547
0.08721000000000001	-2.1149429778314417
0.08722	-2.1144468009024084
0.08723000000000002	-2.1139507079823026
0.08724000000000001	-2.1134546990448824
0.08725000000000001	-2.1129587740639173
0.08726000000000002	-2.1124629330131866
0.08727000000000001	-2.1119671758664853
0.08728000000000001	-2.1114715025976016
0.08729	-2.110975913180339
0.08730000000000002	-2.1104804075885157
0.08731000000000001	-2.109984985795989
0.08732000000000001	-2.1094896477765723
0.08733	-2.1089943935041022
0.08734000000000001	-2.108499222952472
0.08735000000000001	-2.108004136095518
0.08736000000000001	-2.1075091329071043
0.08737000000000002	-2.107014213361113
0.08738000000000001	-2.1065193774314834
0.08739000000000001	-2.106024625092085
0.0874	-2.1055299563168193
0.08741000000000002	-2.1050353710796106
0.08742000000000001	-2.1045408693543908
0.08743000000000001	-2.1040464511151025
0.08744000000000002	-2.1035521163356954
0.08745000000000001	-2.103057864990132
0.08746000000000001	-2.102563697052387
0.08747	-2.1020696124964515
0.08748000000000002	-2.101575611296301
0.08749000000000001	-2.1010816934259378
0.08750000000000001	-2.10058785885937
0.08751	-2.1000941075706163
0.08752000000000001	-2.099600439533707
0.08753000000000001	-2.0991068547226814
0.08754	-2.0986133531116233
0.08755000000000002	-2.0981199346745534
0.08756000000000001	-2.0976265993855407
0.08757000000000001	-2.0971333472186626
0.08758	-2.096640178148005
0.08759000000000002	-2.096147092147664
0.08760000000000001	-2.095654089185541
0.08761000000000001	-2.095161169238059
0.08762000000000002	-2.094668332283284
0.08763000000000001	-2.0941755782953577
0.08764000000000001	-2.0936829072484366
0.08765	-2.093190319116688
0.08766000000000002	-2.092697813874288
0.08767000000000001	-2.0922053914954235
0.08768000000000001	-2.09171305195429
0.08769000000000002	-2.091220795225093
0.08770000000000001	-2.0907286212821146
0.08771000000000001	-2.0902365300995576
0.08772	-2.0897445216516215
0.08773000000000002	-2.0892525959125376
0.08774000000000001	-2.08876075285656
0.08775000000000001	-2.0882689924537106
0.08776	-2.0877773146761744
0.08777000000000001	-2.0872857195045724
0.08778000000000001	-2.0867942069132015
0.08779	-2.086302776876365
0.08780000000000002	-2.085811429368376
0.08781000000000001	-2.0853201643635595
0.08782000000000001	-2.084828981836249
0.08783	-2.084337881760786
0.08784000000000002	-2.0838468641115235
0.08785000000000001	-2.0833559288628245
0.08786000000000001	-2.0828650759890643
0.08787000000000002	-2.082374305464621
0.08788000000000001	-2.0818836172638835
0.08789000000000001	-2.0813930113612518
0.0879	-2.0809024877311373
0.08791000000000002	-2.0804120463479916
0.08792000000000001	-2.079921687163165
0.08793000000000001	-2.0794314101739553
0.08794000000000002	-2.0789412153550795
0.08795000000000001	-2.078451102681024
0.08796000000000001	-2.077961072126305
0.08797	-2.0774711236447274
0.08798000000000002	-2.076981257223818
0.08799000000000001	-2.0764914728458446
0.08800000000000001	-2.0760017704853646
0.08801	-2.075512150116949
0.08802000000000001	-2.075022611715197
0.08803000000000001	-2.074533155254704
0.08804000000000001	-2.074043780704385
0.08805000000000002	-2.0735544880328876
0.08806000000000001	-2.0730652772043605
0.08807000000000001	-2.0725761482131584
0.08808	-2.0720871010363746
0.08809000000000002	-2.0715981356486814
0.08810000000000001	-2.071109252024762
0.08811000000000001	-2.0706204501393066
0.08812000000000002	-2.0701317299670148
0.08813000000000001	-2.069643091482599
0.08814000000000001	-2.0691545346607754
0.08815	-2.068666059476274
0.08816000000000002	-2.068177665903832
0.08817000000000001	-2.0676893539181966
0.08818000000000001	-2.067201123494124
0.08819	-2.0667129746063804
0.08820000000000001	-2.0662249072297394
0.08821000000000001	-2.0657369213390244
0.08822	-2.0652490169089903
0.08823000000000002	-2.064761193914438
0.08824000000000001	-2.064273452330205
0.08825000000000001	-2.063785792131089
0.08826	-2.063298213291919
0.08827000000000002	-2.0628107157875344
0.08828000000000001	-2.062323299592785
0.08829000000000001	-2.0618359646756526
0.08830000000000002	-2.0613487110150324
0.08831000000000001	-2.0608615385886844
0.08832000000000001	-2.060374447371507
0.08833	-2.0598874373384164
0.08834000000000002	-2.059400508464341
0.08835000000000001	-2.0589136607242207
0.08836000000000001	-2.058426894092955
0.08837000000000002	-2.0579402085454896
0.08838000000000001	-2.057453604056789
0.08839000000000001	-2.0569670806018268
0.0884	-2.056480638155551
0.08841000000000002	-2.0559942766929407
0.08842000000000001	-2.0555079961890166
0.08843000000000001	-2.055021796618766
0.08844	-2.05453567795718
0.08845000000000001	-2.0540496401776007
0.08846000000000001	-2.0535636832528765
0.08847000000000001	-2.053077807161902
0.08848000000000002	-2.0525920118797214
0.08849000000000001	-2.0521062973813917
0.08850000000000001	-2.051620663641984
0.08851	-2.051135110636597
0.08852000000000002	-2.050649638340281
0.08853000000000001	-2.0501642467281296
0.08854000000000001	-2.0496789357752414
0.08855000000000002	-2.0491937054567284
0.08856000000000001	-2.04870855574771
0.08857000000000001	-2.0482234866233147
0.08858	-2.047738498058681
0.08859000000000002	-2.047253590028954
0.08860000000000001	-2.0467687625092927
0.08861000000000001	-2.046284015474861
0.08862000000000002	-2.045799348900844
0.08863000000000001	-2.0453147627530774
0.08864000000000001	-2.0448302570030994
0.08865	-2.0443458316391707
0.08866000000000002	-2.0438614866365374
0.08867000000000001	-2.0433772219704798
0.08868000000000001	-2.0428930376162233
0.08869	-2.0424089335490208
0.08870000000000001	-2.041924909744144
0.08871000000000001	-2.0414409661768764
0.08872000000000001	-2.04095710282251
0.08873000000000002	-2.0404733196563436
0.08874000000000001	-2.039989616644275
0.08875000000000001	-2.0395059937531834
0.08876	-2.0390224509763266
0.08877000000000002	-2.0385389882890768
0.08878000000000001	-2.0380556056668184
0.08879000000000001	-2.0375723030849264
0.08880000000000002	-2.0370890805187827
0.08881000000000001	-2.0366059379438393
0.08882000000000001	-2.0361228753354403
0.08883	-2.0356398926690065
0.08884000000000002	-2.0351569899199613
0.08885000000000001	-2.0346741670637427
0.08886000000000001	-2.0341914240757943
0.08887	-2.03370876093157
0.08888000000000001	-2.0332261776065317
0.08889000000000001	-2.032743674076153
0.0889	-2.0322612503159116
0.08891000000000002	-2.0317789063013123
0.08892000000000001	-2.0312966420078444
0.08893000000000001	-2.0308144573981766
0.08894	-2.030332352449894
0.08895000000000002	-2.0298503271493407
0.08896000000000001	-2.02936838147207
0.08897000000000001	-2.0288865153936446
0.08898000000000002	-2.028404728881856
0.08899000000000001	-2.027923021917782
0.08900000000000001	-2.027441394477634
0.08901	-2.026959846538714
0.08902000000000002	-2.0264783780766407
0.08903000000000001	-2.0259969890670404
0.08904000000000001	-2.0255156794855504
0.08905000000000002	-2.0250344492988073
0.08906000000000001	-2.0245532984903334
0.08907000000000001	-2.0240722270369442
0.08908	-2.023591234898602
0.08909000000000002	-2.0231103220658264
0.08910000000000001	-2.0226294885152374
0.08911000000000001	-2.02214873422255
0.08912	-2.0216680591634635
0.08913000000000001	-2.021187463313705
0.08914000000000001	-2.0207069466490393
0.08915000000000001	-2.0202265091452047
0.08916000000000002	-2.019746150777936
0.08917000000000001	-2.0192658715229976
0.08918000000000001	-2.0187856713561634
0.08919	-2.0183055502532143
0.08920000000000002	-2.017825508189953
0.08921000000000001	-2.0173455451421662
0.08922000000000001	-2.0168656610856597
0.08923000000000002	-2.0163858559962766
0.08924000000000001	-2.0159061298498258
0.08925000000000001	-2.0154264826221326
0.08926	-2.0149469142890393
0.08927000000000002	-2.014467424826397
0.08928000000000001	-2.013988014210068
0.08929000000000001	-2.01350868241594
0.08930000000000002	-2.013029429419875
0.08931000000000001	-2.012550255197806
0.08932000000000001	-2.01207115972558
0.08933	-2.011592142979101
0.08934000000000002	-2.011113204934281
0.08935000000000001	-2.010634345547948
0.08936000000000001	-2.0101555648128104
0.08937	-2.0096768627072015
0.08938000000000001	-2.0091982392071
0.08939000000000001	-2.0087196942884917
0.08940000000000001	-2.0082412279273822
0.08941000000000002	-2.007762840099761
0.08942000000000001	-2.0072845307816225
0.08943000000000001	-2.006806299948985
0.08944	-2.0063281475778716
0.08945000000000002	-2.0058500736443183
0.08946000000000001	-2.005372078124368
0.08947000000000001	-2.0048941609940725
0.08948000000000002	-2.0044163222294955
0.08949000000000001	-2.0039385618067143
0.08950000000000001	-2.003460879701823
0.08951	-2.0029832758901787
0.08952000000000002	-2.002505750323087
0.08953000000000001	-2.002028303002202
0.08954000000000001	-2.0015509339036623
0.08955	-2.0010736430036142
0.08956000000000001	-2.0005964302782138
0.08957000000000001	-2.000119295703627
0.08958	-1.9996422392560256
0.08959000000000002	-1.9991652609115913
0.08960000000000001	-1.9986883606465176
0.08961000000000001	-1.9982115384370007
0.08962	-1.997734794259249
0.08963000000000002	-1.9972581280895223
0.08964000000000001	-1.9967815399040065
0.08965000000000001	-1.9963050296789486
0.08966000000000002	-1.995828597390286
0.08967000000000001	-1.9953522430050996
0.08968000000000001	-1.9948759665090723
0.08969	-1.9943997678785403
0.08970000000000002	-1.9939236470898207
0.08971000000000001	-1.9934476041191875
0.08972000000000001	-1.992971638942938
0.08973000000000002	-1.9924957515373845
0.08974000000000001	-1.992019941878851
0.08975000000000001	-1.9915442099436667
0.08976	-1.9910685557081698
0.08977000000000002	-1.990592979148717
0.08978000000000001	-1.9901174802416632
0.08979000000000001	-1.989642058963366
0.0898	-1.9891667152836627
0.08981000000000001	-1.9886914491693168
0.08982000000000001	-1.988216260612936
0.08983000000000001	-1.9877411495909205
0.08984000000000002	-1.9872661160796952
0.08985000000000001	-1.9867911600556951
0.08986000000000001	-1.9863162814953912
0.08987	-1.9858414803752191
0.08988000000000002	-1.985366756671622
0.08989000000000001	-1.9848921103610697
0.08990000000000001	-1.9844175414200373
0.08991000000000002	-1.9839430498250081
0.08992000000000001	-1.9834686355524784
0.08993000000000001	-1.9829942985789475
0.08994	-1.9825200388809259
0.08995000000000002	-1.982045856434973
0.08996000000000001	-1.9815717512175812
0.08997000000000001	-1.98109772320528
0.08998000000000002	-1.9806237723746125
0.08999000000000001	-1.98014989870214
0.09000000000000001	-1.9796761021644507
0.09001	-1.9792023827380767
0.09002000000000002	-1.9787287403995972
0.09003000000000001	-1.978255175125599
0.09004000000000001	-1.9777816868926759
0.09005	-1.9773082756774307
0.09006000000000002	-1.9768349414480708
0.09007000000000001	-1.9763616841774654
0.09008000000000001	-1.9758885038544847
0.09009000000000002	-1.975415400455776
0.09010000000000001	-1.9749423739579985
0.09011000000000001	-1.9744694243263636
0.09012	-1.973996551544542
0.09013000000000002	-1.9735237555937386
0.09014000000000001	-1.973051036450666
0.09015000000000001	-1.9725783940920432
0.09016000000000002	-1.9721058284946
0.09017000000000001	-1.9716333396350731
0.09018000000000001	-1.9711609274902084
0.09019	-1.9706885920367592
0.09020000000000002	-1.9702163332499536
0.09021000000000001	-1.9697441511043583
0.09022000000000001	-1.969272045580529
0.09023	-1.9688000166552295
0.09024000000000001	-1.9683280643052463
0.09025000000000001	-1.9678561885073864
0.09026	-1.9673843892384613
0.09027000000000002	-1.9669126664753322
0.09028000000000001	-1.9664410201947966
0.09029000000000001	-1.965969450354088
0.0903	-1.965497956944149
0.09031000000000002	-1.9650265399474123
0.09032000000000001	-1.9645551993407653
0.09033000000000001	-1.9640839351011055
0.09034000000000002	-1.9636127471994729
0.09035000000000001	-1.9631416356131561
0.09036000000000001	-1.9626706003176322
0.09037	-1.9621996412968055
0.09038000000000002	-1.9617287585276264
0.09039000000000001	-1.961257951987057
0.09040000000000001	-1.9607872216520665
0.09041000000000002	-1.96031656749963
0.09042000000000001	-1.959845989506734
0.09043000000000001	-1.9593754876503722
0.09044	-1.9589050619075448
0.09045000000000002	-1.9584347122552632
0.09046000000000001	-1.9579644386705446
0.09047000000000001	-1.957494241130417
0.09048	-1.957024119611913
0.09049000000000001	-1.9565540740920822
0.09050000000000001	-1.956084104547998
0.09051000000000001	-1.9556142109566925
0.09052000000000002	-1.9551443932952315
0.09053000000000001	-1.954674651540692
0.09054000000000001	-1.9542049856701575
0.09055	-1.9537353956607204
0.09056000000000002	-1.9532658814894803
0.09057000000000001	-1.952796443133547
0.09058000000000001	-1.952327080570076
0.09059000000000002	-1.9518577937762132
0.09060000000000001	-1.9513885827290547
0.09061000000000001	-1.9509194474057172
0.09062	-1.9504503877833512
0.09063000000000002	-1.9499814038391172
0.09064000000000001	-1.9495124955501861
0.09065000000000001	-1.9490436628937218
0.09066000000000002	-1.9485749058469055
0.09067000000000001	-1.9481062243839564
0.09068000000000001	-1.9476376184661959
0.09069	-1.9471690880897212
0.09070000000000002	-1.946700633231765
0.09071000000000001	-1.9462322538695667
0.09072000000000001	-1.9457639499803736
0.09073	-1.945295721541443
0.09074000000000002	-1.9448275685300391
0.09075000000000001	-1.9443594909234345
0.09076000000000001	-1.9438914886989098
0.09077000000000002	-1.943423561833754
0.09078000000000001	-1.9429557102859623
0.09079000000000001	-1.942487934051718
0.0908	-1.9420202331088374
0.09081000000000002	-1.9415526074346572
0.09082000000000001	-1.9410850570065323
0.09083000000000001	-1.9406175818018223
0.09084000000000002	-1.9401501817978957
0.09085000000000001	-1.9396828569721318
0.09086000000000001	-1.9392156073019247
0.09087	-1.9387484327646678
0.09088000000000002	-1.9382813333377513
0.09089000000000001	-1.937814308998611
0.09090000000000001	-1.9373473597246456
0.09091	-1.9368804854933124
0.09092000000000001	-1.9364136862820494
0.09093000000000001	-1.9359469620682601
0.09094000000000001	-1.9354803128294256
0.09095000000000002	-1.9350137385429613
0.09096000000000001	-1.9345472391863334
0.09097000000000001	-1.9340808147370143
0.09098	-1.933614465172485
0.09099000000000002	-1.933148190470234
0.09100000000000001	-1.9326819906077588
0.09101000000000001	-1.9322158655625647
0.09102000000000002	-1.9317498153121644
0.09103000000000001	-1.9312838398340801
0.09104000000000001	-1.9308179391022795
0.09105	-1.9303521130931751
0.09106000000000002	-1.9298863617744855
0.09107000000000001	-1.929420685128691
0.09108000000000001	-1.9289550831430553
0.09109000000000002	-1.9284895557951802
0.09110000000000001	-1.9280241030626792
0.09111000000000001	-1.9275587249231736
0.09112	-1.927093421354289
0.09113000000000002	-1.9266281923336617
0.09114000000000001	-1.9261630378290189
0.09115000000000001	-1.9256979578225264
0.09116	-1.925232952297275
0.09117000000000001	-1.9247680212309413
0.09118000000000001	-1.9243031646012123
0.09119000000000001	-1.9238383823858092
0.09120000000000002	-1.9233736745624002
0.09121000000000001	-1.9229090411087075
0.09122000000000001	-1.9224444820024333
0.09123	-1.9219799972213405
0.09124000000000002	-1.921515586743123
0.09125000000000001	-1.9210512505455175
0.09126000000000001	-1.9205869886062716
0.09127000000000002	-1.920122800903138
0.09128000000000001	-1.9196586874138821
0.09129000000000001	-1.919194648116282
0.0913	-1.918730682988141
0.09131000000000002	-1.9182667920072114
0.09132000000000001	-1.9178029751512888
0.09133000000000001	-1.9173392323981755
0.09134000000000002	-1.9168755637257113
0.09135000000000001	-1.9164119691116865
0.09136000000000001	-1.9159484485339242
0.09137	-1.9154850019702585
0.09138000000000002	-1.9150216293985336
0.09139000000000001	-1.914558330796616
0.09140000000000001	-1.9140951061423428
0.09141	-1.91363195541358
0.09142000000000002	-1.9131688785881995
0.09143000000000001	-1.912705875644084
0.09144000000000001	-1.9122429465591209
0.09145000000000002	-1.911780091311207
0.09146000000000001	-1.9113173098782492
0.09147000000000001	-1.9108546022381572
0.09148	-1.9103919683688657
0.09149000000000002	-1.9099294082370155
0.09150000000000001	-1.90946692182417
0.09151000000000001	-1.9090045091159793
0.09152000000000002	-1.9085421700904186
0.09153000000000001	-1.9080799047254697
0.09154000000000001	-1.907617712997213
0.09155	-1.907155594866533
0.09156000000000002	-1.9066935503304967
0.09157000000000001	-1.9062315793671334
0.09158000000000001	-1.90576968195448
0.09159	-1.9053078580705813
0.09160000000000001	-1.9048461076934884
0.09161000000000001	-1.9043844308012636
0.09162000000000001	-1.9039228273719748
0.09163000000000002	-1.9034612973785066
0.09164000000000001	-1.9029998407999924
0.09165000000000001	-1.902538457616908
0.09166	-1.9020771478086091
0.09167000000000002	-1.9016159113537217
0.09168000000000001	-1.9011547482303652
0.09169000000000001	-1.900693658416665
0.09170000000000002	-1.9002326418907534
0.09171000000000001	-1.8997716986307727
0.09172000000000001	-1.8993108286148717
0.09173	-1.8988500318155646
0.09174000000000002	-1.898389308214384
0.09175000000000001	-1.8979286577918049
0.09176000000000001	-1.8974680805260469
0.09177000000000002	-1.8970075763952798
0.09178000000000001	-1.8965471453777376
0.09179000000000001	-1.8960867874516176
0.0918	-1.8956265025951249
0.09181000000000002	-1.8951662907864857
0.09182000000000001	-1.8947061520039377
0.09183000000000001	-1.8942460862141797
0.09184	-1.8937860933953312
0.09185000000000001	-1.8933261735373892
0.09186000000000001	-1.892866326618649
0.09187000000000001	-1.8924065526174416
0.09188000000000002	-1.8919468515120343
0.09189000000000001	-1.8914872232807391
0.09190000000000001	-1.8910276679018765
0.09191	-1.8905681853537937
0.09192000000000002	-1.8901087756148083
0.09193000000000001	-1.8896494386632616
0.09194000000000001	-1.889190174477505
0.09195000000000002	-1.8887309830326744
0.09196000000000001	-1.888271864308553
0.09197000000000001	-1.887812818285324
0.09198	-1.8873538449413685
0.09199000000000002	-1.886894944255076
0.09200000000000001	-1.886436116204845
0.09201000000000001	-1.8859773607691077
0.09202000000000002	-1.885518677926262
0.09203000000000001	-1.8850600676547153
0.09204000000000001	-1.8846015299328946
0.09205	-1.8841430647392365
0.09206000000000002	-1.8836846720521818
0.09207000000000001	-1.8832263518501962
0.09208000000000001	-1.8827681041117557
0.09209	-1.8823099288152936
0.09210000000000002	-1.8818518259392816
0.09211000000000001	-1.8813937954622093
0.09212000000000001	-1.8809358373625573
0.09213000000000002	-1.88047795161882
0.09214000000000001	-1.8800201382095034
0.09215000000000001	-1.879562397113117
0.09216	-1.879104728308179
0.09217000000000002	-1.8786471317624094
0.09218000000000001	-1.8781896074612752
0.09219000000000001	-1.8777321553872564
0.09220000000000002	-1.8772747755140022
0.09221000000000001	-1.8768174678115979
0.09222000000000001	-1.8763602322720165
0.09223	-1.8759030688738607
0.09224000000000002	-1.875445977595737
0.09225000000000001	-1.874988958416263
0.09226000000000001	-1.8745320113140607
0.09227	-1.874075136267761
0.09228000000000001	-1.8736183332560028
0.09229000000000001	-1.8731616022574336
0.09230000000000001	-1.8727049432507052
0.09231000000000002	-1.8722483562144787
0.09232000000000001	-1.8717918411274241
0.09233000000000001	-1.8713353979682172
0.09234	-1.8708790267155408
0.09235000000000002	-1.8704227273480913
0.09236000000000001	-1.8699664998445709
0.09237000000000001	-1.8695103441837255
0.09238000000000002	-1.869054260344243
0.09239000000000001	-1.8685982483048211
0.09240000000000001	-1.8681423080441872
0.09241	-1.8676864395376818
0.09242000000000002	-1.8672306427430687
0.09243000000000001	-1.8667749176635493
0.09244000000000001	-1.8663192642778992
0.09245000000000002	-1.8658636825649006
0.09246000000000001	-1.8654081725033538
0.09247000000000001	-1.864952734072064
0.09248	-1.8644973672498444
0.09249000000000002	-1.8640420720155146
0.09250000000000001	-1.863586848347918
0.09251000000000001	-1.8631316962259041
0.09252	-1.8626766156282875
0.09253000000000002	-1.8622216065339174
0.09254000000000001	-1.8617666689216512
0.09255000000000001	-1.8613118027703557
0.09256000000000002	-1.860857008058901
0.09257000000000001	-1.8604022847661685
0.09258000000000001	-1.8599476328710445
0.09259	-1.8594930523524236
0.09260000000000002	-1.8590385431787808
0.09261000000000001	-1.8585841053275982
0.09262000000000001	-1.858129738789706
0.09263000000000002	-1.8576754435440508
0.09264000000000001	-1.857221219569599
0.09265000000000001	-1.856767066845302
0.09266	-1.8563129853501257
0.09267000000000002	-1.8558589750630698
0.09268000000000001	-1.8554050359631022
0.09269000000000001	-1.854951168029204
0.09270000000000002	-1.854497371240373
0.09271000000000001	-1.8540436455756157
0.09272000000000001	-1.853589991013951
0.09273	-1.8531364075344219
0.09274000000000002	-1.8526828951160237
0.09275000000000001	-1.8522294537377906
0.09276000000000001	-1.8517760833787635
0.09277	-1.8513227840179918
0.09278000000000002	-1.850869555634531
0.09279000000000001	-1.8504163982074442
0.09280000000000001	-1.8499633117158032
0.09281000000000002	-1.849510296138684
0.09282000000000001	-1.8490573514551605
0.09283000000000001	-1.8486044776442243
0.09284	-1.8481516746850881
0.09285000000000002	-1.8476989425568595
0.09286000000000001	-1.847246281238653
0.09287000000000001	-1.8467936907095897
0.09288000000000002	-1.8463411709487987
0.09289000000000001	-1.845888721935417
0.09290000000000001	-1.8454363436485985
0.09291	-1.8449840360674847
0.09292000000000002	-1.8445317991471233
0.09293000000000001	-1.844079632888492
0.09294000000000001	-1.8436275372731374
0.09295	-1.8431755122802729
0.09296000000000001	-1.8427235578891146
0.09297000000000001	-1.8422716740788925
0.09298000000000001	-1.8418198608288046
0.09299000000000002	-1.8413681181180828
0.09300000000000001	-1.8409164459259677
0.09301000000000001	-1.8404648442317064
0.09302	-1.8400133130145837
0.09303000000000002	-1.8395618522538282
0.09304000000000001	-1.8391104619287115
0.09305000000000001	-1.8386591420185074
0.09306000000000002	-1.8382078925024987
0.09307000000000001	-1.8377567133599764
0.09308000000000001	-1.8373056045702585
0.09309	-1.8368545661126472
0.09310000000000002	-1.836403597963444
0.09311000000000001	-1.8359527001006481
0.09312000000000001	-1.8355018725079195
0.09313000000000002	-1.835051115164601
0.09314000000000001	-1.8346004280500705
0.09315000000000001	-1.8341498111436707
0.09316	-1.8336992644247516
0.09317000000000002	-1.8332487878726902
0.09318000000000001	-1.8327983814668598
0.09319000000000001	-1.832348045186645
0.0932	-1.8318977789975597
0.09321000000000002	-1.8314475828926373
0.09322000000000001	-1.8309974568515652
0.09323000000000001	-1.8305474008537586
0.09324000000000002	-1.8300974148786466
0.09325000000000001	-1.8296474989056672
0.09326000000000001	-1.8291976529142804
0.09327	-1.8287478768839334
0.09328000000000002	-1.82829817078769
0.09329000000000001	-1.827848534598407
0.09330000000000001	-1.8273989683085856
0.09331000000000002	-1.8269494718977204
0.09332000000000001	-1.8265000453453135
0.09333000000000001	-1.8260506886308734
0.09334	-1.8256014017339164
0.09335000000000002	-1.8251521846339642
0.09336000000000001	-1.8247030373105486
0.09337000000000001	-1.8242539597320941
0.09338000000000002	-1.8238049518789292
0.09339000000000001	-1.8233560137409928
0.09340000000000001	-1.8229071452978645
0.09341	-1.8224583465291324
0.09342000000000002	-1.8220096174143894
0.09343000000000001	-1.8215609579332408
0.09344000000000001	-1.8211123680653536
0.09345	-1.8206638477902861
0.09346000000000002	-1.82021539708769
0.09347000000000001	-1.8197670159371735
0.09348000000000001	-1.8193187043183727
0.09349000000000002	-1.8188704622109173
0.09350000000000001	-1.8184222895944704
0.09351000000000001	-1.817974186448675
0.09352	-1.817526152753197
0.09353000000000002	-1.8170781884877063
0.09354000000000001	-1.8166302936318826
0.09355000000000001	-1.81618246816541
0.09356000000000002	-1.8157347120680107
0.09357000000000001	-1.815287025319355
0.09358000000000001	-1.8148394078991483
0.09359	-1.8143918597871045
0.09360000000000002	-1.8139443809629525
0.09361000000000001	-1.813496971406414
0.09362000000000001	-1.8130496310972193
0.09363	-1.8126023600019134
0.09364000000000001	-1.8121551581098396
0.09365000000000001	-1.8117080254044138
0.09366000000000001	-1.8112609618654167
0.09367000000000002	-1.810813967472638
0.09368000000000001	-1.8103670422058735
0.09369000000000001	-1.80992018604323
0.0937	-1.8094733989631233
0.09371000000000002	-1.8090266809484654
0.09372000000000001	-1.8085800319790817
0.09373000000000001	-1.808133452034805
0.09374000000000002	-1.8076869410954721
0.09375000000000001	-1.8072404991409303
0.09376000000000001	-1.8067941261510327
0.09377	-1.806347822105642
0.09378000000000002	-1.805901586984663
0.09379000000000001	-1.8054554207621119
0.09380000000000001	-1.8050093234225402
0.09381000000000002	-1.8045632949470045
0.09382000000000001	-1.804117335315409
0.09383000000000001	-1.8036714445076634
0.09384	-1.8032256225036836
0.09385000000000002	-1.8027798692834138
0.09386000000000001	-1.802334184826805
0.09387000000000001	-1.8018885691137543
0.09388	-1.8014430221242048
0.09389000000000002	-1.8009975438381083
0.09390000000000001	-1.8005521342354232
0.09391000000000001	-1.8001067932961137
0.09392000000000002	-1.7996615210001512
0.09393000000000001	-1.7992163173275157
0.09394000000000001	-1.798771182258193
0.09395	-1.7983261157721744
0.09396000000000002	-1.7978811178494596
0.09397000000000001	-1.7974361884700554
0.09398000000000001	-1.7969913276139753
0.09399000000000002	-1.796546535261245
0.09400000000000001	-1.7961018113919014
0.09401000000000001	-1.7956571559859626
0.09402	-1.7952125690234702
0.09403000000000002	-1.7947680504844703
0.09404000000000001	-1.7943236003490193
0.09405000000000001	-1.7938792185971781
0.09406000000000002	-1.7934349052090153
0.09407000000000001	-1.7929906601646186
0.09408000000000001	-1.7925464834440574
0.09409000000000001	-1.7921023750274352
0.09410000000000002	-1.791658334894858
0.09411000000000001	-1.7912143630264048
0.09412000000000001	-1.7907704594021838
0.09413	-1.790326624002313
0.09414000000000002	-1.789882856793555
0.09415000000000001	-1.7894391577507227
0.09416000000000001	-1.7889955268655924
0.09417000000000002	-1.7885519641254684
0.09418000000000001	-1.7881084695105385
0.09419000000000001	-1.787665043000994
0.0942	-1.787221684575579
0.09421000000000002	-1.7867783942088387
0.09422000000000001	-1.7863351718828007
0.09423000000000001	-1.7858920175747357
0.09424000000000002	-1.7854489312731616
0.09425000000000001	-1.7850059129583238
0.09426000000000001	-1.7845629626104742
0.09427	-1.784120080209881
0.09428000000000002	-1.7836772657368154
0.09429000000000001	-1.7832345191715309
0.09430000000000001	-1.7827918404925063
0.09431	-1.7823492296814558
0.09432000000000001	-1.7819066867190414
0.09433000000000001	-1.7814642115855648
0.09434000000000001	-1.7810218042511012
0.09435000000000002	-1.7805794647002822
0.09436000000000001	-1.7801371929193945
0.09437000000000001	-1.779694988888777
0.09438	-1.7792528525887805
0.09439000000000002	-1.7788107839997631
0.09440000000000001	-1.7783687831020898
0.09441000000000001	-1.7779268498761567
0.09442000000000002	-1.7774849843023308
0.09443000000000001	-1.7770431863609848
0.09444000000000001	-1.7766014560325196
0.09445	-1.7761597932973396
0.09446000000000002	-1.7757181981358314
0.09447000000000001	-1.7752766705263558
0.09448000000000001	-1.7748352104466965
0.09449000000000002	-1.7743938178819836
0.09450000000000001	-1.7739524928126609
0.09451000000000001	-1.7735112352192106
0.09452	-1.7730700450815655
0.09453000000000002	-1.7726289223803942
0.09454000000000001	-1.772187867096436
0.09455000000000001	-1.7717468792101636
0.09456	-1.7713059587020565
0.09457000000000002	-1.770865105552601
0.09458000000000001	-1.7704243197422913
0.09459000000000001	-1.769983601251626
0.09460000000000002	-1.7695429500611115
0.09461000000000001	-1.769102366151262
0.09462000000000001	-1.7686618495025959
0.09463	-1.7682214000956413
0.09464000000000002	-1.76778101791094
0.09465000000000001	-1.7673407029290225
0.09466000000000001	-1.7669004551304344
0.09467000000000002	-1.7664602744957267
0.09468000000000001	-1.7660201610054618
0.09469000000000001	-1.765580114640223
0.0947	-1.7651401353805756
0.09471000000000002	-1.764700223207087
0.09472000000000001	-1.7642603781003456
0.09473000000000001	-1.7638206000409764
0.09474000000000002	-1.7633808890095746
0.09475000000000001	-1.7629412449867181
0.09476000000000001	-1.7625016679530172
0.09477000000000001	-1.7620621578890903
0.09478000000000002	-1.7616227147755625
0.09479000000000001	-1.7611833385930662
0.09480000000000001	-1.7607440293222412
0.09481	-1.7603047869437307
0.09482000000000002	-1.7598656114381874
0.09483000000000001	-1.7594265027862712
0.09484000000000001	-1.758987460968647
0.09485000000000002	-1.758548485965985
0.09486000000000001	-1.7581095777589852
0.09487000000000001	-1.7576707363283302
0.09488	-1.757231961654693
0.09489000000000002	-1.756793253718772
0.09490000000000001	-1.7563546125012732
0.09491000000000001	-1.7559160379658576
0.09492000000000002	-1.7554775301075662
0.09493000000000001	-1.7550390889099174
0.09494000000000001	-1.7546007143536575
0.09495	-1.754162406419544
0.09496000000000002	-1.753724165088341
0.09497000000000001	-1.7532859903408204
0.09498000000000001	-1.752847882157759
0.09499	-1.752409840519942
0.09500000000000001	-1.7519718654081693
0.09501000000000001	-1.7515339568028723
0.09502000000000001	-1.7510961146676682
0.09503000000000002	-1.7506583390009631
0.09504000000000001	-1.7502206297836078
0.09505000000000001	-1.749782986987976
0.09506	-1.7493454105962778
0.09507000000000002	-1.7489079005964696
0.09508000000000001	-1.7484704569694292
0.09509000000000001	-1.748033079696037
0.09510000000000002	-1.7475957687571808
0.09511000000000001	-1.7471585241337815
0.09512000000000001	-1.746721345806719
0.09513	-1.7462842337568958
0.09514000000000002	-1.7458471879652258
0.09515000000000001	-1.74541020841263
0.09516000000000001	-1.744973295074652
0.09517000000000002	-1.744536447936531
0.09518000000000001	-1.7440996669803095
0.09519000000000001	-1.7436629521869407
0.0952	-1.743226303537388
0.09521000000000002	-1.7427897210126266
0.09522000000000001	-1.742353204593657
0.09523000000000001	-1.7419167542614216
0.09524	-1.7414803699969084
0.09525000000000002	-1.7410440517684973
0.09526000000000001	-1.7406077995693778
0.09527000000000001	-1.740171613381005
0.09528000000000002	-1.7397354931844016
0.09529000000000001	-1.739299438960594
0.09530000000000001	-1.7388634506906109
0.09531	-1.7384275283554915
0.09532000000000002	-1.7379916719362816
0.09533000000000001	-1.7375558814140604
0.09534000000000001	-1.7371201567698586
0.09535000000000002	-1.7366844979847393
0.09536000000000001	-1.7362489050397956
0.09537000000000001	-1.7358133779160994
0.09538	-1.7353779165947176
0.09539000000000002	-1.73494252105674
0.09540000000000001	-1.7345071912832635
0.09541000000000001	-1.7340719272553904
0.09542000000000002	-1.733636728954229
0.09543000000000001	-1.733201596358913
0.09544000000000001	-1.7327665294499721
0.09545000000000001	-1.7323315282111138
0.09546000000000002	-1.7318965926234724
0.09547000000000001	-1.7314617226681916
0.09548000000000001	-1.7310269183264186
0.09549	-1.7305921795724444
0.09550000000000002	-1.7301575063929644
0.09551000000000001	-1.7297228987704882
0.09552000000000001	-1.7292883566861974
0.09553000000000002	-1.7288538801212925
0.09554000000000001	-1.7284194690569414
0.09555000000000001	-1.7279851234743469
0.09556	-1.7275508433547153
0.09557000000000002	-1.727116628679262
0.09558000000000001	-1.7266824794292004
0.09559000000000001	-1.726248395585734
0.09560000000000002	-1.7258143771300907
0.09561000000000001	-1.7253804240435051
0.09562000000000001	-1.7249465363072325
0.09563	-1.7245127139025156
0.09564000000000002	-1.7240789568105948
0.09565000000000001	-1.7236452650127312
0.09566000000000001	-1.7232116384901894
0.09567	-1.7227780772212375
0.09568000000000002	-1.722344581174152
0.09569000000000001	-1.7219111503462723
0.09570000000000001	-1.721477784718917
0.09571000000000002	-1.7210444842733907
0.09572000000000001	-1.7206112489910177
0.09573000000000001	-1.7201780788531256
0.09574	-1.7197449738410504
0.09575000000000002	-1.7193119339361334
0.09576000000000001	-1.7188789591119464
0.09577000000000001	-1.7184460493504978
0.09578000000000002	-1.7180132046403251
0.09579000000000001	-1.7175804249628064
0.09580000000000001	-1.7171477102993322
0.09581	-1.7167150606313
0.09582000000000002	-1.7162824759401119
0.09583000000000001	-1.7158499562071796
0.09584000000000001	-1.7154175014113346
0.09585000000000002	-1.7149851115329533
0.09586000000000001	-1.714552786557114
0.09587000000000001	-1.7141205264652593
0.09588	-1.713688331229531
0.09589000000000002	-1.7132562008328087
0.09590000000000001	-1.712824135264476
0.09591000000000001	-1.7123921345060202
0.09592	-1.711960198538948
0.09593000000000002	-1.71152832734476
0.09594000000000001	-1.7110965209049378
0.09595000000000001	-1.7106647792009884
0.09596000000000002	-1.7102331022144075
0.09597000000000001	-1.709801489926715
0.09598000000000001	-1.7093699423194348
0.09599	-1.7089384593741088
0.09600000000000002	-1.708507041072286
0.09601000000000001	-1.708075687395486
0.09602000000000001	-1.7076443983252567
0.09603000000000002	-1.7072131738431537
0.09604000000000001	-1.7067820139307384
0.09605000000000001	-1.7063509185695778
0.09606	-1.7059198877412565
0.09607000000000002	-1.7054889214273539
0.09608000000000001	-1.7050580196094578
0.09609000000000001	-1.7046271822691481
0.09610000000000002	-1.7041964093880226
0.09611000000000001	-1.7037657009476876
0.09612000000000001	-1.7033350569297518
0.09613000000000001	-1.7029044773158333
0.09614000000000002	-1.7024739620875535
0.09615000000000001	-1.702043511226544
0.09616000000000001	-1.7016131247144384
0.09617	-1.7011828025328792
0.09618000000000002	-1.7007525446635128
0.09619000000000001	-1.7003223510879946
0.09620000000000001	-1.6998922217879844
0.09621000000000002	-1.6994621567451689
0.09622000000000001	-1.6990321559412058
0.09623000000000001	-1.6986022193577668
0.09624	-1.6981723469765375
0.09625000000000002	-1.697742538779208
0.09626000000000001	-1.6973127947474758
0.09627000000000001	-1.6968831148541617
0.09628000000000002	-1.6964534990862392
0.09629000000000001	-1.6960239474290775
0.09630000000000001	-1.6955944598643933
0.09631	-1.6951650363739457
0.09632000000000002	-1.6947356769394608
0.09633000000000001	-1.6943063815426755
0.09634000000000001	-1.693877150165355
0.09635	-1.69344798278925
0.09636000000000002	-1.6930188793961454
0.09637000000000001	-1.6925898399677928
0.09638000000000001	-1.6921608644859658
0.09639000000000002	-1.6917319529324482
0.09640000000000001	-1.69130310528904
0.09641000000000001	-1.6908743215375255
0.09642	-1.6904456016597071
0.09643000000000002	-1.6900169456373924
0.09644000000000001	-1.6895883534424687
0.09645000000000001	-1.689159825058324
0.09646000000000002	-1.6887313604751943
0.09647000000000001	-1.6883029596668209
0.09648000000000001	-1.6878746226169654
0.09649	-1.6874463493137433
0.09650000000000002	-1.6870181397390525
0.09651000000000001	-1.6865899938747893
0.09652000000000001	-1.686161911702493
0.09653000000000002	-1.6857338931987829
0.09654000000000001	-1.685305938351215
0.09655000000000001	-1.6848780471417135
0.09656	-1.6844502195522086
0.09657000000000002	-1.6840224555646357
0.09658000000000001	-1.683594755160938
0.09659000000000001	-1.683167118323077
0.0966	-1.6827395450329985
0.09661000000000002	-1.6823120352726575
0.09662000000000001	-1.6818845890240286
0.09663000000000001	-1.6814572062691222
0.09664000000000002	-1.681029886989893
0.09665000000000001	-1.680602631168302
0.09666000000000001	-1.6801754387863381
0.09667	-1.6797483098259964
0.09668000000000002	-1.6793212442692786
0.09669000000000001	-1.6788942420981934
0.09670000000000001	-1.6784673032947544
0.09671000000000002	-1.6780404278409802
0.09672000000000001	-1.6776136157188983
0.09673000000000001	-1.6771868669105392
0.09674	-1.6767601813949427
0.09675000000000002	-1.676333559143619
0.09676000000000001	-1.6759070001521832
0.09677000000000001	-1.675480504396839
0.09678000000000002	-1.6750540718635625
0.09679000000000001	-1.6746277025364134
0.09680000000000001	-1.674201396397501
0.09681000000000001	-1.6737751534288983
0.09682000000000002	-1.673348973612705
0.09683000000000001	-1.6729228569310306
0.09684000000000001	-1.672496803365987
0.09685	-1.6720708128996942
0.09686000000000002	-1.671644885514276
0.09687000000000001	-1.6712190211918658
0.09688000000000001	-1.6707932199145996
0.09689000000000002	-1.6703674816646195
0.09690000000000001	-1.6699418064240765
0.09691000000000001	-1.6695161941751346
0.09692	-1.6690906448999454
0.09693000000000002	-1.6686651585806744
0.09694000000000001	-1.6682397351984934
0.09695000000000001	-1.6678143747355727
0.09696000000000002	-1.6673890771751072
0.09697000000000001	-1.666963842499288
0.09698000000000001	-1.6665386706903131
0.09699	-1.666113561730414
0.09700000000000002	-1.6656885156017711
0.09701000000000001	-1.6652635322865965
0.09702000000000001	-1.6648386117671095
0.09703	-1.6644137540255368
0.09704000000000002	-1.6639889590441093
0.09705000000000001	-1.6635642268050663
0.09706000000000001	-1.6631395572906507
0.09707000000000002	-1.6627149504831125
0.09708000000000001	-1.6622904063647077
0.09709000000000001	-1.6618659249177228
0.0971	-1.6614415061244125
0.09711000000000002	-1.6610171499670547
0.09712000000000001	-1.660592856427914
0.09713000000000001	-1.6601686254892722
0.09714000000000002	-1.6597444571334217
0.09715000000000001	-1.6593203513426587
0.09716000000000001	-1.658896308099287
0.09717	-1.6584723273817779
0.09718000000000002	-1.658048409166417
0.09719000000000001	-1.6576245534410357
0.09720000000000001	-1.657200760192103
0.09721000000000002	-1.6567770293805477
0.09722000000000001	-1.656353361009087
0.09723000000000001	-1.655929755061483
0.09724000000000001	-1.6555062115201291
0.09725000000000002	-1.6550827303674256
0.09726000000000001	-1.6546593115858053
0.09727000000000001	-1.654235955157646
0.09728	-1.6538126610653636
0.09729000000000002	-1.653389429283916
0.09730000000000001	-1.652966259798633
0.09731000000000001	-1.6525431525965306
0.09732000000000002	-1.652120107660054
0.09733000000000001	-1.6516971249716552
0.09734000000000001	-1.6512742045138111
0.09735	-1.6508513462689778
0.09736000000000002	-1.6504285502196103
0.09737000000000001	-1.650005816348184
0.09738000000000001	-1.64958314463719
0.09739000000000002	-1.64916053506912
0.09740000000000001	-1.6487379876264503
0.09741000000000001	-1.648315502291676
0.09742	-1.6478930790473
0.09743000000000002	-1.6474707178758314
0.09744000000000001	-1.6470484187597847
0.09745000000000001	-1.646626181681681
0.09746000000000002	-1.6462040066240453
0.09747000000000001	-1.6457818935694142
0.09748000000000001	-1.645359842500329
0.09749000000000001	-1.6449378533993255
0.09750000000000002	-1.6445159262489524
0.09751000000000001	-1.6440940610317663
0.09752000000000001	-1.6436722577303273
0.09753	-1.6432505163272024
0.09754000000000002	-1.6428288368049628
0.09755000000000001	-1.6424072191461878
0.09756000000000001	-1.6419856633334604
0.09757000000000002	-1.6415641693493912
0.09758000000000001	-1.6411427371765688
0.09759000000000001	-1.64072136679758
0.0976	-1.6403000581950369
0.09761000000000002	-1.6398788113365745
0.09762000000000001	-1.6394576262189193
0.09763000000000001	-1.6390365028256164
0.09764000000000002	-1.6386154411392924
0.09765000000000001	-1.6381944411425973
0.09766000000000001	-1.6377735028181835
0.09767	-1.6373526261487148
0.09768000000000002	-1.6369318111168736
0.09769000000000001	-1.6365110577053192
0.09770000000000001	-1.6360903658967436
0.09771	-1.6356697356738037
0.09772000000000002	-1.6352491670191878
0.09773000000000001	-1.63482865991559
0.09774000000000001	-1.63440821434571
0.09775000000000002	-1.6339878302922517
0.09776000000000001	-1.6335675077379372
0.09777000000000001	-1.633147246665473
0.09778	-1.63272704705758
0.09779000000000002	-1.6323069088969966
0.09780000000000001	-1.6318868321664488
0.09781000000000001	-1.631466816848674
0.09782000000000002	-1.6310468629264172
0.09783000000000001	-1.630626970382429
0.09784000000000001	-1.6302071391994661
0.09785	-1.6297873693602904
0.09786000000000002	-1.6293676608476702
0.09787000000000001	-1.6289480136443795
0.09788000000000001	-1.6285284277332024
0.09789000000000002	-1.6281089030825775
0.09790000000000001	-1.6276894396852892
0.09791000000000001	-1.6272700375285465
0.09792000000000001	-1.6268506965951741
0.09793000000000002	-1.6264314168680023
0.09794000000000001	-1.6260121983298679
0.09795000000000001	-1.6255930409636128
0.09796	-1.6251739447520834
0.09797000000000002	-1.6247549096683342
0.09798000000000001	-1.6243359356979552
0.09799000000000001	-1.623917022830926
0.09800000000000002	-1.6234981710501355
0.09801000000000001	-1.6230793803384753
0.09802000000000001	-1.622660650678862
0.09803	-1.6222419820541885
0.09804000000000002	-1.6218233744473638
0.09805000000000001	-1.6214048278345419
0.09806000000000001	-1.6209863422046664
0.09807000000000002	-1.6205679175414043
0.09808000000000001	-1.6201495538276907
0.09809000000000001	-1.6197312510464645
0.0981	-1.6193130091806727
0.09811000000000002	-1.618894828213264
0.09812000000000001	-1.6184767081271978
0.09813000000000001	-1.6180586489054345
0.09814000000000002	-1.6176406505309526
0.09815000000000002	-1.617222712986724
0.09816000000000001	-1.6168048362557195
0.09817000000000001	-1.6163870203209227
0.09818000000000002	-1.615969265165324
0.09819000000000001	-1.6155515707719195
0.09820000000000001	-1.6151339371237332
0.09821	-1.614716364203759
0.09822000000000002	-1.614298851994998
0.09823000000000001	-1.61388140048047
0.09824000000000001	-1.613464009643197
0.09825000000000002	-1.6130466794662082
0.09826000000000001	-1.6126294099325549
0.09827000000000001	-1.6122122010252684
0.09828	-1.611795052727387
0.09829000000000002	-1.6113779650219597
0.09830000000000001	-1.610960937892046
0.09831000000000001	-1.6105439713125849
0.09832000000000002	-1.6101270652713513
0.09833000000000001	-1.6097102197548612
0.09834000000000001	-1.6092934347461942
0.09835	-1.6088767102284414
0.09836000000000002	-1.6084600461846987
0.09837000000000001	-1.6080434425980705
0.09838000000000001	-1.607626899451662
0.09839	-1.6072104167285886
0.09840000000000002	-1.606793994411991
0.09841000000000001	-1.6063776324849792
0.09842000000000001	-1.605961330930675
0.09843000000000002	-1.6055450897322188
0.09844000000000001	-1.6051289088727683
0.09845000000000001	-1.6047127883354502
0.09846	-1.6042967281034137
0.09847000000000002	-1.603880728147145
0.09848000000000001	-1.6034647884599047
0.09849000000000001	-1.603048909027482
0.09850000000000002	-1.602633089833054
0.09851000000000001	-1.6022173308598233
0.09852000000000001	-1.6018016320910007
0.09853	-1.6013859935097652
0.09854000000000002	-1.600970415099325
0.09855000000000001	-1.6005548968429044
0.09856000000000001	-1.6001394387237255
0.09857000000000002	-1.5997240407231086
0.09858000000000001	-1.5993087028227724
0.09859000000000001	-1.5988934250077642
0.09860000000000001	-1.5984782072518307
0.09861000000000002	-1.5980630495493735
0.09862000000000001	-1.597647951883661
0.09863000000000001	-1.5972329142379722
0.09864	-1.5968179365955912
0.09865000000000002	-1.5964030189398088
0.09866000000000001	-1.5959881612539393
0.09867000000000001	-1.5955733635212663
0.09868000000000002	-1.5951586257250945
0.09869000000000001	-1.5947439478487384
0.09870000000000001	-1.5943293298755137
0.09871	-1.5939147717887436
0.09872000000000002	-1.5935002735717563
0.09873000000000001	-1.593085835204004
0.09874000000000001	-1.5926714566603433
0.09875000000000002	-1.5922571379365398
0.09876000000000001	-1.59184287901596
0.09877000000000001	-1.5914286798819608
0.09878	-1.5910145405179186
0.09879000000000002	-1.5906004609072157
0.09880000000000001	-1.5901864410332425
0.09881000000000001	-1.5897724808793916
0.09882000000000002	-1.5893585804290609
0.09883000000000002	-1.588944739665685
0.09884000000000001	-1.5885309585726537
0.09885000000000001	-1.5881172371334127
0.09886000000000002	-1.5877035753313447
0.09887000000000001	-1.5872899731498726
0.09888000000000001	-1.5868764305724288
0.09889	-1.586462947582456
0.09890000000000002	-1.5860495241604804
0.09891000000000001	-1.5856361602916447
0.09892000000000001	-1.585222855960617
0.09893000000000002	-1.5848096111508552
0.09894000000000001	-1.5843964258458243
0.09895000000000001	-1.5839833000289927
0.09896	-1.5835702336838362
0.09897000000000002	-1.5831572267938334
0.09898000000000001	-1.5827442793424713
0.09899000000000001	-1.5823313913132397
0.09900000000000002	-1.5819185626896348
0.09901000000000001	-1.581505793455159
0.09902000000000001	-1.581093083593319
0.09903	-1.5806804330876272
0.09904000000000002	-1.5802678419216
0.09905000000000001	-1.5798553100787627
0.09906000000000001	-1.5794428375426424
0.09907	-1.5790304242967728
0.09908000000000002	-1.5786180703246933
0.09909000000000001	-1.5782057756099488
0.09910000000000001	-1.5777935401361003
0.09911000000000002	-1.5773813638867118
0.09912000000000001	-1.5769692468453242
0.09913000000000001	-1.5765571889955043
0.09914	-1.5761451903208608
0.09915000000000002	-1.5757332508049455
0.09916000000000001	-1.5753213704313258
0.09917000000000001	-1.5749095491836054
0.09918000000000002	-1.5744977870453791
0.09919000000000001	-1.5740860840002282
0.09920000000000001	-1.5736744400317522
0.09921	-1.5732628551235597
0.09922000000000002	-1.5728513292592636
0.09923000000000001	-1.5724398624224847
0.09924000000000001	-1.5720284545968457
0.09925000000000002	-1.571617105764681
0.09926000000000001	-1.5712058159071425
0.09927000000000001	-1.5707945850116782
0.09928000000000001	-1.5703834130619267
0.09929000000000002	-1.5699723000415458
0.09930000000000001	-1.5695612459285422
0.09931000000000001	-1.5691502507056843
0.09932	-1.5687393143610473
0.09933000000000002	-1.568328436852525
0.09934000000000001	-1.56791761818908
0.09935000000000001	-1.5675068583572174
0.09936000000000002	-1.5670961573405773
0.09937000000000001	-1.5666855151223842
0.09938000000000001	-1.5662749316869797
0.09939	-1.5658644070181114
0.09940000000000002	-1.5654539410995285
0.09941000000000001	-1.56504353391499
0.09942000000000001	-1.564633185448256
0.09943000000000002	-1.5642228956831155
0.09944000000000001	-1.5638126646033217
0.09945000000000001	-1.563402492192669
0.09946	-1.5629923784349724
0.09947000000000002	-1.5625823233139673
0.09948000000000001	-1.5621723268134464
0.09949000000000001	-1.5617623889172103
0.09950000000000002	-1.5613525095935614
0.09951000000000002	-1.5609426888417206
0.09952000000000001	-1.560532926645638
0.09953000000000001	-1.5601232229891493
0.09954000000000002	-1.5597135778560942
0.09955000000000001	-1.5593039912303188
0.09956000000000001	-1.558894463095673
0.09957	-1.5584849934360123
0.09958000000000002	-1.5580755822336942
0.09959000000000001	-1.5576662294736792
0.09960000000000001	-1.5572569351402494
0.09961000000000002	-1.5568476992172806
0.09962000000000001	-1.5564385216886565
0.09963000000000001	-1.5560294025382635
0.09964	-1.5556203417499932
0.09965000000000002	-1.555211339307743
0.09966000000000001	-1.554802395195417
0.09967000000000001	-1.554393509396926
0.09968000000000002	-1.5539846818961998
0.09969000000000001	-1.553575912677152
0.09970000000000001	-1.5531672017236917
0.09971000000000001	-1.5527585490197457
0.09972000000000002	-1.552349954549264
0.09973000000000001	-1.5519414182961804
0.09974000000000001	-1.5515329402444298
0.09975	-1.551124520377958
0.09976000000000002	-1.5507161586807188
0.09977000000000001	-1.5503078551366989
0.09978000000000001	-1.5498996097298396
0.09979000000000002	-1.5494914224441063
0.09980000000000001	-1.5490832932634764
0.09981000000000001	-1.548675222171955
0.09982	-1.5482672091535
0.09983000000000002	-1.5478592541920995
0.09984000000000001	-1.5474513572717499
0.09985000000000001	-1.547043518376452
0.09986000000000002	-1.5466357374902102
0.09987000000000001	-1.5462280145970408
0.09988000000000001	-1.5458203496809617
0.09989	-1.5454127427259865
0.09990000000000002	-1.5450051937161418
0.09991000000000001	-1.5445977026354596
0.09992000000000001	-1.5441902694679783
0.09993000000000002	-1.5437828941966545
0.09994000000000001	-1.5433755768028123
0.09995000000000001	-1.5429683172743238
0.09996000000000001	-1.5425611155952528
0.09997000000000002	-1.542153971749668
0.09998000000000001	-1.541746885721643
0.09999000000000001	-1.5413398574952577
0.1	-1.5409328870545957
0.10001000000000002	-1.5405259743734634
0.10002000000000001	-1.5401191194448283
0.10003000000000001	-1.5397123222542415
0.10004000000000002	-1.5393055827858209
0.10005000000000001	-1.5388989010236915
0.10006000000000001	-1.5384922769519815
0.10007	-1.5380857105548247
0.10008000000000002	-1.5376792018163767
0.10009000000000001	-1.5372727507208008
0.10010000000000001	-1.5368663572522132
0.10011000000000002	-1.5364600213947641
0.10012000000000001	-1.5360537431326138
0.10013000000000001	-1.5356475224499264
0.10014	-1.535241359330871
0.10015000000000002	-1.5348352537596213
0.10016000000000001	-1.5344292057203872
0.10017000000000001	-1.5340232151973248
0.10018000000000002	-1.5336172821746217
0.10019000000000002	-1.5332114066226359
0.10020000000000001	-1.5328055885391776
0.10021000000000001	-1.5323998279087265
0.10022000000000002	-1.5319941247154938
0.10023000000000001	-1.5315884789437066
0.10024000000000001	-1.531182890577596
0.10025	-1.5307773596013985
0.10026000000000002	-1.5303718859866937
0.10027000000000001	-1.5299664697280644
0.10028000000000001	-1.5295611108121352
0.10029000000000002	-1.5291558092231818
0.10030000000000001	-1.5287505649454964
0.10031000000000001	-1.5283453779633527
0.10032	-1.5279402482610276
0.10033000000000002	-1.5275351758228128
0.10034000000000001	-1.5271301606288517
0.10035000000000001	-1.5267252026611229
0.10036000000000002	-1.5263203019104303
0.10037000000000001	-1.5259154583610932
0.10038000000000001	-1.5255106719974338
0.10039000000000001	-1.5251059428037907
0.10040000000000002	-1.524701270764508
0.10041000000000001	-1.5242966558639042
0.10042000000000001	-1.5238920980863224
0.10043	-1.523487597416111
0.10044000000000002	-1.523083153837622
0.10045000000000001	-1.5226787673352153
0.10046000000000001	-1.5222744378932536
0.10047000000000002	-1.5218701654961047
0.10048000000000001	-1.5214659501281431
0.10049000000000001	-1.5210617917737463
0.1005	-1.5206576904173132
0.10051000000000002	-1.5202536460432527
0.10052000000000001	-1.5198496586359245
0.10053000000000001	-1.519445728179724
0.10054000000000002	-1.5190418546590556
0.10055000000000001	-1.5186380380583306
0.10056000000000001	-1.5182342783619585
0.10057	-1.5178305755543697
0.10058000000000002	-1.517426929619979
0.10059000000000001	-1.5170233405432212
0.10060000000000001	-1.5166198083019455
0.10061000000000002	-1.5162163328856466
0.10062000000000001	-1.5158129142768133
0.10063000000000001	-1.5154095524598692
0.10064000000000001	-1.515006247422406
0.10065000000000002	-1.5146029991492842
0.10066000000000001	-1.5141998076249765
0.10067000000000001	-1.5137966728339596
0.10068	-1.5133935947607156
0.10069000000000002	-1.5129905733897306
0.10070000000000001	-1.5125876087055001
0.10071000000000001	-1.5121847006883542
0.10072000000000002	-1.5117818493198845
0.10073000000000001	-1.5113790545917063
0.10074000000000001	-1.510976316488344
0.10075	-1.5105736349943288
0.10076000000000002	-1.5101710100941936
0.10077000000000001	-1.5097684417724806
0.10078000000000001	-1.5093659300137336
0.10079000000000002	-1.5089634748025023
0.10080000000000001	-1.5085610761233428
0.10081000000000001	-1.5081587339608133
0.10082	-1.5077564482994792
0.10083000000000002	-1.507354219123909
0.10084000000000001	-1.5069520464186794
0.10085000000000001	-1.506549930168371
0.10086000000000002	-1.5061478703575966
0.10087000000000002	-1.5057458669709178
0.10088000000000001	-1.5053439199929353
0.10089000000000001	-1.5049420294082487
0.10090000000000002	-1.5045401952014499
0.10091000000000001	-1.5041384173571584
0.10092000000000001	-1.5037366958599911
0.10093	-1.5033350306945519
0.10094000000000002	-1.502933421845464
0.10095000000000001	-1.5025318692973564
0.10096000000000001	-1.5021303730348616
0.10097000000000002	-1.5017289330426162
0.10098000000000001	-1.5013275493052654
0.10099000000000001	-1.5009262218074555
0.101	-1.5005249505338394
0.10101000000000002	-1.5001237354690746
0.10102000000000001	-1.4997225765863975
0.10103000000000001	-1.4993214738789495
0.10104000000000002	-1.498920427330995
0.10105000000000001	-1.4985194369204937
0.10106000000000001	-1.498118502642307
0.10107000000000001	-1.4977176244811483
0.10108000000000002	-1.4973168024217343
0.10109000000000001	-1.4969160364487883
0.10110000000000001	-1.4965153265470368
0.10111	-1.4961146727012127
0.10112000000000002	-1.4957140748960518
0.10113000000000001	-1.4953135331162997
0.10114000000000001	-1.4949130473467056
0.10115000000000002	-1.4945126175720145
0.10116000000000001	-1.4941122437769836
0.10117000000000001	-1.4937119259463827
0.10118	-1.493311664064981
0.10119000000000002	-1.4929114581175356
0.10120000000000001	-1.4925113080888228
0.10121000000000001	-1.492111213963649
0.10122000000000002	-1.4917111757267758
0.10123000000000001	-1.4913111933630028
0.10124000000000001	-1.4909112668571172
0.10125	-1.490511396193913
0.10126000000000002	-1.490111581358203
0.10127000000000001	-1.4897118223347903
0.10128000000000001	-1.4893121191084868
0.10129000000000002	-1.4889124716624382
0.10130000000000002	-1.4885128799802994
0.10131000000000001	-1.4881133440497543
0.10132000000000001	-1.4877138638556475
0.10133000000000002	-1.4873144393828535
0.10134000000000001	-1.4869150706161953
0.10135000000000001	-1.4865157575405157
0.10136	-1.4861165001304741
0.10137000000000002	-1.4857172983811382
0.10138000000000001	-1.4853181522773917
0.10139000000000001	-1.484919061804112
0.10140000000000002	-1.4845200269461825
0.10141000000000001	-1.4841210476884943
0.10142000000000001	-1.4837221240056588
0.10143	-1.4833232558923082
0.10144000000000002	-1.4829244433339286
0.10145000000000001	-1.4825256863154403
0.10146000000000001	-1.4821269848217773
0.10147000000000002	-1.4817283388378715
0.10148000000000001	-1.4813297483486458
0.10149000000000001	-1.4809312133390398
0.1015	-1.4805327337939969
0.10151000000000002	-1.4801343096984645
0.10152000000000001	-1.4797359410373976
0.10153000000000001	-1.4793376277957542
0.10154000000000002	-1.4789393699584958
0.10155000000000002	-1.4785411675105917
0.10156000000000001	-1.4781430204370392
0.10157000000000001	-1.4777449287227924
0.10158000000000002	-1.4773468923528303
0.10159000000000001	-1.4769489113121415
0.10160000000000001	-1.4765509855857186
0.10161	-1.476153115158554
0.10162000000000002	-1.4757553000156485
0.10163000000000001	-1.4753575401420076
0.10164000000000001	-1.474959835522655
0.10165000000000002	-1.4745621861426068
0.10166000000000001	-1.4741645919868687
0.10167000000000001	-1.4737670530404638
0.10168	-1.473369569288422
0.10169000000000002	-1.4729721407157785
0.10170000000000001	-1.4725747673075769
0.10171000000000001	-1.4721774490488535
0.10172000000000002	-1.4717801859246549
0.10173000000000001	-1.4713829779200396
0.10174000000000001	-1.4709858250200876
0.10175000000000001	-1.4705887272098537
0.10176000000000002	-1.4701916844743959
0.10177000000000001	-1.469794696798775
0.10178000000000001	-1.4693977641563494
0.10179	-1.469000886541789
0.10180000000000002	-1.4686040639423503
0.10181000000000001	-1.4682072963431403
0.10182000000000001	-1.4678105837292665
0.10183000000000002	-1.4674139260858439
0.10184000000000001	-1.4670173233979933
0.10185000000000001	-1.4666207756508358
0.10186	-1.4662242828294996
0.10187000000000002	-1.4658278449134667
0.10188000000000001	-1.4654314618926003
0.10189000000000001	-1.4650351337529786
0.10190000000000002	-1.464638860471257
0.10191000000000001	-1.4642426420366057
0.10192000000000001	-1.4638464784386935
0.10193	-1.4634503696626946
0.10194000000000002	-1.4630543156937856
0.10195000000000001	-1.4626583165171674
0.10196000000000001	-1.4622623721180343
0.10197000000000002	-1.4618664824791456
0.10198000000000002	-1.4614706475861923
0.10199000000000001	-1.461074867426307
0.10200000000000001	-1.4606791419847025
0.10201000000000002	-1.4602834712465946
0.10202000000000001	-1.4598878551972063
0.10203000000000001	-1.4594922938217623
0.10204	-1.4590967871055038
0.10205000000000002	-1.4587013350336657
0.10206000000000001	-1.4583059375914789
0.10207000000000001	-1.4579105947641862
0.10208000000000002	-1.4575153065370372
0.10209000000000001	-1.4571200728952864
0.10210000000000001	-1.4567248938241915
0.10211	-1.4563297693090151
0.10212000000000002	-1.4559346993286821
0.10213000000000001	-1.4555396838707346
0.10214000000000001	-1.4551447229245582
0.10215000000000002	-1.4547498164754684
0.10216000000000001	-1.454354964508741
0.10217000000000001	-1.453960167009681
0.10218	-1.453565423963594
0.10219000000000002	-1.4531707353557939
0.10220000000000001	-1.4527761011715976
0.10221000000000001	-1.4523815213951001
0.10222000000000002	-1.451986996012295
0.10223000000000002	-1.4515925250090749
0.10224000000000001	-1.4511981083707748
0.10225000000000001	-1.4508037460827414
0.10226000000000002	-1.450409438130364
0.10227000000000001	-1.4500151844989628
0.10228000000000001	-1.4496209851738697
0.10229	-1.4492268401404425
0.10230000000000002	-1.4488327493840436
0.10231000000000001	-1.4484387128900413
0.10232000000000001	-1.448044730643808
0.10233000000000002	-1.4476508026307304
0.10234000000000001	-1.4472569288361883
0.10235000000000001	-1.446863109243816
0.10236	-1.4464693438387786
0.10237000000000002	-1.4460756326007354
0.10238000000000001	-1.4456819755207206
0.10239000000000001	-1.445288372586232
0.10240000000000002	-1.444894823782683
0.10241000000000001	-1.4445013290954956
0.10242000000000001	-1.4441078885100929
0.10243000000000001	-1.4437145020119038
0.10244000000000002	-1.4433211695863615
0.10245000000000001	-1.4429278912189047
0.10246000000000001	-1.442534666894976
0.10247	-1.4421414966000223
0.10248000000000002	-1.441748380319495
0.10249000000000001	-1.4413553180388516
0.10250000000000001	-1.4409623097435518
0.10251000000000002	-1.4405693554190615
0.10252000000000001	-1.4401764550508518
0.10253000000000001	-1.4397836086244
0.10254	-1.439390816111866
0.10255000000000002	-1.438998077512067
0.10256000000000001	-1.4386053928105405
0.10257000000000001	-1.4382127619927738
0.10258000000000002	-1.4378201850442984
0.10259000000000001	-1.4374276619506063
0.10260000000000001	-1.437035192697222
0.10261	-1.436642777269688
0.10262000000000002	-1.4362504156535227
0.10263000000000001	-1.4358581078342552
0.10264000000000001	-1.4354658537974243
0.10265000000000002	-1.435073653525154
0.10266000000000002	-1.4346815070056533
0.10267000000000001	-1.434289414225237
0.10268000000000001	-1.4338973751694661
0.10269000000000002	-1.4335053898239063
0.10270000000000001	-1.4331134581741296
0.10271000000000001	-1.43272158020571
0.10272	-1.4323297559042276
0.10273000000000002	-1.4319379852552652
0.10274000000000001	-1.4315462682444124
0.10275000000000001	-1.4311546048549189
0.10276000000000002	-1.4307629950645713
0.10277000000000001	-1.4303714388691682
0.10278000000000001	-1.4299799362543104
0.10279	-1.4295884872056184
0.10280000000000002	-1.429197091708718
0.10281000000000001	-1.4288057497492443
0.10282000000000001	-1.4284144613092788
0.10283000000000002	-1.428023226371542
0.10284000000000001	-1.4276320449281752
0.10285000000000001	-1.427240916964838
0.10286000000000001	-1.4268498424671952
0.10287000000000002	-1.4264588214209148
0.10288000000000001	-1.4260678538116738
0.10289000000000001	-1.4256769396251732
0.10290000000000002	-1.42528607884707
0.10291000000000002	-1.4248952714630665
0.10292000000000001	-1.4245045174588427
0.10293000000000001	-1.4241138168200904
0.10294000000000002	-1.4237231695325083
0.10295000000000001	-1.4233325755818111
0.10296000000000001	-1.4229420349537165
0.10297	-1.4225515476339412
0.10298000000000002	-1.4221611136081815
0.10299000000000001	-1.4217707328621594
0.10300000000000001	-1.4213804053816008
0.10301000000000002	-1.4209901311522362
0.10302000000000001	-1.4205999101598017
0.10303000000000001	-1.4202097423900373
0.10304	-1.4198196278286868
0.10305000000000002	-1.4194295664614986
0.10306000000000001	-1.4190395582742266
0.10307000000000001	-1.4186496032526275
0.10308000000000002	-1.4182597013824638
0.10309000000000001	-1.4178698526495075
0.10310000000000001	-1.4174800570395265
0.10311000000000001	-1.4170903145382936
0.10312000000000002	-1.4167006251315875
0.10313000000000001	-1.4163109888051053
0.10314000000000001	-1.4159214055385216
0.10315	-1.4155318753238393
0.10316000000000002	-1.4151423981468567
0.10317000000000001	-1.4147529739933804
0.10318000000000001	-1.4143636028492172
0.10319000000000002	-1.4139742847001808
0.10320000000000001	-1.4135850195321322
0.10321000000000001	-1.4131958073308521
0.10322	-1.4128066480821642
0.10323000000000002	-1.412417541771898
0.10324000000000001	-1.4120284883858898
0.10325000000000001	-1.4116394879099785
0.10326000000000002	-1.4112505403300077
0.10327000000000001	-1.410861645631826
0.10328000000000001	-1.4104728038012988
0.10329	-1.4100840148209575
0.10330000000000002	-1.4096952786704977
0.10331000000000001	-1.4093065953453097
0.10332000000000001	-1.4089179648306214
0.10333000000000002	-1.408529387109601
0.10334000000000002	-1.4081408621715186
0.10335000000000001	-1.4077523900022715
0.10336000000000001	-1.407363970587766
0.10337000000000002	-1.4069756039139187
0.10338000000000001	-1.4065872899595648
0.10339000000000001	-1.4061990287154171
0.1034	-1.4058108201696984
0.10341000000000002	-1.4054226643083412
0.10342000000000001	-1.4050345611172848
0.10343000000000001	-1.4046465105824706
0.10344000000000002	-1.404258512689845
0.10345000000000001	-1.4038705674253593
0.10346000000000001	-1.4034826747749694
0.10347	-1.403094834724634
0.10348000000000002	-1.4027070472603176
0.10349000000000001	-1.402319312368007
0.10350000000000001	-1.4019316300336568
0.10351000000000002	-1.4015440002432684
0.10352000000000001	-1.4011564229809843
0.10353000000000001	-1.4007688982267852
0.10354000000000001	-1.4003814259745058
0.10355000000000002	-1.3999940062101515
0.10356000000000001	-1.3996066389197335
0.10357000000000001	-1.399219324089266
0.10358000000000002	-1.3988320617047676
0.10359000000000002	-1.398444851752262
0.10360000000000001	-1.3980576942177767
0.10361000000000001	-1.397670589077044
0.10362000000000002	-1.397283536324711
0.10363000000000001	-1.3968965359485388
0.10364000000000001	-1.3965095879345808
0.10365	-1.3961226922689234
0.10366000000000002	-1.3957358489376097
0.10367000000000001	-1.395349057926701
0.10368000000000001	-1.394962319222267
0.10369000000000002	-1.3945756328103907
0.10370000000000001	-1.3941889986771459
0.10371000000000001	-1.3938024168086178
0.10372	-1.393415887190895
0.10373000000000002	-1.3930294098100697
0.10374000000000001	-1.3926429846522412
0.10375000000000001	-1.3922566117035116
0.10376000000000002	-1.3918702909499847
0.10377000000000002	-1.3914840223777762
0.10378000000000001	-1.3910978059730126
0.10379000000000001	-1.3907116417218282
0.10380000000000002	-1.3903255296103167
0.10381000000000001	-1.389939469624603
0.10382000000000001	-1.389553461750843
0.10383	-1.3891675059751474
0.10384000000000002	-1.3887816022836545
0.10385000000000001	-1.3883957506625106
0.10386000000000001	-1.3880099510978632
0.10387000000000002	-1.3876242035758637
0.10388000000000001	-1.3872385080826717
0.10389000000000001	-1.3868528646044467
0.1039	-1.3864672731273548
0.10391000000000002	-1.386081733637565
0.10392000000000001	-1.3856962461212545
0.10393000000000001	-1.3853108105646053
0.10394000000000002	-1.3849254269537938
0.10395000000000001	-1.384540095275008
0.10396000000000001	-1.3841548155144385
0.10397	-1.3837695876582807
0.10398000000000002	-1.3833844116927343
0.10399000000000001	-1.3829992876040034
0.10400000000000001	-1.3826142153760763
0.10401000000000002	-1.3822291949957826
0.10402000000000002	-1.3818442264509616
0.10403000000000001	-1.3814593097278371
0.10404000000000001	-1.3810744448126355
0.10405000000000002	-1.3806896316838932
0.10406000000000001	-1.380304870330956
0.10407000000000001	-1.3799201607432376
0.10408	-1.3795355029064065
0.10409000000000002	-1.3791508968087778
0.10410000000000001	-1.3787663424366225
0.10411000000000001	-1.3783818397762135
0.10412000000000002	-1.3779973888138286
0.10413000000000001	-1.3776129895357745
0.10414000000000001	-1.3772286419283117
0.10415	-1.376844345977731
0.10416000000000002	-1.3764601016703264
0.10417000000000001	-1.3760759089923977
0.10418000000000001	-1.3756917679302465
0.10419000000000002	-1.3753076784701834
0.10420000000000001	-1.3749236405980398
0.10421000000000001	-1.3745396543004957
0.10422000000000001	-1.3741557195629481
0.10423000000000002	-1.3737718363645306
0.10424000000000001	-1.373388004699823
0.10425000000000001	-1.3730042245551672
0.10426000000000002	-1.372620495916911
0.10427000000000002	-1.3722368187714074
0.10428000000000001	-1.3718531931050129
0.10429000000000001	-1.3714696189040863
0.10430000000000002	-1.3710860961550047
0.10431000000000001	-1.3707026248441292
0.10432000000000001	-1.3703192049578292
0.10433	-1.3699358364824805
0.10434000000000002	-1.3695525194044709
0.10435000000000001	-1.3691692537102123
0.10436000000000001	-1.3687860393860682
0.10437000000000002	-1.368402876418425
0.10438000000000001	-1.368019764793682
0.10439000000000001	-1.367636704490071
0.1044	-1.3672536954987946
0.10441000000000002	-1.366870737806204
0.10442000000000001	-1.366487831402178
0.10443000000000001	-1.3661049762731456
0.10444000000000002	-1.3657221724055562
0.10445000000000002	-1.3653394197858233
0.10446000000000001	-1.3649567183927105
0.10447000000000001	-1.3645740682164915
0.10448000000000002	-1.3641914692474881
0.10449000000000001	-1.3638089214721612
0.10450000000000001	-1.3634264248769714
0.10451	-1.3630439794483877
0.10452000000000002	-1.3626615851728827
0.10453000000000001	-1.3622792420369336
0.10454000000000001	-1.3618969500270222
0.10455000000000002	-1.361514709129633
0.10456000000000001	-1.3611325193312558
0.10457000000000001	-1.360750380618384
0.10458	-1.360368292977516
0.10459000000000002	-1.3599862563951526
0.10460000000000001	-1.359604270857807
0.10461000000000001	-1.3592223363519988
0.10462000000000002	-1.3588404528642248
0.10463000000000001	-1.358458620381006
0.10464000000000001	-1.3580768388888793
0.10465	-1.3576951083743578
0.10466000000000002	-1.3573134288239692
0.10467000000000001	-1.3569318002239275
0.10468000000000001	-1.356550222557711
0.10469000000000002	-1.356168695815269
0.10470000000000002	-1.3557872199831518
0.10471000000000001	-1.3554057950479106
0.10472000000000001	-1.3550244209961007
0.10473000000000002	-1.3546430978142858
0.10474000000000001	-1.3542618254890402
0.10475000000000001	-1.3538806040069487
0.10476	-1.3534994333545742
0.10477000000000002	-1.353118313518491
0.10478000000000001	-1.3527372444852839
0.10479000000000001	-1.3523562262415416
0.10480000000000002	-1.3519752587726734
0.10481000000000001	-1.3515943420558236
0.10482000000000001	-1.3512134760882613
0.10483	-1.3508326608562542
0.10484000000000002	-1.3504518963454535
0.10485000000000001	-1.3500711825438032
0.10486000000000001	-1.3496905194379327
0.10487000000000002	-1.3493099070144752
0.10488000000000001	-1.3489293452600704
0.10489000000000001	-1.3485488341613603
0.10490000000000001	-1.34816837370499
0.10491000000000002	-1.3477879638776107
0.10492000000000001	-1.3474076046647516
0.10493000000000001	-1.3470272960464402
0.10494000000000002	-1.3466470380171183
0.10495000000000002	-1.3462668305634655
0.10496000000000001	-1.345886673672162
0.10497000000000001	-1.3455065673298936
0.10498000000000002	-1.3451265115233493
0.10499000000000001	-1.344746506239224
0.10500000000000001	-1.3443665514642147
0.10501	-1.3439866471850335
0.10502000000000002	-1.3436067933883855
0.10503000000000001	-1.3432269900609728
0.10504000000000001	-1.3428472371895355
0.10505000000000002	-1.3424675347607726
0.10506000000000001	-1.3420878827614144
0.10507000000000001	-1.341708281178168
0.10508	-1.3413287299977632
0.10509000000000002	-1.3409492292069334
0.10510000000000001	-1.3405697787924171
0.10511000000000001	-1.340190378740956
0.10512000000000002	-1.3398110290392948
0.10513000000000002	-1.3394317296741853
0.10514000000000001	-1.3390524806323798
0.10515000000000001	-1.3386732819006373
0.10516000000000002	-1.3382941334657186
0.10517000000000001	-1.3379150353143912
0.10518000000000001	-1.3375359874334245
0.10519	-1.3371569898095923
0.10520000000000002	-1.3367780424296725
0.10521000000000001	-1.336399145280457
0.10522000000000001	-1.336020298348732
0.10523000000000002	-1.335641501621278
0.10524000000000001	-1.3352627550848901
0.10525000000000001	-1.3348840587263662
0.10526	-1.3345054125325087
0.10527000000000002	-1.3341268164901228
0.10528000000000001	-1.33374827058602
0.10529000000000001	-1.3333697748070146
0.10530000000000002	-1.3329913291398192
0.10531000000000001	-1.3326129335645625
0.10532000000000001	-1.332234588070605
0.10533000000000001	-1.3318562926490722
0.10534000000000002	-1.3314780472868037
0.10535000000000001	-1.3310998519682409
0.10536000000000001	-1.3307217066815065
0.10537000000000002	-1.3303436114146185
0.10538000000000002	-1.3299655661544343
0.10539000000000001	-1.3295875708857285
0.10540000000000001	-1.3292096255909511
0.10541000000000002	-1.3288317302635018
0.10542000000000001	-1.3284538848902803
0.10543000000000001	-1.3280760894581676
0.10544	-1.32769834395405
0.10545000000000002	-1.3273206483648239
0.10546000000000001	-1.3269430026773916
0.10547000000000001	-1.3265654068786574
0.10548000000000002	-1.3261878609555293
0.10549000000000001	-1.3258103648949222
0.10550000000000001	-1.3254329186837654
0.10551	-1.32505552230897
0.10552000000000002	-1.324678175757457
0.10553000000000001	-1.324300879016155
0.10554000000000001	-1.323923632071997
0.10555000000000002	-1.323546434911919
0.10556000000000001	-1.3231692875150698
0.10557000000000001	-1.3227921898726258
0.10558000000000001	-1.3224151419751304
0.10559000000000002	-1.3220381438095523
0.10560000000000001	-1.3216611953628588
0.10561000000000001	-1.3212842966220195
0.10562000000000002	-1.320907447572
0.10563000000000002	-1.3205306481952495
0.10564000000000001	-1.3201538984853183
0.10565000000000001	-1.319777198429205
0.10566000000000002	-1.3194005480133801
0.10567000000000001	-1.3190239472201974
0.10568000000000001	-1.3186473960418683
0.10569	-1.3182708944654007
0.10570000000000002	-1.3178944424778134
0.10571000000000001	-1.3175180400661317
0.10572000000000001	-1.3171416872173836
0.10573000000000002	-1.3167653839186158
0.10574000000000001	-1.3163891301568582
0.10575000000000001	-1.3160129259191413
0.10576	-1.315636771192509
0.10577000000000002	-1.3152606659640078
0.10578000000000001	-1.3148846102206975
0.10579000000000001	-1.3145086039471618
0.10580000000000002	-1.3141326471320767
0.10581000000000002	-1.3137567397633558
0.10582000000000001	-1.313380881828068
0.10583000000000001	-1.3130050733133172
0.10584000000000002	-1.3126293142061456
0.10585000000000001	-1.3122536044936328
0.10586000000000001	-1.3118779441628607
0.10587	-1.3115023332009237
0.10588000000000002	-1.3111267715949053
0.10589000000000001	-1.3107512593319008
0.10590000000000001	-1.310375796399009
0.10591000000000002	-1.3100003827833315
0.10592000000000001	-1.309625018471969
0.10593000000000001	-1.309249703452038
0.10594	-1.3088744377106534
0.10595000000000002	-1.3084992212349322
0.10596000000000001	-1.3081240540119983
0.10597000000000001	-1.3077489360289767
0.10598000000000002	-1.3073738672730162
0.10599000000000001	-1.3069988477312373
0.10600000000000001	-1.3066238773907721
0.10601000000000001	-1.3062489562387618
0.10602000000000002	-1.305874084261149
0.10603000000000001	-1.3054992614440697
0.10604000000000001	-1.3051244877769042
0.10605000000000002	-1.3047497632468132
0.10606000000000002	-1.304375087840964
0.10607000000000001	-1.304000461546535
0.10608000000000001	-1.3036258843507225
0.10609000000000002	-1.303251356240677
0.10610000000000001	-1.3028768772035724
0.10611000000000001	-1.3025024472265936
0.10612	-1.3021280662969288
0.10613000000000002	-1.3017537344017702
0.10614000000000001	-1.3013794515283168
0.10615000000000001	-1.3010052176637705
0.10616000000000002	-1.3006310327878954
0.10617000000000001	-1.3002568968921542
0.10618000000000001	-1.2998828099669661
0.10619	-1.2995087719995555
0.10620000000000002	-1.2991347829771502
0.10621000000000001	-1.2987608428869841
0.10622000000000001	-1.2983869517162918
0.10623000000000002	-1.2980131094523186
0.10624000000000001	-1.297639316082318
0.10625000000000001	-1.297265571593523
0.10626000000000001	-1.2968918759731842
0.10627000000000002	-1.2965182292085569
0.10628000000000001	-1.2961446312869007
0.10629000000000001	-1.2957710821955017
0.10630000000000002	-1.2953975819216026
0.10631000000000002	-1.2950241304482923
0.10632000000000001	-1.2946507277566917
0.10633000000000001	-1.2942773738398323
0.10634000000000002	-1.2939040686896564
0.10635000000000001	-1.2935308122934606
0.10636000000000001	-1.2931576046385698
0.10637	-1.2927844457122872
0.10638000000000002	-1.2924113355019282
0.10639000000000001	-1.2920382739948166
0.10640000000000001	-1.29166526117194
0.10641000000000002	-1.2912922970250487
0.10642000000000001	-1.2909193815434301
0.10643000000000001	-1.2905465147144204
0.10644	-1.2901736965253534
0.10645000000000002	-1.2898009269635784
0.10646000000000001	-1.2894282060164508
0.10647000000000001	-1.2890555336713272
0.10648000000000002	-1.2886829099155686
0.10649000000000002	-1.2883103347365412
0.10650000000000001	-1.2879378081216135
0.10651000000000001	-1.2875653300581582
0.10652000000000002	-1.2871929005335507
0.10653000000000001	-1.2868205195351734
0.10654000000000001	-1.286448187050409
0.10655	-1.2860759030666458
0.10656000000000002	-1.285703667571274
0.10657000000000001	-1.2853314805516918
0.10658000000000001	-1.2849593419952963
0.10659000000000002	-1.284587251889497
0.10660000000000001	-1.2842152102217117
0.10661000000000001	-1.2838432169793341
0.10662	-1.2834712721497779
0.10663000000000002	-1.2830993757204605
0.10664000000000001	-1.2827275276788217
0.10665000000000001	-1.2823557280122893
0.10666000000000002	-1.2819839767082717
0.10667000000000001	-1.2816122737542035
0.10668000000000001	-1.2812406191375205
0.10669000000000001	-1.2808690128452882
0.10670000000000002	-1.2804974548624177
0.10671000000000001	-1.2801259451792746
0.10672000000000001	-1.2797544837833146
0.10673000000000002	-1.2793830706619969
0.10674000000000002	-1.2790117058027861
0.10675000000000001	-1.2786403891931495
0.10676000000000001	-1.2782691208205583
0.10677000000000002	-1.2778979006725149
0.10678000000000001	-1.2775267287364735
0.10679000000000001	-1.2771556049999122
0.1068	-1.2767845294503173
0.10681000000000002	-1.276413502075178
0.10682000000000001	-1.2760425228619927
0.10683000000000001	-1.2756715917982557
0.10684000000000002	-1.2753007088714718
0.10685000000000001	-1.27492987406915
0.10686000000000001	-1.274559087378789
0.10687	-1.2741883487879018
0.10688000000000002	-1.2738176582840035
0.10689000000000001	-1.2734470158546152
0.10690000000000001	-1.2730764214872716
0.10691000000000002	-1.2727058751694986
0.10692000000000002	-1.2723353768887096
0.10693000000000001	-1.2719649266271955
0.10694000000000001	-1.271594524377858
0.10695000000000002	-1.2712241701282339
0.10696000000000001	-1.2708538638658735
0.10697000000000001	-1.2704836055783306
0.10698000000000002	-1.2701133952531602
0.10699000000000002	-1.2697432328779183
0.10700000000000001	-1.2693731184401686
0.10701000000000001	-1.269003051917995
0.10702000000000002	-1.2686330333019167
0.10703000000000001	-1.268263062584008
0.10704000000000001	-1.2678931397539437
0.10705	-1.2675232647993424
0.10706000000000002	-1.2671534377057512
0.10707000000000001	-1.2667836584543584
0.10708000000000001	-1.2664139270412564
0.10709000000000002	-1.266044243454071
0.10710000000000001	-1.2656746076804322
0.10711000000000001	-1.2653050197079854
0.10712	-1.2649354795243641
0.10713000000000002	-1.2645659871171973
0.10714000000000001	-1.2641965424741304
0.10715000000000001	-1.2638271455828105
0.10716000000000002	-1.2634577964308875
0.10717000000000002	-1.2630884950060177
0.10718000000000001	-1.2627192412958594
0.10719000000000001	-1.2623500352880743
0.10720000000000002	-1.2619808769703278
0.10721000000000001	-1.2616117663303117
0.10722000000000001	-1.261242703355695
0.10723	-1.2608736880341358
0.10724000000000002	-1.2605047203533155
0.10725000000000001	-1.260135800300924
0.10726000000000001	-1.2597669278646424
0.10727000000000002	-1.2593981030321615
0.10728000000000001	-1.2590293257911767
0.10729000000000001	-1.2586605961293869
0.1073	-1.2582919140344935
0.10731000000000002	-1.2579232794942015
0.10732000000000001	-1.2575546924962226
0.10733000000000001	-1.257186153028269
0.10734000000000002	-1.2568176610780568
0.10735000000000001	-1.2564492166333179
0.10736000000000001	-1.2560808196817697
0.10737000000000001	-1.2557124702080804
0.10738000000000002	-1.2553441682029385
0.10739000000000001	-1.2549759136541914
0.10740000000000001	-1.2546077065457975
0.10741000000000002	-1.2542395468651584
0.10742000000000002	-1.2538714346041684
0.10743000000000001	-1.2535033697505853
0.10744000000000001	-1.2531353522921713
0.10745000000000002	-1.252767382216165
0.10746000000000001	-1.252399459509902
0.10747000000000001	-1.2520315841621177
0.10748	-1.2516637561605894
0.10749000000000002	-1.2512959754930963
0.10750000000000001	-1.2509282421460053
0.10751000000000001	-1.250560556106816
0.10752000000000002	-1.25019291736505
0.10753000000000001	-1.249825325908485
0.10754000000000001	-1.2494577817249168
0.10755	-1.2490902848021477
0.10756000000000002	-1.2487228351279829
0.10757000000000001	-1.2483554326902353
0.10758000000000001	-1.247988077476716
0.10759000000000002	-1.2476207694752421
0.10760000000000002	-1.247253508673635
0.10761000000000001	-1.246886295059718
0.10762000000000001	-1.24651912862132
0.10763000000000002	-1.2461520093462715
0.10764000000000001	-1.2457849372224095
0.10765000000000001	-1.245417912237571
0.10766000000000002	-1.2450509343795997
0.10767000000000002	-1.244684003636341
0.10768000000000001	-1.2443171199956458
0.10769000000000001	-1.243950283445367
0.10770000000000002	-1.2435834939733605
0.10771000000000001	-1.2432167515664607
0.10772000000000001	-1.2428500562069937
0.10773	-1.242483407889414
0.10774000000000002	-1.2421168066016015
0.10775000000000001	-1.2417502523314419
0.10776000000000001	-1.2413837450668226
0.10777000000000002	-1.2410172847956351
0.10778000000000001	-1.240650871505778
0.10779000000000001	-1.2402845051851608
0.1078	-1.2399181858216952
0.10781000000000002	-1.239551913402052
0.10782000000000001	-1.239185687906501
0.10783000000000001	-1.2388195093318426
0.10784000000000002	-1.238453377665992
0.10785000000000002	-1.2380872928939128
0.10786000000000001	-1.2377212549997232
0.10787000000000001	-1.2373552639781702
0.10788000000000002	-1.2369893198171997
0.10789000000000001	-1.2366234225047659
0.10790000000000001	-1.2362575720288251
0.10791000000000002	-1.2358917683773372
0.10792000000000002	-1.235526011538267
0.10793000000000001	-1.235160301499581
0.10794000000000001	-1.2347946382492503
0.10795000000000002	-1.2344290217752487
0.10796000000000001	-1.2340634520655553
0.10797000000000001	-1.2336979291081513
0.10798	-1.233332452891022
0.10799000000000002	-1.2329670234021544
0.10800000000000001	-1.232601640629543
0.10801000000000001	-1.2322363045611828
0.10802000000000002	-1.2318710151850718
0.10803000000000001	-1.231505772489215
0.10804000000000001	-1.2311405764588514
0.10805000000000001	-1.2307754270844922
0.10806000000000002	-1.2304103243544273
0.10807000000000001	-1.230045268256692
0.10808000000000001	-1.2296802587793056
0.10809000000000002	-1.229315295910287
0.10810000000000002	-1.2289503796376697
0.10811000000000001	-1.2285855099494865
0.10812000000000001	-1.2282206868337766
0.10813000000000002	-1.2278559102786015
0.10814000000000001	-1.227491180272004
0.10815000000000001	-1.2271264968020346
0.10816	-1.2267618598567276
0.10817000000000002	-1.2263972694241385
0.10818000000000001	-1.2260327254912493
0.10819000000000001	-1.2256682280430675
0.10820000000000002	-1.2253037770717998
0.10821000000000001	-1.2249393725655195
0.10822000000000001	-1.224575014512301
0.10823	-1.2242107029002245
0.10824000000000002	-1.2238464377173714
0.10825000000000001	-1.223482218951829
0.10826000000000001	-1.2231180465916942
0.10827000000000002	-1.222753920625063
0.10828000000000002	-1.222389841040023
0.10829000000000001	-1.2220258078246726
0.10830000000000001	-1.2216618209671164
0.10831000000000002	-1.2212978804554604
0.10832000000000001	-1.220933986277817
0.10833000000000001	-1.2205701384223
0.10834000000000002	-1.2202063368770264
0.10835000000000002	-1.2198425816301284
0.10836000000000001	-1.2194788726697392
0.10837000000000001	-1.2191152099839757
0.10838000000000002	-1.2187515935609623
0.10839000000000001	-1.2183880233888345
0.10840000000000001	-1.2180244994528604
0.10841	-1.2176610217347248
0.10842000000000002	-1.2172975902292493
0.10843000000000001	-1.216934204927285
0.10844000000000001	-1.2165708658170071
0.10845000000000002	-1.2162075728865693
0.10846000000000001	-1.2158443261241456
0.10847000000000001	-1.2154811255179132
0.10848000000000001	-1.215117971056052
0.10849000000000002	-1.214754862726766
0.10850000000000001	-1.2143918005182224
0.10851000000000001	-1.2140287844186108
0.10852000000000002	-1.2136658144161248
0.10853000000000002	-1.2133028904989633
0.10854000000000001	-1.2129400126553265
0.10855000000000001	-1.2125771808734187
0.10856000000000002	-1.2122143951398519
0.10857000000000001	-1.2118516554363468
0.10858000000000001	-1.2114889617592295
0.10859000000000002	-1.2111263140967279
0.10860000000000002	-1.2107637124370756
0.10861000000000001	-1.2104011567685076
0.10862000000000001	-1.2100386470792666
0.10863000000000002	-1.2096761833575937
0.10864000000000001	-1.2093137655917452
0.10865000000000001	-1.208951393769961
0.10866	-1.2085890678804905
0.10867000000000002	-1.208226787911608
0.10868000000000001	-1.2078645538515564
0.10869000000000001	-1.2075023656885975
0.10870000000000002	-1.2071402234032629
0.10871000000000001	-1.2067781269871456
0.10872000000000001	-1.2064160764328071
0.10873000000000001	-1.206054071728693
0.10874000000000002	-1.2056921128631097
0.10875000000000001	-1.2053301998243442
0.10876000000000001	-1.204968332600689
0.10877000000000002	-1.2046065111804458
0.10878000000000002	-1.204244735551921
0.10879000000000001	-1.2038830057034233
0.10880000000000001	-1.2035213216232654
0.10881000000000002	-1.2031596832997622
0.10882000000000001	-1.2027980907212361
0.10883000000000001	-1.2024365438760296
0.10884	-1.2020750427524531
0.10885000000000002	-1.2017135873388287
0.10886000000000001	-1.2013521776234906
0.10887000000000001	-1.200990813594787
0.10888000000000002	-1.200629495241046
0.10889000000000001	-1.2002682225506105
0.10890000000000001	-1.1999069955118344
0.10891	-1.1995458141130613
0.10892000000000002	-1.1991846783426483
0.10893000000000001	-1.1988235881889548
0.10894000000000001	-1.1984625436403331
0.10895000000000002	-1.198101544685145
0.10896000000000002	-1.1977405913117587
0.10897000000000001	-1.197379683508544
0.10898000000000001	-1.1970188212638744
0.10899000000000002	-1.1966580045661266
0.10900000000000001	-1.196297233403682
0.10901000000000001	-1.1959365077649244
0.10902000000000002	-1.1955758276378652
0.10903000000000002	-1.195215193011103
0.10904000000000001	-1.1948546038732046
0.10905000000000001	-1.1944940602125793
0.10906000000000002	-1.1941335620176114
0.10907000000000001	-1.1937731092767159
0.10908000000000001	-1.1934127019782979
0.10909	-1.193052340110761
0.10910000000000002	-1.1926920236608862
0.10911000000000001	-1.1923317526133472
0.10912000000000001	-1.1919715269619624
0.10913000000000002	-1.191611346695165
0.10914000000000001	-1.1912512118013923
0.10915000000000001	-1.190891122269085
0.10916000000000001	-1.1905310780866853
0.10917000000000002	-1.1901710792426543
0.10918000000000001	-1.1898111257254427
0.10919000000000001	-1.18945121752349
0.10920000000000002	-1.1890913546252533
0.10921000000000002	-1.1887315370175802
0.10922000000000001	-1.1883717646892067
0.10923000000000001	-1.188012037629943
0.10924000000000002	-1.1876523558282597
0.10925000000000001	-1.1872927192726324
0.10926000000000001	-1.1869331279515378
0.10927000000000002	-1.1865735818534568
0.10928000000000002	-1.1862140809668755
0.10929000000000001	-1.1858546252802802
0.10930000000000001	-1.185495214782163
0.10931000000000002	-1.1851358494579698
0.10932000000000001	-1.184776529292998
0.10933000000000001	-1.1844172542820226
0.10934	-1.1840580244135588
0.10935000000000002	-1.1836988396761385
0.10936000000000001	-1.1833397000582755
0.10937000000000001	-1.1829806055482772
0.10938000000000002	-1.1826215561323006
0.10939000000000002	-1.182262551801467
0.10940000000000001	-1.1819035925408976
0.10941000000000001	-1.181544678338718
0.10942000000000002	-1.1811858091873197
0.10943000000000001	-1.1808269850752564
0.10944000000000001	-1.1804682059878258
0.10945000000000002	-1.1801094719151466
0.10946000000000002	-1.1797507828474885
0.10947000000000001	-1.1793921387734227
0.10948000000000001	-1.1790335396815332
0.10949000000000002	-1.1786749855603877
0.10950000000000001	-1.1783164763985599
0.10951000000000001	-1.1779580121846371
0.10952	-1.1775995929072098
0.10953000000000002	-1.1772412185548482
0.10954000000000001	-1.1768828891117222
0.10955000000000001	-1.1765246045662598
0.10956000000000002	-1.1761663649116674
0.10957000000000001	-1.1758081701365537
0.10958000000000001	-1.1754500202295308
0.10959	-1.1750919151792134
0.10960000000000002	-1.1747338549742203
0.10961000000000001	-1.1743758396031736
0.10962000000000001	-1.1740178690546976
0.10963000000000002	-1.1736599433174209
0.10964000000000002	-1.1733020623799761
0.10965000000000001	-1.1729442262310015
0.10966000000000001	-1.172586434859148
0.10967000000000002	-1.1722286882530395
0.10968000000000001	-1.1718709864013228
0.10969000000000001	-1.171513329292645
0.10970000000000002	-1.1711557169156572
0.10971000000000002	-1.1707981492590152
0.10972000000000001	-1.170440626311382
0.10973000000000001	-1.1700831480614133
0.10974000000000002	-1.1697257144977733
0.10975000000000001	-1.1693683256091312
0.10976000000000001	-1.1690109813841567
0.10977	-1.16865368181153
0.10978000000000002	-1.1682964268799332
0.10979000000000001	-1.1679392165780382
0.10980000000000001	-1.1675820508882264
0.10981000000000002	-1.1672249298050674
0.10982000000000001	-1.1668678533176988
0.10983000000000001	-1.166510821414822
0.10984000000000001	-1.1661538340851438
0.10985000000000002	-1.1657968913173724
0.10986000000000001	-1.1654399931002413
0.10987000000000001	-1.1650831394224463
0.10988000000000002	-1.1647263302727333
0.10989000000000002	-1.1643695656397999
0.10990000000000001	-1.1640128455123677
0.10991000000000001	-1.163656169879166
0.10992000000000002	-1.1632995387289258
0.10993000000000001	-1.1629429520503836
0.10994000000000001	-1.1625864098322802
0.10995000000000002	-1.162229912063355
0.10996000000000002	-1.1618734587323678
0.10997000000000001	-1.161517049828056
0.10998000000000001	-1.1611606853391665
0.10999000000000002	-1.1608043652544566
0.11000000000000001	-1.1604480895626839
0.11001000000000001	-1.1600918582526074
0.11002	-1.1597356713129903
0.11003000000000002	-1.1593795287326014
0.11004000000000001	-1.159023430499391
0.11005000000000001	-1.1586673766010804
0.11006000000000002	-1.158311367022719
0.11007000000000002	-1.1579554017539775
0.11008000000000001	-1.1575994807883954
0.11009000000000001	-1.1572436041147727
0.11010000000000002	-1.1568877717219135
0.11011000000000001	-1.1565319835986247
0.11012000000000001	-1.156176239733717
0.11013000000000002	-1.1558205401160033
0.11014000000000002	-1.155464884734301
0.11015000000000001	-1.1551092735774295
0.11016000000000001	-1.1547537066342126
0.11017000000000002	-1.1543981838934758
0.11018000000000001	-1.1540427053440498
0.11019000000000001	-1.1536872709747727
0.1102	-1.1533318807744943
0.11021000000000002	-1.1529765347320386
0.11022000000000001	-1.1526212328362442
0.11023000000000001	-1.1522659750759567
0.11024000000000002	-1.1519107614400252
0.11025000000000001	-1.151555591917302
0.11026000000000001	-1.1512004664966506
0.11027	-1.1508453851669387
0.11028000000000002	-1.1504903479170199
0.11029000000000001	-1.150135354735758
0.11030000000000001	-1.1497804056120133
0.11031000000000002	-1.1494255005346563
0.11032000000000002	-1.1490706394925634
0.11033000000000001	-1.1487158224746103
0.11034000000000001	-1.1483610494696903
0.11035000000000002	-1.1480063204666793
0.11036000000000001	-1.147651635454462
0.11037000000000001	-1.1472969944219285
0.11038000000000002	-1.1469423973553303
0.11039000000000002	-1.1465878442402195
0.11040000000000001	-1.1462333350662526
0.11041000000000001	-1.1458788698259088
0.11042000000000002	-1.1455244485097986
0.11043000000000001	-1.1451700711068444
0.11044000000000001	-1.1448157376059704
0.11045	-1.1444614479961046
0.11046000000000002	-1.1441072022661776
0.11047000000000001	-1.1437530004051242
0.11048000000000001	-1.1433988424018815
0.11049000000000002	-1.1430447282405807
0.11050000000000001	-1.1426906579133225
0.11051000000000001	-1.142336631410729
0.11052000000000001	-1.1419826487217597
0.11053000000000002	-1.141628709835375
0.11054000000000001	-1.141274814740559
0.11055000000000001	-1.1409209634262674
0.11056000000000002	-1.1405671558814636
0.11057000000000002	-1.1402133920951412
0.11058000000000001	-1.1398596720562593
0.11059000000000001	-1.1395059957537974
0.11060000000000002	-1.1391523631767386
0.11061000000000001	-1.1387987743140697
0.11062000000000001	-1.1384452291547882
0.11063000000000002	-1.138091727687886
0.11064000000000002	-1.1377382699023524
0.11065000000000001	-1.1373848557871873
0.11066000000000001	-1.1370314853313925
0.11067000000000002	-1.1366781585239736
0.11068000000000001	-1.136324875353945
0.11069000000000001	-1.1359716358085752
0.1107	-1.1356184398756417
0.11071000000000002	-1.1352652875455151
0.11072000000000001	-1.1349121788078915
0.11073000000000001	-1.134559113652763
0.11074000000000002	-1.1342060920691637
0.11075000000000002	-1.1338531140461297
0.11076000000000001	-1.1335001795727
0.11077000000000001	-1.1331472886379172
0.11078000000000002	-1.1327944412308266
0.11079000000000001	-1.132441637340478
0.11080000000000001	-1.1320888769557895
0.11081000000000002	-1.1317361600575082
0.11082000000000002	-1.131383486643155
0.11083000000000001	-1.1310308567017997
0.11084000000000001	-1.130678270222516
0.11085000000000002	-1.1303257271943805
0.11086000000000001	-1.129973227606474
0.11087000000000001	-1.1296207714478945
0.11088	-1.1292683587077401
0.11089000000000002	-1.1289159893750906
0.11090000000000001	-1.1285636634390253
0.11091000000000001	-1.1282113808885676
0.11092000000000002	-1.1278591417101618
0.11093000000000001	-1.1275069458956346
0.11094000000000001	-1.1271547934340906
0.11095000000000001	-1.1268026843146384
0.11096000000000002	-1.1264506185263887
0.11097000000000001	-1.1260985960584582
0.11098000000000001	-1.1257466168999677
0.11099000000000002	-1.1253946810400335
0.11100000000000002	-1.1250427884677812
0.11101000000000001	-1.1246909391723368
0.11102000000000001	-1.1243391331428312
0.11103000000000002	-1.1239873703683974
0.11104000000000001	-1.1236356508381729
0.11105000000000001	-1.1232839745412966
0.11106000000000002	-1.1229323414669121
0.11107000000000002	-1.122580751604165
0.11108000000000001	-1.1222292049422098
0.11109000000000001	-1.121877701470211
0.11110000000000002	-1.1215262411773061
0.11111000000000001	-1.121174824052654
0.11112000000000001	-1.1208234500854164
0.11113	-1.1204721192647578
0.11114000000000002	-1.120120831579845
0.11115000000000001	-1.1197695870198505
0.11116000000000001	-1.1194183855739477
0.11117000000000002	-1.1190672272313171
0.11118000000000001	-1.118716111977069
0.11119000000000001	-1.1183650398023384
0.11120000000000001	-1.1180140106984484
0.11121000000000002	-1.1176630246545949
0.11122000000000001	-1.1173120816577222
0.11123000000000001	-1.1169611816932787
0.11124000000000002	-1.1166103247565007
0.11125000000000002	-1.1162595108366058
0.11126000000000001	-1.115908739922813
0.11127000000000001	-1.1155580120043451
0.11128000000000002	-1.1152073270704277
0.11129000000000001	-1.1148566851102908
0.11130000000000001	-1.1145060861131655
0.11131000000000002	-1.1141555300682862
0.11132000000000002	-1.1138050169648928
0.11133000000000001	-1.1134545467922257
0.11134000000000001	-1.113104119539529
0.11135000000000002	-1.112753735196052
0.11136000000000001	-1.1124033937510474
0.11137000000000001	-1.1120530951936345
0.11138	-1.1117028395108421
0.11139000000000002	-1.1113526266927367
0.11140000000000001	-1.1110024567250774
0.11141000000000001	-1.1106523296022106
0.11142000000000002	-1.1103022453134124
0.11143000000000002	-1.109952203847963
0.11144000000000001	-1.109602205195144
0.11145000000000001	-1.1092522493442412
0.11146000000000002	-1.108902336284543
0.11147000000000001	-1.1085524660053536
0.11148000000000001	-1.1082026384959731
0.11149000000000002	-1.1078528537456978
0.11150000000000002	-1.107503111743813
0.11151000000000001	-1.107153412479621
0.11152000000000001	-1.106803755942428
0.11153000000000002	-1.1064541421215432
0.11154000000000001	-1.1061045710062805
0.11155000000000001	-1.1057550425814757
0.11156	-1.1054055568371954
0.11157000000000002	-1.105056113766528
0.11158000000000001	-1.104706713358797
0.11159000000000001	-1.1043573556033393
0.11160000000000002	-1.1040080404894939
0.11161000000000001	-1.103658768006605
0.11162000000000001	-1.103309538144018
0.11163000000000001	-1.1029603508910863
0.11164000000000002	-1.102611206237157
0.11165000000000001	-1.1022621041715852
0.11166000000000001	-1.101913044683729
0.11167000000000002	-1.101564027762949
0.11168000000000002	-1.1012150533986105
0.11169000000000001	-1.1008661215800797
0.11170000000000001	-1.100517232296727
0.11171000000000002	-1.1001683855379254
0.11172000000000001	-1.0998195812930514
0.11173000000000001	-1.0994708195514844
0.11174000000000002	-1.099122100302606
0.11175000000000002	-1.0987734235358126
0.11176000000000001	-1.0984247892404855
0.11177000000000001	-1.0980761974060123
0.11178000000000002	-1.0977276480217983
0.11179000000000001	-1.0973791410772378
0.11180000000000001	-1.0970306765617233
0.11181	-1.0966822544646582
0.11182000000000002	-1.0963338747754483
0.11183000000000001	-1.0959855374835044
0.11184000000000001	-1.0956372425782377
0.11185000000000002	-1.0952889900490637
0.11186000000000001	-1.0949407798854018
0.11187000000000001	-1.094592612072622
0.11188000000000001	-1.0942444866022858
0.11189000000000002	-1.0938964034657783
0.11190000000000001	-1.0935483626525337
0.11191000000000001	-1.093200364151986
0.11192000000000002	-1.0928524079535662
0.11193000000000002	-1.0925044940467223
0.11194000000000001	-1.0921566224193315
0.11195000000000001	-1.0918087930594973
0.11196000000000002	-1.0914610059596037
0.11197000000000001	-1.0911132611091117
0.11198000000000001	-1.0907655584974854
0.11199000000000002	-1.0904178981141905
0.11200000000000002	-1.0900702799486979
0.11201000000000001	-1.0897227039904815
0.11202000000000001	-1.0893751702290175
0.11203000000000002	-1.0890276786537902
0.11204000000000001	-1.0886802292528983
0.11205000000000001	-1.088332822016193
0.11206	-1.08798545693106
0.11207000000000002	-1.0876381339852856
0.11208000000000001	-1.0872908531732184
0.11209000000000001	-1.08694361448437
0.11210000000000002	-1.0865964179082377
0.11211000000000002	-1.086249263434335
0.11212000000000001	-1.0859021510521765
0.11213000000000001	-1.0855550807512813
0.11214000000000002	-1.0852080525211691
0.11215000000000001	-1.0848610663513665
0.11216000000000001	-1.0845141222313994
0.11217000000000002	-1.0841672201508026
0.11218000000000002	-1.0838203600991063
0.11219000000000001	-1.0834735420658457
0.11220000000000001	-1.08312676604056
0.11221000000000002	-1.0827800320127907
0.11222000000000001	-1.0824333399720836
0.11223000000000001	-1.0820866899079906
0.11224	-1.081740081810071
0.11225000000000002	-1.0813935156678776
0.11226000000000001	-1.0810469914709566
0.11227000000000001	-1.0807005092088677
0.11228000000000002	-1.0803540688711737
0.11229000000000001	-1.0800076704458907
0.11230000000000001	-1.0796613139177995
0.11231000000000001	-1.079314999282838
0.11232000000000002	-1.078968726530586
0.11233000000000001	-1.0786224956506256
0.11234000000000001	-1.0782763066325458
0.11235000000000002	-1.0779301594659374
0.11236000000000002	-1.077584054140397
0.11237000000000001	-1.0772379906455212
0.11238000000000001	-1.0768919689709138
0.11239000000000002	-1.0765459891004043
0.11240000000000001	-1.076200051028834
0.11241000000000001	-1.0758541547463636
0.11242000000000002	-1.0755083002426093
0.11243000000000002	-1.0751624875071908
0.11244000000000001	-1.0748167165297342
0.11245000000000001	-1.0744709872998621
0.11246000000000002	-1.0741252998072006
0.11247000000000001	-1.073779654041382
0.11248000000000001	-1.0734340499920396
0.11249	-1.07308848764881
0.11250000000000002	-1.0727429670013333
0.11251000000000001	-1.072397488039253
0.11252000000000001	-1.0720520507522144
0.11253000000000002	-1.0717066551298655
0.11254000000000002	-1.0713613011618588
0.11255000000000001	-1.0710159888378485
0.11256000000000001	-1.070670718142851
0.11257000000000002	-1.0703254890700813
0.11258000000000001	-1.06998030161032
0.11259000000000001	-1.0696351557532464
0.11260000000000002	-1.0692900514885277
0.11261000000000002	-1.068944988805837
0.11262000000000001	-1.0685999676925004
0.11263000000000001	-1.0682549881402839
0.11264000000000002	-1.0679100501391527
0.11265000000000001	-1.0675651536787991
0.11266000000000001	-1.067220298748917
0.11267000000000002	-1.0668754853385338
0.11268000000000002	-1.0665307134373787
0.11269000000000001	-1.066185983035824
0.11270000000000001	-1.0658412941230877
0.11271000000000002	-1.0654966466875113
0.11272000000000001	-1.0651520407206436
0.11273000000000001	-1.0648074762122
0.11274	-1.0644629531519012
0.11275000000000002	-1.0641184715294703
0.11276000000000001	-1.0637740313346344
0.11277000000000001	-1.0634296325571229
0.11278000000000002	-1.0630852751866668
0.11279000000000002	-1.0627409592130026
0.11280000000000001	-1.0623966846258683
0.11281000000000001	-1.0620524514150047
0.11282000000000002	-1.0617082595701546
0.11283000000000001	-1.061364109081066
0.11284000000000001	-1.061019999937488
0.11285000000000002	-1.0606759321291737
0.11286000000000002	-1.0603319056458784
0.11287000000000001	-1.0599879204773652
0.11288000000000001	-1.059643976613398
0.11289000000000002	-1.059300074043739
0.11290000000000001	-1.0589562127530916
0.11291000000000001	-1.0586123927337412
0.11292	-1.058268613978037
0.11293000000000002	-1.057924876475754
0.11294000000000001	-1.057581180216671
0.11295000000000001	-1.0572375251905743
0.11296000000000002	-1.0568939113872549
0.11297000000000001	-1.0565503387965067
0.11298000000000001	-1.056206807408129
0.11299000000000001	-1.0558633172119332
0.11300000000000002	-1.0555198681977105
0.11301000000000001	-1.055176460355262
0.11302000000000001	-1.054833093674395
0.11303000000000002	-1.0544897681449203
0.11304000000000002	-1.0541464837492363
0.11305000000000001	-1.0538032404844229
0.11306000000000001	-1.0534600383404786
0.11307000000000002	-1.0531168773072324
0.11308000000000001	-1.052773757374519
0.11309000000000001	-1.0524306785321844
0.11310000000000002	-1.052087640770062
0.11311000000000002	-1.0517446440779887
0.11312000000000001	-1.0514016884458097
0.11313000000000001	-1.051058773863372
0.11314000000000002	-1.050715900320526
0.11315000000000001	-1.0503730678071304
0.11316000000000001	-1.050030276313044
0.11317	-1.0496875258281178
0.11318000000000002	-1.0493448163422134
0.11319000000000001	-1.0490021478426461
0.11320000000000001	-1.048659520320113
0.11321000000000002	-1.048316933766211
0.11322000000000002	-1.047974388170816
0.11323000000000001	-1.0476318835238048
0.11324000000000001	-1.0472894198147813
0.11325000000000002	-1.0469469970286747
0.11326000000000001	-1.0466046151606323
0.11327000000000001	-1.046262274200541
0.11328000000000002	-1.0459199741382943
0.11329000000000002	-1.045577714963805
0.11330000000000001	-1.045235496666973
0.11331000000000001	-1.0448933192376986
0.11332000000000002	-1.0445511826658915
0.11333000000000001	-1.044209086941465
0.11334000000000001	-1.043867032054335
0.11335000000000002	-1.0435250179944195
0.11336000000000002	-1.0431830447516406
0.11337000000000001	-1.0428411123138626
0.11338000000000001	-1.0424992206681543
0.11339000000000002	-1.0421573698080966
0.11340000000000001	-1.041815559724921
0.11341000000000001	-1.0414737904085625
0.11342	-1.0411320618489668
0.11343000000000002	-1.0407903740360855
0.11344000000000001	-1.040448726959873
0.11345000000000001	-1.0401071206102752
0.11346000000000002	-1.0397655549772475
0.11347000000000002	-1.03942403005075
0.11348000000000001	-1.039082545820744
0.11349000000000001	-1.0387411022772053
0.11350000000000002	-1.0383996994100944
0.11351000000000001	-1.0380583372093777
0.11352000000000001	-1.0377170156650308
0.11353000000000002	-1.037375734767028
0.11354000000000002	-1.0370344945053476
0.11355000000000001	-1.0366932948699699
0.11356000000000001	-1.0363521358508794
0.11357000000000002	-1.0360110174380628
0.11358000000000001	-1.0356699396215105
0.11359000000000001	-1.0353289023912289
0.1136	-1.0349879057372253
0.11361000000000002	-1.034646949649475
0.11362000000000001	-1.0343060341179764
0.11363000000000001	-1.0339651591327332
0.11364000000000002	-1.0336243246837513
0.11365000000000001	-1.0332835307610408
0.11366000000000001	-1.0329427773546136
0.11367000000000001	-1.0326020644544849
0.11368000000000002	-1.0322613920506716
0.11369000000000001	-1.031920760133196
0.11370000000000001	-1.0315801686920802
0.11371000000000002	-1.0312396177173553
0.11372000000000002	-1.0308991071990532
0.11373000000000001	-1.0305586371265263
0.11374000000000001	-1.030218207483854
0.11375000000000002	-1.0298778182677155
0.11376000000000001	-1.029537469468159
0.11377000000000001	-1.0291971610752328
0.11378000000000002	-1.0288568930725435
0.11379000000000002	-1.0285166654557725
0.11380000000000001	-1.0281764782158231
0.11381000000000001	-1.0278363313427612
0.11382000000000002	-1.0274962248266575
0.11383000000000001	-1.0271561586572202
0.11384000000000001	-1.0268161328247865
0.11385	-1.0264761473195418
0.11386000000000002	-1.0261362021315683
0.11387000000000001	-1.025796297250951
0.11388000000000001	-1.0254564326677775
0.11389000000000002	-1.0251166083721632
0.11390000000000002	-1.0247768243541957
0.11391000000000001	-1.0244370806039516
0.11392000000000001	-1.0240973771115294
0.11393000000000002	-1.0237577138648917
0.11394000000000001	-1.0234180908531512
0.11395000000000001	-1.023078508069562
0.11396000000000002	-1.02273896550424
0.11397000000000002	-1.0223994631473052
0.11398000000000001	-1.022060000988879
0.11399000000000001	-1.0217205790190913
0.11400000000000002	-1.0213811972280697
0.11401000000000001	-1.0210418556059393
0.11402000000000001	-1.0207025541428323
0.11403000000000002	-1.0203632928272544
0.11404000000000002	-1.0200240716504867
0.11405000000000001	-1.0196848906031653
0.11406000000000001	-1.0193457496754392
0.11407000000000002	-1.0190066488574572
0.11408000000000001	-1.0186675881393719
0.11409000000000001	-1.0183285675113376
0.11410000000000001	-1.01798958696351
0.11411000000000002	-1.017650646486049
0.11412000000000001	-1.017311746069119
0.11413000000000001	-1.016972885702885
0.11414000000000002	-1.0166340653775154
0.11415000000000002	-1.0162952850831817
0.11416000000000001	-1.0159565448100585
0.11417000000000001	-1.0156178445483217
0.11418000000000002	-1.0152791842881508
0.11419000000000001	-1.0149405640197346
0.11420000000000001	-1.0146019837332627
0.11421000000000002	-1.0142634434189117
0.11422000000000002	-1.013924943066873
0.11423000000000001	-1.0135864826673386
0.11424000000000001	-1.013248062210505
0.11425000000000002	-1.0129096816865697
0.11426000000000001	-1.0125713410857358
0.11427000000000001	-1.012233040398223
0.11428	-1.011894779614241
0.11429000000000002	-1.0115565587239932
0.11430000000000001	-1.01121837771768
0.11431000000000001	-1.0108802365851386
0.11432000000000002	-1.0105421353148651
0.11433000000000001	-1.0102040738991824
0.11434000000000001	-1.0098660523283127
0.11435000000000001	-1.009528070592481
0.11436000000000002	-1.009190128681915
0.11437000000000001	-1.0088522265818605
0.11438000000000001	-1.008514364286743
0.11439000000000002	-1.0081765417876138
0.11440000000000002	-1.007838759074716
0.11441000000000001	-1.00750101613829
0.11442000000000001	-1.007163312968585
0.11443000000000002	-1.006825649555395
0.11444000000000001	-1.0064880258858326
0.11445000000000001	-1.0061504419537595
0.11446000000000002	-1.0058128977494367
0.11447000000000002	-1.0054753932631293
0.11448000000000001	-1.0051379284851032
0.11449000000000001	-1.004800503405633
0.11450000000000002	-1.0044631180149977
0.11451000000000001	-1.0041257723034605
0.11452000000000001	-1.0037884662548573
0.11453	-1.0034511998653812
0.11454000000000002	-1.003113973125867
0.11455000000000001	-1.002776786026617
0.11456000000000001	-1.0024396385579233
0.11457000000000002	-1.002102530705351
0.11458000000000002	-1.0017654624616765
0.11459000000000001	-1.0014284338194768
0.11460000000000001	-1.0010914447690675
0.11461000000000002	-1.0007544953007705
0.11462000000000001	-1.0004175854004762
0.11463000000000001	-1.000080715062282
0.11464000000000002	-0.9997438842771718
0.11465000000000002	-0.9994070930354789
0.11466000000000001	-0.9990703413275379
0.11467000000000001	-0.9987336291436872
0.11468000000000002	-0.9983969564742682
0.11469000000000001	-0.9980603233081915
0.11470000000000001	-0.9977237296366469
0.11471000000000002	-0.9973871754505775
0.11472000000000002	-0.9970506607403387
0.11473000000000001	-0.9967141854962861
0.11474000000000001	-0.9963777497087796
0.11475000000000002	-0.9960413533681797
0.11476000000000001	-0.9957049964648532
0.11477000000000001	-0.9953686789891659
0.11478000000000001	-0.9950324009314881
0.11479000000000002	-0.9946961622821968
0.11480000000000001	-0.9943599630316744
0.11481000000000001	-0.994023803170287
0.11482000000000002	-0.9936876826884151
0.11483000000000002	-0.993351601576451
0.11484000000000001	-0.9930155598247737
0.11485000000000001	-0.992679557423769
0.11486000000000002	-0.9923435943638277
0.11487000000000001	-0.9920076706353476
0.11488000000000001	-0.9916717862287223
0.11489000000000002	-0.9913359411343566
0.11490000000000002	-0.9910001353426491
0.11491000000000001	-0.9906643688439998
0.11492000000000001	-0.9903286416288158
0.11493000000000002	-0.9899929536875064
0.11494000000000001	-0.9896573050104857
0.11495000000000001	-0.9893216955881853
0.11496	-0.9889861254110086
0.11497000000000002	-0.9886505944693706
0.11498000000000001	-0.9883151027536952
0.11499000000000001	-0.9879796502544066
0.11500000000000002	-0.9876442369619338
0.11501000000000001	-0.9873088628667074
0.11502000000000001	-0.9869735279591604
0.11503000000000001	-0.986638232229729
0.11504000000000002	-0.9863029756688513
0.11505000000000001	-0.9859677582669697
0.11506000000000001	-0.9856325800145274
0.11507000000000002	-0.9852974409019709
0.11508000000000002	-0.9849623409197545
0.11509000000000001	-0.9846272800583407
0.11510000000000001	-0.9842922583081795
0.11511000000000002	-0.9839572756597279
0.11512000000000001	-0.9836223321034387
0.11513000000000001	-0.9832874276297708
0.11514000000000002	-0.9829525622291918
0.11515000000000002	-0.9826177358921666
0.11516000000000001	-0.9822829486091649
0.11517000000000001	-0.9819482003706599
0.11518000000000002	-0.9816134911671269
0.11519000000000001	-0.9812788209890447
0.11520000000000001	-0.9809441898268935
0.11521	-0.9806095976711565
0.11522000000000002	-0.9802750445123194
0.11523000000000001	-0.979940530340872
0.11524000000000001	-0.9796060551473053
0.11525000000000002	-0.9792716189215109
0.11526000000000002	-0.9789372216484903
0.11527000000000001	-0.978602863324217
0.11528000000000001	-0.9782685439392815
0.11529000000000002	-0.9779342634847709
0.11530000000000001	-0.9776000219489712
0.11531000000000001	-0.9772658193219554
0.11532000000000002	-0.9769316555969171
0.11533000000000002	-0.9765975307643857
0.11534000000000001	-0.9762634448148922
0.11535000000000001	-0.9759293977367373
0.11536000000000002	-0.9755953895174462
0.11537000000000001	-0.9752614201528208
0.11538000000000001	-0.9749274896334096
0.11539000000000002	-0.9745935979497862
0.11540000000000002	-0.9742597450896923
0.11541000000000001	-0.9739259310425837
0.11542000000000001	-0.9735921558029211
0.11543000000000002	-0.9732584193612717
0.11544000000000001	-0.9729247217082039
0.11545000000000001	-0.9725910628342898
0.11546000000000001	-0.9722574427301032
0.11547000000000002	-0.9719238613862208
0.11548000000000001	-0.9715903187932303
0.11549000000000001	-0.9712568149417121
0.11550000000000002	-0.9709233498222437
0.11551000000000002	-0.9705899234254128
0.11552000000000001	-0.9702565357418089
0.11553000000000001	-0.9699231867620237
0.11554000000000002	-0.9695898764766521
0.11555000000000001	-0.9692566048762921
0.11556000000000001	-0.9689233719515431
0.11557000000000002	-0.9685901776930075
0.11558000000000002	-0.9682570220912909
0.11559000000000001	-0.9679239051370014
0.11560000000000001	-0.967590826820748
0.11561000000000002	-0.9672577871331441
0.11562000000000001	-0.9669247860648175
0.11563000000000001	-0.9665918236063856
0.11564	-0.9662588997484571
0.11565000000000002	-0.965926014481655
0.11566000000000001	-0.965593167796609
0.11567000000000001	-0.9652603596839519
0.11568000000000002	-0.9649275901308481
0.11569000000000002	-0.964594859131013
0.11570000000000001	-0.9642621666754734
0.11571000000000001	-0.9639295127548603
0.11572000000000002	-0.9635968973598161
0.11573000000000001	-0.9632643204809861
0.11574000000000001	-0.9629317821090182
0.11575000000000002	-0.9625992822345611
0.11576000000000002	-0.9622668208482693
0.11577000000000001	-0.9619343979407972
0.11578000000000001	-0.9616020135028027
0.11579000000000002	-0.9612696675249458
0.11580000000000001	-0.9609373599978905
0.11581000000000001	-0.9606050909123016
0.11582000000000002	-0.9602728602588474
0.11583000000000002	-0.9599406680281989
0.11584000000000001	-0.9596085142110296
0.11585000000000001	-0.9592763987980147
0.11586000000000002	-0.9589443217798325
0.11587000000000001	-0.9586122831471652
0.11588000000000001	-0.9582802828907083
0.11589	-0.9579483210011477
0.11590000000000002	-0.9576163974691592
0.11591000000000001	-0.9572845122854348
0.11592000000000001	-0.9569526654406681
0.11593000000000002	-0.956620856925555
0.11594000000000002	-0.9562890867308027
0.11595000000000001	-0.9559573548471125
0.11596000000000001	-0.9556256612651935
0.11597000000000002	-0.9552940059757421
0.11598000000000001	-0.9549623889687505
0.11599000000000001	-0.9546308102291841
0.11600000000000002	-0.9542992697503201
0.11601000000000002	-0.9539677675232348
0.11602000000000001	-0.9536363035416238
0.11603000000000001	-0.953304877796844
0.11604000000000002	-0.9529734902796358
0.11605000000000001	-0.9526421409807434
0.11606000000000001	-0.9523108298909113
0.11607000000000002	-0.951979557000887
0.11608000000000002	-0.9516483223014224
0.11609000000000001	-0.9513171257832699
0.11610000000000001	-0.9509859674371848
0.11611000000000002	-0.950654847253925
0.11612000000000001	-0.9503237652242522
0.11613000000000001	-0.9499927213389288
0.11614000000000001	-0.9496617155887213
0.11615000000000002	-0.9493307479643996
0.11616000000000001	-0.9489998184567326
0.11617000000000001	-0.9486689270564932
0.11618000000000002	-0.9483380737544564
0.11619000000000002	-0.9480072585414018
0.11620000000000001	-0.9476764814081095
0.11621000000000001	-0.9473457423453654
0.11622000000000002	-0.9470150413439624
0.11623000000000001	-0.9466843783926353
0.11624000000000001	-0.9463537534798605
0.11625000000000002	-0.9460231666008047
0.11626000000000002	-0.9456926177462696
0.11627000000000001	-0.9453621069070615
0.11628000000000001	-0.945031634073996
0.11629000000000002	-0.9447011992378851
0.11630000000000001	-0.9443708023895485
0.11631000000000001	-0.9440404435197766
0.11632	-0.9437101226193861
0.11633000000000002	-0.9433798396791944
0.11634000000000001	-0.9430495946867954
0.11635000000000001	-0.9427193876342033
0.11636000000000002	-0.9423892185142924
0.11637000000000002	-0.9420590873178967
0.11638000000000001	-0.9417289940358532
0.11639000000000001	-0.9413989386590026
0.11640000000000002	-0.9410689211781762
0.11641000000000001	-0.9407389415842179
0.11642000000000001	-0.9404089998679714
0.11643000000000002	-0.9400790960202834
0.11644000000000002	-0.9397492300320038
0.11645000000000001	-0.9394194018939851
0.11646000000000001	-0.9390896115970808
0.11647000000000002	-0.9387598591321488
0.11648000000000001	-0.9384301444900517
0.11649000000000001	-0.9381004676616496
0.11650000000000002	-0.9377708286378146
0.11651000000000002	-0.9374412274094046
0.11652000000000001	-0.9371116639672893
0.11653000000000001	-0.9367821383023401
0.11654000000000002	-0.936452650405431
0.11655000000000001	-0.9361232002674396
0.11656000000000001	-0.9357937878792455
0.11657000000000001	-0.93546441323173
0.11658000000000002	-0.9351350763157773
0.11659000000000001	-0.9348057771222881
0.11660000000000001	-0.9344765156421404
0.11661000000000002	-0.9341472918662234
0.11662000000000002	-0.9338181057854325
0.11663000000000001	-0.933488957390675
0.11664000000000001	-0.9331598466728439
0.11665000000000002	-0.9328307736228355
0.11666000000000001	-0.9325017382312202
0.11667000000000001	-0.9321727404834279
0.11668000000000002	-0.9318437803760623
0.11669000000000002	-0.9315148579001783
0.11670000000000001	-0.9311859730466971
0.11671000000000001	-0.9308571258065444
0.11672000000000002	-0.9305283161706466
0.11673000000000001	-0.9301995441248659
0.11674000000000001	-0.9298708096641235
0.11675000000000002	-0.9295421127804572
0.11676000000000002	-0.9292134534648082
0.11677000000000001	-0.9288848317081264
0.11678000000000001	-0.9285562475013638
0.11679000000000002	-0.9282277008354641
0.11680000000000001	-0.9278991917013825
0.11681000000000001	-0.9275707200900744
0.11682000000000001	-0.9272422859924984
0.11683000000000002	-0.9269138893996156
0.11684000000000001	-0.9265855303023901
0.11685000000000001	-0.9262572086917877
0.11686000000000002	-0.9259289245587762
0.11687000000000002	-0.9256006778943277
0.11688000000000001	-0.9252724686894233
0.11689000000000001	-0.924944296935047
0.11690000000000002	-0.9246161626221604
0.11691000000000001	-0.9242880657417445
0.11692000000000001	-0.9239600062812886
0.11693000000000002	-0.9236319842351229
0.11694000000000002	-0.9233039995943912
0.11695000000000001	-0.9229760523500848
0.11696000000000001	-0.922648142493201
0.11697000000000002	-0.9223202700147496
0.11698000000000001	-0.9219924349057171
0.11699000000000001	-0.921664637157101
0.117	-0.9213368767599063
0.11701000000000002	-0.9210091537051402
0.11702000000000001	-0.9206814679838132
0.11703000000000001	-0.9203538195869342
0.11704000000000002	-0.9200262085055163
0.11705000000000002	-0.9196986347305838
0.11706000000000001	-0.9193710982508123
0.11707000000000001	-0.9190435990557823
0.11708000000000002	-0.9187161371403092
0.11709000000000001	-0.9183887124954233
0.11710000000000001	-0.9180613251121583
0.11711000000000002	-0.9177339749815497
0.11712000000000002	-0.9174066620946368
0.11713000000000001	-0.9170793864424602
0.11714000000000001	-0.9167521480160632
0.11715000000000002	-0.9164249468064913
0.11716000000000001	-0.9160977828047936
0.11717000000000001	-0.9157706560020213
0.11718000000000002	-0.915443566389233
0.11719000000000002	-0.9151165139574888
0.11720000000000001	-0.9147894986978355
0.11721000000000001	-0.9144625206013336
0.11722000000000002	-0.9141355796590457
0.11723000000000001	-0.9138086758620375
0.11724000000000001	-0.9134818092013763
0.11725000000000001	-0.9131549796681325
0.11726000000000002	-0.9128281872533778
0.11727000000000001	-0.9125014319481881
0.11728000000000001	-0.9121747137436436
0.11729000000000002	-0.9118480326308215
0.11730000000000002	-0.9115213886008143
0.11731000000000001	-0.9111947816447001
0.11732000000000001	-0.9108682117511104
0.11733000000000002	-0.9105416789092956
0.11734000000000001	-0.9102151831146534
0.11735000000000001	-0.9098887243543871
0.11736000000000002	-0.9095623026230923
0.11737000000000002	-0.9092359179122953
0.11738000000000001	-0.9089095702131154
0.11739000000000001	-0.9085832595166585
0.11740000000000002	-0.9082569858140419
0.11741000000000001	-0.9079307490963857
0.11742000000000001	-0.9076045493548118
0.11743000000000002	-0.9072783865804447
0.11744000000000002	-0.9069522607644112
0.11745000000000001	-0.9066261718978411
0.11746000000000001	-0.9063001199695649
0.11747000000000002	-0.9059741049694314
0.11748000000000001	-0.905648126892189
0.11749000000000001	-0.9053221857289805
0.11750000000000001	-0.9049962814709476
0.11751000000000002	-0.9046704141092397
0.11752000000000001	-0.9043445836350099
0.11753000000000001	-0.9040187900394131
0.11754000000000002	-0.9036930333136065
0.11755000000000002	-0.9033673134487532
0.11756000000000001	-0.9030416304360116
0.11757000000000001	-0.9027159842665462
0.11758000000000002	-0.9023903749315229
0.11759000000000001	-0.9020648024221118
0.11760000000000001	-0.9017392667294889
0.11761000000000002	-0.9014137678448279
0.11762000000000002	-0.9010883057593005
0.11763000000000001	-0.9007628804640893
0.11764000000000001	-0.9004374919503837
0.11765000000000002	-0.9001121402093584
0.11766000000000001	-0.8997868252321951
0.11767000000000001	-0.8994615470100817
0.11768	-0.8991363055342081
0.11769000000000002	-0.8988111007957673
0.11770000000000001	-0.8984859327841306
0.11771000000000001	-0.8981608014919786
0.11772000000000002	-0.897835706910854
0.11773000000000002	-0.897510649031961
0.11774000000000001	-0.8971856278464472
0.11775000000000001	-0.8968606433455414
0.11776000000000002	-0.8965356955204887
0.11777000000000001	-0.8962107843625023
0.11778000000000001	-0.8958859098628081
0.11779000000000002	-0.8955610720126129
0.11780000000000002	-0.8952362708031351
0.11781000000000001	-0.8949115062255973
0.11782000000000001	-0.8945867782712242
0.11783000000000002	-0.8942620869312398
0.11784000000000001	-0.8939374321968728
0.11785000000000001	-0.8936128140593547
0.11786000000000002	-0.8932882325097264
0.11787000000000002	-0.892963687538533
0.11788000000000001	-0.8926391791379099
0.11789000000000001	-0.892314707295537
0.11790000000000002	-0.8919902720038961
0.11791000000000001	-0.8916658732565578
0.11792000000000001	-0.8913415110447741
0.11793000000000001	-0.8910171853598002
0.11794000000000002	-0.8906928961928937
0.11795000000000001	-0.8903686435353149
0.11796000000000001	-0.8900444273783267
0.11797000000000002	-0.8897202477131056
0.11798000000000002	-0.8893961045294488
0.11799000000000001	-0.8890719978201876
0.11800000000000001	-0.8887479275765964
0.11801000000000002	-0.8884238937899506
0.11802000000000001	-0.8880998964515303
0.11803000000000001	-0.8877759355486484
0.11804000000000002	-0.8874520110764004
0.11805000000000002	-0.8871281230262446
0.11806000000000001	-0.8868042713894739
0.11807000000000001	-0.8864804561573862
0.11808000000000002	-0.8861566773212923
0.11809000000000001	-0.8858329348724793
0.11810000000000001	-0.8855092288022481
0.11811000000000002	-0.8851855591019039
0.11812000000000002	-0.8848619257627549
0.11813000000000001	-0.8845383287761108
0.11814000000000001	-0.8842147681332828
0.11815000000000002	-0.8838912438245863
0.11816000000000002	-0.8835677558398973
0.11817000000000001	-0.8832443041729804
0.11818000000000001	-0.8829208888151583
0.11819000000000002	-0.882597509757222
0.11820000000000001	-0.8822741669859121
0.11821000000000001	-0.881950860497696
0.11822000000000002	-0.8816275902839095
0.11823000000000002	-0.881304356335894
0.11824000000000001	-0.8809811586449925
0.11825000000000001	-0.8806579972025561
0.11826000000000002	-0.8803348719999325
0.11827000000000001	-0.8800117830284662
0.11828000000000001	-0.8796887302795084
0.11829000000000002	-0.8793657137444141
0.11830000000000002	-0.8790427334136937
0.11831000000000001	-0.8787197892756273
0.11832000000000001	-0.878396881325517
0.11833000000000002	-0.8780740095547227
0.11834000000000001	-0.877751173954616
0.11835000000000001	-0.8774283745165687
0.11836	-0.8771056112319525
0.11837000000000002	-0.8767828840921583
0.11838000000000001	-0.8764601930885562
0.11839000000000001	-0.8761375382125193
0.11840000000000002	-0.8758149194554299
0.11841000000000002	-0.8754923368086738
0.11842000000000001	-0.8751697902636382
0.11843000000000001	-0.8748472798117203
0.11844000000000002	-0.874524805444306
0.11845000000000001	-0.8742023671527881
0.11846000000000001	-0.8738799649285632
0.11847000000000002	-0.8735575987630299
0.11848000000000002	-0.8732352686475894
0.11849000000000001	-0.8729129745736456
0.11850000000000001	-0.8725907165326041
0.11851000000000002	-0.8722684945158722
0.11852000000000001	-0.8719463085148617
0.11853000000000001	-0.8716241585209844
0.11854000000000002	-0.8713020445256553
0.11855000000000002	-0.8709799665202924
0.11856000000000001	-0.8706579244963151
0.11857000000000001	-0.8703359184451451
0.11858000000000002	-0.8700139483582064
0.11859000000000001	-0.8696920142269269
0.11860000000000001	-0.8693701160427343
0.11861000000000001	-0.869048253797063
0.11862000000000002	-0.8687264274813151
0.11863000000000001	-0.8684046370855184
0.11864000000000001	-0.8680828826020354
0.11865000000000002	-0.8677611640228361
0.11866000000000002	-0.8674394813393546
0.11867000000000001	-0.867117834543049
0.11868000000000001	-0.866796223625359
0.11869000000000002	-0.866474648577734
0.11870000000000001	-0.8661531093910878
0.11871000000000001	-0.865831606054005
0.11872000000000002	-0.8655101385558055
0.11873000000000002	-0.8651887068934855
0.11874000000000001	-0.8648673110585618
0.11875000000000001	-0.8645459510425101
0.11876000000000002	-0.8642246268368076
0.11877000000000001	-0.8639033384329349
0.11878000000000001	-0.8635820858223736
0.11879000000000002	-0.8632608689966081
0.11880000000000002	-0.8629396879471263
0.11881000000000001	-0.8626185426654163
0.11882000000000001	-0.8622974331429694
0.11883000000000002	-0.861976359371279
0.11884000000000002	-0.861655321341842
0.11885000000000001	-0.8613343190461556
0.11886000000000001	-0.8610133524757264
0.11887000000000002	-0.8606924216220551
0.11888000000000001	-0.8603715264766462
0.11889000000000001	-0.8600506670310027
0.11890000000000002	-0.8597298432766346
0.11891000000000002	-0.8594090552050541
0.11892000000000001	-0.859088302807774
0.11893000000000001	-0.8587675860712433
0.11894000000000002	-0.8584469049917102
0.11895000000000001	-0.8581262595610533
0.11896000000000001	-0.857805649770805
0.11897000000000002	-0.8574850756125149
0.11898000000000002	-0.8571645370777051
0.11899000000000001	-0.8568440341579076
0.11900000000000001	-0.8565235668446544
0.11901000000000002	-0.856203135129484
0.11902000000000001	-0.8558827390039397
0.11903000000000001	-0.855562378459566
0.11904	-0.855242053487918
0.11905000000000002	-0.8549217640805399
0.11906000000000001	-0.8546015102289798
0.11907000000000001	-0.8542812919247912
0.11908000000000002	-0.8539611091595294
0.11909000000000002	-0.8536409619247535
0.11910000000000001	-0.8533208502120232
0.11911000000000001	-0.8530007740129013
0.11912000000000002	-0.8526807333189522
0.11913000000000001	-0.8523607281217441
0.11914000000000001	-0.8520407584128482
0.11915000000000002	-0.8517208241838348
0.11916000000000002	-0.8514009254262765
0.11917000000000001	-0.8510810621317497
0.11918000000000001	-0.8507612342918333
0.11919000000000002	-0.8504414418981064
0.11920000000000001	-0.8501216849421533
0.11921000000000001	-0.8498019634155589
0.11922000000000002	-0.8494822773099099
0.11923000000000002	-0.8491626266167988
0.11924000000000001	-0.8488430113278163
0.11925000000000001	-0.8485234314345588
0.11926000000000002	-0.8482038869286332
0.11927000000000001	-0.8478843778016291
0.11928000000000001	-0.8475649040433122
0.11929000000000001	-0.8472454656428635
0.11930000000000002	-0.8469260625961621
0.11931000000000001	-0.8466066948948187
0.11932000000000001	-0.8462873625304419
0.11933000000000002	-0.8459680654946479
0.11934000000000002	-0.8456488037790569
0.11935000000000001	-0.8453295773752924
0.11936000000000001	-0.8450103862749822
0.11937000000000002	-0.8446912304697448
0.11938000000000001	-0.844372109948985
0.11939000000000001	-0.8440530247000346
0.11940000000000002	-0.8437339747207355
0.11941000000000002	-0.843414960003065
0.11942000000000001	-0.843095980538663
0.11943000000000001	-0.8427770363191804
0.11944000000000002	-0.8424581273362672
0.11945000000000001	-0.8421392535815677
0.11946000000000001	-0.8418204150467336
0.11947000000000002	-0.8415016117234191
0.11948000000000002	-0.8411828436032814
0.11949000000000001	-0.8408641106779798
0.11950000000000001	-0.8405454129391761
0.11951000000000002	-0.8402267503785323
0.11952000000000002	-0.8399081229877157
0.11953000000000001	-0.8395895307584018
0.11954000000000001	-0.8392709736793399
0.11955000000000002	-0.8389524517426798
0.11956000000000001	-0.8386339649425567
0.11957000000000001	-0.8383155132706409
0.11958000000000002	-0.8379970967186153
0.11959000000000002	-0.8376787152781668
0.11960000000000001	-0.8373603689409832
0.11961000000000001	-0.8370420576987543
0.11962000000000002	-0.8367237815431721
0.11963000000000001	-0.8364055404659372
0.11964000000000001	-0.8360873344587503
0.11965000000000002	-0.8357691635133007
0.11966000000000002	-0.835451027616547
0.11967000000000001	-0.8351329267645112
0.11968000000000001	-0.8348148609493427
0.11969000000000002	-0.8344968301627536
0.11970000000000001	-0.8341788343964602
0.11971000000000001	-0.8338608736421808
0.11972000000000001	-0.8335429478916351
0.11973000000000002	-0.8332250571365448
0.11974000000000001	-0.8329072013686362
0.11975000000000001	-0.8325893805796344
0.11976000000000002	-0.832271594761269
0.11977000000000002	-0.8319538439052712
0.11978000000000001	-0.8316361280033738
0.11979000000000001	-0.8313184470473132
0.11980000000000002	-0.8310008010288304
0.11981000000000001	-0.8306831899396663
0.11982000000000001	-0.8303656137715585
0.11983000000000002	-0.8300480725162614
0.11984000000000002	-0.8297305661655108
0.11985000000000001	-0.8294130947110714
0.11986000000000001	-0.8290956581446829
0.11987000000000002	-0.8287782564580916
0.11988000000000001	-0.8284608896430538
0.11989000000000001	-0.8281435576913261
0.11990000000000002	-0.8278262605946672
0.11991000000000002	-0.82750899834484
0.11992000000000001	-0.8271917709336074
0.11993000000000001	-0.8268745783523973
0.11994000000000002	-0.8265574205921931
0.11995000000000001	-0.8262402976458932
0.11996000000000001	-0.825923209505273
0.11997000000000001	-0.8256061561621191
0.11998000000000002	-0.8252891376081987
0.11999000000000001	-0.824972153835293
0.12000000000000001	-0.8246552048351851
0.12001000000000002	-0.8243382905996595
0.12002000000000002	-0.8240214111205051
0.12003000000000001	-0.8237045663895105
0.12004000000000001	-0.8233877563984681
0.12005000000000002	-0.8230709811391715
0.12006000000000001	-0.8227542406002819
0.12007000000000001	-0.8224375347762364
0.12008000000000002	-0.8221208636593533
0.12009000000000002	-0.821804227241434
0.12010000000000001	-0.8214876255142869
0.12011000000000001	-0.8211710584697245
0.12012000000000002	-0.8208545260995596
0.12013000000000001	-0.8205380283956097
0.12014000000000001	-0.8202215653496945
0.12015000000000002	-0.8199051369536425
0.12016000000000002	-0.8195887431992669
0.12017000000000001	-0.8192723840783915
0.12018000000000001	-0.8189560595828435
0.12019000000000002	-0.8186397697044508
0.12020000000000002	-0.81832351443505
0.12021000000000001	-0.8180072937664699
0.12022000000000001	-0.8176911076905562
0.12023000000000002	-0.8173749561991375
0.12024000000000001	-0.8170588392840533
0.12025000000000001	-0.8167427569371444
0.12026000000000002	-0.8164267091477885
0.12027000000000002	-0.8161106959084377
0.12028000000000001	-0.8157947172128107
0.12029000000000001	-0.8154787730527607
0.12030000000000002	-0.8151628634201561
0.12031000000000001	-0.8148469883068422
0.12032000000000001	-0.8145311477046787
0.12033000000000002	-0.8142153416055298
0.12034000000000002	-0.8138995700012651
0.12035000000000001	-0.8135838328837527
0.12036000000000001	-0.8132681302435145
0.12037000000000002	-0.8129524620699813
0.12038000000000001	-0.8126368283586435
0.12039000000000001	-0.812321229096755
0.12040000000000001	-0.8120056642810055
0.12041000000000002	-0.8116901339032834
0.12042000000000001	-0.8113746379554808
0.12043000000000001	-0.811059176429491
0.12044000000000002	-0.8107437493172173
0.12045000000000002	-0.8104283566100836
0.12046000000000001	-0.8101129982999359
0.12047000000000001	-0.8097976743791976
0.12048000000000002	-0.8094823848397706
0.12049000000000001	-0.8091671296735629
0.12050000000000001	-0.8088519088724814
0.12051000000000002	-0.8085367224284367
0.12052000000000002	-0.8082215703333419
0.12053000000000001	-0.8079064525791112
0.12054000000000001	-0.8075913691576614
0.12055000000000002	-0.8072763200609112
0.12056000000000001	-0.8069613052807825
0.12057000000000001	-0.8066463248091977
0.12058000000000002	-0.8063313786378155
0.12059000000000002	-0.8060164667576935
0.12060000000000001	-0.8057015891619027
0.12061000000000001	-0.8053867458423839
0.12062000000000002	-0.8050719367886648
0.12063000000000001	-0.8047571619944331
0.12064000000000001	-0.8044424214522873
0.12065000000000001	-0.8041277151541678
0.12066000000000002	-0.8038130430920201
0.12067000000000001	-0.8034984052577923
0.12068000000000001	-0.8031838016434333
0.12069000000000002	-0.8028692322408947
0.12070000000000002	-0.802554697042131
0.12071000000000001	-0.8022401960390978
0.12072000000000001	-0.8019257292237539
0.12073000000000002	-0.8016112965866329
0.12074000000000001	-0.8012968981190773
0.12075000000000001	-0.8009825338151082
0.12076000000000002	-0.8006682036666961
0.12077000000000002	-0.8003539076658155
0.12078000000000001	-0.8000396458044409
0.12079000000000001	-0.7997254180745494
0.12080000000000002	-0.7994112244681201
0.12081000000000001	-0.7990970649771356
0.12082000000000001	-0.7987829395935788
0.12083000000000002	-0.7984688483094391
0.12084000000000002	-0.798154791116706
0.12085000000000001	-0.7978407680073643
0.12086000000000001	-0.7975267789734062
0.12087000000000002	-0.797212824006826
0.12088000000000002	-0.7968989030996195
0.12089000000000001	-0.796585016243787
0.12090000000000001	-0.7962711634313335
0.12091000000000002	-0.7959573446542542
0.12092000000000001	-0.795643559904555
0.12093000000000001	-0.7953298091742421
0.12094000000000002	-0.7950160924553235
0.12095000000000002	-0.7947024097398109
0.12096000000000001	-0.7943887610197267
0.12097000000000001	-0.7940751462870796
0.12098000000000002	-0.7937615655338832
0.12099000000000001	-0.7934480187521603
0.12100000000000001	-0.7931345059339387
0.12101000000000002	-0.7928210270712389
0.12102000000000002	-0.7925075821560801
0.12103000000000001	-0.7921941711804997
0.12104000000000001	-0.7918807941365182
0.12105000000000002	-0.7915674510161651
0.12106000000000001	-0.7912541418112654
0.12107000000000001	-0.7909408665123939
0.12108000000000001	-0.7906276251132617
0.12109000000000002	-0.7903144176059084
0.12110000000000001	-0.7900012439823775
0.12111000000000001	-0.7896881042333135
0.12112000000000002	-0.7893749983488143
0.12113000000000002	-0.789061926324292
0.12114000000000001	-0.7887488881518018
0.12115000000000001	-0.7884358838234028
0.12116000000000002	-0.7881229133311547
0.12117000000000001	-0.7878099766671293
0.12118000000000001	-0.7874970738226708
0.12119000000000002	-0.7871842047863886
0.12120000000000002	-0.7868713695545329
0.12121000000000001	-0.786558568119178
0.12122000000000001	-0.7862458004724016
0.12123000000000002	-0.7859330666056005
0.12124000000000001	-0.7856203665067568
0.12125000000000001	-0.78530770017275
0.12126000000000002	-0.7849950675956688
0.12127000000000002	-0.7846824687676053
0.12128000000000001	-0.7843699036806546
0.12129000000000001	-0.7840573723269216
0.12130000000000002	-0.7837448746984984
0.12131000000000002	-0.7834324107874818
0.12132000000000001	-0.7831199805859824
0.12133000000000001	-0.782807584086108
0.12134000000000002	-0.7824952212799525
0.12135000000000001	-0.7821828921596256
0.12136000000000001	-0.7818705967172369
0.12137000000000002	-0.7815583349448992
0.12138000000000002	-0.7812461068347276
0.12139000000000001	-0.7809339123788425
0.12140000000000001	-0.780621751569081
0.12141000000000002	-0.7803096243947842
0.12142000000000001	-0.7799975308511425
0.12143000000000001	-0.7796854709302853
0.12144000000000002	-0.7793734446243487
0.12145000000000002	-0.7790614519254636
0.12146000000000001	-0.778749492825763
0.12147000000000001	-0.7784375673173841
0.12148000000000002	-0.778125675392466
0.12149000000000001	-0.7778138170431512
0.12150000000000001	-0.7775019922615829
0.12151000000000002	-0.7771902010399074
0.12152000000000002	-0.7768784433702742
0.12153000000000001	-0.7765667192448309
0.12154000000000001	-0.7762550286557286
0.12155000000000002	-0.7759433715951214
0.12156000000000002	-0.7756317480551654
0.12157000000000001	-0.7753201580280188
0.12158000000000001	-0.7750086015058412
0.12159000000000002	-0.7746970784807938
0.12160000000000001	-0.7743855889450424
0.12161000000000001	-0.7740741328907544
0.12162000000000002	-0.773762710310113
0.12163000000000002	-0.7734513211952757
0.12164000000000001	-0.7731399655384101
0.12165000000000001	-0.7728286433316899
0.12166000000000002	-0.7725173545672919
0.12167000000000001	-0.7722060992373984
0.12168000000000001	-0.7718948773341866
0.12169000000000002	-0.7715836888498373
0.12170000000000002	-0.7712725337765358
0.12171000000000001	-0.7709614121064713
0.12172000000000001	-0.7706503238318335
0.12173000000000002	-0.7703392689448078
0.12174000000000001	-0.7700282474375876
0.12175000000000001	-0.7697172593023668
0.12176000000000001	-0.7694063045313424
0.12177000000000002	-0.7690953831167128
0.12178000000000001	-0.7687844950506852
0.12179000000000001	-0.7684736403254637
0.12180000000000002	-0.7681628189332446
0.12181000000000002	-0.7678520308662372
0.12182000000000001	-0.7675412761166553
0.12183000000000001	-0.7672305546767028
0.12184000000000002	-0.7669198665354249
0.12185000000000001	-0.7666092116840947
0.12186000000000001	-0.7662985901188968
0.12187000000000002	-0.7659880018322172
0.12188000000000002	-0.7656774468156848
0.12189000000000001	-0.7653669250614398
0.12190000000000001	-0.7650564365624061
0.12191000000000002	-0.7647459813108295
0.12192000000000001	-0.7644355592989384
0.12193000000000001	-0.7641251705189703
0.12194000000000002	-0.7638148149631667
0.12195000000000002	-0.7635044926237793
0.12196000000000001	-0.7631942034930493
0.12197000000000001	-0.7628839475632198
0.12198000000000002	-0.7625737248265416
0.12199000000000002	-0.7622635352752701
0.12200000000000001	-0.7619533789007275
0.12201000000000001	-0.7616432556923642
0.12202000000000002	-0.7613331656461783
0.12203000000000001	-0.7610231087544339
0.12204000000000001	-0.7607130850093992
0.12205000000000002	-0.7604030944033385
0.12206000000000002	-0.7600931369285218
0.12207000000000001	-0.7597832125772204
0.12208000000000001	-0.7594733213388651
0.12209000000000002	-0.7591634632082236
0.12210000000000001	-0.7588536381779366
0.12211000000000001	-0.758543846240288
0.12212000000000002	-0.7582340873875627
0.12213000000000002	-0.7579243616120499
0.12214000000000001	-0.7576146689060383
0.12215000000000001	-0.75730500926182
0.12216000000000002	-0.7569953826716881
0.12217000000000001	-0.7566857891279422
0.12218000000000001	-0.7563762286228848
0.12219000000000002	-0.7560667011488069
0.12220000000000002	-0.7557572066980184
0.12221000000000001	-0.7554477452597019
0.12222000000000001	-0.7551383168284879
0.12223000000000002	-0.7548289213974814
0.12224000000000002	-0.7545195589589948
0.12225000000000001	-0.7542102295053436
0.12226000000000001	-0.7539009330288489
0.12227000000000002	-0.7535916695218219
0.12228000000000001	-0.7532824389765918
0.12229000000000001	-0.7529732413854747
0.12230000000000002	-0.7526640767407948
0.12231000000000002	-0.7523549450348854
0.12232000000000001	-0.7520458462600633
0.12233000000000001	-0.7517367804086583
0.12234000000000002	-0.7514277474730074
0.12235000000000001	-0.7511187474454395
0.12236000000000001	-0.7508097803182904
0.12237000000000002	-0.7505008460838968
0.12238000000000002	-0.7501919447345997
0.12239000000000001	-0.7498830762627404
0.12240000000000001	-0.7495742406606627
0.12241000000000002	-0.7492654379207118
0.12242000000000001	-0.7489566680352362
0.12243000000000001	-0.7486479309965854
0.12244000000000001	-0.748339226797111
0.12245000000000002	-0.748030555429166
0.12246000000000001	-0.7477219168851074
0.12247000000000001	-0.747413311157292
0.12248000000000002	-0.7471047382380794
0.12249000000000002	-0.7467961981198362
0.12250000000000001	-0.7464876907949283
0.12251000000000001	-0.7461792162557139
0.12252000000000002	-0.745870774494561
0.12253000000000001	-0.7455623655028789
0.12254000000000001	-0.7452539892737349
0.12255000000000002	-0.744945645799771
0.12256000000000002	-0.7446373350723176
0.12257000000000001	-0.7443290570815216
0.12258000000000001	-0.744020811823056
0.12259000000000002	-0.7437125992893089
0.12260000000000001	-0.7434044194726707
0.12261000000000001	-0.7430962723655422
0.12262000000000002	-0.7427881579603106
0.12263000000000002	-0.7424800762493695
0.12264000000000001	-0.7421720272251167
0.12265000000000001	-0.7418640108799516
0.12266000000000002	-0.7415560272062756
0.12267000000000002	-0.7412480761964932
0.12268000000000001	-0.7409401578430101
0.12269000000000001	-0.7406322721382335
0.12270000000000002	-0.7403244190745726
0.12271000000000001	-0.7400165986444398
0.12272000000000001	-0.7397088108402486
0.12273000000000002	-0.7394010556544137
0.12274000000000002	-0.7390933330787548
0.12275000000000001	-0.7387856431026351
0.12276000000000001	-0.7384779857215877
0.12277000000000002	-0.7381703609285931
0.12278000000000001	-0.7378627687160841
0.12279000000000001	-0.7375552090765003
0.12280000000000002	-0.7372476820022782
0.12281000000000002	-0.7369401874858411
0.12282000000000001	-0.736632725517758
0.12283000000000001	-0.7363252960897704
0.12284000000000002	-0.736017899196896
0.12285000000000001	-0.7357105348315832
0.12286000000000001	-0.7354032029862809
0.12287000000000002	-0.7350959036534394
0.12288000000000002	-0.7347886368255124
0.12289000000000001	-0.7344814024949554
0.12290000000000001	-0.7341742006542247
0.12291000000000002	-0.7338670312957791
0.12292000000000002	-0.7335598944120802
0.12293000000000001	-0.7332527899955904
0.12294000000000001	-0.7329457180387849
0.12295000000000002	-0.7326386785341248
0.12296000000000001	-0.7323316714740808
0.12297000000000001	-0.7320246968511164
0.12298000000000002	-0.7317177546577034
0.12299000000000002	-0.7314108448863176
0.12300000000000001	-0.731103967529436
0.12301000000000001	-0.7307971225795391
0.12302000000000002	-0.7304903100291028
0.12303000000000001	-0.7301835298702564
0.12304000000000001	-0.7298767820952998
0.12305000000000002	-0.7295700666972574
0.12306000000000002	-0.7292633836686173
0.12307000000000001	-0.7289567330008226
0.12308000000000001	-0.7286501146857501
0.12309000000000002	-0.7283435287175621
0.12310000000000001	-0.728036975088754
0.12311000000000001	-0.7277304537918239
0.12312000000000001	-0.7274239648192723
0.12313000000000002	-0.7271175081636015
0.12314000000000001	-0.7268110838173171
0.12315000000000001	-0.7265046917729248
0.12316000000000002	-0.7261983320229325
0.12317000000000002	-0.7258920045595858
0.12318000000000001	-0.725585709372048
0.12319000000000001	-0.7252794464554443
0.12320000000000002	-0.7249732158033083
0.12321000000000001	-0.7246670174081628
0.12322000000000001	-0.7243608512625308
0.12323000000000002	-0.7240547173589389
0.12324000000000002	-0.7237486156899154
0.12325000000000001	-0.7234425462479895
0.12326000000000001	-0.7231365090256937
0.12327000000000002	-0.7228305040155721
0.12328000000000001	-0.7225245312101514
0.12329000000000001	-0.722218590598105
0.12330000000000002	-0.7219126821755617
0.12331000000000002	-0.721606805935351
0.12332000000000001	-0.7213009618700207
0.12333000000000001	-0.7209951499721233
0.12334000000000002	-0.7206893702342186
0.12335000000000002	-0.7203836226488598
0.12336000000000001	-0.720077907208592
0.12337000000000001	-0.719772223905982
0.12338000000000002	-0.7194665727335812
0.12339000000000001	-0.7191609536839495
0.12340000000000001	-0.7188553667496506
0.12341000000000002	-0.7185498119230527
0.12342000000000002	-0.7182442891941968
0.12343000000000001	-0.7179387985580314
0.12344000000000001	-0.717633340007482
0.12345000000000002	-0.7173279135351247
0.12346000000000001	-0.7170225191335392
0.12347000000000001	-0.716717156795305
0.12348000000000002	-0.716411826513004
0.12349000000000002	-0.7161065282792216
0.12350000000000001	-0.7158012620865432
0.12351000000000001	-0.7154960279275568
0.12352000000000002	-0.7151908257948522
0.12353000000000001	-0.7148856556810219
0.12354000000000001	-0.714580517578659
0.12355000000000002	-0.7142754114803589
0.12356000000000002	-0.7139703373787198
0.12357000000000001	-0.713665295266341
0.12358000000000001	-0.7133602851358236
0.12359000000000002	-0.7130553069797728
0.12360000000000002	-0.7127503607908017
0.12361000000000001	-0.7124454465615151
0.12362000000000001	-0.7121405642845159
0.12363000000000002	-0.7118357139524123
0.12364000000000001	-0.7115308955543777
0.12365000000000001	-0.7112261090856846
0.12366000000000002	-0.7109213545397516
0.12367000000000002	-0.7106166319091991
0.12368000000000001	-0.7103119411866464
0.12369000000000001	-0.7100072823647178
0.12370000000000002	-0.7097026554360404
0.12371000000000001	-0.7093980603932444
0.12372000000000001	-0.7090934972289609
0.12373000000000002	-0.7087889659358292
0.12374000000000002	-0.7084844665064829
0.12375000000000001	-0.7081799989335548
0.12376000000000001	-0.7078755632096837
0.12377000000000002	-0.707571159327513
0.12378000000000002	-0.7072667872796883
0.12379000000000001	-0.7069624470588494
0.12380000000000001	-0.7066581386576419
0.12381000000000002	-0.7063538620687145
0.12382000000000001	-0.706049617283824
0.12383000000000001	-0.7057454042962811
0.12384000000000002	-0.7054412230989792
0.12385000000000002	-0.7051370736845766
0.12386000000000001	-0.7048329560457328
0.12387000000000001	-0.7045288701751117
0.12388000000000002	-0.7042248160653788
0.12389000000000001	-0.703920793709196
0.12390000000000001	-0.7036168030992285
0.12391000000000002	-0.7033128442281443
0.12392000000000002	-0.7030089170886201
0.12393000000000001	-0.7027050216733293
0.12394000000000001	-0.70240115797494
0.12395000000000002	-0.7020973259861347
0.12396000000000001	-0.7017935256995896
0.12397000000000001	-0.7014897571079801
0.12398000000000002	-0.7011860202039881
0.12399000000000002	-0.7008823149802978
0.12400000000000001	-0.7005786414295948
0.12401000000000001	-0.7002749995415248
0.12402000000000002	-0.6999713893109039
0.12403000000000002	-0.6996678107313528
0.12404000000000001	-0.6993642637955682
0.12405000000000001	-0.6990607484962502
0.12406000000000002	-0.6987572648260997
0.12407000000000001	-0.6984538127778207
0.12408000000000001	-0.6981503923439158
0.12409000000000002	-0.6978470035146939
0.12410000000000002	-0.6975436462854734
0.12411000000000001	-0.6972403206489679
0.12412000000000001	-0.6969370265979024
0.12413000000000002	-0.6966337641249909
0.12414000000000001	-0.6963305332229499
0.12415000000000001	-0.6960273338814478
0.12416000000000002	-0.6957241660958113
0.12417000000000002	-0.6954210298592254
0.12418000000000001	-0.6951179251644188
0.12419000000000001	-0.6948148520041234
0.12420000000000002	-0.694511810371072
0.12421000000000001	-0.6942088002580008
0.12422000000000001	-0.6939058216576464
0.12423000000000002	-0.6936028745627474
0.12424000000000002	-0.6932999589660512
0.12425000000000001	-0.6929970748603062
0.12426000000000001	-0.6926942222382519
0.12427000000000002	-0.6923914010926308
0.12428000000000002	-0.6920886114161875
0.12429000000000001	-0.6917858532013945
0.12430000000000001	-0.691483126438995
0.12431000000000002	-0.6911804311240325
0.12432000000000001	-0.6908777672492636
0.12433000000000001	-0.6905751348074476
0.12434000000000002	-0.6902725337913475
0.12435000000000002	-0.6899699641937246
0.12436000000000001	-0.68966742600734
0.12437000000000001	-0.689364919224959
0.12438000000000002	-0.6890624438393493
0.12439000000000001	-0.6887599998432835
0.12440000000000001	-0.6884575872295298
0.12441000000000002	-0.6881552059908604
0.12442000000000002	-0.6878528561184868
0.12443000000000001	-0.6875505376067121
0.12444000000000001	-0.6872482504483552
0.12445000000000002	-0.6869459946346752
0.12446000000000002	-0.6866437701569568
0.12447000000000001	-0.6863415770104518
0.12448000000000001	-0.6860394151885174
0.12449000000000002	-0.6857372846839459
0.12450000000000001	-0.6854351854895342
0.12451000000000001	-0.6851331175980879
0.12452000000000002	-0.6848310810023956
0.12453000000000002	-0.684529075695265
0.12454000000000001	-0.6842271016694965
0.12455000000000001	-0.6839251589178902
0.12456000000000002	-0.6836232474332514
0.12457000000000001	-0.6833213672083892
0.12458000000000001	-0.6830195182361233
0.12459000000000002	-0.6827177005092546
0.12460000000000002	-0.6824159140205971
0.12461000000000001	-0.6821141587629653
0.12462000000000001	-0.6818124347291765
0.12463000000000002	-0.681510741912049
0.12464000000000001	-0.6812090803044054
0.12465000000000001	-0.6809074498990694
0.12466000000000002	-0.6806058506888625
0.12467000000000002	-0.6803042826666111
0.12468000000000001	-0.6800027458251434
0.12469000000000001	-0.6797012401572956
0.12470000000000002	-0.6793997656558923
0.12471000000000002	-0.6790983223137679
0.12472000000000001	-0.678796910123757
0.12473000000000001	-0.678495529075863
0.12474000000000002	-0.6781941791648161
0.12475000000000001	-0.6778928603833578
0.12476000000000001	-0.6775915727237762
0.12477000000000002	-0.6772903161805426
0.12478000000000002	-0.6769890907465119
0.12479000000000001	-0.6766878964145401
0.12480000000000001	-0.676386733177485
0.12481000000000002	-0.676085601028205
0.12482000000000001	-0.6757844999595689
0.12483000000000001	-0.6754834299644374
0.12484000000000002	-0.6751823910356712
0.12485000000000002	-0.674881383166138
0.12486000000000001	-0.6745804063487058
0.12487000000000001	-0.6742794605762443
0.12488000000000002	-0.6739785458416263
0.12489000000000001	-0.6736776621377292
0.12490000000000001	-0.6733768094574357
0.12491000000000002	-0.6730759877936221
0.12492000000000002	-0.6727751971391588
0.12493000000000001	-0.6724744374869269
0.12494000000000001	-0.6721737088298089
0.12495000000000002	-0.67187301116069
0.12496000000000002	-0.6715723444724628
0.12497000000000001	-0.6712717087580095
0.12498000000000001	-0.6709711040102198
0.12499000000000002	-0.6706705302219849
0.125	-0.6703699873862032
0.12501	-0.6700694754957675
0.12502000000000002	-0.6697689945435735
0.12503	-0.6694685445225218
0.12504	-0.6691681254255111
0.12505	-0.6688677372454462
0.12506	-0.6685673799752297
0.12507000000000001	-0.6682670536077692
0.12508	-0.6679667581359731
0.12509	-0.66766649355275
0.12510000000000002	-0.6673662598507079
0.12511	-0.6670660570215857
0.12512	-0.6667658850572148
0.12513000000000002	-0.6664657439530872
0.12514	-0.6661656337021268
0.12515	-0.6658655542972559
0.12516	-0.6655655057314034
0.12517	-0.6652654879974963
0.12518	-0.6649655010884635
0.12519	-0.6646655449972374
0.1252	-0.6643656197167493
0.12521000000000002	-0.6640657252399356
0.12522	-0.6637658615597355
0.12523	-0.6634660286690965
0.12524000000000002	-0.6631662265609582
0.12525	-0.6628664552282528
0.12526	-0.6625667146634828
0.12527000000000002	-0.6622670048566465
0.12528	-0.6619673258040958
0.12529	-0.661667677498779
0.1253	-0.6613680599336491
0.12531	-0.6610684731016608
0.12532000000000001	-0.660768916995773
0.12533	-0.6604693916089465
0.12534	-0.6601698969341412
0.12535000000000002	-0.6598704329643212
0.12536	-0.6595709996924535
0.12537	-0.6592715971115048
0.12538000000000002	-0.658972225214443
0.12539	-0.6586728839942395
0.1254	-0.6583735734438714
0.12541	-0.6580742935563112
0.12542	-0.6577750443223493
0.12543	-0.6574758257367742
0.12544	-0.6571766377929475
0.12545	-0.656877480480683
0.12546000000000002	-0.6565783537957056
0.12547	-0.6562792577314491
0.12548	-0.6559801922809064
0.12549000000000002	-0.6556811574370762
0.1255	-0.6553821531929591
0.12551	-0.6550831795412775
0.12552000000000002	-0.6547842364731729
0.12553	-0.6544853239837843
0.12554	-0.654186442066116
0.12555	-0.6538875907131778
0.12556	-0.6535887699179858
0.12557000000000001	-0.6532899796735427
0.12558	-0.6529912199728617
0.12559	-0.6526924908089555
0.12560000000000002	-0.6523937921748412
0.12561	-0.6520951240627764
0.12562	-0.6517964864665071
0.12563000000000002	-0.6514978793790898
0.12564	-0.6511993027935485
0.12565	-0.6509007567029065
0.12566	-0.6506022411001935
0.12567	-0.650303755978448
0.12568000000000001	-0.6500053013306897
0.12569	-0.6497068771499582
0.1257	-0.6494084834292798
0.12571000000000002	-0.6491101201616886
0.12572	-0.6488117873402256
0.12573	-0.6485134849579286
0.12574000000000002	-0.6482152130076027
0.12575	-0.6479169714817673
0.12576	-0.6476187603742297
0.12577000000000002	-0.6473205796780357
0.12578	-0.6470224293862333
0.12579	-0.6467243094918717
0.1258	-0.646426219988005
0.12581	-0.6461281608676859
0.12582000000000002	-0.6458301321239714
0.12583	-0.6455321337499206
0.12584	-0.6452341657385913
0.12585000000000002	-0.6449362280830458
0.12586	-0.6446383207763481
0.12587	-0.6443404438115613
0.12588000000000002	-0.644042597181758
0.12589	-0.6437447808800079
0.1259	-0.6434469948993738
0.12591	-0.6431492392329298
0.12592	-0.6428515138737474
0.12593000000000001	-0.6425538188149029
0.12594	-0.6422561540494763
0.12595	-0.6419585195705437
0.12596000000000002	-0.6416609153711859
0.12597	-0.6413633414444857
0.12598	-0.6410657977835343
0.12599000000000002	-0.640768284381411
0.126	-0.6404708012312031
0.12601	-0.6401733483259984
0.12602000000000002	-0.6398759256588885
0.12603	-0.639578533222973
0.12604	-0.6392811710113399
0.12605	-0.6389838390170899
0.12606	-0.6386865372333215
0.12607000000000002	-0.6383892656530354
0.12608	-0.6380920242622782
0.12609	-0.6377948130578499
0.12610000000000002	-0.6374976320363381
0.12611	-0.6372004811908597
0.12612	-0.63690336051453
0.12613000000000002	-0.6366062700004695
0.12614	-0.6363092096417996
0.12615	-0.6360121794316416
0.12616	-0.6357151793625849
0.12617	-0.6354182094253881
0.12618000000000001	-0.6351212696160916
0.12619	-0.6348243599278306
0.1262	-0.6345274803537403
0.12621000000000002	-0.6342306308869722
0.12622	-0.6339338115206514
0.12623	-0.6336370222479152
0.12624000000000002	-0.633340263061906
0.12625	-0.633043533955769
0.12626	-0.632746834922648
0.12627000000000002	-0.6324501659556996
0.12628	-0.6321535270480644
0.12629	-0.6318569181928919
0.1263	-0.6315603393833414
0.12631	-0.6312637906125591
0.12632000000000002	-0.6309672718737015
0.12633	-0.630670783159931
0.12634	-0.6303743244644012
0.12635000000000002	-0.6300778957802733
0.12636	-0.6297814971007106
0.12637	-0.6294851284188757
0.12638000000000002	-0.6291887897276471
0.12639	-0.6288924810198268
0.1264	-0.6285962022892405
0.12641	-0.6282999535290623
0.12642	-0.6280037347324643
0.12643000000000001	-0.6277075458926237
0.12644	-0.6274113870027263
0.12645	-0.6271152580559436
0.12646000000000002	-0.6268191590454578
0.12647	-0.6265230899644505
0.12648	-0.6262270508061042
0.12649000000000002	-0.6259310415636058
0.1265	-0.6256350622301439
0.12651	-0.6253391127989062
0.12652	-0.625043193263086
0.12653	-0.6247473036158796
0.12654	-0.6244514438504819
0.12655	-0.6241556139600872
0.12656	-0.6238598139378989
0.12657000000000002	-0.6235640437771119
0.12658	-0.6232683034709244
0.12659	-0.622972593012538
0.12660000000000002	-0.6226769123951578
0.12661	-0.6223812616119911
0.12662	-0.6220856406562444
0.12663000000000002	-0.6217900495211287
0.12664	-0.6214944881998559
0.12665	-0.6211989566856377
0.12666	-0.6209034549716902
0.12667	-0.6206079830512294
0.12668000000000001	-0.6203125409174738
0.12669	-0.6200171285636464
0.1267	-0.6197217459829701
0.12671000000000002	-0.6194263931686653
0.12672	-0.6191310701139585
0.12673	-0.6188357768111739
0.12674000000000002	-0.6185405132527039
0.12675	-0.6182452794315779
0.12676	-0.6179500753429771
0.12677	-0.6176549009801406
0.12678	-0.6173597563363064
0.12679	-0.6170646414047163
0.1268	-0.6167695561786142
0.12681	-0.6164745006512429
0.12682000000000002	-0.6161794748158524
0.12683	-0.6158844786656988
0.12684	-0.6155895121940252
0.12685000000000002	-0.615294575394083
0.12686	-0.6149996682591308
0.12687	-0.6147047907824117
0.12688000000000002	-0.6144099429548853
0.12689	-0.6141151247676786
0.1269	-0.6138203362184987
0.12691	-0.6135255773006151
0.12692	-0.6132308480072964
0.12693000000000002	-0.6129361483318149
0.12694	-0.6126414782674448
0.12695	-0.6123468378074592
0.12696000000000002	-0.6120522269451361
0.12697	-0.6117576456737558
0.12698	-0.6114630939865959
0.12699000000000002	-0.6111685718769412
0.127	-0.6108740793380742
0.12701	-0.6105796163632768
0.12702	-0.6102851829453833
0.12703	-0.6099907790776867
0.12704000000000001	-0.609696404752187
0.12705	-0.6094020599626977
0.12706	-0.6091077447037413
0.12707000000000002	-0.608813458968617
0.12708	-0.6085192027506258
0.12709	-0.6082249760430679
0.12710000000000002	-0.6079307788392526
0.12711	-0.60763661113248
0.12712	-0.6073424729160549
0.12713000000000002	-0.6070483641832926
0.12714	-0.6067542849275003
0.12715	-0.6064602351419851
0.12716	-0.6061662148200619
0.12717	-0.6058722239550439
0.12718000000000002	-0.6055782625402596
0.12719	-0.6052843305690214
0.1272	-0.6049904280346425
0.12721000000000002	-0.6046965549304533
0.12722	-0.6044027112497702
0.12723	-0.6041088969859182
0.12724000000000002	-0.6038151121322218
0.12725	-0.6035213566820103
0.12726	-0.6032276306286113
0.12727	-0.6029339339653581
0.12728	-0.6026402666855817
0.12729000000000001	-0.6023466287826179
0.1273	-0.6020530202498037
0.12731	-0.6017594410804756
0.12732000000000002	-0.601465891267974
0.12733	-0.601172370805641
0.12734	-0.6008788796868183
0.12735000000000002	-0.6005854179048511
0.12736	-0.6002919854530889
0.12737	-0.5999985823248791
0.12738000000000002	-0.5997052085135689
0.12739	-0.5994118640125099
0.1274	-0.5991185488149929
0.12741	-0.5988252629122726
0.12742	-0.5985320062998809
0.12743000000000002	-0.5982387789711716
0.12744	-0.5979455809195079
0.12745	-0.5976524121382522
0.12746000000000002	-0.5973592726207713
0.12747	-0.5970661623604334
0.12748	-0.5967730813506071
0.12749000000000002	-0.5964800295846645
0.1275	-0.5961870070559794
0.12751	-0.5958940137579297
0.12752	-0.5956010496838854
0.12753	-0.5953081148272223
0.12754000000000001	-0.5950152091813201
0.12755	-0.5947223327395603
0.12756	-0.5944294854953238
0.12757000000000002	-0.5941366674419952
0.12758	-0.5938438785729611
0.12759	-0.5935511188811081
0.12760000000000002	-0.593258388357714
0.12761	-0.5929656869987903
0.12762	-0.5926730147977312
0.12763000000000002	-0.5923803717479398
0.12764	-0.5920877578428124
0.12765	-0.591795173075749
0.12766	-0.5915026174394413
0.12767	-0.5912100909278609
0.12768000000000002	-0.5909175935345593
0.12769	-0.5906251252517217
0.1277	-0.5903326860719329
0.12771000000000002	-0.5900402759906682
0.12772	-0.589747895001339
0.12773	-0.5894555430973618
0.12774000000000002	-0.5891632202721592
0.12775	-0.5888709265185479
0.12776	-0.5885786618297975
0.12777	-0.5882864262000911
0.12778	-0.5879942196228537
0.12779000000000001	-0.587702042091514
0.1278	-0.5874098935995028
0.12781	-0.5871177741402498
0.12782000000000002	-0.5868256837071888
0.12783	-0.5865336222937628
0.12784	-0.5862415898934
0.12785000000000002	-0.585949586499538
0.12786	-0.585657612105617
0.12787	-0.5853656667050762
0.12788000000000002	-0.5850737502913592
0.12789	-0.5847818628579126
0.1279	-0.5844900043981837
0.12791	-0.5841981749056172
0.12792	-0.5839063743736608
0.12793000000000002	-0.5836146027957659
0.12794	-0.583322860165386
0.12795	-0.5830311464739354
0.12796000000000002	-0.582739461716854
0.12797	-0.5824478058876595
0.12798	-0.5821561789798169
0.12799000000000002	-0.5818645809867864
0.128	-0.5815730119003747
0.12801	-0.5812814717145592
0.12802	-0.5809899604239515
0.12803	-0.5806984780220198
0.12804000000000001	-0.5804070245022361
0.12805	-0.5801155998580739
0.12806	-0.5798242040829528
0.12807000000000002	-0.5795328371683349
0.12808	-0.5792414991097735
0.12809	-0.5789501899007493
0.12810000000000002	-0.5786589095347467
0.12811	-0.5783676580052525
0.12812	-0.5780764353057517
0.12813	-0.5777852414297348
0.12814	-0.577494076370691
0.12815000000000001	-0.5772029401221229
0.12816	-0.5769118326775227
0.12817	-0.5766207540302662
0.12818000000000002	-0.5763297041732874
0.12819	-0.5760386831005686
0.1282	-0.5757476908057989
0.12821000000000002	-0.5754567272824802
0.12822	-0.5751657925241167
0.12823	-0.5748748865242117
0.12824000000000002	-0.5745840092762724
0.12825	-0.5742931607738083
0.12826	-0.5740023410103277
0.12827	-0.5737115499793423
0.12828	-0.5734207876743712
0.12829000000000002	-0.573130054088685
0.1283	-0.5728393492154517
0.12831	-0.5725486730461351
0.12832000000000002	-0.5722580255765817
0.12833	-0.5719674068006406
0.12834	-0.5716768167118377
0.12835000000000002	-0.571386255303702
0.12836	-0.5710957225697713
0.12837	-0.5708052185035709
0.12838	-0.5705147430986344
0.12839	-0.5702242963484951
0.12840000000000001	-0.5699338782466907
0.12841	-0.5696434887867606
0.12842	-0.5693531279622456
0.12843000000000002	-0.5690627957666893
0.12844	-0.5687724921936307
0.12845	-0.568482217236613
0.12846000000000002	-0.5681919708891829
0.12847	-0.5679017531448914
0.12848	-0.5676115639972905
0.12849000000000002	-0.5673214034399253
0.1285	-0.5670312714638278
0.12851	-0.5667411680644959
0.12852	-0.5664510932360727
0.12853	-0.5661610469721167
0.12854000000000002	-0.5658710292661899
0.12855	-0.5655810401118571
0.12856	-0.5652910795026842
0.12857000000000002	-0.5650011474322403
0.12858	-0.5647112438940892
0.12859	-0.564421368881799
0.12860000000000002	-0.5641315223889413
0.12861	-0.56384170440909
0.12862	-0.5635519149358178
0.12863	-0.5632621539627068
0.12864	-0.5629724214833294
0.12865000000000001	-0.5626827174912644
0.12866	-0.562393041980093
0.12867	-0.5621033949433958
0.12868000000000002	-0.5618137763747577
0.12869	-0.5615241862677685
0.1287	-0.5612346246160113
0.12871000000000002	-0.5609450914130739
0.12872	-0.5606555866522227
0.12873	-0.5603661103256764
0.12874000000000002	-0.5600766624287357
0.12875	-0.5597872429549986
0.12876	-0.5594978518980601
0.12877	-0.5592084892515226
0.12878	-0.5589191550089859
0.12879000000000002	-0.5586298491640546
0.1288	-0.5583405717103433
0.12881	-0.5580513226414494
0.12882000000000002	-0.5577621019509817
0.12883	-0.5574729096325516
0.12884	-0.557183745679769
0.12885000000000002	-0.5568946100862547
0.12886	-0.556605502845619
0.12887	-0.5563164239514754
0.12888	-0.5560273733974435
0.12889	-0.5557383511771412
0.12890000000000001	-0.5554493572841905
0.12891	-0.5551603917122151
0.12892	-0.5548714544548375
0.12893000000000002	-0.5545825455049973
0.12894	-0.5542936648569151
0.12895	-0.5540048125043181
0.12896000000000002	-0.5537159884386949
0.12897	-0.5534271926553431
0.12898	-0.5531384251483838
0.12899000000000002	-0.5528496859114543
0.129	-0.5525609749381946
0.12901	-0.5522722922222445
0.12902	-0.5519836377550723
0.12903	-0.5516950115318615
0.12904000000000002	-0.5514064135469048
0.12905	-0.5511178437938541
0.12906	-0.55082930226636
0.12907000000000002	-0.5505407889580772
0.12908	-0.5502523038626623
0.12909	-0.5499638469737703
0.12910000000000002	-0.5496754182850611
0.12911	-0.5493870177901988
0.12912	-0.5490986454828518
0.12913	-0.5488103013566831
0.12914	-0.5485219854053512
0.12915000000000001	-0.5482336976225182
0.12916	-0.5479454380002337
0.12917	-0.5476572065334558
0.12918000000000002	-0.547369003216189
0.12919	-0.547080828042107
0.1292	-0.5467926810048834
0.12921000000000002	-0.5465045620981953
0.12922	-0.5462164713157257
0.12923	-0.5459284086511492
0.12924000000000002	-0.5456403740981465
0.12925	-0.5453523676504012
0.12926	-0.5450643893015954
0.12927	-0.5447764390454177
0.12928	-0.5444885168755538
0.12929000000000002	-0.544200622785692
0.1293	-0.5439127567682643
0.12931	-0.5436249188165441
0.12932000000000002	-0.54333710892591
0.12933	-0.5430493270900606
0.12934	-0.5427615733026937
0.12935000000000002	-0.5424738475575108
0.12936	-0.5421861498482151
0.12937	-0.541898480168509
0.12938	-0.5416108385112635
0.12939	-0.5413232248699335
0.12940000000000002	-0.5410356392393222
0.12941	-0.54074808161279
0.12942	-0.5404605519835223
0.12943000000000002	-0.5401730503461197
0.12944	-0.5398855766943047
0.12945	-0.5395981310217915
0.12946000000000002	-0.5393107133222982
0.12947	-0.5390233235895479
0.12948	-0.5387359618172646
0.12949	-0.538448627999176
0.1295	-0.5381613221290046
0.12951000000000001	-0.5378740442004861
0.12952	-0.5375867942073437
0.12953	-0.5372995721433093
0.12954000000000002	-0.5370123780021142
0.12955	-0.5367252117774937
0.12956	-0.5364380734627352
0.12957000000000002	-0.5361509630517246
0.12958	-0.535863880538504
0.12959	-0.535576825916815
0.12960000000000002	-0.5352897991804033
0.12961	-0.5350028003230105
0.12962	-0.5347158293383811
0.12963	-0.534428886220267
0.12964	-0.5341419709624144
0.12965000000000002	-0.5338550835585739
0.12966	-0.533568224002498
0.12967	-0.5332813922879396
0.12968000000000002	-0.5329945884086543
0.12969	-0.5327078123583998
0.1297	-0.5324210641309356
0.12971000000000002	-0.5321343437200244
0.12972	-0.5318476511194241
0.12973	-0.5315609863207328
0.12974	-0.5312743493193711
0.12975	-0.5309877401096266
0.12976000000000001	-0.5307011586852701
0.12977	-0.5304146050400744
0.12978	-0.5301280791678088
0.12979000000000002	-0.529841581062249
0.1298	-0.5295551107171714
0.12981	-0.5292686681263525
0.12982000000000002	-0.5289822532835731
0.12983	-0.5286958661826151
0.12984	-0.5284095068172596
0.12985000000000002	-0.5281231751812917
0.12986	-0.5278368712684979
0.12987	-0.5275505950726643
0.12988	-0.5272643465875808
0.12989	-0.5269781258070433
0.12990000000000002	-0.5266919327248378
0.12991	-0.5264057673341194
0.12992	-0.5261196296274888
0.12993000000000002	-0.5258335196005803
0.12994	-0.5255474372471945
0.12995	-0.5252613825611302
0.12996000000000002	-0.5249753555361913
0.12997	-0.5246893561661827
0.12998	-0.5244033844449083
0.12999	-0.5241174403661832
0.13	-0.5238315239238087
0.13001000000000001	-0.5235456351115987
0.13002000000000002	-0.5232597739233622
0.13003	-0.5229739403529126
0.13004000000000002	-0.5226881343925132
0.13005000000000003	-0.5224023560372549
0.13006	-0.5221166052812393
0.13007000000000002	-0.5218308821182877
0.13008	-0.5215451865422305
0.13009	-0.5212595185468887
0.13010000000000002	-0.5209738781254624
0.13011	-0.5206882652702478
0.13012	-0.5204026799772337
0.13013000000000002	-0.5201171222402546
0.13014	-0.519831592053146
0.13015000000000002	-0.5195460894097069
0.13016000000000003	-0.519260614303791
0.13017	-0.5189751667292588
0.13018000000000002	-0.5186897466799495
0.13019000000000003	-0.5184043541493845
0.1302	-0.5181189891313414
0.13021000000000002	-0.5178336516200553
0.13022	-0.5175483416093755
0.13023	-0.5172630590931496
0.13024000000000002	-0.5169778040652293
0.13025	-0.5166925765194679
0.13026000000000001	-0.516407376449717
0.13027000000000002	-0.5161222038498449
0.13028	-0.5158370587137051
0.13029000000000002	-0.5155519410351511
0.13030000000000003	-0.5152668508080396
0.13031	-0.5149817880262314
0.13032000000000002	-0.5146967526835873
0.13033	-0.5144117447739732
0.13034	-0.5141267642912531
0.13035000000000002	-0.513841811229295
0.13036	-0.5135568855819679
0.13037	-0.5132719873413776
0.13038000000000002	-0.5129871165031169
0.13039	-0.512702273061106
0.13040000000000002	-0.5124174570092216
0.13041000000000003	-0.5121326683413435
0.13042	-0.5118479070513458
0.13043000000000002	-0.5115631731331063
0.13044000000000003	-0.5112784665779757
0.13045	-0.5109937873823704
0.13046000000000002	-0.5107091355401823
0.13047	-0.5104245110453014
0.13048	-0.5101399138916165
0.13049000000000002	-0.5098553440730197
0.1305	-0.5095708015834055
0.13051000000000001	-0.5092862864166664
0.13052000000000002	-0.5090017985666999
0.13053	-0.5087173380274046
0.13054000000000002	-0.508432904792683
0.13055000000000003	-0.5081484988564339
0.13056	-0.5078641202125677
0.13057000000000002	-0.5075797688549757
0.13058	-0.5072954447775644
0.13059	-0.5070111479742389
0.13060000000000002	-0.5067268784389073
0.13061	-0.5064426361654802
0.13062	-0.5061584211478669
0.13063000000000002	-0.5058742333799802
0.13064	-0.505590072855735
0.13065000000000002	-0.5053059395690503
0.13066000000000003	-0.5050218335138399
0.13067	-0.504737754684021
0.13068000000000002	-0.5044537030735119
0.13069000000000003	-0.5041696786755376
0.1307	-0.5038856814836784
0.13071000000000002	-0.5036017114929037
0.13072	-0.503317768697145
0.13073	-0.5030338530903334
0.13074000000000002	-0.5027499646657861
0.13075	-0.5024661034180464
0.13076000000000002	-0.5021822693410469
0.13077000000000003	-0.5018984624287237
0.13078	-0.5016146826750146
0.13079000000000002	-0.501330930073857
0.13080000000000003	-0.5010472046191964
0.13081	-0.50076350630497
0.13082000000000002	-0.5004798351248205
0.13083	-0.5001961910726143
0.13084	-0.4999125741426811
0.13085000000000002	-0.49962898432896585
0.13086	-0.49934542162541723
0.13087000000000001	-0.4990618860238498
0.13088000000000002	-0.4987783775201756
0.13089	-0.4984948961085325
0.13090000000000002	-0.49821144178235416
0.13091000000000003	-0.4979280145340231
0.13092	-0.49764461435960555
0.13093000000000002	-0.4973612412530639
0.13094000000000003	-0.49707789520836454
0.13095	-0.4967945762194784
0.13096000000000002	-0.49651128428036845
0.13097	-0.4962280193850061
0.13098	-0.49594478152736093
0.13099000000000002	-0.49566157070140654
0.131	-0.49537838690111735
0.13101000000000002	-0.49509523012046774
0.13102000000000003	-0.49481210035343515
0.13103	-0.4945289975940053
0.13104000000000002	-0.4942459218361585
0.13105000000000003	-0.49396287307387515
0.13106	-0.49367985130113534
0.13107000000000002	-0.4933968565113242
0.13108	-0.4931138886984974
0.13109	-0.49283094785716786
0.13110000000000002	-0.49254803398132496
0.13111	-0.4922651470649602
0.13112000000000001	-0.49198228710206654
0.13113000000000002	-0.4916994540866382
0.13114	-0.49141664801184426
0.13115000000000002	-0.49113386887092075
0.13116000000000003	-0.4908511166594552
0.13117	-0.49056839137145003
0.13118000000000002	-0.4902856930009068
0.13119	-0.4900030215418319
0.1312	-0.48972037698822973
0.13121000000000002	-0.48943775933410893
0.13122	-0.4891551685734791
0.13123	-0.48887260470034904
0.13124000000000002	-0.4885900677087317
0.13125	-0.488307557592641
0.13126000000000002	-0.4880250743460903
0.13127000000000003	-0.48774261796309665
0.13128	-0.4874601884376786
0.13129000000000002	-0.48717778576385345
0.13130000000000003	-0.48689540993564395
0.13131	-0.4866130609470724
0.13132000000000002	-0.48633073879216193
0.13133	-0.4860484434649398
0.13134	-0.485766174959271
0.13135000000000002	-0.4854839332678474
0.13136	-0.48520171838620085
0.13137000000000001	-0.48491953030836477
0.13138000000000002	-0.4846373690283697
0.13139	-0.48435523454025237
0.13140000000000002	-0.4840731268380497
0.13141000000000003	-0.48379104591581035
0.13142	-0.48350899176756595
0.13143000000000002	-0.4832269643873552
0.13144	-0.48294496376922236
0.13145	-0.48266298990684803
0.13146000000000002	-0.4823810427943638
0.13147	-0.48209912242609776
0.13148	-0.48181722879609806
0.13149000000000002	-0.48153536189841634
0.1315	-0.4812535217271063
0.13151000000000002	-0.48097170827622127
0.13152000000000003	-0.4806899215398202
0.13153	-0.4804081615119568
0.13154000000000002	-0.4801264281866877
0.13155000000000003	-0.4798447215580741
0.13156	-0.4795630416201783
0.13157000000000002	-0.4792813883663787
0.13158	-0.4789997617904348
0.13159	-0.4787181618874048
0.13160000000000002	-0.4784365886513549
0.13161	-0.4781550420763555
0.13162000000000001	-0.4778735221564734
0.13163000000000002	-0.4775920288857813
0.13164	-0.47731056225835283
0.13165000000000002	-0.47702912226826155
0.13166000000000003	-0.47674770890958407
0.13167	-0.47646632217639884
0.13168000000000002	-0.4761849620627862
0.13169	-0.4759036285628354
0.1317	-0.47562232166973994
0.13171000000000002	-0.4753410413768684
0.13172	-0.4750597876799049
0.13173	-0.47477856057293666
0.13174000000000002	-0.4744973600500541
0.13175	-0.47421618610534905
0.13176000000000002	-0.4739350387329128
0.13177000000000003	-0.47365391792684
0.13178	-0.473372823681227
0.13179000000000002	-0.47309175599017483
0.13180000000000003	-0.47281071484777815
0.13181	-0.4725297002481376
0.13182000000000002	-0.4722487121836038
0.13183	-0.4719677506496135
0.13184	-0.47168681564069065
0.13185000000000002	-0.47140590714902747
0.13186	-0.4711250251702952
0.13187000000000001	-0.4708441696989634
0.13188000000000002	-0.47056334072914685
0.13189	-0.47028253825496175
0.13190000000000002	-0.4700017622705228
0.13191000000000003	-0.46972101276994915
0.13192	-0.46944028974736063
0.13193000000000002	-0.469159593196877
0.13194	-0.46887892311262164
0.13195	-0.4685982794887169
0.13196000000000002	-0.468317662319289
0.13197	-0.46803707159846947
0.13198000000000001	-0.4677565073203817
0.13199000000000002	-0.4674759694791559
0.132	-0.46719545806746987
0.13201000000000002	-0.4669149730808065
0.13202000000000003	-0.46663451451340654
0.13203	-0.46635408235940806
0.13204000000000002	-0.46607367661294774
0.13205000000000003	-0.4657932972681666
0.13206	-0.465512944319208
0.13207000000000002	-0.4652326177602115
0.13208	-0.4649523175848208
0.13209	-0.4646720437875753
0.13210000000000002	-0.46439179636273187
0.13211	-0.46411157530444497
0.13212000000000002	-0.46383138060685913
0.13213000000000003	-0.4635512122641273
0.13214	-0.46327107027040354
0.13215000000000002	-0.462990954619841
0.13216000000000003	-0.46271086530659733
0.13217	-0.46243080232483674
0.13218000000000002	-0.46215076566871005
0.13219	-0.4618707553323792
0.1322	-0.46159077131000453
0.13221000000000002	-0.46131081359574977
0.13222	-0.4610308821837803
0.13223000000000001	-0.4607509770682607
0.13224000000000002	-0.46047109824335875
0.13225	-0.4601912457032479
0.13226000000000002	-0.45991141944209823
0.13227000000000003	-0.45963161945407743
0.13228	-0.45935184573335847
0.13229000000000002	-0.4590720982741141
0.13230000000000003	-0.4587923770705209
0.13231	-0.4585126821167583
0.13232000000000002	-0.4582330134070066
0.13233	-0.4579533709354441
0.13234	-0.4576737546962486
0.13235000000000002	-0.45739416468360344
0.13236	-0.4571146008916935
0.13237000000000002	-0.4568350633147067
0.13238000000000003	-0.4565555519468266
0.13239	-0.45627606678224236
0.13240000000000002	-0.45599660781514195
0.13241000000000003	-0.4557171750397169
0.13242	-0.45543776845016043
0.13243000000000002	-0.455158388040665
0.13244	-0.4548790338054272
0.13245	-0.4545997057386423
0.13246000000000002	-0.4543204038345087
0.13247	-0.45404112808723135
0.13248000000000001	-0.453761878491007
0.13249000000000002	-0.4534826550400367
0.1325	-0.45320345772691556
0.13251000000000002	-0.4529242865467448
0.13252000000000003	-0.45264514149445073
0.13253	-0.4523660225642467
0.13254000000000002	-0.4520869297503442
0.13255	-0.45180786304588166
0.13256	-0.45152882244507203
0.13257000000000002	-0.45124980794321057
0.13258	-0.4509708195345173
0.13259	-0.4506918572132114
0.13260000000000002	-0.4504129209735162
0.13261	-0.4501340108096558
0.13262000000000002	-0.44985512671585354
0.13263000000000003	-0.44957626868634054
0.13264	-0.44929743671534805
0.13265000000000002	-0.4490186307957459
0.13266000000000003	-0.44873985092298807
0.13267	-0.44846109709144244
0.13268000000000002	-0.4481823692953425
0.13269	-0.4479036675289264
0.1327	-0.4476249917863047
0.13271000000000002	-0.44734634206139134
0.13272	-0.44706771834869646
0.13273000000000001	-0.44678912064182424
0.13274000000000002	-0.446510548935845
0.13275	-0.4462320032250054
0.13276000000000002	-0.44595348350355124
0.13277000000000003	-0.445674989763686
0.13278	-0.4453965220001979
0.13279000000000002	-0.4451180802088547
0.1328	-0.44483966438391265
0.13281	-0.44456127451962923
0.13282000000000002	-0.44428291061026487
0.13283	-0.44400457265007426
0.13284	-0.44372626063331627
0.13285000000000002	-0.4434479745542533
0.13286	-0.4431697144071489
0.13287000000000002	-0.44289148018626606
0.13288000000000003	-0.44261327188587124
0.13289	-0.4423350895002358
0.13290000000000002	-0.4420569330236236
0.13291000000000003	-0.4417788024503058
0.13292	-0.4415006977745574
0.13293000000000002	-0.441222618990649
0.13294	-0.44094456609280047
0.13295	-0.44066653907518283
0.13296000000000002	-0.4403885379322346
0.13297	-0.4401105626582277
0.13298000000000001	-0.43983261324744005
0.13299000000000002	-0.43955468969415273
0.133	-0.43927679199264874
0.13301000000000002	-0.43899892013721004
0.13302000000000003	-0.4387210741221218
0.13303	-0.4384432539416711
0.13304000000000002	-0.4381654595901438
0.13305	-0.43788769106183006
0.13306	-0.4376099483510199
0.13307000000000002	-0.4373322314520049
0.13308	-0.43705454035907815
0.13309	-0.4367768750665338
0.13310000000000002	-0.4364992355686717
0.13311	-0.4362216218597847
0.13312000000000002	-0.43594403393416964
0.13313000000000003	-0.43566647178612716
0.13314	-0.43538893540995877
0.13315000000000002	-0.435111424799969
0.13316000000000003	-0.4348339399504595
0.13317	-0.4345564808557352
0.13318000000000002	-0.43427904751010155
0.13319	-0.43400163990786783
0.1332	-0.43372425804334136
0.13321000000000002	-0.4334469019108338
0.13322	-0.4331695715046577
0.13323000000000002	-0.4328922668191249
0.13324000000000003	-0.43261498784855085
0.13325	-0.43233773458661146
0.13326000000000002	-0.4320605070268747
0.13327000000000003	-0.431783305165059
0.13328	-0.4315061289954879
0.13329000000000002	-0.43122897851171654
0.1333	-0.43095185370549627
0.13331	-0.43067475457450644
0.13332000000000002	-0.4303976811130776
0.13333	-0.43012063331513156
0.13334000000000001	-0.42984361117527764
0.13335000000000002	-0.42956661468799057
0.13336	-0.4292896438476096
0.13337000000000002	-0.4290126986484733
0.13338000000000003	-0.42873577908492766
0.13339	-0.4284588851513109
0.13340000000000002	-0.4281820168419646
0.13341000000000003	-0.42790517415123835
0.13342	-0.4276283570734761
0.13343000000000002	-0.42735156560302734
0.13344	-0.4270747997342383
0.13345	-0.4267980594614578
0.13346000000000002	-0.42652134477903797
0.13347	-0.4262446556813327
0.13348000000000002	-0.42596799216269576
0.13349000000000003	-0.4256913542174822
0.1335	-0.42541474184004974
0.13351000000000002	-0.42513815502475494
0.13352000000000003	-0.42486159376595817
0.13353	-0.42458505805802116
0.13354000000000002	-0.42430854789530453
0.13355	-0.4240320632721736
0.13356	-0.4237556041829924
0.13357000000000002	-0.42347917062213075
0.13358	-0.42320276258395345
0.13359000000000001	-0.4229263800628327
0.13360000000000002	-0.42265002305313615
0.13361	-0.4223736915492346
0.13362000000000002	-0.4220973855454995
0.13363000000000003	-0.4218211050363058
0.13364	-0.4215448500160299
0.13365000000000002	-0.4212686204790478
0.13366000000000003	-0.4209924164197428
0.13367	-0.42071623783249396
0.13368000000000002	-0.4204400847116825
0.13369	-0.4201639570516867
0.1337	-0.41988785484688834
0.13371000000000002	-0.4196117780912142
0.13372	-0.41933572677808995
0.13373000000000002	-0.4190597009033264
0.13374000000000003	-0.4187837004613146
0.13375	-0.4185077254464465
0.13376000000000002	-0.41823177585311344
0.13377000000000003	-0.4179558516757105
0.13378	-0.41767995290863363
0.13379000000000002	-0.41740407954627823
0.1338	-0.41712823158304385
0.13381	-0.4168524090133295
0.13382000000000002	-0.41657661183153627
0.13383	-0.4163008400320664
0.13384000000000001	-0.4160250936093217
0.13385000000000002	-0.41574937255770816
0.13386	-0.4154736768716321
0.13387000000000002	-0.4151980065454999
0.13388000000000003	-0.41492236157372087
0.13389	-0.4146467419507059
0.13390000000000002	-0.4143711476708673
0.13391	-0.4140955787286252
0.13392	-0.4138200351183841
0.13393000000000002	-0.4135445168345644
0.13394	-0.41326902387118436
0.13395	-0.41299355622135675
0.13396000000000002	-0.412718113879546
0.13397	-0.4124426968416431
0.13398000000000002	-0.4121673051010649
0.13399000000000003	-0.41189193865345247
0.134	-0.41161659749323665
0.13401000000000002	-0.41134128161484756
0.13402000000000003	-0.41106599101271896
0.13403	-0.4107907256812858
0.13404000000000002	-0.4105154856149822
0.13405	-0.41024027080824765
0.13406	-0.40996508125552245
0.13407000000000002	-0.4096899169512416
0.13408	-0.4094147778898466
0.13409000000000001	-0.40913966406390534
0.13410000000000002	-0.4088645754695659
0.13411	-0.4085895121014497
0.13412000000000002	-0.40831447395400294
0.13413000000000003	-0.40803946102167543
0.13414	-0.4077644732989189
0.13415000000000002	-0.40748951078018314
0.13416	-0.4072145734599231
0.13417	-0.40693966133259146
0.13418000000000002	-0.4066647743926456
0.13419	-0.4063899126345456
0.1342	-0.40611507605274505
0.13421000000000002	-0.40584026464170525
0.13422	-0.4055654783958963
0.13423000000000002	-0.40529071730977384
0.13424000000000003	-0.40501598137779776
0.13425	-0.4047412705944337
0.13426000000000002	-0.40446658495414584
0.13427000000000003	-0.4041919244514026
0.13428	-0.40391728908067354
0.13429000000000002	-0.40364267883642685
0.1343	-0.4033680937131355
0.13431	-0.4030935337052714
0.13432000000000002	-0.40281899880730887
0.13433	-0.40254448901372314
0.13434000000000001	-0.40227000431898946
0.13435000000000002	-0.40199554471758625
0.13436	-0.4017211102039933
0.13437000000000002	-0.4014467007724679
0.13438000000000003	-0.40117231641704026
0.13439	-0.4008979571328707
0.13440000000000002	-0.4006236229144412
0.13441	-0.4003493137562392
0.13442	-0.40007502965275027
0.13443000000000002	-0.39980077059846747
0.13444	-0.39952653658788034
0.13445000000000001	-0.39925232761547813
0.13446000000000002	-0.398978143675751
0.13447	-0.3987039847631938
0.13448000000000002	-0.39842985087230015
0.13449000000000003	-0.398155741997569
0.1345	-0.39788165813350024
0.13451000000000002	-0.39760759927458705
0.13452000000000003	-0.3973335654153304
0.13453	-0.39705955655023234
0.13454000000000002	-0.39678557267379955
0.13455	-0.39651161378053257
0.13456	-0.39623767986493597
0.13457000000000002	-0.3959637709214036
0.13458	-0.3956898869441785
0.13459000000000002	-0.39541602792725444
0.13460000000000003	-0.3951421938656809
0.13461	-0.3948683847543329
0.13462000000000002	-0.3945946005877246
0.13463000000000003	-0.3943208413603737
0.13464	-0.39404710706679946
0.13465000000000002	-0.3937733977007592
0.13466	-0.3934997132551049
0.13467	-0.39322605372644714
0.13468000000000002	-0.3929524191096649
0.13469	-0.39267880939928734
0.13470000000000001	-0.39240522458984395
0.13471000000000002	-0.39213166467586597
0.13472	-0.39185812965188443
0.13473000000000002	-0.39158461951243095
0.13474000000000003	-0.3913111342520407
0.13475	-0.39103767386525035
0.13476000000000002	-0.3907642383465953
0.13477000000000003	-0.3904908276906165
0.13478	-0.39021744189185553
0.13479000000000002	-0.38994408094484884
0.1348	-0.38967074484414044
0.13481	-0.3893974335842775
0.13482000000000002	-0.3891241471597993
0.13483	-0.388850885565253
0.13484000000000002	-0.3885776487951839
0.13485000000000003	-0.3883044368441445
0.13486	-0.388031249706689
0.13487000000000002	-0.3877580873773611
0.13488000000000003	-0.38748494984917886
0.13489	-0.3872118371178573
0.13490000000000002	-0.38693874917832993
0.13491	-0.38666568602515644
0.13492	-0.3863926476528944
0.13493000000000002	-0.3861196340561052
0.13494	-0.38584664522935136
0.13495000000000001	-0.3855736811671945
0.13496000000000002	-0.38530074186420205
0.13497	-0.38502782731493906
0.13498000000000002	-0.3847549375139699
0.13499000000000003	-0.3844820724558635
0.135	-0.3842092321351898
0.13501000000000002	-0.38393641654651833
0.13502000000000003	-0.3836636256844217
0.13503	-0.3833908595434739
0.13504000000000002	-0.38311811811824803
0.13505	-0.3828454014033241
0.13506	-0.38257270939327864
0.13507000000000002	-0.38230004208268703
0.13508	-0.38202739946612957
0.13509000000000002	-0.38175478153818576
0.13510000000000003	-0.3814821882934383
0.13511	-0.38120961972647155
0.13512000000000002	-0.38093707583186853
0.13513000000000003	-0.3806645566042162
0.13514	-0.3803920620381025
0.13515000000000002	-0.38011959212811425
0.13516	-0.379847146868843
0.13517	-0.3795747262543101
0.13518000000000002	-0.37930233027897
0.13519	-0.37902995893804675
0.13520000000000001	-0.37875761222583354
0.13521000000000002	-0.3784852901373105
0.13522	-0.3782129926670802
0.13523000000000002	-0.37794071980941746
0.13524000000000003	-0.3776684715583851
0.13525	-0.3773962479094504
0.13526000000000002	-0.3771240488572173
0.13527	-0.3768518743962938
0.13528	-0.37657972452128646
0.13529000000000002	-0.3763075992268052
0.1353	-0.3760354985074619
0.13531	-0.37576342235786686
0.13532000000000002	-0.3754913707726333
0.13533	-0.3752193437463825
0.13534000000000002	-0.3749473412737244
0.13535000000000003	-0.37467536334806467
0.13536	-0.3744034099647533
0.13537000000000002	-0.37413148111889344
0.13538000000000003	-0.3738595768051081
0.13539	-0.3735876970180222
0.13540000000000002	-0.3733158417522593
0.13541	-0.3730440110024471
0.13542	-0.37277220476321193
0.13543000000000002	-0.37250042302918346
0.13544	-0.37222866579499253
0.13545000000000001	-0.3719569330552691
0.13546000000000002	-0.37168522480464644
0.13547	-0.3714135410377603
0.13548000000000002	-0.37114188174924795
0.13549000000000003	-0.3708702469337465
0.1355	-0.37059863658589004
0.13551000000000002	-0.3703270507003159
0.13552	-0.370055489271666
0.13553	-0.3697839522945819
0.13554000000000002	-0.36951243976370485
0.13555	-0.36924095167368126
0.13556	-0.3689694880191577
0.13557000000000002	-0.3686980487947768
0.13558	-0.3684266339951869
0.13559000000000002	-0.3681552436150353
0.13560000000000003	-0.36788387764804115
0.13561	-0.3676125360891157
0.13562000000000002	-0.36734121893358834
0.13563000000000003	-0.36706992617611406
0.13564	-0.3667986578113498
0.13565000000000002	-0.3665274138339516
0.13566	-0.3662561942385797
0.13567	-0.3659849990183313
0.13568000000000002	-0.3657138281692109
0.13569	-0.3654426816861071
0.13570000000000002	-0.3651715595636841
0.13571000000000003	-0.36490046179660934
0.13572	-0.3646293883795516
0.13573000000000002	-0.36435833930718026
0.13574000000000003	-0.36408731457416627
0.13575	-0.36381631417518046
0.13576000000000002	-0.3635453381048943
0.13577	-0.36327438635798365
0.13578	-0.3630034589291221
0.13579000000000002	-0.36273255581298725
0.1358	-0.36246167700426535
0.13581000000000001	-0.36219082249751294
0.13582000000000002	-0.3619199922872047
0.13583	-0.3616491863683447
0.13584000000000002	-0.361378404735345
0.13585000000000003	-0.36110764738299556
0.13586	-0.3608369143061492
0.13587000000000002	-0.3605662054994918
0.13588000000000003	-0.36029552095662926
0.13589	-0.36002486067331646
0.13590000000000002	-0.3597542246442677
0.13591	-0.35948361286417846
0.13592	-0.3592130253277418
0.13593000000000002	-0.3589424620296583
0.13594	-0.3586719229646242
0.13595000000000002	-0.3584014081273352
0.13596000000000003	-0.35813091751249215
0.13597	-0.35786045111479703
0.13598000000000002	-0.3575900089289509
0.13599000000000003	-0.3573195909496607
0.136	-0.35704919717163014
0.13601000000000002	-0.35677882758956314
0.13602	-0.3565084821975986
0.13603	-0.35623816099079164
0.13604000000000002	-0.35596786396380925
0.13605	-0.3556975911103149
0.13606000000000001	-0.35542734242634105
0.13607000000000002	-0.3551571179066042
0.13608	-0.354886917545822
0.13609000000000002	-0.35461674133871096
0.13610000000000003	-0.3543465892799915
0.13611	-0.3540764613643877
0.13612000000000002	-0.3538063575866191
0.13613000000000003	-0.3535362779414074
0.13614	-0.3532662224234776
0.13615000000000002	-0.3529961910275536
0.13616	-0.3527261837483655
0.13617	-0.3524562005806412
0.13618000000000002	-0.35218624151910927
0.13619	-0.3519163065584988
0.13620000000000002	-0.35164639569353995
0.13621000000000003	-0.35137650891896627
0.13622	-0.3511066462295125
0.13623000000000002	-0.35083680761991254
0.13624000000000003	-0.35056699308490424
0.13625	-0.3502972026192278
0.13626000000000002	-0.3500274362176183
0.13627	-0.34975769387481753
0.13628	-0.34948797558556877
0.13629000000000002	-0.34921828134461236
0.1363	-0.3489486111466947
0.13631000000000001	-0.3486789649865599
0.13632000000000002	-0.3484093428589522
0.13633	-0.3481397447586197
0.13634000000000002	-0.3478701706803097
0.13635000000000003	-0.3476006206187728
0.13636	-0.3473310945687122
0.13637000000000002	-0.3470615925238127
0.13638000000000003	-0.34679211447994635
0.13639	-0.346522660431869
0.13640000000000002	-0.346253230374336
0.13641	-0.3459838243021065
0.13642	-0.34571444220993924
0.13643000000000002	-0.3454450840923947
0.13644	-0.3451757499442312
0.13645000000000002	-0.34490643976019586
0.13646000000000003	-0.34463715353383395
0.13647	-0.34436789126135653
0.13648000000000002	-0.34409865293753034
0.13649000000000003	-0.3438294385571265
0.1365	-0.34356024811491936
0.13651000000000002	-0.34329108160567773
0.13652	-0.3430219390233117
0.13653	-0.34275282036328164
0.13654000000000002	-0.34248372561968055
0.13655	-0.34221465478753854
0.13656000000000001	-0.3419456078622527
0.13657000000000002	-0.34167658483860597
0.13658	-0.3414075857113821
0.13659000000000002	-0.3411386104753641
0.13660000000000003	-0.3408696591253383
0.13661	-0.3406007316560922
0.13662000000000002	-0.3403318280624125
0.13663	-0.34006294833909
0.13664	-0.3397940924809134
0.13665000000000002	-0.3395252604826753
0.13666	-0.3392564523391692
0.13667	-0.3389876680451879
0.13668000000000002	-0.3387189075955315
0.13669	-0.33845017098499314
0.13670000000000002	-0.33818145820836876
0.13671000000000003	-0.33791276926045816
0.13672	-0.33764410413606644
0.13673000000000002	-0.3373754628299889
0.13674000000000003	-0.33710684533587104
0.13675	-0.336838251649362
0.13676000000000002	-0.3365696817655884
0.13677	-0.33630113567935593
0.13678	-0.3360326133854724
0.13679000000000002	-0.3357641148787494
0.1368	-0.3354956401539983
0.13681000000000001	-0.33522718920603023
0.13682000000000002	-0.3349587620296603
0.13683	-0.33469035861970564
0.13684000000000002	-0.3344219789709792
0.13685000000000003	-0.33415362307829916
0.13686	-0.33388529093648495
0.13687000000000002	-0.3336169825403548
0.13688	-0.3333486978847314
0.13689	-0.3330804369644356
0.13690000000000002	-0.33281219977429144
0.13691	-0.33254398630912435
0.13692000000000001	-0.3322757965637587
0.13693000000000002	-0.3320076305330223
0.13694	-0.33173948821174437
0.13695000000000002	-0.3314713695947526
0.13696000000000003	-0.3312032746768783
0.13697	-0.3309352034529545
0.13698000000000002	-0.3306671559178123
0.13699000000000003	-0.33039913206628885
0.137	-0.33013113189322096
0.13701000000000002	-0.3298631553934428
0.13702	-0.3295952025617935
0.13703	-0.32932727339310985
0.13704000000000002	-0.32905936788223256
0.13705	-0.32879148602367564
0.13706000000000002	-0.3285236278125605
0.13707000000000003	-0.32825579324378096
0.13708	-0.3279879823121831
0.13709000000000002	-0.32772019501261274
0.13710000000000003	-0.327452431339918
0.13711	-0.32718469128894906
0.13712000000000002	-0.3269169748545548
0.13713	-0.32664928203158816
0.13714	-0.32638161281490036
0.13715000000000002	-0.3261139671993461
0.13716	-0.3258463451789719
0.13717000000000001	-0.32557874674927656
0.13718000000000002	-0.3253111719052885
0.13719	-0.325043620641869
0.13720000000000002	-0.32477609295387744
0.13721000000000003	-0.32450858883617734
0.13722	-0.324241108283635
0.13723000000000002	-0.3239736512911135
0.13724000000000003	-0.32370621785258896
0.13725	-0.32343880796317065
0.13726000000000002	-0.3231714216183792
0.13727	-0.3229040588130934
0.13728	-0.3226367195421799
0.13729000000000002	-0.3223694038005108
0.1373	-0.32210211158296165
0.13731000000000002	-0.32183484288440667
0.13732000000000003	-0.3215675976997237
0.13733	-0.3213003760237916
0.13734000000000002	-0.3210331778514883
0.13735000000000003	-0.3207660031776952
0.13736	-0.3204988519972965
0.13737000000000002	-0.32023172430517477
0.13738	-0.31996462009621274
0.13739	-0.3196975393652942
0.13740000000000002	-0.31943048210730635
0.13741	-0.3191634483171376
0.13742000000000001	-0.31889643798967743
0.13743000000000002	-0.3186294511190399
0.13744	-0.3183624877002879
0.13745000000000002	-0.3180955477289217
0.13746000000000003	-0.31782863119983745
0.13747	-0.317561738107933
0.13748000000000002	-0.31729486844699584
0.13749000000000003	-0.3170280222127873
0.1375	-0.31676119940046
0.13751000000000002	-0.3164944000049134
0.13752	-0.31622762402105414
0.13753	-0.3159608714437854
0.13754000000000002	-0.31569414226801223
0.13755	-0.3154274364886444
0.13756000000000002	-0.31516075409961053
0.13757000000000003	-0.3148940950967257
0.13758	-0.3146274594749731
0.13759000000000002	-0.31436084722926333
0.13760000000000003	-0.31409425835450994
0.13761	-0.31382769284562806
0.13762000000000002	-0.31356115069753154
0.13763	-0.3132946319051384
0.13764	-0.31302813646336486
0.13765000000000002	-0.31276166436713077
0.13766	-0.3124952156108041
0.13767000000000001	-0.3122287901893607
0.13768000000000002	-0.31196238809822735
0.13769	-0.3116960093322649
0.13770000000000002	-0.31142965388637134
0.13771000000000003	-0.3111633217555607
0.13772	-0.3108970129347615
0.13773000000000002	-0.3106307274189012
0.13774000000000003	-0.3103644652029104
0.13775	-0.3100982262817215
0.13776000000000002	-0.3098320106502655
0.13777	-0.30956581830347846
0.13778	-0.30929964923629577
0.13779000000000002	-0.30903350344365216
0.1378	-0.30876738091959466
0.13781000000000002	-0.30850128165993124
0.13782000000000003	-0.30823520565962803
0.13783	-0.30796915291362637
0.13784000000000002	-0.30770312341686645
0.13785000000000003	-0.3074371171642933
0.13786	-0.3071711341508529
0.13787000000000002	-0.3069051743714905
0.13788	-0.3066392378211555
0.13789	-0.3063733244947949
0.13790000000000002	-0.3061074343873598
0.13791	-0.30584156749380215
0.13792000000000001	-0.3055757238090727
0.13793000000000002	-0.3053099033281258
0.13794	-0.305044106045917
0.13795000000000002	-0.3047783319574007
0.13796000000000003	-0.3045125810575346
0.13797	-0.3042468533412777
0.13798000000000002	-0.30398114880358784
0.13799	-0.30371546743943145
0.138	-0.30344980924376436
0.13801000000000002	-0.3031841742115506
0.13802	-0.3029185623374574
0.13803	-0.3026529736156226
0.13804000000000002	-0.302387408042142
0.13805	-0.3021218656119839
0.13806000000000002	-0.30185634632011743
0.13807000000000003	-0.30159085016151393
0.13808	-0.30132537713114665
0.13809000000000002	-0.30105992722398844
0.13810000000000003	-0.3007945004350168
0.13811	-0.30052909675920536
0.13812000000000002	-0.3002637161908846
0.13813	-0.2999983587250414
0.13814	-0.2997330243572965
0.13815000000000002	-0.29946771308263254
0.13816	-0.2992024248960348
0.13817000000000002	-0.2989371597924904
0.13818000000000003	-0.2986719177669798
0.13819	-0.29840669881449045
0.13820000000000002	-0.29814150293000846
0.13821000000000003	-0.2978763301085234
0.13822	-0.2976111803450262
0.13823000000000002	-0.29734605363450645
0.13824	-0.2970809499719579
0.13825	-0.29681586935237264
0.13826000000000002	-0.2965508117707471
0.13827	-0.29628577722206517
0.13828000000000001	-0.2960207657010081
0.13829000000000002	-0.2957557772029039
0.1383	-0.29549081172275476
0.13831000000000002	-0.29522586925555666
0.13832000000000003	-0.29496094979631204
0.13833	-0.29469605334002463
0.13834000000000002	-0.2944311798816974
0.13835000000000003	-0.29416632941633647
0.13836	-0.29390150193894915
0.13837000000000002	-0.2936366974445447
0.13838	-0.29337191592799083
0.13839	-0.2931071573842244
0.13840000000000002	-0.29284242180846926
0.13841	-0.29257770919539566
0.13842000000000002	-0.29231301953946415
0.13843000000000003	-0.29204835283635433
0.13844	-0.29178370908069945
0.13845000000000002	-0.29151908826813755
0.13846000000000003	-0.2912544903936897
0.13847	-0.29098991545237796
0.13848000000000002	-0.2907253634392233
0.13849	-0.2904608343492506
0.1385	-0.29019632817748475
0.13851000000000002	-0.28993184491895163
0.13852	-0.2896673845686783
0.13853000000000001	-0.2894029471216915
0.13854000000000002	-0.28913853257302685
0.13855	-0.2888741409177103
0.13856000000000002	-0.2886097721507712
0.13857000000000003	-0.288345426267243
0.13858	-0.28808110326216047
0.13859000000000002	-0.28781680313055685
0.13860000000000003	-0.28755252586746916
0.13861	-0.28728827146793834
0.13862000000000002	-0.287024039926999
0.13863	-0.28675983123969173
0.13864	-0.28649564540105876
0.13865000000000002	-0.2862314824061415
0.13866	-0.285967342249981
0.13867000000000002	-0.2857032249276196
0.13868000000000003	-0.2854391304341034
0.13869	-0.2851750587644793
0.13870000000000002	-0.28491100991379326
0.13871000000000003	-0.28464698387709453
0.13872	-0.28438298064943357
0.13873000000000002	-0.28411900022585973
0.13874	-0.2838550426013191
0.13875	-0.28359110777014657
0.13876000000000002	-0.2833271957282236
0.13877	-0.28306330647060834
0.13878000000000001	-0.2827994399923549
0.13879000000000002	-0.28253559628852304
0.1388	-0.2822717753541351
0.13881000000000002	-0.28200797718229115
0.13882000000000003	-0.28174420176958515
0.13883	-0.28148044911155456
0.13884000000000002	-0.2812167192032645
0.13885000000000003	-0.2809530120397833
0.13886	-0.2806893276161804
0.13887000000000002	-0.28042566592752416
0.13888	-0.28016202696888703
0.13889	-0.2798984107350769
0.13890000000000002	-0.2796348172213792
0.13891	-0.2793712464229256
0.13892000000000002	-0.27910769833479315
0.13893000000000003	-0.2788441729520548
0.13894	-0.2785806702697882
0.13895000000000002	-0.27831719028307106
0.13896000000000003	-0.2780537329869844
0.13897	-0.27779029837661057
0.13898000000000002	-0.27752688644703083
0.13899	-0.277263497193331
0.139	-0.2770001306105939
0.13901000000000002	-0.2767367866939064
0.13902	-0.2764734654383559
0.13903000000000001	-0.2762101668390295
0.13904000000000002	-0.27594689089101776
0.13905	-0.27568363758941317
0.13906000000000002	-0.2754204069293041
0.13907000000000003	-0.27515719890521106
0.13908	-0.2748940135125829
0.13909000000000002	-0.27463085074673593
0.13910000000000003	-0.2743677106027683
0.13911	-0.27410459307578117
0.13912000000000002	-0.27384149816087006
0.13913	-0.2735784258531371
0.13914	-0.2733153761476825
0.13915000000000002	-0.27305234903960984
0.13916	-0.27278934452402376
0.13917000000000002	-0.2725263625960279
0.13918000000000003	-0.27226340325072923
0.13919	-0.2720004664832375
0.13920000000000002	-0.2717375522886596
0.13921000000000003	-0.2714746606621039
0.13922	-0.2712117915986819
0.13923000000000002	-0.2709489450935072
0.13924	-0.27068612114169205
0.13925	-0.2704233197383477
0.13926000000000002	-0.2701605408785897
0.13927	-0.26989778455753527
0.13928000000000001	-0.2696350507703034
0.13929000000000002	-0.26937233951200995
0.1393	-0.2691096507772473
0.13931000000000002	-0.2688469845616037
0.13932000000000003	-0.26858434086026184
0.13933	-0.26832171966834517
0.13934000000000002	-0.26805912098097656
0.13935	-0.26779654479219955
0.13936	-0.2675339910981866
0.13937000000000002	-0.26727145989410533
0.13938	-0.26700895117508605
0.13939000000000001	-0.2667464649362575
0.13940000000000002	-0.26648400117275206
0.13941	-0.26622155987970336
0.13942000000000002	-0.265959141052245
0.13943000000000003	-0.2656967446855112
0.13944	-0.26543437077463833
0.13945000000000002	-0.26517201931476236
0.13946000000000003	-0.26490969030102274
0.13947	-0.26464738372856184
0.13948000000000002	-0.2643850995925163
0.13949	-0.2641228378880286
0.1395	-0.26386059860904915
0.13951000000000002	-0.26359838175171335
0.13952	-0.2633361873113737
0.13953000000000002	-0.2630740152831764
0.13954000000000003	-0.26281186566227405
0.13955	-0.2625497384438169
0.13956000000000002	-0.2622876336229529
0.13957000000000003	-0.2620255511948349
0.13958	-0.26176349115457387
0.13959000000000002	-0.26150145349620973
0.1396	-0.2612394382160591
0.13961	-0.26097744530927824
0.13962000000000002	-0.26071547477102686
0.13963	-0.26045352659646576
0.13964000000000001	-0.26019160078075476
0.13965000000000002	-0.25992969731905996
0.13966	-0.2596678162065418
0.13967000000000002	-0.2594059574383633
0.13968000000000003	-0.25914412100969053
0.13969	-0.258882306915691
0.13970000000000002	-0.2586205151512951
0.13971000000000003	-0.25835874571140865
0.13972	-0.25809699859170576
0.13973000000000002	-0.25783527378735627
0.13974	-0.25757357129353775
0.13975	-0.25731189110542024
0.13976000000000002	-0.25705023321817944
0.13977	-0.2567885976269925
0.13978000000000002	-0.2565269843270354
0.13979000000000003	-0.2562653933134875
0.1398	-0.2560038245815301
0.13981000000000002	-0.25574227812634276
0.13982000000000003	-0.25548075394310693
0.13983	-0.255219252027006
0.13984000000000002	-0.25495777237322287
0.13985	-0.25469631497694684
0.13986	-0.2544348798333603
0.13987000000000002	-0.25417346693765064
0.13988	-0.25391207628500706
0.13989000000000001	-0.2536507078706175
0.13990000000000002	-0.25338936168967324
0.13991	-0.2531280377373666
0.13992000000000002	-0.2528667360088889
0.13993000000000003	-0.25260545649894584
0.13994	-0.25234419920289
0.13995000000000002	-0.25208296411625025
0.13996000000000003	-0.25182175123422557
0.13997	-0.25156056055201487
0.13998000000000002	-0.2512993920648161
0.13999	-0.2510382457678314
0.14	-0.2507771216562612
0.14001000000000002	-0.25051601972531157
0.14002	-0.2502549399701887
0.14003000000000002	-0.24999388238609227
0.14004000000000003	-0.2497328469682301
0.14005	-0.24947183371181136
0.14006000000000002	-0.2492108426120432
0.14007000000000003	-0.2489498736641342
0.14008	-0.2486889268632944
0.14009000000000002	-0.24842800220473432
0.1401	-0.24816709968366793
0.14011	-0.24790621929507248
0.14012000000000002	-0.2476453610343628
0.14013	-0.24738452489679288
0.14014000000000001	-0.24712371087757898
0.14015000000000002	-0.24686291897194018
0.14016	-0.24660214917510007
0.14017000000000002	-0.24634140148227512
0.14018000000000003	-0.24608067588837593
0.14019	-0.24581997238823547
0.14020000000000002	-0.2455592909777834
0.14021000000000003	-0.2452986316522468
0.14022	-0.2450379944068533
0.14023000000000002	-0.2447773792368302
0.14024	-0.24451678613740843
0.14025	-0.2442562151038172
0.14026000000000002	-0.24399566613128906
0.14027	-0.2437351392150576
0.14028000000000002	-0.2434746343494653
0.14029000000000003	-0.2432141515305251
0.1403	-0.24295369075359083
0.14031000000000002	-0.24269325201390038
0.14032000000000003	-0.24243283530669146
0.14033	-0.2421724406271578
0.14034000000000002	-0.24191206796995332
0.14035	-0.24165171733095728
0.14036	-0.24139138870515553
0.14037000000000002	-0.2411310820872154
0.14038	-0.2408707974732248
0.14039000000000001	-0.24061053485843234
0.14040000000000002	-0.2403502942380861
0.14041	-0.2400900756074373
0.14042000000000002	-0.23982987896173646
0.14043000000000003	-0.23956970429623697
0.14044	-0.23930955160619366
0.14045000000000002	-0.23904942088686051
0.14046000000000003	-0.2387893121334938
0.14047	-0.23852922534135426
0.14048000000000002	-0.23826916050569552
0.14049	-0.23800911762177807
0.1405	-0.23774909668486136
0.14051000000000002	-0.23748909769020868
0.14052	-0.23722912063308244
0.14053000000000002	-0.23696916550874347
0.14054000000000003	-0.23670923231245722
0.14055	-0.23644932103949057
0.14056000000000002	-0.23618943168511256
0.14057000000000003	-0.23592956424458708
0.14058	-0.23566971871318376
0.14059000000000002	-0.23540989508617088
0.1406	-0.2351500933588209
0.14061	-0.2348903135264043
0.14062000000000002	-0.23463055558419485
0.14063	-0.23437081952746744
0.14064000000000002	-0.2341111053514957
0.14065000000000003	-0.2338514130515568
0.14066	-0.23359174262292856
0.14067000000000002	-0.23333209406088817
0.14068000000000003	-0.23307246736071568
0.14069	-0.23281286251769315
0.14070000000000002	-0.23255327952709998
0.14071	-0.2322937183841975
0.14072	-0.23203417908406382
0.14073000000000002	-0.23177466162221258
0.14074	-0.2315151659939308
0.14075000000000001	-0.23125569219450565
0.14076000000000002	-0.2309962402192266
0.14077	-0.23073681006338304
0.14078000000000002	-0.23047740172226558
0.14079000000000003	-0.23021801519116414
0.1408	-0.22995865046537203
0.14081000000000002	-0.22969930754018342
0.14082000000000003	-0.22943998641089225
0.14083	-0.2291806870727975
0.14084000000000002	-0.2289214095211919
0.14085	-0.22866215375137477
0.14086	-0.22840291975864369
0.14087000000000002	-0.22814370753745766
0.14088	-0.22788451708387575
0.14089000000000002	-0.22762534839328824
0.14090000000000003	-0.22736620146100026
0.14091	-0.2271070762823181
0.14092000000000002	-0.2268479728523221
0.14093000000000003	-0.22658889116620015
0.14094	-0.22632983121941547
0.14095000000000002	-0.22607079300746985
0.14096	-0.22581177652567583
0.14097	-0.22555278176873667
0.14098000000000002	-0.2252938087325593
0.14099	-0.2250348574124768
0.14100000000000001	-0.22477592780380345
0.14101000000000002	-0.22451701990185707
0.14102	-0.2242581337019566
0.14103000000000002	-0.22399926919942004
0.14104000000000003	-0.22374042638956831
0.14105	-0.2234816052677236
0.14106000000000002	-0.22322280582920853
0.14107000000000003	-0.22296402806934582
0.14108	-0.22270527198346216
0.14109000000000002	-0.22244653756688176
0.1411	-0.22218782481493354
0.14111	-0.2219291337226766
0.14112000000000002	-0.22167046428525733
0.14113	-0.22141181649845695
0.14114000000000002	-0.22115319035698716
0.14115000000000003	-0.22089458585642682
0.14116	-0.2206360029924855
0.14117000000000002	-0.22037744176049762
0.14118000000000003	-0.22011890215579977
0.14119	-0.21986038417372986
0.14120000000000002	-0.21960188780959636
0.14121	-0.21934341305789826
0.14122	-0.21908495991484814
0.14123000000000002	-0.21882652837578886
0.14124	-0.21856811843606438
0.14125000000000001	-0.21830973009101745
0.14126000000000002	-0.21805136333599415
0.14127	-0.21779301816634147
0.14128000000000002	-0.2175346945774056
0.14129000000000003	-0.2172763925645354
0.1413	-0.21701811212308122
0.14131000000000002	-0.21675985324839378
0.14132000000000003	-0.21650161593571388
0.14133	-0.21624340018038393
0.14134000000000002	-0.21598520597787813
0.14135	-0.21572703332355414
0.14136	-0.2154688822127659
0.14137000000000002	-0.21521075264087308
0.14138	-0.21495264460323285
0.14139000000000002	-0.21469455809520463
0.14140000000000003	-0.21443649311214813
0.14141	-0.2141784496494249
0.14142000000000002	-0.2139204277023956
0.14143000000000003	-0.21366242726642412
0.14144	-0.2134044483368759
0.14145000000000002	-0.21314649090911647
0.14146	-0.2128885549785119
0.14147	-0.21263064054042824
0.14148000000000002	-0.21237274759023486
0.14149	-0.2121148761233047
0.14150000000000001	-0.21185702613500512
0.14151000000000002	-0.21159919762070822
0.14152	-0.21134139057578694
0.14153000000000002	-0.21108360499561357
0.14154000000000003	-0.2108258408755639
0.14155	-0.21056809821044636
0.14156000000000002	-0.21031037699592872
0.14157000000000003	-0.21005267722767
0.14158	-0.20979499890105063
0.14159000000000002	-0.20953734201143687
0.1416	-0.20927970655366573
0.14161	-0.20902209252368167
0.14162000000000002	-0.20876449991687043
0.14163	-0.2085069287286188
0.14164000000000002	-0.20824937895431453
0.14165000000000003	-0.20799185058934552
0.14166	-0.20773434362910081
0.14167000000000002	-0.20747685806896896
0.14168000000000003	-0.20721939390434196
0.14169	-0.20696195113061283
0.14170000000000002	-0.20670452974317613
0.14171	-0.2064471297374249
0.14172	-0.20618975110875296
0.14173000000000002	-0.20593239385255746
0.14174	-0.2056750579642365
0.14175000000000001	-0.20541774343918712
0.14176000000000002	-0.2051604502728095
0.14177	-0.20490317846050488
0.14178000000000002	-0.20464592799767328
0.14179000000000003	-0.20438869887971822
0.1418	-0.2041314911020438
0.14181000000000002	-0.2038743046600548
0.14182000000000003	-0.20361713954915633
0.14183	-0.20335999576475558
0.14184000000000002	-0.20310287330225882
0.14185	-0.20284577215707697
0.14186	-0.2025886923246195
0.14187000000000002	-0.20233163380029615
0.14188	-0.20207459657951926
0.14189000000000002	-0.20181758065770097
0.14190000000000003	-0.20156058603025556
0.14191	-0.20130361269242178
0.14192000000000002	-0.20104666063908178
0.14193000000000003	-0.20078972986615423
0.14194	-0.20053282036927159
0.14195000000000002	-0.2002759321438526
0.14196	-0.20001906518532012
0.14197	-0.19976221948909492
0.14198000000000002	-0.19950539505060105
0.14199	-0.19924859186526428
0.14200000000000002	-0.1989918099285097
0.14201000000000003	-0.19873504923576438
0.14202	-0.19847830978245465
0.14203000000000002	-0.1982215915640076
0.14204000000000003	-0.19796489457585334
0.14205	-0.19770821881342318
0.14206000000000002	-0.19745156427214872
0.14207	-0.1971949309474625
0.14208	-0.19693831883479643
0.14209000000000002	-0.19668172792958588
0.1421	-0.19642515822726722
0.14211000000000001	-0.1961686097232756
0.14212000000000002	-0.19591208241304936
0.14213	-0.19565557629170277
0.14214000000000002	-0.19539909135453365
0.14215000000000003	-0.1951426275974522
0.14216	-0.1948861850159015
0.14217000000000002	-0.1946297636053234
0.14218000000000003	-0.19437336336116476
0.14219	-0.19411698427887053
0.14220000000000002	-0.19386062635388487
0.14221	-0.1936042895816568
0.14222	-0.1933479739575146
0.14223000000000002	-0.19309167947616426
0.14224	-0.19283540613361844
0.14225000000000002	-0.192579153925636
0.14226000000000003	-0.19232292284767183
0.14227	-0.19206671289518207
0.14228000000000002	-0.19181052406362153
0.14229000000000003	-0.19155435634817736
0.1423	-0.19129820974423958
0.14231000000000002	-0.1910420842476117
0.14232	-0.19078597985375273
0.14233	-0.1905298965581222
0.14234000000000002	-0.19027383435618342
0.14235	-0.1900177932434006
0.14236000000000001	-0.18976177321523707
0.14237000000000002	-0.1895057742671595
0.14238	-0.18924979639463674
0.14239000000000002	-0.18899383959313312
0.14240000000000003	-0.18873790385811792
0.14241	-0.18848198918506137
0.14242000000000002	-0.18822609556943284
0.14243000000000003	-0.18797022300663188
0.14244	-0.18771437149218656
0.14245000000000002	-0.1874585410215894
0.14246	-0.18720273159031503
0.14247	-0.18694694319383717
0.14248000000000002	-0.18669117582763337
0.14249	-0.18643542948718198
0.14250000000000002	-0.18617970416796098
0.14251000000000003	-0.18592399986545002
0.14252	-0.18566831657513072
0.14253000000000002	-0.18541265429233514
0.14254000000000003	-0.18515701301262977
0.14255	-0.18490139273156572
0.14256000000000002	-0.18464579344433563
0.14257	-0.18439021514661222
0.14258	-0.1841346578339882
0.14259000000000002	-0.1838791215019545
0.1426	-0.18362360614599882
0.14261000000000001	-0.1833681117616109
0.14262000000000002	-0.18311263834428396
0.14263	-0.1828571858895089
0.14264000000000002	-0.18260175439277812
0.14265000000000003	-0.18234634384958573
0.14266	-0.1820909542554275
0.14267000000000002	-0.18183558560579835
0.14268000000000003	-0.18158023789619615
0.14269	-0.1813249111213488
0.14270000000000002	-0.1810696052775057
0.14271	-0.18081432036019213
0.14272	-0.1805590563649107
0.14273000000000002	-0.18030381328716358
0.14274	-0.1800485911224551
0.14275000000000002	-0.17979338986628893
0.14276000000000003	-0.17953820951417188
0.14277	-0.17928305006161166
0.14278000000000002	-0.17902791150411484
0.14279000000000003	-0.1787727938371913
0.1428	-0.1785176970563521
0.14281000000000002	-0.17826262115710761
0.14282	-0.1780075661349702
0.14283	-0.17775253198545146
0.14284000000000002	-0.17749751870406702
0.14285	-0.1772425262860541
0.14286000000000001	-0.17698755472701216
0.14287000000000002	-0.1767326040226547
0.14288	-0.17647767416850102
0.14289000000000002	-0.17622276516006966
0.14290000000000003	-0.17596787699288197
0.14291	-0.1757130096619774
0.14292000000000002	-0.17545816316315702
0.14293000000000003	-0.17520333749215344
0.14294	-0.1749485326444921
0.14295000000000002	-0.17469374861569933
0.14296	-0.17443898540130418
0.14297	-0.17418424299683255
0.14298000000000002	-0.17392952139781492
0.14299	-0.17367482059978448
0.14300000000000002	-0.17342014059826957
0.14301000000000003	-0.17316548138880328
0.14302	-0.1729108429669199
0.14303000000000002	-0.1726562253281524
0.14304000000000003	-0.17240162846803722
0.14305	-0.17214705238209782
0.14306000000000002	-0.17189249706520976
0.14307	-0.17163796251358995
0.14308	-0.17138344872277692
0.14309000000000002	-0.1711289556883129
0.1431	-0.17087448340574005
0.14311000000000001	-0.1706200318705998
0.14312000000000002	-0.1703656010784368
0.14313	-0.17011119102471062
0.14314000000000002	-0.16985680170496337
0.14315000000000003	-0.16960243311483214
0.14316	-0.1693480852498659
0.14317000000000002	-0.1690937581056122
0.14318000000000003	-0.16883945167762204
0.14319	-0.1685851659614472
0.14320000000000002	-0.16833090095263842
0.14321	-0.16807665664675014
0.14322000000000001	-0.16782243303933536
0.14323000000000002	-0.16756823012595168
0.14324	-0.16731404790215368
0.14325000000000002	-0.1670598863634973
0.14326000000000003	-0.1668057455055429
0.14327	-0.16655162532384843
0.14328000000000002	-0.16629752581397333
0.14329000000000003	-0.16604344697147835
0.1433	-0.16578938879192717
0.14331000000000002	-0.16553535127088234
0.14332	-0.16528133440390916
0.14333	-0.1650273381865695
0.14334000000000002	-0.16477336261442949
0.14335	-0.1645194076830567
0.14336000000000002	-0.16426547338801756
0.14337000000000003	-0.1640115597248819
0.14338	-0.16375766668921996
0.14339000000000002	-0.16350379427660125
0.14340000000000003	-0.1632499424825982
0.14341	-0.16299611130278435
0.14342000000000002	-0.16274230073273205
0.14343	-0.16248851076801754
0.14344	-0.1622347414042151
0.14345000000000002	-0.16198099263672686
0.14346	-0.1617272644606362
0.14347000000000001	-0.16147355687168846
0.14348000000000002	-0.1612198698654956
0.14349	-0.16096620343812
0.14350000000000002	-0.16071255758514347
0.14351000000000003	-0.16045893230215058
0.14352	-0.16020532758472789
0.14353000000000002	-0.15995174342846252
0.14354000000000003	-0.15969817982894008
0.14355	-0.15944463678175014
0.14356000000000002	-0.15919111428247912
0.14357	-0.15893761232671857
0.14358	-0.158684130910058
0.14359000000000002	-0.1584306700274958
0.1436	-0.15817722967520198
0.14361000000000002	-0.15792380984879084
0.14362000000000003	-0.15767041054385886
0.14363	-0.15741703175600347
0.14364000000000002	-0.15716367348082086
0.14365000000000003	-0.15691033571391047
0.14366	-0.15665701845087263
0.14367000000000002	-0.15640372168730646
0.14368	-0.1561504454188162
0.14369	-0.15589718964100255
0.14370000000000002	-0.15564395434946882
0.14371	-0.15539073953982024
0.14372000000000001	-0.155137545207661
0.14373000000000002	-0.15488437134852573
0.14374	-0.15463121795801024
0.14375000000000002	-0.15437808503180714
0.14376000000000003	-0.1541249725655267
0.14377	-0.15387188055478115
0.14378000000000002	-0.15361880899518016
0.14379000000000003	-0.15336575788233767
0.1438	-0.15311272721186875
0.14381000000000002	-0.15285971697938439
0.14382	-0.1526067271805011
0.14383	-0.15235375781083438
0.14384000000000002	-0.1521008088660033
0.14385	-0.1518478803416253
0.14386000000000002	-0.15159497223331814
0.14387000000000003	-0.15134208453670273
0.14388	-0.15108921724740101
0.14389000000000002	-0.1508363703610337
0.14390000000000003	-0.15058354387322456
0.14391	-0.15033073777959843
0.14392000000000002	-0.15007795207577998
0.14393	-0.14982518675739562
0.14394	-0.14957244182007087
0.14395000000000002	-0.1493197172594345
0.14396	-0.14906701307111608
0.14397000000000001	-0.14881432925074417
0.14398000000000002	-0.14856166579344124
0.14399	-0.1483090226952708
0.14400000000000002	-0.14805639995194536
0.14401000000000003	-0.14780379755909992
0.14402	-0.14755121551237022
0.14403000000000002	-0.14729865380739102
0.14404000000000003	-0.14704611243980165
0.14405	-0.1467935914052413
0.14406000000000002	-0.14654109069934693
0.14407	-0.14628861031775903
0.14408	-0.14603615025611658
0.14409000000000002	-0.14578371051006225
0.1441	-0.14553129107494714
0.14411000000000002	-0.14527889194662089
0.14412000000000003	-0.1450265131208168
0.14413	-0.1447741545931819
0.14414000000000002	-0.1445218163593638
0.14415000000000003	-0.14426949841501005
0.14416	-0.1440172007557703
0.14417000000000002	-0.1437649233772933
0.14418	-0.14351266627514758
0.14419	-0.143260429444845
0.14420000000000002	-0.1430082128822634
0.14421	-0.14275601658305762
0.14422000000000001	-0.14250384054282791
0.14423000000000002	-0.14225168475672964
0.14424	-0.14199954922097932
0.14425000000000002	-0.14174743393123307
0.14426000000000003	-0.14149533888293375
0.14427	-0.1412432640716363
0.14428000000000002	-0.140991209493328
0.14429000000000003	-0.14073917514367332
0.1443	-0.140487161018336
0.14431000000000002	-0.14023516711297956
0.14432	-0.1399831934232713
0.14433	-0.1397312399447978
0.14434000000000002	-0.13947930667324737
0.14435	-0.1392273936043495
0.14436000000000002	-0.13897550073377282
0.14437000000000003	-0.13872362805718885
0.14438	-0.13847177557027027
0.14439000000000002	-0.1382199432686884
0.14440000000000003	-0.13796813114811768
0.14441	-0.13771633920423512
0.14442000000000002	-0.13746456743271362
0.14443	-0.1372128158292309
0.14444	-0.13696108438946408
0.14445000000000002	-0.13670937310909242
0.14446	-0.13645768198379504
0.14447000000000002	-0.13620601100925092
0.14448000000000003	-0.1359543601811422
0.14449	-0.13570272949515227
0.14450000000000002	-0.1354511189469625
0.14451000000000003	-0.13519952853225797
0.14452	-0.13494795824672462
0.14453000000000002	-0.13469640808604713
0.14454000000000003	-0.13444487804591373
0.14455	-0.13419336812201232
0.14456000000000002	-0.13394187831003135
0.14457	-0.13369040860566112
0.14458000000000001	-0.13343895900459116
0.14459000000000002	-0.13318752950251436
0.1446	-0.1329361200951248
0.14461000000000002	-0.1326847307781136
0.14462000000000003	-0.13243336154717605
0.14463	-0.13218201239800856
0.14464000000000002	-0.13193068332610647
0.14465000000000003	-0.13167937432715499
0.14466	-0.13142808539706785
0.14467000000000002	-0.1311768165315432
0.14468	-0.13092556772628292
0.14469	-0.1306743389769872
0.14470000000000002	-0.13042313027936017
0.14471	-0.13017194162910475
0.14472000000000002	-0.12992077302172514
0.14473000000000003	-0.1296696244529913
0.14474	-0.12941849591874743
0.14475000000000002	-0.12916738741470118
0.14476000000000003	-0.12891629893656015
0.14477	-0.1286652304800355
0.14478000000000002	-0.12841418204083663
0.14479	-0.12816315361467534
0.1448	-0.1279121451972622
0.14481000000000002	-0.12766115678431128
0.14482	-0.12741018837153745
0.14483000000000001	-0.12715923995465453
0.14484000000000002	-0.12690831152937931
0.14485	-0.1266574030914296
0.14486000000000002	-0.12640651463652305
0.14487000000000003	-0.12615564616037875
0.14488	-0.12590479765871682
0.14489000000000002	-0.12565396912725665
0.14490000000000003	-0.12540316056125847
0.14491	-0.1251523719568804
0.14492000000000002	-0.12490160330987511
0.14493	-0.12465085461586344
0.14494	-0.12440012587018646
0.14495000000000002	-0.12414941706906452
0.14496	-0.12389872820822688
0.14497000000000002	-0.12364805928340164
0.14498000000000003	-0.12339741029032016
0.14499	-0.12314678122448801
0.14500000000000002	-0.12289617208157007
0.14501000000000003	-0.1226455828575959
0.14502	-0.12239501354830118
0.14503000000000002	-0.12214446414942079
0.14504	-0.12189393465669195
0.14505	-0.1216434250658522
0.14506000000000002	-0.12139293537263939
0.14507	-0.12114246557279341
0.14508000000000001	-0.12089201566205317
0.14509000000000002	-0.12064158563616063
0.1451	-0.12039117549085866
0.14511000000000002	-0.12014078522188894
0.14512000000000003	-0.11989041482499624
0.14513	-0.11964006429592806
0.14514000000000002	-0.11938973363042796
0.14515000000000003	-0.11913942282424245
0.14516	-0.11888913187312097
0.14517000000000002	-0.11863886077280993
0.14518	-0.1183886095190602
0.14519	-0.11813837810762101
0.14520000000000002	-0.117888166534245
0.14521	-0.11763797479468457
0.14522000000000002	-0.117387802884692
0.14523000000000003	-0.11713765080002213
0.14524	-0.11688751853643062
0.14525000000000002	-0.11663740608967216
0.14526000000000003	-0.11638731345550449
0.14527	-0.11613724062968689
0.14528000000000002	-0.11588718760797649
0.14529	-0.11563715438613432
0.1453	-0.1153871409599196
0.14531000000000002	-0.11513714732509478
0.14532	-0.11488717347742314
0.14533000000000001	-0.11463721941266679
0.14534000000000002	-0.11438728512642446
0.14535	-0.11413737061450645
0.14536000000000002	-0.11388747587280262
0.14537000000000003	-0.11363760089708085
0.14538	-0.11338774568311052
0.14539000000000002	-0.11313791022666038
0.14540000000000003	-0.11288809452350174
0.14541	-0.11263829856940592
0.14542000000000002	-0.11238852236014389
0.14543	-0.11213876589149027
0.14544	-0.11188902915921786
0.14545000000000002	-0.11163931215910253
0.14546	-0.1113896148869212
0.14547000000000002	-0.11113993733844925
0.14548000000000003	-0.1108902795094655
0.14549	-0.11064064139574946
0.14550000000000002	-0.11039102299308028
0.14551000000000003	-0.11014142429723836
0.14552	-0.10989184530397943
0.14553000000000002	-0.10964228600903082
0.14554	-0.10939274640825829
0.14555	-0.109143226497445
0.14556000000000002	-0.10889372627237712
0.14557	-0.10864424572884174
0.14558000000000001	-0.10839478486262477
0.14559000000000002	-0.10814534366951513
0.1456	-0.10789592214530273
0.14561000000000002	-0.10764652028546272
0.14562000000000003	-0.10739713808601349
0.14563	-0.10714777554283786
0.14564000000000002	-0.10689843265172749
0.14565000000000003	-0.10664910940847817
0.14566	-0.10639980580888696
0.14567000000000002	-0.10615052184874674
0.14568	-0.10590125752385597
0.14569000000000001	-0.10565201283001133
0.14570000000000002	-0.1054027877630124
0.14571	-0.10515358231865952
0.14572000000000002	-0.10490439649275207
0.14573000000000003	-0.10465523028109236
0.14574	-0.10440608367948366
0.14575000000000002	-0.10415695668372811
0.14576000000000003	-0.10390784928920688
0.14577	-0.10365876149214259
0.14578000000000002	-0.10340969328835053
0.14579	-0.10316064467363971
0.1458	-0.10291161564376676
0.14581000000000002	-0.10266260619418154
0.14582	-0.10241361632063485
0.14583000000000002	-0.10216464601941337
0.14584000000000003	-0.10191569528633054
0.14585	-0.10166676411720017
0.14586000000000002	-0.10141785250783664
0.14587000000000003	-0.1011689604540547
0.14588	-0.1009200879516714
0.14589000000000002	-0.10067123499650249
0.14590000000000003	-0.10042240158436674
0.14591	-0.10017358771108392
0.14592000000000002	-0.0999247933724731
0.14593	-0.09967601856435691
0.14594000000000001	-0.0994272632825547
0.14595000000000002	-0.09917852752289039
0.14596	-0.09892981128101277
0.14597000000000002	-0.09868111455277304
0.14598000000000003	-0.09843243733410441
0.14599	-0.09818377962087659
0.14600000000000002	-0.09793514140891592
0.14601000000000003	-0.09768652269405205
0.14602	-0.09743792347211438
0.14603000000000002	-0.09718934373893194
0.14604	-0.0969407834903372
0.14605	-0.09669224272216102
0.14606000000000002	-0.09644372143023698
0.14607	-0.09619521961039977
0.14608000000000002	-0.09594673725848347
0.14609000000000003	-0.09569827437032423
0.1461	-0.09544983094175902
0.14611000000000002	-0.09520140696862402
0.14612000000000003	-0.09495300244668349
0.14613	-0.094704617371836
0.14614000000000002	-0.09445625173993767
0.14615	-0.09420790554683123
0.14616	-0.0939595787883577
0.14617000000000002	-0.09371127146036085
0.14618	-0.09346298355868535
0.14619000000000001	-0.0932147150791758
0.14620000000000002	-0.09296646601767772
0.14621	-0.09271823637003855
0.14622000000000002	-0.0924700261321056
0.14623000000000003	-0.09222183529972719
0.14624	-0.09197366386875336
0.14625000000000002	-0.09172551183503407
0.14626000000000003	-0.09147737919442132
0.14627	-0.091229265942767
0.14628000000000002	-0.09098117207568011
0.14629	-0.09073309758916642
0.1463	-0.09048504247917448
0.14631000000000002	-0.09023700674156131
0.14632	-0.08998899037218469
0.14633000000000002	-0.08974099336690125
0.14634000000000003	-0.08949301572157069
0.14635	-0.08924505743205352
0.14636000000000002	-0.08899711849420912
0.14637000000000003	-0.08874919890389978
0.14638	-0.08850129865698879
0.14639000000000002	-0.08825341774933819
0.1464	-0.088005556176814
0.14641	-0.08775771393527977
0.14642000000000002	-0.08750989102060239
0.14643	-0.08726208742864956
0.14644000000000001	-0.08701430315528788
0.14645000000000002	-0.08676653819638744
0.14646	-0.08651879254781858
0.14647000000000002	-0.08627106620545077
0.14648000000000003	-0.08602335916515583
0.14649	-0.08577567142280695
0.14650000000000002	-0.08552800297427615
0.14651000000000003	-0.08528035381543798
0.14652	-0.08503272394191781
0.14653000000000002	-0.08478511334974155
0.14654	-0.08453752203489015
0.14655	-0.08428994999324034
0.14656000000000002	-0.08404239722067233
0.14657	-0.08379486371306591
0.14658000000000002	-0.0835473494660945
0.14659000000000003	-0.0832998544758477
0.1466	-0.08305237873820981
0.14661000000000002	-0.08280492224906334
0.14662000000000003	-0.08255748500429372
0.14663	-0.08231006699978752
0.14664000000000002	-0.08206266823142985
0.14665	-0.0818152886951094
0.14666	-0.08156792838671319
0.14667000000000002	-0.08132058730213114
0.14668	-0.08107326543725407
0.14669000000000001	-0.08082596278797165
0.14670000000000002	-0.08057867935017647
0.14671	-0.0803314151197215
0.14672000000000002	-0.0800841700925047
0.14673000000000003	-0.07983694426421413
0.14674	-0.07958973763092739
0.14675000000000002	-0.07934255018860355
0.14676000000000003	-0.07909538193314093
0.14677	-0.07884823286043866
0.14678000000000002	-0.07860110296639478
0.14679	-0.0783539922469109
0.1468	-0.07810690069788687
0.14681000000000002	-0.0778598283152254
0.14682	-0.07761277509483007
0.14683000000000002	-0.07736574103260338
0.14684000000000003	-0.07711872612445071
0.14685	-0.07687173036627853
0.14686000000000002	-0.07662475375399269
0.14687000000000003	-0.0763777962835005
0.14688	-0.07613085795071077
0.14689000000000002	-0.07588393875153121
0.1469	-0.07563703868187331
0.14691	-0.0753901577376466
0.14692000000000002	-0.07514329591476353
0.14693	-0.07489645320913757
0.14694000000000002	-0.07464962961668167
0.14695000000000003	-0.07440282513308333
0.14696	-0.07415603975444218
0.14697000000000002	-0.07390927347671905
0.14698000000000003	-0.07366252629566973
0.14699	-0.07341579820731431
0.14700000000000002	-0.07316908920763426
0.14701000000000003	-0.07292239929255026
0.14702	-0.07267572845798384
0.14703000000000002	-0.07242907669985568
0.14704	-0.07218244401409
0.14705000000000001	-0.07193583039660924
0.14706000000000002	-0.0716892358433387
0.14707	-0.07144266035020459
0.14708000000000002	-0.07119610391313205
0.14709000000000003	-0.07094956652804904
0.1471	-0.07070304819088465
0.14711000000000002	-0.07045654889756668
0.14712000000000003	-0.0702100686440254
0.14713	-0.06996360742619227
0.14714000000000002	-0.06971716523999767
0.14715	-0.06947074208136154
0.14716	-0.06922433794621129
0.14717000000000002	-0.06897795283050089
0.14718	-0.06873158673016626
0.14719000000000002	-0.06848523964106747
0.14720000000000003	-0.06823891155912436
0.14721	-0.06799260248036976
0.14722000000000002	-0.06774631240074162
0.14723000000000003	-0.06750004131618043
0.14724	-0.06725378922262772
0.14725000000000002	-0.06700755611602395
0.14726000000000003	-0.06676134199231192
0.14727	-0.06651514684743563
0.14728000000000002	-0.0662689706771639
0.14729	-0.06602281347752234
0.14730000000000001	-0.06577667524452958
0.14731000000000002	-0.06553055597411997
0.14732	-0.06528445566228015
0.14733000000000002	-0.06503837430495799
0.14734000000000003	-0.06479231189810401
0.14735	-0.06454626843766963
0.14736000000000002	-0.06430024391960514
0.14737000000000003	-0.06405423833986378
0.14738	-0.06380825169439963
0.14739000000000002	-0.06356228397916566
0.1474	-0.06331633519011835
0.14741	-0.06307040532321241
0.14742000000000002	-0.06282449437432491
0.14743	-0.06257860233944354
0.14744000000000002	-0.062332729214578
0.14745000000000003	-0.062086874995688705
0.14746	-0.061841039678738045
0.14747000000000002	-0.061595223259684966
0.14748000000000003	-0.06134942573449183
0.14749	-0.06110364709912235
0.14750000000000002	-0.06085788734953919
0.14751	-0.060612146481709026
0.14752	-0.060366424491595516
0.14753000000000002	-0.06012072137516587
0.14754	-0.05987503712838821
0.14755000000000001	-0.059629371747229404
0.14756000000000002	-0.05938372522765937
0.14757	-0.05913809756564887
0.14758000000000002	-0.05889248875716729
0.14759000000000003	-0.05864689879818714
0.1476	-0.05840132768468166
0.14761000000000002	-0.05815577541259836
0.14762000000000003	-0.05791024197775219
0.14763	-0.057664727376306145
0.14764000000000002	-0.0574192316041108
0.14765	-0.05717375465717678
0.14766	-0.0569282965315762
0.14767000000000002	-0.05668285722328826
0.14768	-0.05643743672829361
0.14769000000000002	-0.056192035042571836
0.14770000000000003	-0.05594665216210543
0.14771	-0.055701288082878005
0.14772000000000002	-0.0554559428008713
0.14773000000000003	-0.055210616312070394
0.14774	-0.05496530861246141
0.14775000000000002	-0.05472001969802917
0.14776	-0.05447474956476215
0.14777	-0.05422949820864683
0.14778000000000002	-0.05398426562567213
0.14779	-0.0537390518118282
0.14780000000000001	-0.05349385676309791
0.14781000000000002	-0.0532486804753564
0.14782	-0.05300352294472095
0.14783000000000002	-0.0527583841671834
0.14784000000000003	-0.05251326413873851
0.14785	-0.05226816285538189
0.14786000000000002	-0.05202308031310797
0.14787000000000003	-0.051778016507914075
0.14788	-0.051532971435798464
0.14789000000000002	-0.051287945092738506
0.1479	-0.05104293747472645
0.14791	-0.05079794857778961
0.14792000000000002	-0.050552978397930194
0.14793	-0.050308026931150315
0.14794000000000002	-0.05006309417345141
0.14795000000000003	-0.04981818012083811
0.14796	-0.049573284769315246
0.14797000000000002	-0.049328408114886785
0.14798000000000003	-0.0490835501535596
0.14799	-0.0488387108813415
0.14800000000000002	-0.048593890294238995
0.14801	-0.04834908838826236
0.14802	-0.048104305159420296
0.14803000000000002	-0.047859540603723945
0.14804	-0.0476147947170371
0.14805000000000001	-0.047370067495475975
0.14806000000000002	-0.047125358935099525
0.14807	-0.046880669031922236
0.14808000000000002	-0.04663599778195776
0.14809000000000003	-0.04639134518122262
0.1481	-0.04614671122573419
0.14811000000000002	-0.04590209591150871
0.14812000000000003	-0.045657499234565274
0.14813	-0.04541292119092382
0.14814000000000002	-0.04516836177656288
0.14815	-0.04492382098744867
0.14816000000000001	-0.04467929881969969
0.14817000000000002	-0.0444347952693394
0.14818	-0.0441903103323921
0.14819000000000002	-0.043945844004881204
0.14820000000000003	-0.04370139628283248
0.14821	-0.043456967162272764
0.14822000000000002	-0.043212556639227705
0.14823000000000003	-0.04296816470972592
0.14824	-0.04272379136979685
0.14825000000000002	-0.04247943661546871
0.14826	-0.04223510044277347
0.14827	-0.041990782847741
0.14828000000000002	-0.041746483826318535
0.14829	-0.041502203374563305
0.14830000000000002	-0.041257941488572356
0.14831000000000003	-0.04101369816438102
0.14832	-0.04076947339802576
0.14833000000000002	-0.040525267185541884
0.14834000000000003	-0.04028107952296753
0.14835	-0.040036910406342066
0.14836000000000002	-0.039792759831703196
0.14837000000000003	-0.03954862779509174
0.14838	-0.03930451429254976
0.14839000000000002	-0.03906041932011685
0.1484	-0.03881634287383694
0.14841000000000001	-0.03857228494975212
0.14842000000000002	-0.03832824554383281
0.14843	-0.038084224652183404
0.14844000000000002	-0.03784022227086609
0.14845000000000003	-0.03759623839592861
0.14846	-0.03735227302341934
0.14847000000000002	-0.03710832614938562
0.14848000000000003	-0.03686439776985685
0.14849	-0.036620487880848755
0.14850000000000002	-0.03637659647846852
0.14851	-0.03613272355876959
0.14852	-0.035888869117803625
0.14853000000000002	-0.03564503315162508
0.14854	-0.03540121565628935
0.14855000000000002	-0.03515741662777346
0.14856000000000003	-0.034913636062158214
0.14857	-0.034669873955556874
0.14858000000000002	-0.03442613030402625
0.14859000000000003	-0.034182405103626
0.1486	-0.03393869835041665
0.14861000000000002	-0.0336950100404575
0.14862000000000003	-0.033451340169810766
0.14863	-0.03320768873453949
0.14864000000000002	-0.03296405573070554
0.14865	-0.03272044115437465
0.14866000000000001	-0.032476845001610063
0.14867000000000002	-0.032233267268478326
0.14868	-0.03198970795104659
0.14869000000000002	-0.03174616704538083
0.14870000000000003	-0.031502644547550016
0.14871	-0.03125914045362393
0.14872000000000002	-0.0310156547596712
0.14873000000000003	-0.030772187461763554
0.14874	-0.03052873855597318
0.14875000000000002	-0.030285308038371057
0.14876	-0.030041895905031854
0.14877	-0.029798502152028426
0.14878000000000002	-0.029555126775436456
0.14879	-0.029311769771321976
0.14880000000000002	-0.029068431135665075
0.14881000000000003	-0.028825110864651945
0.14882	-0.02858180895436197
0.14883000000000002	-0.028338525400873067
0.14884000000000003	-0.02809526020026603
0.14885	-0.02785201334862245
0.14886000000000002	-0.027608784842022855
0.14887000000000003	-0.027365574676550625
0.14888	-0.027122382848289994
0.14889000000000002	-0.026879209353323993
0.1489	-0.02663605418773921
0.14891000000000001	-0.0263929173476205
0.14892000000000002	-0.026149798829055375
0.14893	-0.025906698628132215
0.14894000000000002	-0.02566361674092013
0.14895000000000003	-0.025420553163456067
0.14896	-0.025177507891904195
0.14897000000000002	-0.024934480922354348
0.14898000000000003	-0.024691472250899252
0.14899	-0.024448481873632497
0.14900000000000002	-0.024205509786646453
0.14901	-0.023962555986037182
0.14902	-0.023719620467898623
0.14903000000000002	-0.023476703228267164
0.14904	-0.023233804263258453
0.14905000000000002	-0.022990923569014027
0.14906000000000003	-0.022748061141633424
0.14907	-0.022505216977198633
0.14908000000000002	-0.022262391071825656
0.14909000000000003	-0.022019583421618746
0.1491	-0.02177679402268057
0.14911000000000002	-0.021534022871112772
0.14912	-0.021291269963020557
0.14913	-0.021048535294507262
0.14914000000000002	-0.020805818861679082
0.14915	-0.02056312066064314
0.14916000000000001	-0.02032044068750522
0.14917000000000002	-0.020077778938373935
0.14918	-0.019835135409358832
0.14919000000000002	-0.01959251009656825
0.14920000000000003	-0.01934990299611332
0.14921	-0.019107314104106043
0.14922000000000002	-0.018864743416657233
0.14923000000000003	-0.01862219092988056
0.14924	-0.01837965663989061
0.14925000000000002	-0.018137140542800727
0.14926	-0.017894642634727606
0.14927	-0.01765216291178621
0.14928000000000002	-0.017409701370094358
0.14929	-0.01716725800577085
0.14930000000000002	-0.016924832814924545
0.14931000000000003	-0.016682425793642396
0.14932	-0.016440036938088848
0.14933000000000002	-0.016197666244383877
0.14934000000000003	-0.015955313708650474
0.14935	-0.015712979327012114
0.14936000000000002	-0.015470663095591246
0.14937	-0.015228365010513863
0.14938	-0.014986085067904087
0.14939000000000002	-0.014743823263888943
0.1494	-0.014501579594596215
0.14941000000000002	-0.014259354056152461
0.14942000000000003	-0.014017146644687171
0.14943	-0.013774957356330607
0.14944000000000002	-0.013532786187211931
0.14945000000000003	-0.01329063313346314
0.14946	-0.013048498191176379
0.14947000000000002	-0.012806381356517293
0.14948000000000003	-0.012564282625628644
0.14949	-0.012322201994645732
0.14950000000000002	-0.012080139459702658
0.14951	-0.011838095016937045
0.14952000000000001	-0.01159606866248466
0.14953000000000002	-0.011354060392484096
0.14954	-0.011112070203074902
0.14955000000000002	-0.010870098090369087
0.14956000000000003	-0.010628144050518533
0.14957	-0.01038620807968248
0.14958000000000002	-0.010144290174001687
0.14959000000000003	-0.009902390329619759
0.1496	-0.009660508542681226
0.14961000000000002	-0.00941864480929627
0.14962	-0.009176799125646298
0.14963	-0.008934971487876309
0.14964000000000002	-0.008693161892117544
0.14965	-0.008451370334529456
0.14966000000000002	-0.008209596811261646
0.14967000000000003	-0.007967841318469338
0.14968	-0.007726103852303595
0.14969000000000002	-0.007484384408914276
0.14970000000000003	-0.007242682984454065
0.14971	-0.007000999575076462
0.14972000000000002	-0.006759334176933768
0.14973000000000003	-0.0065176867861811115
0.14974	-0.006276057398974455
0.14975000000000002	-0.0060344460114685515
0.14976	-0.005792852619821608
0.14977000000000001	-0.005551277220189993
0.14978000000000002	-0.005309719808732907
0.14979	-0.00506818038161036
0.14980000000000002	-0.004826658934981204
0.14981000000000003	-0.00458515546500706
0.14982	-0.004343669967850363
0.14983000000000002	-0.004102202439672377
0.14984000000000003	-0.0038607528766372184
0.14985	-0.0036193212749097404
0.14986000000000002	-0.003377907630653679
0.14987	-0.00313651194003621
0.14988	-0.0028951341992226516
0.14989000000000002	-0.002653774404381147
0.1499	-0.002412432551680665
0.14991000000000002	-0.0021711086372889826
0.14992000000000003	-0.0019298026573766995
0.14993	-0.0016885146081152297
0.14994000000000002	-0.0014472444856747947
0.14995000000000003	-0.0012059922862284382
0.14996	-0.0009647580059500191
0.14997000000000002	-0.0007235416410122029
0.14998000000000003	-0.00048234318759047927
0.14999	-0.00024116264186115175

